AI for Science in Space: Orbital Laboratories, Planetary Fieldwork, and Embodied Autonomy

Artificial intelligence for science (AI4S) is extending from interpretation of existing data to the design and execution of experiments. Space offers distinctive scientific opportunities while restricting physical support. Microgravity and extraterrestrial environments expose phenomena that terrestrial experiments cannot fully reproduce; finite samples, constrained resources, and limited opportunities for intervention complicate sustained investigation. This critical review examines orbital laboratories and planetary in situ science across biology, materials, fluid and thermal physics, and adaptive exploration. We distinguish learning from space-derived data, selecting scientific actions, executing them, and preserving experimental validity. Terrestrial self-driving laboratories provide complementary evidence on optimization, dedicated automation, robotic manipulation, and the support needed for unattended operation. The synthesis connects scientific gains already demonstrated by bounded AI systems to gaps in observation, executable actions, and continuity of valid evidence. Space robots can expand the attainable scope of autonomous science when necessary interventions exceed validated instrument capabilities and timely human support is unavailable. Their value must be established against dedicated mechanisms, redundancy, and human-supported operation. We develop a framework connecting sample history, scientific decisions, physical execution, and claim-specific validity. A worked orbital design, a planetary extension, and matched evaluation schemes separate the contributions of sensing, decision policies, and physical actions. The resulting agenda measures autonomy through valid scientific return, task coverage, intervention costs, and evidence integrity across complete campaigns.

==> anc/evidence/MANIFEST.json <==
{
  "version": "v7-arxiv-20261029",
  "files": [
    {
      "path": "README.txt",
      "bytes": 2214,
      "sha256": "834baa602a0423916a1da8a36d7aee22752d0f6f8eebd04ae5c295bcad7fa3c6"
    },
    {
      "path": "reproduce_evidence.py",
      "bytes": 2402,
      "sha256": "0021718f4447fb33b81f847bb0740dd6a6f60d174ce6d2d16ac75d3513ea1bf6"
    },
    {
      "path": "research/background_records.json",
      "bytes": 9987,
      "sha256": "96a56d73d33d6596e60d71234d6b09dedadea42d7e2e67bb7365cd4cbb56f9e3"
    },
    {
      "path": "research/biology_records.json",
      "bytes": 104138,
      "sha256": "903a0ac2cfb610d9963c8971dc2155d598cf68d8a8b1eb4dd7536e5284efa36d"
    },
    {
      "path": "research/discovery_links.json",
      "bytes": 106146,
      "sha256": "fcf9d7ec6ca732798990ca3805b8cfe56f910d1cb4aa743eb873e7d9c33403fd"
    },
    {
      "path": "research/doi_verification_new.json",
      "bytes": 3973867,
      "sha256": "78a4a227b10b1a1c49956703bb1803421477931423c55c179f43c0998968e48b"
    },
    {
      "path": "research/evidence_codebook.txt",
      "bytes": 14089,
      "sha256": "e5a47a4119fee82308d4cee84a4ab2b108bb96fd8343cf5954f2eb889037dfb8"
    },
    {
      "path": "research/evidence_counts.json",
      "bytes": 315,
      "sha256": "5ef8b506e099646b565566d2e2d2795878ddd967ba71b6fd90a55ff9f5ed3987"
    },
    {
      "path": "research/evidence_encoding_overrides.json",
      "bytes": 18270,
      "sha256": "191bb93cdaede7ef203383ce0c45beb0658e13936d20476138c09107d3e5590d"
    },
    {
      "path": "research/figure_provenance.json",
      "bytes": 8230,
      "sha256": "a8a6827e9e6befce900603e044a85653b4fe7221cd3e9a568d5b3edc629b5086"
    },
    {
      "path": "research/figure_source_records.json",
      "bytes": 121251,
      "sha256": "40a0f5479ea163eb4ad0ac8a33e3a36c7181560bb4b53199a16bace4fdeb3f4e"
    },
    {
      "path": "research/ground_fetch_log.json",
      "bytes": 7900,
      "sha256": "93bf4c321a19e152135e2f56f9a985f66999642d271c7b38a4a66d74f117fc15"
    },
    {
      "path": "research/ground_fulltext_retrieval_log.json",
      "bytes": 11305,
      "sha256": "a9aa87397d4f6aaae56617f8be4cdb151d33602eae9858649f024584ebf0ce40"
    },
    {
      "path": "research/ground_queries_executed.json",
      "bytes": 7198,
      "sha256": "568cb59aedb8639d12e29df33b9ade838bad7b96d085b78c558cfc45242c43c5"
    },
    {
      "path": "research/ground_records.json",
      "bytes": 82046,
      "sha256": "36d855ab5fc2788f0e6792d93a60e2518d3357f423f45f88d24a6fbdef8a8281"
    },
    {
      "path": "research/ground_search_log.json",
      "bytes": 52072,
      "sha256": "ebf9e3f00a7ffebbc6817a7868947c0d65363c81b1b854626c104b2f5a9ab81e"
    },
    {
      "path": "research/ground_web_queries.json",
      "bytes": 5945,
      "sha256": "800c0d02b8bbc5b3d4ae2a327bbb162df5a213db2d045a87498f3ce3dd9bf6b4"
    },
    {
      "path": "research/literature_matrix.csv",
      "bytes": 637657,
      "sha256": "8b98ebf2bd51fc61991a4e7a51f116395d8f19dacb567b2beb50d0e2aa63b7e6"
    },
    {
      "path": "research/literature_matrix.json",
      "bytes": 824487,
      "sha256": "a94709942a68c9596767d9256c26eff127218e943fe75583fe0e298da187273e"
    },
    {
      "path": "research/normalization_audit_log.json",
      "bytes": 101517,
      "sha256": "f2a06a0cdada6e99f45ee549e4206049fcf45b47220e88e45ff53316500cb792"
    },
    {
      "path": "research/normalization_overrides.json",
      "bytes": 71385,
      "sha256": "d175aa094f3d985553cff7873c9d3972032e5079c39167fde7a873a7aaf795a8"
    },
    {
      "path": "research/orbital_physics_crossref_raw.json",
      "bytes": 836204,
      "sha256": "30758add228976f76f615536f4583571e4ce757c345e740333a7e0947210631a"
    },
    {
      "path": "research/orbital_physics_records.json",
      "bytes": 57281,
      "sha256": "4951e575be37f137960f890998bb1adbce34b6f28caddfaf9104d3b74117a833"
    },
    {
      "path": "research/orbital_physics_search_log.json",
      "bytes": 727328,
      "sha256": "dd96caf40981d5fd20c68b5c840251586002c2dd9151a32558fbb6b4eee1c8bf"
    },
    {
      "path": "research/planetary_robotics_records.json",
      "bytes": 83353,
      "sha256": "833dac1a33f0a0db9c6b40cb447bb50e3e95623db13bc2328196e848d00aae0f"
    },
    {
      "path": "research/planetary_robotics_search_log.json",
      "bytes": 24219,
      "sha256": "53b9ba1fdec5fce459136cf331447116bfcc273544a95bd21a9c5d15e0ff12fd"
    },
    {
      "path": "research/pmc_retrieval_log.json",
      "bytes": 7746,
      "sha256": "f0dc308c95449a17b70ff0946654ecf61990e0d808caed984a1afcc65482a41c"
    },
    {
      "path": "research/prior_source_audit_extracts.json",
      "bytes": 44310,
      "sha256": "a6acb539e54731bcc29a1cab2b0e257f2d6f16007ac97a9e93c0600f3702f868"
    },
    {
      "path": "research/pubmed_screening_decisions.json",
      "bytes": 284810,
      "sha256": "b1174b216be61b9f470713ee8c1583c0661a8f4db6010f769717918263eb8a19"
    },
    {
      "path": "research/pubmed_search_log.json",
      "bytes": 11177,
      "sha256": "609dcba9552e9dc27e49843f0e056258a7a62eb76b685cbe7980eb1afbe7f3a2"
    },
    {
      "path": "research/raw_v3/literature_matrix.csv",
      "bytes": 169923,
      "sha256": "f2ed759526198aa3b360b1be50164722330ba6635939d40df5393a1725c3e291"
    },
    {
      "path": "research/raw_v3/literature_matrix.json",
      "bytes": 354245,
      "sha256": "341209cc94362f8e97884da81437c6d5fce584f72b4dbd5435c329820b819372"
    },
    {
      "path": "research/raw_v3/pubmed_screening_decisions.json",
      "bytes": 149709,
      "sha256": "1a3a3105cbfea65238304c26060d8d056515d36807211fedfeae6afcf6153dbb"
    },
    {
      "path": "research/root_search_log.json",
      "bytes": 4704,
      "sha256": "3a7559cedc198dac06fcffef66416368800c1ea451b44dab51774e4fe155a7e4"
    },
    {
      "path": "research/selection_rationale.txt",
      "bytes": 6860,
      "sha256": "5f26a00b3c44f20e011850802ddb7fe706c071c385d79424131b5c8b25c192d1"
    },
    {
      "path": "research/v4_methods_source_recheck_log.json",
      "bytes": 3939,
      "sha256": "ce7232f7788ed688d26200193b0a7ddee7bc391f4f7823fd47cba64aa9a75a4f"
    },
    {
      "path": "revision/ground_new_records.json",
      "bytes": 6027,
      "sha256": "ea6474867cf5786102548a87a1472f37ea760cbec161e75aa3cf0afabdaeb107"
    },
    {
      "path": "revision/ground_record_updates.json",
      "bytes": 11932,
      "sha256": "0f04eaf3949e3c3c7b7519bb9cf8e42e3e71fd07ceefc44d9a757f2d678d30c7"
    },
    {
      "path": "revision/ground_revision_access_log.json",
      "bytes": 117337,
      "sha256": "6f83a43b5d7d343a55ba993f5d9304c4f11f8fd0e71301a7b97685c866c03741"
    },
    {
      "path": "revision/root_revision_source_log.json",
      "bytes": 28633,
      "sha256": "745321b285b2f9c5175ce9faf2dc14e3bf7a093c3b09a615e72537842c553c33"
    },
    {
      "path": "revision/space_coding_updates.json",
      "bytes": 9284,
      "sha256": "0e6576501dd7c37239f12d9ab09aaf58020a64af44f75fa083e0da25b15bf3c6"
    },
    {
      "path": "revision/space_new_records.json",
      "bytes": 2309,
      "sha256": "992f5d6bced53014e036e3a44804c9eb13c3bc2ee73bc290c8f54e907a772a43"
    },
    {
      "path": "revision/space_revision_access_log.json",
      "bytes": 14302,
      "sha256": "f8a39aafa6076b518ac079d4dd701ec776d3afbc8c6e0a87f59b9d3164559ad4"
    },
    {
      "path": "revision/v5_design_access_log.json",
      "bytes": 6109,
      "sha256": "458b6f1522d6bf432570408cb3ee807ef273209556f6fedcb48576e19bff1645"
    },
    {
      "path": "revision/v5_design_record_updates.json",
      "bytes": 1569,
      "sha256": "bb15a722786023226f11ed19dddcc634b1d3413d2b963207154749c3349d445b"
    },
    {
      "path": "revision/v5_skill_access_log.json",
      "bytes": 470,
      "sha256": "58fad555d2684d55067237a8a3b6a65120f1373f311b404c2a6ba325c680f41d"
    },
    {
      "path": "revision/v5_space_access_log.json",
      "bytes": 4957,
      "sha256": "7bc3a0d90ba68f5d6fd7b987f1886ecc874e8b2d40cc22f96b0ac6bf6e3a519d"
    },
    {
      "path": "revision/v5_space_record_updates.json",
      "bytes": 5646,
      "sha256": "948b6c32a694e129d50dea0591fc3516d83e5078bae8c89aad132a944673413c"
    },
    {
      "path": "tools/normalize_evidence.py",
      "bytes": 18118,
      "sha256": "09c313c24a88819c04640f7ad55235f3accc87d250d14c2af9b2e6f5866e5d15"
    },
    {
      "path": "tools/reconcile_evidence.py",
      "bytes": 3749,
      "sha256": "386bb5694573149e314dc40c9978a75a4ab77536cb679955df9f5d5a234970a5"
    },
    {
      "path": "tools/validate_evidence.py",
      "bytes": 11505,
      "sha256": "3b1b88dc0471fd18557b2e301b216d0d2a94f61213f283eaa1e941472fc6fc7b"
    }
  ]
}


==> anc/evidence/README.txt <==
SUPPLEMENTARY EVIDENCE FOR AI FOR SCIENCE IN SPACE
arXiv submission packaging, 29 October 2026

Start with research/literature_matrix.json or .csv (150 bibliographic records), research/evidence_codebook.txt and research/selection_rationale.txt.
research/raw_v3 preserves the original matrix and screening decisions. Query/retrieval logs, discovery links, source-access notes and normalization records document selection and revision. Domain *_records.json files are retained extraction notes; literature_matrix.json/.csv are authoritative.
revision/ contains the additions, source-check updates and access logs used in the final evidence transformation. Original paths and version labels in retained logs are historical provenance, not promises that every former workspace file is distributed here.

All supplied research data and the three transformation/validation scripts are byte-identical to v7. Typesetting inputs are at the submission root, outside anc/, as required by arXiv. The former internal Evidence ZIP is represented here by its scientific data, access records and reproducibility scripts; editorial reviews, authoring QA, duplicate manuscript sources and skill snapshots are omitted.

To reproduce the evidence in a temporary directory without changing this package:
  python anc/evidence/reproduce_evidence.py
Use the complete extracted submission, including root-level TeX and references.bib. The script uses Python 3 and the standard library only; it makes no network requests. It rebuilds the evidence from the preserved raw records, applies the recorded corrections, reconciles citation metadata, validates the encoding, and compares the results with the supplied final data.

The review is a purposive critical narrative review. Record counts are not independent deployments or field prevalence. Source-access categories do not imply full-text reading where it is not documented. Validation checks encoding, consistency and preservation, not independent scientific replication.
Scientific source cutoff: 25 October 2026; targeted checks: 26 October 2026. No new scientific literature search was performed for this submission packaging.
MANIFEST.json records hashes of the ancillary payloads.


==> anc/evidence/reproduce_evidence.py <==
#!/usr/bin/env python3
"""Rebuild the supplied evidence without modifying the extracted submission."""
from pathlib import Path
import hashlib
import json
import shutil
import subprocess
import sys
import tempfile

E = Path(__file__).resolve().parent
PAPER = E.parents[1]


def sha(p):
    return hashlib.sha256(p.read_bytes()).hexdigest()


def main():
    assert (PAPER / 'main.tex').is_file(), 'Use the complete extracted submission.'
    with tempfile.TemporaryDirectory(prefix='space-ai4s-evidence-') as name:
        root = Path(name)
        for folder in ['research', 'revision', 'tools']:
            shutil.copytree(E / folder, root / folder)
        (root / 'source').mkdir()
        (root / 'qa').mkdir()
        for p in list(PAPER.glob('*.tex')) + [PAPER / 'references.bib']:
            shutil.copy2(p, root / 'source' / p.name)
        commands = [
            [sys.executable, 'tools/normalize_evidence.py',
             '--updates', 'revision/ground_record_updates.json',
             '--updates', 'revision/space_coding_updates.json',
             '--updates', 'revision/v5_space_record_updates.json',
             '--updates', 'revision/v5_design_record_updates.json',
             '--additional', 'revision/ground_new_records.json',
             '--additional', 'revision/space_new_records.json'],
            [sys.executable, 'tools/reconcile_evidence.py'],
            [sys.executable, 'tools/validate_evidence.py'],
        ]
        for command in commands:
            result = subprocess.run(command, cwd=root, text=True, capture_output=True)
            if result.returncode:
                raise RuntimeError(result.stdout + result.stderr)
        changed = [p.relative_to(E / 'research').as_posix()
                   for p in (E / 'research').rglob('*') if p.is_file()
                   and sha(p) != sha(root / 'research' / p.relative_to(E / 'research'))]
        assert not changed, f'Regenerated research data differ: {changed}'
        audit = json.loads((root / 'qa/citation_audit.json').read_text())
        print(json.dumps({'passed': True,
                          'records': audit['matrix_records'],
                          'cited_records': audit['cited_records'],
                          'all_supplied_research_files_byte_identical': True,
                          'original_package_modified': False}, indent=2))


if __name__ == '__main__':
    main()


==> anc/evidence/research/background_records.json <==
[
  {
    "title": "Biological research and self-driving labs in deep space supported by artificial intelligence",
    "authors": "Lauren M. Sanders, Ryan T. Scott, Jason H. Yang, Amina Ann Qutub, Hector Garcia Martin, Daniel C. Berrios, et al.",
    "year": 2023,
    "venue": "Nature Machine Intelligence 5, 208–219",
    "doi": "10.1038/s42256-023-00618-4",
    "url": "https://www.nature.com/articles/s42256-023-00618-4",
    "id": "bg_sanders2023",
    "citekey": "bg_sanders2023",
    "source_type": "review",
    "access_level": "Publisher abstract, article metadata, figure-caption indexed text, and NASA publication listing checked. Direct DOI access and arXiv HTML full text unavailable.",
    "domain": "cross-domain background",
    "system_id": "Space-biology-roadmap",
    "evidence_role": "background",
    "validation_environment": "conceptual review",
    "supported_claims": [
      "Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation."
    ],
    "limitations": [
      "A review and decadal recommendations, not a report of an integrated AI-driven wet laboratory flown in space. Cite as motivation/vision; do not place it in an evidence table as an in-orbit demonstration."
    ],
    "source_locator": "https://www.nature.com/articles/s42256-023-00618-4",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "conceptual review",
    "computation_location": "not applicable or not established by background source",
    "action_location": "not applicable",
    "scientific_function": "Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation.",
    "physical_action": "not applicable",
    "human_role": "Researchers define scientific program; mission operations where applicable"
  },
  {
    "title": "NASA's BioSentinel deep space CubeSat mission: Successes and lessons learned",
    "authors": "Neha Lingam, Kylie Akiyama, Alina Lambacher, Dunya Shuman, Rachel Gilbert, Sergio R. Santa Maria",
    "year": 2025,
    "venue": "Acta Astronautica 236, 188–193",
    "doi": "10.1016/j.actaastro.2025.07.008",
    "url": "https://doi.org/10.1016/j.actaastro.2025.07.008",
    "id": "bg_lingam2025",
    "citekey": "bg_lingam2025",
    "source_type": "journal article",
    "access_level": "Publisher abstract/highlights and NASA Space Biology publication list checked; publisher full text open returned 403.",
    "domain": "space biology",
    "system_id": "BioSentinel",
    "evidence_role": "supporting_automation",
    "validation_environment": "deep space mission",
    "supported_claims": [
      "BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines."
    ],
    "limitations": [
      "Not evidence of AI-guided adaptive experimental design. Use separate NASA 2025 status source for verified no-growth outcome. Do not confuse the 2024 conference version attributed to Santa Maria with the 2025 journal paper's author list."
    ],
    "source_locator": "https://doi.org/10.1016/j.actaastro.2025.07.008",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "deep space mission",
    "computation_location": "not applicable or not established by background source",
    "action_location": "deep space mission",
    "scientific_function": "BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines.",
    "physical_action": "Dedicated bioassay execution",
    "human_role": "Researchers define scientific program; mission operations where applicable"
  },
  {
    "id": "bg_wang2023",
    "citekey": "bg_wang2023",
    "title": "Scientific discovery in the age of artificial intelligence",
    "authors": [
      "Hanchen Wang",
      "Tianfan Fu",
      "Yuanqi Du",
      "et al."
    ],
    "year": 2023,
    "doi": "10.1038/s41586-023-06221-2",
    "url": "https://www.nature.com/articles/s41586-023-06221-2",
    "source_type": "review",
    "access_level": "Prior verified publisher metadata/abstract; current fulltext request failed",
    "domain": "background or mission context",
    "system_id": "wang2023",
    "evidence_role": "background",
    "validation_environment": "cross-domain review",
    "supported_claims": [
      "AI contributes representation, inference, candidate generation and scientific decision methods."
    ],
    "limitations": [
      "General review, not a space experiment."
    ],
    "source_locator": "https://www.nature.com/articles/s41586-023-06221-2",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "cross-domain review",
    "computation_location": "not applicable or not established by background source",
    "action_location": "not applicable",
    "scientific_function": "AI contributes representation, inference, candidate generation and scientific decision methods.",
    "physical_action": "not applicable",
    "human_role": "Researchers define scientific program; mission operations where applicable",
    "venue": "Nature 620, 47–60"
  },
  {
    "id": "bg_nasem2023",
    "citekey": "bg_nasem2023",
    "title": "Thriving in Space: Ensuring the Future of Biological and Physical Sciences Research: A Decadal Survey for 2023–2032",
    "authors": [
      "National Academies of Sciences, Engineering, and Medicine"
    ],
    "year": 2023,
    "doi": "10.17226/26750",
    "url": "https://www.ncbi.nlm.nih.gov/books/NBK599690/",
    "source_type": "expert report",
    "access_level": "Official NCBI/NASEM overview and selected chapter passages",
    "domain": "background or mission context",
    "system_id": "nasem2023",
    "evidence_role": "background",
    "validation_environment": "decadal survey",
    "supported_claims": [
      "Scientific opportunities and infrastructure requirements across biological and physical sciences in space."
    ],
    "limitations": [
      "Strategy document, not empirical AI autonomy evidence."
    ],
    "source_locator": "https://www.ncbi.nlm.nih.gov/books/NBK599690/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "decadal survey",
    "computation_location": "not applicable or not established by background source",
    "action_location": "not applicable",
    "scientific_function": "Scientific opportunities and infrastructure requirements across biological and physical sciences in space.",
    "physical_action": "not applicable",
    "human_role": "Researchers define scientific program; mission operations where applicable",
    "venue": "The National Academies Press"
  },
  {
    "id": "bg_kassis2026",
    "citekey": "bg_kassis2026",
    "title": "Scientific Agent Skills: A Library of Procedural Knowledge for Research Agents",
    "authors": [
      "Timothy Kassis",
      "Vinayak Agarwal",
      "Yuhuan He",
      "Darshil Patel",
      "Aubrey M. Brueckner"
    ],
    "year": 2026,
    "doi": "10.48550/arXiv.2609.00065",
    "url": "https://arxiv.org/abs/2609.00065v2",
    "source_type": "preprint",
    "access_level": "arXiv v2 abstract, metadata and actual local skill instructions",
    "domain": "background or mission context",
    "system_id": "kassis2026",
    "evidence_role": "background",
    "validation_environment": "procedural library",
    "supported_claims": [
      "Provenance citation for K-Dense literature-review skill used in preparing this review."
    ],
    "limitations": [
      "Not scientific evidence for space autonomy; authors report no task-level evaluation."
    ],
    "source_locator": "https://arxiv.org/abs/2609.00065v2",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "procedural library",
    "computation_location": "not applicable or not established by background source",
    "action_location": "not applicable",
    "scientific_function": "Provenance citation for K-Dense literature-review skill used in preparing this review.",
    "physical_action": "not applicable",
    "human_role": "Researchers define scientific program; mission operations where applicable",
    "venue": "arXiv:2609.00065v2"
  },
  {
    "id": "bg_biosentinel_status",
    "citekey": "bg_biosentinel_status",
    "title": "What is BioSentinel?",
    "authors": [
      "Abby Tabor"
    ],
    "year": 2025,
    "doi": null,
    "url": "https://www.nasa.gov/centers-and-facilities/ames/what-is-biosentinel/",
    "source_type": "official mission account",
    "access_level": "Official mission account relevant outcome paragraphs read",
    "domain": "background or mission context",
    "system_id": "biosentinel_status",
    "evidence_role": "supporting_automation",
    "validation_environment": "deep space",
    "supported_claims": [
      "Four biological experiments showed no yeast growth, likely due to extended prelaunch storage; radiation monitoring continued."
    ],
    "limitations": [
      "Official mission account; hardware success and biological outcome must be distinguished."
    ],
    "source_locator": "https://www.nasa.gov/centers-and-facilities/ames/what-is-biosentinel/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "deep space",
    "computation_location": "not applicable or not established by background source",
    "action_location": "deep space",
    "scientific_function": "Four biological experiments showed no yeast growth, likely due to extended prelaunch storage; radiation monitoring continued.",
    "physical_action": "Dedicated bioassay execution",
    "human_role": "Researchers define scientific program; mission operations where applicable",
    "venue": "NASA mission account"
  }
]

==> anc/evidence/research/biology_records.json <==
[
  {
    "pmid": "22091486",
    "title": "The O/OREOS mission: first science data from the Space Environment Survivability of Living Organisms (SESLO) payload.",
    "authors": [
      "Wayne L Nicholson",
      "Antonio J Ricco",
      "Elwood Agasid",
      "Christopher Beasley",
      "Millan Diaz-Aguado",
      "Pascale Ehrenfreund",
      "Charles Friedericks",
      "Shakib Ghassemieh",
      "Michael Henschke",
      "John W Hines",
      "Christopher Kitts",
      "Ed Luzzi",
      "Diana Ly",
      "Nghia Mai",
      "Rocco Mancinelli",
      "Michael McIntyre",
      "Giovanni Minelli",
      "Michael Neumann",
      "Macarena Parra",
      "Matthew Piccini",
      "R Mike Rasay",
      "Robert Ricks",
      "Orlando Santos",
      "Aaron Schooley",
      "David Squires",
      "Linda Timucin",
      "Bruce Yost",
      "Anthony Young"
    ],
    "year": "2011",
    "medline_date": "",
    "venue": "Astrobiology",
    "doi": "10.1089/ast.2011.0714",
    "pmc": null,
    "abstract": "We report the first telemetered spaceflight science results from the orbiting Space Environment Survivability of Living Organisms (SESLO) experiment, executed by one of the two 10 cm cube-format payloads aboard the 5.5 kg Organism/Organic Exposure to Orbital Stresses (O/OREOS) free-flying nanosatellite. The O/OREOS spacecraft was launched successfully to a 72° inclination, 650 km Earth orbit on 19 November 2010. This satellite provides access to the radiation environment of space in relatively weak regions of Earth's protective magnetosphere as it passes close to the north and south magnetic poles; the total dose rate is about 15 times that in the orbit of the International Space Station. The SESLO experiment measures the long-term survival, germination, and growth responses, including metabolic activity, of Bacillus subtilis spores exposed to the microgravity, ionizing radiation, and heavy-ion bombardment of its high-inclination orbit. Six microwells containing wild-type (168) and six more containing radiation-sensitive mutant (WN1087) strains of dried B. subtilis spores were rehydrated with nutrient medium after 14 days in space to allow the spores to germinate and grow. Similarly, the same distribution of organisms in a different set of microwells was rehydrated with nutrient medium after 97 days in space. The nutrient medium included the redox dye Alamar blue, which changes color in response to cellular metabolic activity. Three-color transmitted intensity measurements of all microwells were telemetered to Earth within days of each of the 48 h growth experiments. We report here on the evaluation and interpretation of these spaceflight data in comparison to delayed-synchronous laboratory ground control experiments.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/22091486/",
    "publication_types": [
      "Journal Article",
      "Research Support, U.S. Gov't, Non-P.H.S."
    ],
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "id": "bio_ooreos2011",
    "citekey": "bio_ooreos2011",
    "system_id": "O/OREOS-SESLO",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "orbit",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite."
    ],
    "limitations": [
      "Timed execution is not adaptive hypothesis selection; orbital environment combines radiation and microgravity."
    ],
    "human_role": "Dedicated fluidics and optical readout; comparison to delayed ground controls.",
    "scientific_function": "Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite.",
    "physical_action": "Dedicated fluidics and optical readout; comparison to delayed ground controls.",
    "data_location": "orbit",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "orbit",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/22091486/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "29269933",
    "title": "Nanopore DNA Sequencing and Genome Assembly on the International Space Station.",
    "authors": [
      "Sarah L Castro-Wallace",
      "Charles Y Chiu",
      "Kristen K John",
      "Sarah E Stahl",
      "Kathleen H Rubins",
      "Alexa B R McIntyre",
      "Jason P Dworkin",
      "Mark L Lupisella",
      "David J Smith",
      "Douglas J Botkin",
      "Timothy A Stephenson",
      "Sissel Juul",
      "Daniel J Turner",
      "Fernando Izquierdo",
      "Scot Federman",
      "Doug Stryke",
      "Sneha Somasekar",
      "Noah Alexander",
      "Guixia Yu",
      "Christopher E Mason",
      "Aaron S Burton"
    ],
    "year": "2017",
    "medline_date": "",
    "venue": "Scientific reports",
    "doi": "10.1038/s41598-017-18364-0",
    "pmc": "PMC5740133",
    "abstract": "We evaluated the performance of the MinION DNA sequencer in-flight on the International Space Station (ISS), and benchmarked its performance off-Earth against the MinION, Illumina MiSeq, and PacBio RS II sequencing platforms in terrestrial laboratories. Samples contained equimolar mixtures of genomic DNA from lambda bacteriophage, Escherichia coli (strain K12, MG1655) and Mus musculus (female BALB/c mouse). Nine sequencing runs were performed aboard the ISS over a 6-month period, yielding a total of 276,882 reads with no apparent decrease in performance over time. From sequence data collected aboard the ISS, we constructed directed assemblies of the ~4.6 Mb E. coli genome, ~48.5 kb lambda genome, and a representative M. musculus sequence (the ~16.3 kb mitochondrial genome), at 100%, 100%, and 96.7% consensus pairwise identity, respectively; de novo assembly of the E. coli genome from raw reads yielded a single contig comprising 99.9% of the genome at 98.6% consensus pairwise identity. Simulated real-time analyses of in-flight sequence data using an automated bioinformatic pipeline and laptop-based genomic assembly demonstrated the feasibility of sequencing analysis and microbial identification aboard the ISS. These findings illustrate the potential for sequencing applications including disease diagnosis, environmental monitoring, and elucidating the molecular basis for how organisms respond to spaceflight.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/29269933/",
    "publication_types": [
      "Journal Article",
      "Research Support, N.I.H., Extramural",
      "Research Support, Non-U.S. Gov't",
      "Research Support, U.S. Gov't, Non-P.H.S."
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_sequencing2017",
    "citekey": "bio_sequencing2017",
    "system_id": "ISS-MinION",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "fulltext selected methods/results",
    "source_type": "journal article",
    "supported_claims": [
      "Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility."
    ],
    "limitations": [
      "Do not describe simulated real-time analysis as a flown autonomous sample-to-answer workflow."
    ],
    "human_role": "Astronaut-operated instrument; prepared DNA and terrestrial comparison workflows.",
    "scientific_function": "Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility.",
    "physical_action": "Astronaut-operated instrument; prepared DNA and terrestrial comparison workflows.",
    "data_location": "ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ISS",
    "source_locator": "PMC fulltext cache PMC5740133",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "29999554",
    "title": "Effect of microgravity on proliferation and differentiation of embryonic stem cells in an automated culturing system during the TZ-1 space mission.",
    "authors": [
      "Xiaohua Lei",
      "Yujing Cao",
      "Ying Zhang",
      "Jingjing Qian",
      "Qian Zhao",
      "Fangwu Liu",
      "Tao Zhang",
      "Jiaxi Zhou",
      "Ying Gu",
      "Guoliang Xia",
      "Enkui Duan"
    ],
    "year": "2018",
    "medline_date": "",
    "venue": "Cell proliferation",
    "doi": "10.1111/cpr.12466",
    "pmc": "PMC6528932",
    "abstract": "OBJECTIVE: Despite a great number of studies analysing the effects of microgravity on stem cell proliferation and differentiation, few of them have focused on real-time imaging estimates in space. Herein, we utilized the TZ-1 cargo spacecraft, automatic cell culture equipment and live cell imaging techniques to examine the effects of real microgravity on the proliferation and differentiation of mouse embryonic stem cells (mESCs).\nMATERIALS AND METHODS: Oct4-GFP, Brachyury-GFP mESC and Oct4-GFP mESC-derived EBs were used as experimental samples in the TZ-1 spaceflight mission. These samples were seeded into chambers, cultured in an automatic cell culture device and were transported into space during the TZ-1 mission. Over 15 days of spaceflight, bright field and fluorescent images of cell growth were taken in micrography, and the medium was changed every day. Real-time image data were transferred to the ground for analysis.\nRESULTS: Space microgravity maintains stemness and long-term survival of mESCs, promising 3D aggregate formation. Although microgravity did not significantly prevent the migration of EBs on the ECM substrate, it did prevent terminal differentiation of cells.\nCONCLUSIONS: This study demonstrates that space microgravity might play a potential role in supporting 3D cell growth and maintenance of stemness in embryonic stem cells, while it may negatively affect terminal differentiation.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/29999554/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_tz2018",
    "citekey": "bio_tz2018",
    "system_id": "TZ-1-cell-culture",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "orbit",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1."
    ],
    "limitations": [
      "No demonstrated learning-driven experiment selection in the accessed evidence."
    ],
    "human_role": "Purpose-built culture and imaging; ground scientists interpret biology.",
    "scientific_function": "Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1.",
    "physical_action": "Purpose-built culture and imaging; ground scientists interpret biology.",
    "data_location": "orbit",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "orbit",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/29999554/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "30329036",
    "title": "GeneLab: Omics database for spaceflight experiments.",
    "authors": [
      "Shayoni Ray",
      "Samrawit Gebre",
      "Homer Fogle",
      "Daniel C Berrios",
      "Peter B Tran",
      "Jonathan M Galazka",
      "Sylvain V Costes"
    ],
    "year": "2019",
    "medline_date": "",
    "venue": "Bioinformatics (Oxford, England)",
    "doi": "10.1093/bioinformatics/bty884",
    "pmc": null,
    "abstract": "MOTIVATION: To curate and organize expensive spaceflight experiments conducted aboard space stations and maximize the scientific return of investment, while democratizing access to vast amounts of spaceflight related omics data generated from several model organisms.\nRESULTS: The GeneLab Data System (GLDS) is an open access database containing fully coordinated and curated 'omics' (genomics, transcriptomics, proteomics, metabolomics) data, detailed metadata and radiation dosimetry for a variety of model organisms. GLDS is supported by an integrated data system allowing federated search across several public bioinformatics repositories. Archived datasets can be queried using full-text search (e.g. keywords, Boolean and wildcards) and results can be sorted in multifactorial manner using assistive filters. GLDS also provides a collaborative platform built on GenomeSpace for sharing files and analyses with collaborators. It currently houses 172 datasets and supports standard guidelines for submission of datasets, MIAME (for microarray), ENCODE Consortium Guidelines (for RNA-seq) and MIAPE Guidelines (for proteomics).\nAVAILABILITY AND IMPLEMENTATION: https://genelab.nasa.gov/.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/30329036/",
    "publication_types": [
      "Journal Article",
      "Research Support, Non-U.S. Gov't"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_genelab2019",
    "citekey": "bio_genelab2019",
    "system_id": "GeneLab",
    "evidence_role": "background",
    "domain": "orbital biology",
    "validation_environment": "ground data infrastructure",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets."
    ],
    "limitations": [
      "A database is enabling infrastructure, not a deployed autonomous experiment."
    ],
    "human_role": "Data curation and analysis are performed by researchers.",
    "scientific_function": "Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground data infrastructure",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/30329036/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "31987476",
    "title": "EcAMSat spaceflight measurements of the role of σs in antibiotic resistance of stationary phase Escherichia coli in microgravity.",
    "authors": [
      "Michael R Padgen",
      "Matthew P Lera",
      "Macarena P Parra",
      "Antonio J Ricco",
      "Matthew Chin",
      "Tori N Chinn",
      "Aaron Cohen",
      "Charlie R Friedericks",
      "Michael B Henschke",
      "Timothy V Snyder",
      "Stevan M Spremo",
      "Jing-Hung Wang",
      "A C Matin"
    ],
    "year": "2020",
    "medline_date": "",
    "venue": "Life sciences in space research",
    "doi": "10.1016/j.lssr.2019.10.007",
    "pmc": null,
    "abstract": "We report the results of the EcAMSat (Escherichia coli Antimicrobial Satellite) autonomous space flight experiment, investigating the role of σs in the development of antibiotic resistance in uropathogenic E. coli (UPEC) in microgravity (µ-g). The presence of σs, encoded by the rpoS gene, has been shown to increase antibiotic resistance in Earth gravity, but it was unknown if this effect occurs in µ-g. Two strains, wildtype (WT) UPEC and its isogenic ΔrpoS mutant, were grown to stationary phase aboard EcAMSat, an 11-kg small satellite, and in a parallel ground-based control experiment; cell growth rates for the two strains were found to be unaltered by µ-g. After starvation for over 24 h, stationary-phase cells were incubated with three doses of gentamicin (Gm), a common treatment for urinary tract infections (which have been reported in astronauts). Cellular metabolic activity was measured optically using the redox-based indicator alamarBlue (aB): both strains exhibited slower metabolism in µ-g, consistent with results from previous smallsat missions. The results also showed that µ-g did not enhance UPEC resistance to Gm; in fact, both strains were more susceptible to Gm in µ-g. It was also found, via a second ground-control experiment, that multi-week storage in the payload hardware stressed the cells, potentially obscuring small differential effects of the antibiotic between WT and mutant and/or between µ-g and ground. Overall, results showed that the ∆rpoS mutant was 34-37% less metabolically active than the WT for four different sets of conditions: ground without Gm, ground with Gm; µ-g without Gm, µ-g with Gm. We conclude therefore that the rpoS gene and its downstream products are important therapeutic targets for treating bacterial infections in space, much as they are on the ground.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/31987476/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation",
      "P3_biosat_heritage"
    ],
    "id": "bio_ecamsat2020",
    "citekey": "bio_ecamsat2020",
    "system_id": "EcAMSat",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "orbit",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects."
    ],
    "limitations": [
      "Biological storage history is a confounder; published comment and response exist and were not substantively assessed."
    ],
    "human_role": "Dedicated fluidics, fixed drug-dose assay and ground controls.",
    "scientific_function": "Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects.",
    "physical_action": "Dedicated fluidics, fixed drug-dose assay and ground controls.",
    "data_location": "orbit",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "orbit",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/31987476/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "32282239",
    "title": "BioSentinel: A Biological CubeSat for Deep Space Exploration.",
    "authors": [
      "Sofia Massaro Tieze",
      "Lauren C Liddell",
      "Sergio R Santa Maria",
      "Sharmila Bhattacharya"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "Astrobiology",
    "doi": "10.1089/ast.2019.2068",
    "pmc": "PMC10254969",
    "abstract": "BioSentinel is the first biological CubeSat designed and developed for deep space. The main objectives of this NASA mission are to assess the effects of deep space radiation on biological systems and to engineer a CubeSat platform that can autonomously support and gather data from model organisms hundreds of thousands of kilometers from Earth. The articles in this special collection describe the extensive optimization of the biological payload system performed in preparation for this long-duration deep space mission. In this study, we briefly introduce BioSentinel and provide a glimpse into its technical and conceptual heritage by detailing the evolution of the science, subsystems, and capabilities of NASA's previous biological CubeSats. This introduction is not intended as an exhaustive review of CubeSat missions, but rather provides insight into the unique optimization parameters, science, and technology of those few that employ biological model systems.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/32282239/",
    "publication_types": [
      "Journal Article",
      "Research Support, U.S. Gov't, Non-P.H.S."
    ],
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "id": "bio_biosentinel2023",
    "citekey": "bio_biosentinel2023",
    "system_id": "BioSentinel",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ground development for deep-space mission",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Biological CubeSat concept and implementation for yeast radiation-response measurements."
    ],
    "limitations": [
      "Design article is not the final mission outcome; use Lingam2025 for flight results. Early online 2020, final issue 2023."
    ],
    "human_role": "Preloaded biology and dedicated microfluidic/optical systems.",
    "scientific_function": "Biological CubeSat concept and implementation for yeast radiation-response measurements.",
    "physical_action": "Preloaded biology and dedicated microfluidic/optical systems.",
    "data_location": "ground development for deep-space mission",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ground development for deep-space mission",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/32282239/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "33445483",
    "title": "Knowledge Network Embedding of Transcriptomic Data from Spaceflown Mice Uncovers Signs and Symptoms Associated with Terrestrial Diseases.",
    "authors": [
      "Charlotte A Nelson",
      "Ana Uriarte Acuna",
      "Amber M Paul",
      "Ryan T Scott",
      "Atul J Butte",
      "Egle Cekanaviciute",
      "Sergio E Baranzini",
      "Sylvain V Costes"
    ],
    "year": "2021",
    "medline_date": "",
    "venue": "Life (Basel, Switzerland)",
    "doi": "10.3390/life11010042",
    "pmc": "PMC7828077",
    "abstract": "There has long been an interest in understanding how the hazards from spaceflight may trigger or exacerbate human diseases. With the goal of advancing our knowledge on physiological changes during space travel, NASA GeneLab provides an open-source repository of multi-omics data from real and simulated spaceflight studies. Alone, this data enables identification of biological changes during spaceflight, but cannot infer how that may impact an astronaut at the phenotypic level. To bridge this gap, Scalable Precision Medicine Oriented Knowledge Engine (SPOKE), a heterogeneous knowledge graph connecting biological and clinical data from over 30 databases, was used in combination with GeneLab transcriptomic data from six studies. This integration identified critical symptoms and physiological changes incurred during spaceflight.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/33445483/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_network2021",
    "citekey": "bio_network2021",
    "system_id": "GeneLab-SPOKE",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge."
    ],
    "limitations": [
      "Knowledge-graph associations do not establish astronaut disease or causal intervention effects."
    ],
    "human_role": "Researchers select datasets and interpret ranked associations.",
    "scientific_function": "Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/33445483/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "33601926",
    "title": "BioSentinel: A Biofluidic Nanosatellite Monitoring Microbial Growth and Activity in Deep Space.",
    "authors": [
      "Michael R Padgen",
      "Lauren C Liddell",
      "Shilpa R Bhardwaj",
      "Diana Gentry",
      "Diana Marina",
      "Macarena Parra",
      "Travis Boone",
      "Ming Tan",
      "Lance Ellingson",
      "Abraham Rademacher",
      "Joshua Benton",
      "Aaron Schooley",
      "Aliyeh Mousavi",
      "Charles Friedericks",
      "Robert P Hanel",
      "Antonio J Ricco",
      "Sharmila Bhattacharya",
      "Sergio R Santa Maria"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "Astrobiology",
    "doi": "10.1089/ast.2020.2305",
    "pmc": null,
    "abstract": "Small satellite technologies, particularly CubeSats, are enabling breakthrough research in space. Over the past 15 years, NASA Ames Research Center has developed and flown half a dozen biological CubeSats in low Earth orbit (LEO) to conduct space biology and astrobiology research investigating the effects of the space environment on microbiological organisms. These studies of the impacts of radiation and reduced gravity on cellular processes include dose-dependent interactions with antimicrobial drugs, measurements of gene expression and signaling, and assessment of radiation damage. BioSentinel, the newest addition to this series, will be the first deep space biological CubeSat, its heliocentric orbit extending far beyond the radiation-shielded environment of low Earth orbit. BioSentinel's 4U biosensing payload, the first living biology space experiment ever conducted beyond the Earth-Moon system, will use a microbial bioassay to assess repair of radiation-induced DNA damage in eukaryotic cells over a duration of 6-12 months. Part of a special collection of articles focused on BioSentinel and its science mission, this article describes the design, development, and testing of the biosensing payload's microfluidics and optical systems, highlighting improvements relative to previous CubeSat life-support and bioanalytical measurement technologies.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/33601926/",
    "publication_types": [
      "Journal Article",
      "Research Support, U.S. Gov't, Non-P.H.S."
    ],
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "id": "bio_biofluidic2023",
    "citekey": "bio_biofluidic2023",
    "system_id": "BioSentinel",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ground instrument development",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space."
    ],
    "limitations": [
      "Instrument architecture does not establish successful biological growth in the final mission; early online 2021, final issue 2023."
    ],
    "human_role": "Preconfigured culture cards, fluid handling and optical monitoring.",
    "scientific_function": "Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space.",
    "physical_action": "Preconfigured culture cards, fluid handling and optical monitoring.",
    "data_location": "ground instrument development",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ground instrument development",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/33601926/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "33870146",
    "title": "NASA GeneLab RNA-seq consensus pipeline: standardized processing of short-read RNA-seq data.",
    "authors": [
      "Eliah G Overbey",
      "Amanda M Saravia-Butler",
      "Zhe Zhang",
      "Komal S Rathi",
      "Homer Fogle",
      "Willian A da Silveira",
      "Richard J Barker",
      "Joseph J Bass",
      "Afshin Beheshti",
      "Daniel C Berrios",
      "Elizabeth A Blaber",
      "Egle Cekanaviciute",
      "Helio A Costa",
      "Laurence B Davin",
      "Kathleen M Fisch",
      "Samrawit G Gebre",
      "Matthew Geniza",
      "Rachel Gilbert",
      "Simon Gilroy",
      "Gary Hardiman",
      "Raúl Herranz",
      "Yared H Kidane",
      "Colin P S Kruse",
      "Michael D Lee",
      "Ted Liefeld",
      "Norman G Lewis",
      "J Tyson McDonald",
      "Robert Meller",
      "Tejaswini Mishra",
      "Imara Y Perera",
      "Shayoni Ray",
      "Sigrid S Reinsch",
      "Sara Brin Rosenthal",
      "Michael Strong",
      "Nathaniel J Szewczyk",
      "Candice G T Tahimic",
      "Deanne M Taylor",
      "Joshua P Vandenbrink",
      "Alicia Villacampa",
      "Silvio Weging",
      "Chris Wolverton",
      "Sarah E Wyatt",
      "Luis Zea",
      "Sylvain V Costes",
      "Jonathan M Galazka"
    ],
    "year": "2021",
    "medline_date": "",
    "venue": "iScience",
    "doi": "10.1016/j.isci.2021.102361",
    "pmc": "PMC8044432",
    "abstract": "With the development of transcriptomic technologies, we are able to quantify precise changes in gene expression profiles from astronauts and other organisms exposed to spaceflight. Members of NASA GeneLab and GeneLab-associated analysis working groups (AWGs) have developed a consensus pipeline for analyzing short-read RNA-sequencing data from spaceflight-associated experiments. The pipeline includes quality control, read trimming, mapping, and gene quantification steps, culminating in the detection of differentially expressed genes. This data analysis pipeline and the results of its execution using data submitted to GeneLab are now all publicly available through the GeneLab database. We present here the full details and rationale for the construction of this pipeline in order to promote transparency, reproducibility, and reusability of pipeline data; to provide a template for data processing of future spaceflight-relevant datasets; and to encourage cross-analysis of data from other databases with the data available in GeneLab.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/33870146/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_rnaseq2021",
    "citekey": "bio_rnaseq2021",
    "system_id": "GeneLab-pipeline",
    "evidence_role": "background",
    "domain": "orbital biology",
    "validation_environment": "ground data infrastructure",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse."
    ],
    "limitations": [
      "Standard processing cannot remove every biological or mission-level confounder."
    ],
    "human_role": "Researchers implement shared processing and quality control.",
    "scientific_function": "Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground data infrastructure",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/33870146/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "34604234",
    "title": "An Integrative Network Science and Artificial Intelligence Drug Repurposing Approach for Muscle Atrophy in Spaceflight Microgravity.",
    "authors": [
      "Vidya Manian",
      "Jairo Orozco-Sandoval",
      "Victor Diaz-Martinez"
    ],
    "year": "2021",
    "medline_date": "",
    "venue": "Frontiers in cell and developmental biology",
    "doi": "10.3389/fcell.2021.732370",
    "pmc": "PMC8481783",
    "abstract": "Muscle atrophy is a side effect of several terrestrial diseases which also affects astronauts severely in space missions due to the reduced gravity in spaceflight. An integrative graph-theoretic network-based drug repurposing methodology quantifying the interplay of key gene regulations and protein-protein interactions in muscle atrophy conditions is presented. Transcriptomic datasets from mice in spaceflight from GeneLab have been extensively mined to extract the key genes that cause muscle atrophy in organ muscle tissues such as the thymus, liver, and spleen. Top muscle atrophy gene regulators are selected by Bayesian Markov blanket method and gene-disease knowledge graph is constructed using the scalable precision medicine knowledge engine. A deep graph neural network is trained for predicting links in the network. The top ranked diseases are identified and drugs are selected for repurposing using drug bank resource. A disease drug knowledge graph is constructed and the graph neural network is trained for predicting new drugs. The results are compared with machine learning methods such as random forest, and gradient boosting classifiers. Network measure based methods shows that preferential attachment has good performance for link prediction in both the gene-disease and disease-drug graphs. The receiver operating characteristic curves, and prediction accuracies for each method show that the random walk similarity measure and deep graph neural network outperforms the other methods. Several key target genes identified by the graph neural network are associated with diseases such as cancer, diabetes, and neural disorders. The novel link prediction approach applied to the disease drug knowledge graph identifies the Monoclonal Antibodies drug therapy as suitable candidate for drug repurposing for spaceflight induced microgravity. There are a total of 21 drugs identified as possible candidates for treating muscle atrophy. Graph neural network is a promising deep learning architecture for link prediction from gene-disease, and disease-drug networks.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/34604234/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_drug2021",
    "citekey": "bio_drug2021",
    "system_id": "Space-muscle-network",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks."
    ],
    "limitations": [
      "Computational drug ranking is not experimental validation of an effective countermeasure."
    ],
    "human_role": "Human-defined knowledge graphs and downstream candidate interpretation.",
    "scientific_function": "Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/34604234/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "36344513",
    "title": "Microfluidics-integrated spaceflight hardware for measuring muscle strength of Caenorhabditis elegans on the International Space Station.",
    "authors": [
      "Purushottam Soni",
      "Taslim Anupom",
      "Leila Lesanpezeshki",
      "Mizanur Rahman",
      "Jennifer E Hewitt",
      "Matthew Vellone",
      "Louis Stodieck",
      "Jerzy Blawzdziewicz",
      "Nathaniel J Szewczyk",
      "Siva A Vanapalli"
    ],
    "year": "2022",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-022-00241-4",
    "pmc": "PMC9640571",
    "abstract": "Caenorhabditis elegans is a low-cost genetic model that has been flown to the International Space Station to investigate the influence of microgravity on changes in the expression of genes involved in muscle maintenance. These studies showed that genes that encode muscle attachment complexes have decreased expression under microgravity. However, it remains to be answered whether the decreased expression leads to concomitant changes in animal muscle strength, specifically across multiple generations. We recently reported the NemaFlex microfluidic device for the measurement of muscle strength of C. elegans (Rahman et al., Lab Chip, 2018). In this study, we redesign our original NemaFlex device and integrate it with flow control hardware for spaceflight investigations considering mixed animal culture, constraints on astronaut time, crew safety, and on-orbit operations. The technical advances we have made include (i) a microfluidic device design that allows animals of a given size to be sorted from unsynchronized cultures and housed in individual chambers, (ii) a fluid handling protocol for injecting the suspension of animals into the microfluidic device that prevents channel clogging, introduction of bubbles, and crowding of animals in the chambers, and (iii) a custom-built worm-loading apparatus interfaced with the microfluidic device that allows easy manipulation of the worm suspension and prevents fluid leakage into the surrounding environment. Collectively, these technical advances enabled the development of new microfluidics-integrated hardware for spaceflight studies in C. elegans. Finally, we report Earth-based validation studies to test this new hardware, which has led to it being flown to the International Space Station.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/36344513/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_nemaflex2022",
    "citekey": "bio_nemaflex2022",
    "system_id": "NemaFlex-space",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ground validation; hardware flown to ISS",
    "access_level": "abstract and selected fulltext",
    "source_type": "journal article",
    "supported_claims": [
      "Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks."
    ],
    "limitations": [
      "Article principally reports hardware and Earth validation; flight hardware does not mean autonomous science decisions."
    ],
    "human_role": "Crew-compatible loading hardware and predefined assay protocol.",
    "scientific_function": "Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks.",
    "physical_action": "Crew-compatible loading hardware and predefined assay protocol.",
    "data_location": "ground validation; hardware flown to ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ground validation; hardware flown to ISS",
    "source_locator": "PMC fulltext cache PMC9640571",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "36676149",
    "title": "A Compact Imaging Platform for Conducting C. elegans Phenotypic Assays on Earth and in Spaceflight.",
    "authors": [
      "Taslim Anupom",
      "Siva A Vanapalli"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "Life (Basel, Switzerland)",
    "doi": "10.3390/life13010200",
    "pmc": "PMC9862956",
    "abstract": "The model organism Caenorhabditis elegans is used in a variety of applications ranging from fundamental biological studies, to drug screening, to disease modeling, and to space-biology investigations. These applications rely on conducting whole-organism phenotypic assays involving animal behavior and locomotion. In this study, we report a 3D printed compact imaging platform (CIP) that is integrated with a smart-device camera for the whole-organism phenotyping of C. elegans. The CIP has no external optical elements and does not require mechanical focusing, simplifying the optical configuration. The small footprint of the system powered with a standard USB provides capabilities ranging from plug-and-play, to parallel operation, and to housing it in incubators for temperature control. We demonstrate on Earth the compatibility of the CIP with different C. elegans substrates, including agar plates, liquid droplets on glass slides and microfluidic chips. We validate the system with behavioral and thrashing assays and show that the phenotypic readouts are in good agreement with the literature data. We conduct a pilot study with mutants and show that the phenotypic data collected from the CIP distinguishes these mutants. Finally, we discuss how the simplicity and versatility offered by CIP makes it amenable to future C. elegans investigations on the International Space Station, where science experiments are constrained by system size, payload weight and crew time. Overall, the compactness, portability and ease-of-use makes the CIP desirable for research and educational outreach applications on Earth and in space.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/36676149/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_cip2023",
    "citekey": "bio_cip2023",
    "system_id": "CIP-worm-imaging",
    "evidence_role": "transfer",
    "domain": "orbital biology",
    "validation_environment": "ground",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint."
    ],
    "limitations": [
      "Space suitability is prospective; demonstrations described are on Earth."
    ],
    "human_role": "Human-designed assays and conventional image analysis.",
    "scientific_function": "Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/36676149/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "36682827",
    "title": "Transfer learning as an AI-based solution to address limited datasets in space medicine.",
    "authors": [
      "Ethan Waisberg",
      "Joshua Ong",
      "Sharif Amit Kamran",
      "Phani Paladugu",
      "Nasif Zaman",
      "Andrew G Lee",
      "Alireza Tavakkoli"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "Life sciences in space research",
    "doi": "10.1016/j.lssr.2022.12.002",
    "pmc": null,
    "abstract": "The advent of artificial intelligence (AI) has a promising role in the future long-duration spaceflight missions. Traditional AI algorithms rely on training and testing data from the same domain. However, astronaut medical data is naturally limited to a small sample size and often difficult to collect, leading to extremely limited datasets. This significantly limits the ability of traditional machine learning methodologies. Transfer learning is a potential solution to overcome this dataset size limitation and can help improve training time and performance of a neural networks. We discuss the unique challenges of space medicine in producing datasets and transfer learning as an emerging technique to address these issues.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/36682827/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_transfer2023",
    "citekey": "bio_transfer2023",
    "system_id": "Space-medicine-transfer",
    "evidence_role": "background",
    "domain": "orbital biology",
    "validation_environment": "conceptual review",
    "access_level": "abstract",
    "source_type": "review",
    "supported_claims": [
      "Transfer learning is discussed as a response to small space-medicine datasets."
    ],
    "limitations": [
      "Review of potential methods, not a flight demonstration or proof that domain shift is resolved."
    ],
    "human_role": "Researchers choose source and target domains.",
    "scientific_function": "Transfer learning is discussed as a response to small space-medicine datasets.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "conceptual review",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/36682827/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "37714852",
    "title": "Human skeletal muscle tissue chip autonomous payload reveals changes in fiber type and metabolic gene expression due to spaceflight.",
    "authors": [
      "Maddalena Parafati",
      "Shelby Giza",
      "Tushar S Shenoy",
      "Jorge A Mojica-Santiago",
      "Meghan Hopf",
      "Legrand K Malany",
      "Don Platt",
      "Isabel Moore",
      "Zachary A Jacobs",
      "Paul Kuehl",
      "Jason Rexroat",
      "Gentry Barnett",
      "Christine E Schmidt",
      "William T McLamb",
      "Twyman Clements",
      "Paul M Coen",
      "Siobhan Malany"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-023-00322-y",
    "pmc": "PMC10504373",
    "abstract": "Microphysiological systems provide the opportunity to model accelerated changes at the human tissue level in the extreme space environment. Spaceflight-induced muscle atrophy experienced by astronauts shares similar physiological changes to muscle wasting in older adults, known as sarcopenia. These shared attributes provide a rationale for investigating molecular changes in muscle cells exposed to spaceflight that may mimic the underlying pathophysiology of sarcopenia. We report the results from three-dimensional myobundles derived from muscle biopsies from young and older adults, integrated into an autonomous CubeLab™, and flown to the International Space Station (ISS) aboard SpaceX CRS-21 as part of the NIH/NASA funded Tissue Chips in Space program. Global transcriptomic RNA-Seq analyses comparing the myobundles in space and on the ground revealed downregulation of shared transcripts related to myoblast proliferation and muscle differentiation. The analyses also revealed downregulated differentially expressed gene pathways related to muscle metabolism unique to myobundles derived from the older cohort exposed to the space environment compared to ground controls. Gene classes related to inflammatory pathways were downregulated in flight samples cultured from the younger cohort compared to ground controls. Our muscle tissue chip platform provides an approach to studying the cell autonomous effects of spaceflight on muscle cell biology that may not be appreciated on the whole organ or organism level and sets the stage for continued data collection from muscle tissue chip experimentation in microgravity. We also report on the challenges and opportunities for conducting autonomous tissue-on-chip CubeLabTM payloads on the ISS.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/37714852/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_muscle2023",
    "citekey": "bio_muscle2023",
    "system_id": "ISS-muscle-CubeLab",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "fulltext selected methods/results/discussion",
    "source_type": "journal article",
    "supported_claims": [
      "Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14."
    ],
    "limitations": [
      "Bubble/salt effects made flow readings uncertain; continuation required human scientific judgement. Robot repair was not demonstrated."
    ],
    "human_role": "Crew installation/cold stowage and ground-triggered RNALater termination during off-nominal conditions.",
    "scientific_function": "Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14.",
    "physical_action": "Crew installation/cold stowage and ground-triggered RNALater termination during off-nominal conditions.",
    "data_location": "ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ISS",
    "source_locator": "PMC fulltext cache PMC10504373",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "38092777",
    "title": "Explainable machine learning identifies multi-omics signatures of muscle response to spaceflight in mice.",
    "authors": [
      "Kevin Li",
      "Riya Desai",
      "Ryan T Scott",
      "Joel Ricky Steele",
      "Meera Machado",
      "Samuel Demharter",
      "Adrienne Hoarfrost",
      "Jessica L Braun",
      "Val A Fajardo",
      "Lauren M Sanders",
      "Sylvain V Costes"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-023-00337-5",
    "pmc": "PMC10719374",
    "abstract": "The adverse effects of microgravity exposure on mammalian physiology during spaceflight necessitate a deep understanding of the underlying mechanisms to develop effective countermeasures. One such concern is muscle atrophy, which is partly attributed to the dysregulation of calcium levels due to abnormalities in SERCA pump functioning. To identify potential biomarkers for this condition, multi-omics data and physiological data available on the NASA Open Science Data Repository (osdr.nasa.gov) were used, and machine learning methods were employed. Specifically, we used multi-omics (transcriptomic, proteomic, and DNA methylation) data and calcium reuptake data collected from C57BL/6 J mouse soleus and tibialis anterior tissues during several 30+ day-long missions on the international space station. The QLattice symbolic regression algorithm was introduced to generate highly explainable models that predict either experimental conditions or calcium reuptake levels based on multi-omics features. The list of candidate models established by QLattice was used to identify key features contributing to the predictive capability of these models, with Acyp1 and Rps7 proteins found to be the most predictive biomarkers related to the resilience of the tibialis anterior muscle in space. These findings could serve as targets for future interventions aiming to reduce the extent of muscle atrophy during space travel.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38092777/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_li2023",
    "citekey": "bio_li2023",
    "system_id": "Muscle-QLattice",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle."
    ],
    "limitations": [
      "Predictive biomarkers are not experimentally validated interventions; no onboard policy."
    ],
    "human_role": "Researchers train and interpret models; candidate biomarkers guide future work.",
    "scientific_function": "Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/38092777/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "38335853",
    "title": "Feature engineering from meta-data for prediction of differentially expressed genes: An investigation of Mus musculus exposed to space-conditions.",
    "authors": [
      "Michael Okwori",
      "Ali Eslami"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "Computational biology and chemistry",
    "doi": "10.1016/j.compbiolchem.2024.108026",
    "pmc": null,
    "abstract": "Transcription profiling is a key process that can reveal those biological mechanisms driving the response to various exposure conditions or gene perturbations. In this work, we investigate the prediction of differentially expressed genes (DEGs) when exposed to conditions in space from a set of diverse engineered features. To do this, we collected DEGs and non-differentially expressed genes (NDEGs) of Mus musculus-based experiments on the GeneLab database. We engineered a diverse set of features from factors reported in the literature to affect gene expression. An extreme gradient boosting (XGBoost) model was trained to predict if a given gene would be differentially expressed at various levels of differential expression. The test results on a separate holdout dataset showed an area under the receiver operating characteristics curves (AUCs) of 0.90±0.07, averaged across the five selected percentages of the most and least differentially expressed genes. Subsequently, we investigated the impact of selection of features, both individually with a correlation-based feature-selection procedure and in groups with a combination procedure, on the prediction performance. The feature selection confirmed some known drivers of adaptation to radiation and highlighted some new transcription factors and micro RNAs (miRNAs). Finally, gene ontology (GO) analysis revealed biological processes that tend to have expression patterns most suitable for this approach. This work highlights the potential of detection of differentially expressed genes using a machine learning (ML) approach, and provides some evidence of gene expression changes being captured by a diverse feature set not related to the condition under study.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38335853/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_metadata2024",
    "citekey": "bio_metadata2024",
    "system_id": "GeneLab-DEG-XGBoost",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Engineered metadata features and XGBoost predict differential-expression labels in mouse studies."
    ],
    "limitations": [
      "Predictive label performance is not prospective validation of a biological mechanism or experimental policy."
    ],
    "human_role": "Human-curated features and holdout evaluation.",
    "scientific_function": "Engineered metadata features and XGBoost predict differential-expression labels in mouse studies.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/38335853/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "38734683",
    "title": "Development of a kidney microphysiological system hardware platform for microgravity studies.",
    "authors": [
      "Kendan A Jones-Isaac",
      "Kevin A Lidberg",
      "Catherine K Yeung",
      "Jade Yang",
      "Jacelyn Bain",
      "Micaela Ruiz",
      "Greta Koenig",
      "Paul Koenig",
      "Stefanie Countryman",
      "Jonathan Himmelfarb",
      "Edward J Kelly"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-024-00398-0",
    "pmc": "PMC11088639",
    "abstract": "Determining the physiological effects of microgravity on the human kidney is limited to relatively insensitive tests of biofluids (blood and urine) that do not return abnormal results until more than 50% of kidney function is lost. We have developed an \"organ on chip\" microphysiological model of the human kidney proximal tubule (PT-MPS) that can recapitulate many kidney functions and disease states and could play a critical role in determining mechanisms of early kidney dysfunction in microgravity. However, the ground-based PT-MPS system is incompatible with spaceflight as it requires a large pneumatic system coupled to a cell incubator for perfusion and intensive hand-on manipulation. Herein, we report the hardware engineering and performance of the Kidney Chip Perfusion Platform (KCPP), a small, advanced, semi-autonomous hardware platform to support kidney microphysiological model experiments in microgravity. The KCPP is composed of five components, the kidney MPS, the MPS housing and valve block, media cassettes, fixative cassettes, and the programable precision syringe pump. The system has been deployed twice to the ISSNL (aboard CRS-17 and CRS-22). From each set of ISSNL experiments and ground-based controls, we were able to recover PT-MPS effluent for biomarker analysis and RNA suitable for transcriptomics analysis demonstrating the usability and functionality of the KCPP.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38734683/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_kidney2024",
    "citekey": "bio_kidney2024",
    "system_id": "KCPP",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "publisher fulltext selected methods/results",
    "source_type": "journal article",
    "supported_claims": [
      "Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA."
    ],
    "limitations": [
      "Reduced manual workload is not removal of crew; specialized interfaces remain essential."
    ],
    "human_role": "Crew exchanges preloaded media/fixative cassettes and operates simplified modes.",
    "scientific_function": "Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA.",
    "physical_action": "Crew exchanges preloaded media/fixative cassettes and operates simplified modes.",
    "data_location": "ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ISS",
    "source_locator": "PMC fulltext cache PMC11088639",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "38818738",
    "title": "WormSpace μ-TAS enabling automated on-chip multi-strain culturing and multi-function imaging of Caenorhabditis elegans at the single-worm level on the China Space Station.",
    "authors": [
      "Qianqian Yang",
      "Runtao Zhong",
      "Wenbo Chang",
      "Kexin Chen",
      "Mengyu Wang",
      "Shuqi Yuan",
      "Zheng Liang",
      "Wei Wang",
      "Chao Wang",
      "Guanghui Tong",
      "Tao Zhang",
      "Yeqing Sun"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "Lab on a chip",
    "doi": "10.1039/d4lc00210e",
    "pmc": null,
    "abstract": "As a model organism for space biology experiments, Caenorhabditis elegans (C. elegans) has low demand for life support and strong resistance to unfavorable environments, making experimentation with C. elegans relatively easy and cost-effective. Previously, C. elegans has been flown in several spaceflight investigations, but there is still an urgent need for analytical platforms enabling on-orbit automated monitoring of multiple phenotypes of worms, such as growth and development, movement, changes of biomarkers, etc. To solve this problem, we presented a fully integrated microfluidic system (WormSpace μ-TAS) with an arrayed microfluidic chip (WormChip-4.8.1) and a replaceable microfluidic module (WormChip cartridge), which was compatible with the experimental facility on the China Space Station (CSS). By adopting technologies of programmed fluid control based on liquid medium CeMM as well as multi-function imaging with a camera mounted on a three-dimensional (3D) transportation stage, automated and long-term experimentation can be performed for on-chip multi-strain culturing and bright-field and fluorescence imaging of C. elegans at the single-worm level. The presented WormSpace μ-TAS enabled its successful application on the CSS, achieving flight launch of the sample unit (WormChip cartridge) at low temperature (controlled by a passive thermal case at 12 °C), automated 30-day cultivation of 4 strains of C. elegans, on-orbit monitoring of multiple phenotypes (growth and development, movement, and changes of fluorescent protein expression) at the single worm-level, on-chip fixation of animals at the end of the experiment and returning the fixed samples to earth. In summary, this study presented a verified microfluidic system and experimental protocols for automated on-chip multi-strain culturing and multi-function imaging of C. elegans at the single-worm level on the CSS. The WormSpace μ-TAS will provide a novel experimental platform for the study of biological effects of space radiation and microgravity, and for the development of protective drugs.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38818738/",
    "publication_types": [
      "Journal Article",
      "Research Support, Non-U.S. Gov't"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_wormspace2024",
    "citekey": "bio_wormspace2024",
    "system_id": "WormSpace",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "China Space Station",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains."
    ],
    "limitations": [
      "No adaptive learning policy established by accessed abstract."
    ],
    "human_role": "Predetermined culture/imaging/fixation schedule with return-based analysis.",
    "scientific_function": "Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains.",
    "physical_action": "Predetermined culture/imaging/fixation schedule with return-based analysis.",
    "data_location": "China Space Station",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "China Space Station",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/38818738/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "38862523",
    "title": "Harmonizing heterogeneous transcriptomics datasets for machine learning-based analysis to identify spaceflown murine liver-specific changes.",
    "authors": [
      "Hari Ilangovan",
      "Prachi Kothiyal",
      "Katherine A Hoadley",
      "Robin Elgart",
      "Greg Eley",
      "Parastou Eslami"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-024-00379-3",
    "pmc": "PMC11167036",
    "abstract": "NASA has employed high-throughput molecular assays to identify sub-cellular changes impacting human physiology during spaceflight. Machine learning (ML) methods hold the promise to improve our ability to identify important signals within highly dimensional molecular data. However, the inherent limitation of study subject numbers within a spaceflight mission minimizes the utility of ML approaches. To overcome the sample power limitations, data from multiple spaceflight missions must be aggregated while appropriately addressing intra- and inter-study variabilities. Here we describe an approach to log transform, scale and normalize data from six heterogeneous, mouse liver-derived transcriptomics datasets (ntotal = 137) which enabled ML-methods to classify spaceflown vs. ground control animals (AUC ≥ 0.87) while mitigating the variability from mission-of-origin. Concordance was found between liver-specific biological processes identified from harmonized ML-based analysis and study-by-study classical omics analysis. This work demonstrates the feasibility of applying ML methods on integrated, heterogeneous datasets of small sample size.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38862523/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_harmonize2024",
    "citekey": "bio_harmonize2024",
    "system_id": "OSDR-liver-ML",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "fulltext selected methods/discussion",
    "source_type": "journal article",
    "supported_claims": [
      "Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis."
    ],
    "limitations": [
      "Limited samples, largely female cohorts and disagreement in ranked genes constrain generalization; predictive association is not causal validation."
    ],
    "human_role": "Researchers specify preprocessing, splitting and biological interpretation.",
    "scientific_function": "Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "PMC fulltext cache PMC11167036",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "39312653",
    "title": "Spaceflight-induced contractile and mitochondrial dysfunction in an automated heart-on-a-chip platform.",
    "authors": [
      "Devin B Mair",
      "Jonathan H Tsui",
      "Ty Higashi",
      "Paul Koenig",
      "Zhipeng Dong",
      "Jeffrey F Chen",
      "Jessica U Meir",
      "Alec S T Smith",
      "Peter H U Lee",
      "Eun Hyun Ahn",
      "Stefanie Countryman",
      "Nathan J Sniadecki",
      "Deok-Ho Kim"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "Proceedings of the National Academy of Sciences of the United States of America",
    "doi": "10.1073/pnas.2404644121",
    "pmc": "PMC11459163",
    "abstract": "With current plans for manned missions to Mars and beyond, the need to better understand, prevent, and counteract the harmful effects of long-duration spaceflight on the body is becoming increasingly important. In this study, an automated heart-on-a-chip platform was flown to the International Space Station on a 1-mo mission during which contractile cardiac function was monitored in real-time. Upon return to Earth, engineered human heart tissues (EHTs) were further analyzed with ultrastructural imaging and RNA sequencing to investigate the impact of prolonged microgravity on cardiomyocyte function and health. Spaceflight EHTs exhibited significantly reduced twitch forces, increased incidences of arrhythmias, and increased signs of sarcomere disruption and mitochondrial damage. Transcriptomic analyses showed an up-regulation of genes and pathways associated with metabolic disorders, heart failure, oxidative stress, and inflammation, while genes related to contractility and calcium signaling showed significant down-regulation. Finally, in silico modeling revealed a potential link between oxidative stress and mitochondrial dysfunction that corresponded with RNA sequencing results. This represents an in vitro model to faithfully reproduce the adverse effects of spaceflight on three-dimensional (3D)-engineered heart tissue.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/39312653/",
    "publication_types": [
      "Journal Article",
      "Research Support, N.I.H., Extramural"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_heart2024",
    "citekey": "bio_heart2024",
    "system_id": "ISS-heart-chip",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes."
    ],
    "limitations": [
      "Automated measurement is not learned experiment choice or unsupervised physical recovery."
    ],
    "human_role": "Prepared tissues, controlled payload and post-return analysis.",
    "scientific_function": "Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes.",
    "physical_action": "Prepared tissues, controlled payload and post-return analysis.",
    "data_location": "ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ISS",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/39312653/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "39558178",
    "title": "NASA open science data repository: open science for life in space.",
    "authors": [
      "Samrawit G Gebre",
      "Ryan T Scott",
      "Amanda M Saravia-Butler",
      "Danielle K Lopez",
      "Lauren M Sanders",
      "Sylvain V Costes"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Nucleic acids research",
    "doi": "10.1093/nar/gkae1116",
    "pmc": "PMC11701653",
    "abstract": "Space biology and health data are critical for the success of deep space missions and sustainable human presence off-world. At the core of effectively managing biomedical risks is the commitment to open science principles, which ensure that data are findable, accessible, interoperable, reusable, reproducible and maximally open. The 2021 integration of the Ames Life Sciences Data Archive with GeneLab to establish the NASA Open Science Data Repository significantly enhanced access to a wide range of life sciences, biomedical-clinical and mission telemetry data alongside existing 'omics data from GeneLab. This paper describes the new database, its architecture and new data streams supporting diverse data types and enhancing data submission, retrieval and analysis. Features include the biological data management environment for improved data submission, a new user interface, controlled data access, an enhanced API and comprehensive public visualization tools for environmental telemetry, radiation dosimetry data and 'omics analyses. By fostering global collaboration through its analysis working groups and training programs, the open science data repository promotes widespread engagement in space biology, ensuring transparency and inclusivity in research. It supports the global scientific community in advancing our understanding of spaceflight's impact on biological systems, ensuring humans will thrive in future deep space missions.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/39558178/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_osdr2025",
    "citekey": "bio_osdr2025",
    "system_id": "OSDR",
    "evidence_role": "background",
    "domain": "orbital biology",
    "validation_environment": "ground data infrastructure",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "NASA Open Science Data Repository expands accessible space-biology datasets and metadata."
    ],
    "limitations": [
      "Availability does not itself provide mission-independent validation or onboard execution."
    ],
    "human_role": "Scientists deposit, curate, process and reuse data.",
    "scientific_function": "NASA Open Science Data Repository expands accessible space-biology datasets and metadata.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground data infrastructure",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/39558178/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "39824847",
    "title": "Analyzing the relationship between gene expression and phenotype in space-flown mice using a causal inference machine learning ensemble.",
    "authors": [
      "James A Casaletto",
      "Ryan T Scott",
      "Makenna Myrick",
      "Graham Mackintosh",
      "Hamed Chok",
      "Amanda Saravia-Butler",
      "Adrienne Hoarfrost",
      "Jonathan M Galazka",
      "Lauren M Sanders",
      "Sylvain V Costes"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Scientific reports",
    "doi": "10.1038/s41598-024-81394-y",
    "pmc": "PMC11748630",
    "abstract": "Spaceflight has several detrimental effects on human and rodent health. For example, liver dysfunction is a common phenotype observed in space-flown rodents, and this dysfunction is partially reflected in transcriptomic changes. Studies linking transcriptomics with liver dysfunction rely on tools which exploit correlation, but these tools make no attempt to disambiguate true correlations from spurious ones. In this work, we use a machine learning ensemble of causal inference methods called the Causal Research and Inference Search Platform (CRISP) which was developed to predict causal features of a binary response variable from high-dimensional input. We used CRISP to identify genes robustly correlated with a lipid density phenotype using transcriptomic and histological data from the NASA Open Science Data Repository (OSDR). Our approach identified genes and molecular targets not predicted by previous traditional differential gene expression analyses. These genes are likely to play a pivotal role in the liver dysfunction observed in space-flown rodents, and this work opens the door to identifying novel countermeasures for space travel.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/39824847/",
    "publication_types": [
      "Journal Article",
      "Research Support, N.I.H., Extramural"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_crisp2025",
    "citekey": "bio_crisp2025",
    "system_id": "CRISP",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "fulltext selected methods/introduction/discussion",
    "source_type": "journal article",
    "supported_claims": [
      "Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes."
    ],
    "limitations": [
      "Authors explicitly leave validation of true causality beyond study scope."
    ],
    "human_role": "Human-chosen phenotype and modeling workflow.",
    "scientific_function": "Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "PMC fulltext cache PMC11748630",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "40348756",
    "title": "Pose estimation and tracking dataset for multi-animal behavior analysis on the China Space Station.",
    "authors": [
      "Shengyang Li",
      "Kang Liu",
      "Han Wang",
      "Rong Yang",
      "Xuzhi Li",
      "Yeqing Sun",
      "Runtao Zhong",
      "Wei Wang",
      "Yan Li",
      "Yuanjie Sun",
      "Gaohong Wang"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Scientific data",
    "doi": "10.1038/s41597-025-05111-8",
    "pmc": "PMC12065838",
    "abstract": "Non-contact behavioral study through intelligent image analysis is becoming increasingly vital in animal neuroscience and ethology. The shift from traditional \"black box\" methods to more open and intelligent approaches is driven by advances in deep learning-based pose estimation and tracking. These technologies enable the extraction of key points and their temporal relationships from sequence images. Such approach is particularly crucial for investigating animal behaviors in outer space, with microgravity, high radiation, and hypomagnetic field. However, the limited image data of space animal and the lack of publicly accessible datasets with ground truth annotations have hindered the development of effective evaluation tools and methods. To address this challenge, we present the SpaceAnimal Dataset-the first multi-task, expert-validated dataset for multi-animal behavior analysis in complex scenarios, including model organisms such as Caenorhabditis elegans, Drosophila, and zebrafish. Additionally, this paper provides evaluation code for deep learning models, establishing benchmarks to guide future research. This dataset will advance AI technology innovation in this field, contributing to the discovery of new behavior patterns in space animals.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40348756/",
    "publication_types": [
      "Journal Article",
      "Dataset"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_spaceanimal2025",
    "citekey": "bio_spaceanimal2025",
    "system_id": "SpaceAnimal",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground curation of space imagery",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking."
    ],
    "limitations": [
      "A benchmark dataset is not proof of onboard feedback or automated biological intervention."
    ],
    "human_role": "Expert annotations and validation.",
    "scientific_function": "Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground curation of space imagery",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/40348756/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "40562752",
    "title": "Development and flight-testing of modular autonomous cultivation systems for biological plastics upcycling aboard the ISS.",
    "authors": [
      "Xin Liu",
      "Pat Pataranutaporn",
      "Benjamin Fram",
      "Allison Z Werner",
      "Sunanda Sharma",
      "Nicholas P Gauthier",
      "Erika Erickson",
      "Patrick Chwalek",
      "Kelsey J Ramirez",
      "Morgan A Ingraham",
      "Natasha P Murphy",
      "Krista A Ryon",
      "Braden T Tierney",
      "Gregg T Beckham",
      "Christopher E Mason",
      "Ariel Ekblaw"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-025-00463-2",
    "pmc": "PMC12198410",
    "abstract": "Cultivation of microorganisms in space has enormous potential to enable in-situ resource utilization (ISRU) Here, we develop an autonomous payload with fully programmable serial passaging and sample preservation, termed the Modular Open Biological Platform (MOBP), and flight-test the MOBP aboard the International Space Station (ISS) by conducting enzymatic and microbial plastics upcycling experiments. The MOBP is a compact, modular bioreactor system that allows for sustained microbial growth via automated media transfers, such as those for sample collection and storage for terrestrial analyses, and precise data monitoring from integrated sensors. The MOBP was flight-tested with two experiments designed to evaluate biological upcycling of the plastic poly(ethylene terephthalate) (PET). The bioproduct βKA can be polymerized into a nylon-6,6 analog with improved properties for use in the production of a variety of materials. We posit the MOBP will aid in democratizing the execution of synthetic biology in spaceflight towards enabling ISRU.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40562752/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_mobp2025",
    "citekey": "bio_mobp2025",
    "system_id": "MOBP",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "fulltext selected methods/results/discussion",
    "source_type": "journal article",
    "supported_claims": [
      "Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented."
    ],
    "limitations": [
      "Only two transfers executed; missing logs and uncertain liquid volumes prevented product-yield calculation. Physical faults were not automatically repaired."
    ],
    "human_role": "Ground preparation and post-return inspection/chemistry; programmed transfers and preservation.",
    "scientific_function": "Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented.",
    "physical_action": "Ground preparation and post-return inspection/chemistry; programmed transfers and preservation.",
    "data_location": "ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ISS",
    "source_locator": "PMC fulltext cache PMC12198410",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "40847115",
    "title": "Autonomous, miniature research station (lab-payload) for the nanosatellite biological mission: LabSat.",
    "authors": [
      "Patrycja Śniadek",
      "Agnieszka Krakos",
      "Adrianna Graja",
      "Bartosz Kawa",
      "Rafał Walczak",
      "Jan Dziuban"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Scientific reports",
    "doi": "10.1038/s41598-025-16044-y",
    "pmc": "PMC12373727",
    "abstract": "There is an increase in demand for bio-nanosatellites and biomedical methodologies as a result of experiments conducted in microgravity and radiation conditions. Currently, the latest trend is to replace the experiments carried out by cosmonauts at the International Space Station (ISS) with research performed with the use of autonomous payload for nanosatellite. This paper describes the lab-payload for a biological nanosatellite of the CubeSat type with a size of 2U (10 × 10 × 20 cm3). The proposed payload enables the long-term cultivation of two different biological experiments simultaneously and provides suitable growth conditions. This lab-payload is equipped with lab-chips dedicated to each of the cultures, a container with a nutrient solution, a medium dosing system, an optical detection system, lighting, a heating system and sensors for measuring temperature, humidity, pressure and radiation inside a thermos.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40847115/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_labsat2025",
    "citekey": "bio_labsat2025",
    "system_id": "LabSat",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "orbit",
    "access_level": "fulltext selected mission results/conclusions",
    "source_type": "journal article",
    "supported_claims": [
      "Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry."
    ],
    "limitations": [
      "Communication difficulties and sample preservation before launch remained constraints; no reported AI policy."
    ],
    "human_role": "Preintegrated samples and ground communications.",
    "scientific_function": "Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry.",
    "physical_action": "Preintegrated samples and ground communications.",
    "data_location": "orbit",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "orbit",
    "source_locator": "PMC fulltext cache PMC12373727",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "40867776",
    "title": "A Deep Learning Framework for Multi-Object Tracking in Space Animal Behavior Studies.",
    "authors": [
      "Zhuang Zhou",
      "Shengyang Li",
      "Yixuan Lv",
      "Kang Liu",
      "Yuxuan Cao",
      "Shicheng Guo"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Animals : an open access journal from MDPI",
    "doi": "10.3390/ani15162448",
    "pmc": "PMC12382999",
    "abstract": "In space environments, microgravity, high radiation, and weak magnetic fields induce behavioral alterations in animals, resulting in erratic movement patterns that complicate tracking. These challenges impede accurate behavioral analysis, especially in multi-object scenarios. To address this issue, this study proposes a deep learning-based multi-object tracking (MOT) framework specifically designed for space animals. The proposed method decouples appearance and motion features through dual-stream inputs and employs modality-specific encoders (MSEs), which are fused via a heterogeneous graph network to model cross-modal spatio-temporal relationships. Additionally, an object re-detection module is integrated to maintain identity continuity during occlusions or rapid movements. This approach is validated using public datasets of space-observed Drosophila and zebrafish, with experimental results demonstrating superior performance compared with existing tracking methods. This work highlights the potential of artificial intelligence as a valuable tool in behavioral studies, enabling reliable animal tracking and analysis under extreme space conditions and supporting future research in space life sciences.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40867776/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_tracking2025",
    "citekey": "bio_tracking2025",
    "system_id": "Space-animal-MOT",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of space imagery",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Appearance/motion features and graph-based tracking address occlusion in space animal video."
    ],
    "limitations": [
      "Tracking performance does not demonstrate onboard intervention or maintained culture conditions."
    ],
    "human_role": "Labeled evaluation data and model development on Earth.",
    "scientific_function": "Appearance/motion features and graph-based tracking address occlusion in space animal video.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of space imagery",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/40867776/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "41152268",
    "title": "GLARE: discovering hidden patterns in spaceflight transcriptome using representation learning.",
    "authors": [
      "DongHyeon Seo",
      "Hunter F Strickland",
      "Mingqi Zhou",
      "Richard Barker",
      "Robert J Ferl",
      "Anna-Lisa Paul",
      "Simon Gilroy"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-025-00525-5",
    "pmc": "PMC12569054",
    "abstract": "Spaceflight studies present novel insights into biological processes through exposure to stressors outside the evolutionary path of terrestrial organisms. Despite limited access to space environments, numerous transcriptomic datasets from spaceflight experiments are now available through NASA's GeneLab data repository, which allows public access, encouraging further analysis. While various computational pipelines and methods have been used to process these transcriptomic datasets, learning-model-driven analyses have yet to be applied to a broad array of such spaceflight-related datasets. In this study, we present an open-source pipeline, GLARE: GeneLAb Representation learning pipelinE, which consists of training different representation learning approaches from manifold learning to self-supervised learning that enhance the performance of downstream analytical tasks. We illustrate the utility of GLARE by applying it to gene-level transcriptional values from the results of the CARA spaceflight experiment, an Arabidopsis root tip transcriptome dataset that spanned light, dark, and microgravity treatments. We show that GLARE not only substantiated the findings of the original study concerning cell wall remodeling but also revealed additional patterns of gene expression affected by the treatments, including evidence of hypoxic response. This work suggests there is great potential to supplement the insights drawn from initial studies on spaceflight omics-level data through further machine-learning-enabled analyses.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/41152268/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_glare2025",
    "citekey": "bio_glare2025",
    "system_id": "GLARE",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "fulltext selected methods/results",
    "source_type": "journal article",
    "supported_claims": [
      "Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets."
    ],
    "limitations": [
      "Reported classification is not independent mission-level or individual-plant generalization; hypotheses require biological testing."
    ],
    "human_role": "Researchers evaluate features and biological interpretation.",
    "scientific_function": "Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "PMC fulltext cache PMC12569054",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "41723202",
    "title": "MicroAge mission: experimental design and hardware for a bespoke culture system supporting tissue-engineered skeletal muscle.",
    "authors": [
      "Samantha W Jones",
      "Shahjahan Shigdar",
      "Jonathan Temple",
      "Benjamin Tollitt",
      "Adam Janvier",
      "Fiona Mutter",
      "James R Henstock",
      "Jessica Ohana",
      "David A Turner",
      "Christopher McArdle",
      "Gianluca Neri",
      "William Blackler",
      "Georgi Olentsenko",
      "Kai F Hoettges",
      "Anne McArdle",
      "Malcolm J Jackson"
    ],
    "year": "2026",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-026-00579-z",
    "pmc": "PMC13039470",
    "abstract": "Microgravity provides a unique model for accelerated skeletal muscle loss and potentially muscle ageing. During spaceflight, astronauts experience pronounced muscle atrophy, similar to age-related decline on Earth but over a much shorter timescale. Despite daily aerobic and resistance exercise on the International Space Station (ISS), countermeasures remain suboptimal, reflecting similar challenges seen in ageing populations. The MicroAge Mission used microgravity on the ISS to assess whether the molecular mechanisms behind reduced adaptive responses to contractile activity during ageing resemble those triggered by spaceflight. It also tested proof-of-concept genetic interventions, including Heat Shock Protein 10 (HSP10) overexpression, to mitigate muscle atrophy and functional loss. A tissue-engineering approach was used to fabricate human skeletal muscle constructs secured to 3D-printed scaffolds. These scaffolds incorporated microfluidic channels to interface with the flight hardware's fluid-handling system. The hardware, developed by Kayser Space Ltd, was designed to operate with the European Space Agency's (ESA) Kubik incubator on the ISS. This research addresses key methodological constraints in low Earth orbit (LEO) experimentation, outlining pre-flight protocol development, muscle construct biofabrication methods, and operational considerations. The findings provide a translational framework for future studies on musculoskeletal degeneration, with implications for therapies targeting both terrestrial ageing and astronaut musculoskeletal health.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/41723202/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_microage2026",
    "citekey": "bio_microage2026",
    "system_id": "MicroAge",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik."
    ],
    "limitations": [
      "Engineering feasibility does not establish autonomous selection of biological hypotheses."
    ],
    "human_role": "Preflight tissue preparation and astronaut/mission infrastructure.",
    "scientific_function": "Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik.",
    "physical_action": "Preflight tissue preparation and astronaut/mission infrastructure.",
    "data_location": "ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ISS",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/41723202/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "42399270",
    "title": "Machine learning ensemble reveals distinct molecular pathways of retinal damage in spaceflown mice.",
    "authors": [
      "James A Casaletto",
      "Ryan T Scott",
      "Aahan Rathod",
      "Aarav Jain",
      "Aarthi Chandar",
      "Aditi Adapala",
      "Aditya Prajapati",
      "Agastya Nautiyal",
      "Anagha Jayaraman",
      "Ananya Boddu",
      "Anish Kelam",
      "Anishka Jain",
      "Bella Pham",
      "Dhruv Shastry",
      "Diya Narayanan",
      "Eashan Kosaraju",
      "Elior Paley",
      "Fabian P Uribe",
      "Ibrahim Shahid",
      "Isabel Ye",
      "Jessica Wu",
      "Joshua Lin",
      "Krithikha Srinivas",
      "MarcAnthony Paolieri Della Monica",
      "Margaret Hitt",
      "Matthew Lin",
      "Maxwell Volkan",
      "Misha Kharya",
      "Mrinalini Kaul",
      "Muhammad A Jaffer",
      "Mushtaq Ali",
      "Naomi Z Chang",
      "Nishant Ashri",
      "Noélie Boquet Couderc",
      "Phani Paladugu",
      "Rohin Sood",
      "Ronak Hiremath",
      "Rudransh Pathak",
      "Saanvi Dogra",
      "Samarth Srinivas",
      "Shawnak Samaddar",
      "Shrikar Gopinath",
      "Shriya Sawant",
      "Sophie Cai",
      "Vania Pala",
      "Vinitha Nair",
      "Zhihan Shi",
      "S Anand Narayanan",
      "Daniya Mundackal Thomas",
      "Anna Lewkowicz",
      "Ethan Waisberg",
      "Joshua Ong",
      "Samrawit Gebre",
      "Jonathan M Galazka",
      "Parag A Vaishampayan",
      "Lauren M Sanders",
      "Xiao Wen Mao"
    ],
    "year": "2026",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-026-00625-w",
    "pmc": null,
    "abstract": "Spaceflight-associated neuro-ocular syndrome (SANS) poses significant ocular health risks in long-duration missions, yet its molecular mechanisms remain incompletely understood. Oxidative stress and apoptosis are candidate drivers, but their transcriptomic-phenotypic relationships in spaceflight-exposed retinal tissue have not been systematically characterized. We applied a machine learning ensemble to predict two ocular phenotypes: 4-hydroxynonenal (4-HNE) endothelial cell density as a marker of oxidative damage, and TUNEL endothelial cell density as a marker of apoptosis. In this observational study, we use transcriptomic data from a controlled experiment with ground control and spaceflown mice to predict these phenotypes. Gene Ontology pathway enrichment was performed using the most predictive genes for each phenotype. Genes predicting 4-HNE converge on membrane-associated pathways, photoreceptor modification, synaptic dysfunction, and extracellular matrix dysregulation, including B2m, Trf, Cnga1, mt-Nd1, Snap25, and Efemp1. Genes predicting TUNEL emphasize stress-induced apoptosis, rod photoreceptor degeneration, and endoplasmic reticulum dysfunction, with Ddit4, Nrl, Rom1, Reep6, and Gabarapl1 emerging as central regulators. Oxidative lipid peroxidation and apoptotic cell death represent complementary and molecularly distinct pathological mechanisms in spaceflight-exposed murine retinal tissue. The gene signatures provide a putative molecular framework for developing noninvasive biomarkers and therapeutic targets to monitor and protect astronaut visual health during long-duration and deep-space missions.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/42399270/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_retina2026",
    "citekey": "bio_retina2026",
    "system_id": "CRISP-retina",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice."
    ],
    "limitations": [
      "Observational molecular signatures remain putative; not a clinical countermeasure or an autonomous experimental loop."
    ],
    "human_role": "Researchers define phenotypes and interpret pathways.",
    "scientific_function": "Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/42399270/",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  },
  {
    "pmid": "42427531",
    "title": "Automated behavioral segmentation and markerless pose tracking of mice during spaceflight.",
    "authors": [
      "Frederico C Kiffer",
      "Ryan T Scott",
      "Marlu T Martens",
      "Arthur Mayo",
      "Yipeng Li",
      "Mariela Mendoza",
      "Shambhabi Gautam",
      "Julian Huang",
      "Meera Bathwal",
      "Svanik Jaikumar",
      "Amishi Mahajan",
      "Lauren M Sanders",
      "Amelia J Eisch",
      "Talmo D Pereira"
    ],
    "year": "2026",
    "medline_date": "",
    "venue": "bioRxiv : the preprint server for biology",
    "doi": "10.64898/2026.04.30.721950",
    "pmc": "PMC13345185",
    "abstract": "The NASA Rodent Habitat aboard the International Space Station enabled long-duration studies of behavioral responses to spaceflight, but video-based behavioral analysis has relied on laborious manual annotation. No study has tested whether deep learning tools can automate this analysis under the demanding imaging conditions of orbital vivaria. We applied pose estimation (SLEAP) and behavioral segmentation (DeepEthogram) to archival footage from the Rodent Research-1 mission. Nine labelers annotated 3,249 pose labels across 2,063 frames, and three behaviorists labeled 411,194 frames across 66 videos. Pose tracking accuracy approximated human inter-annotator variability despite progressive lens soiling, grid occlusions, and spherical aberration. Behavioral classification across eight categories achieved accuracy of 0.86-0.90 and suggests progressive behavioral adaptations to microgravity. Kinematic reconstruction of circling estimated centripetal accelerations periodically approaching 1g. This is the first application of deep learning-based pose estimation and behavioral segmentation to rodents in spaceflight, establishing benchmarks for future monitoring systems.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/42427531/",
    "publication_types": [
      "Journal Article",
      "Preprint"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_mousepose2026",
    "citekey": "bio_mousepose2026",
    "system_id": "RR1-SLEAP",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of archived ISS video",
    "access_level": "fulltext selected methods/results",
    "source_type": "preprint",
    "supported_claims": [
      "Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability."
    ],
    "limitations": [
      "Preprint; not onboard inference/control. View degradation is a measurement limitation, not evidence robots can safely clean animal habitats."
    ],
    "human_role": "Manual labels and retrospective ground models.",
    "scientific_function": "Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of archived ISS video",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "PMC fulltext cache PMC13345185",
    "decision": "include",
    "retrieval_date": "2026-10-25"
  }
]

==> anc/evidence/research/discovery_links.json <==
[
  {
    "citekey": "bg_sanders2023",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bg_lingam2025",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bg_wang2023",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bg_nasem2023",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bg_kassis2026",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bg_biosentinel_status",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_ooreos2011",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pubmed_search_log.json",
        "query_id": "P3_biosat_heritage",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_sequencing2017",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/0",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P2_orbital_bio_automation",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_tz2018",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/1",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P2_orbital_bio_automation",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_genelab2019",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pubmed_search_log.json",
        "query_id": "P4_space_bio_data",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_ecamsat2020",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pubmed_search_log.json",
        "query_id": "P2_orbital_bio_automation",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P3_biosat_heritage",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_biosentinel2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/2",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P3_biosat_heritage",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_network2021",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/3",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P4_space_bio_data",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_biofluidic2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pubmed_search_log.json",
        "query_id": "P3_biosat_heritage",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_rnaseq2021",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/4",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P4_space_bio_data",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_drug2021",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/5",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P1_space_bio_ai",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P4_space_bio_data",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_nemaflex2022",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/6",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P2_orbital_bio_automation",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_cip2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/7",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P2_orbital_bio_automation",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_transfer2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pubmed_search_log.json",
        "query_id": "P1_space_bio_ai",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_muscle2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/8",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P2_orbital_bio_automation",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_li2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pubmed_search_log.json",
        "query_id": "P1_space_bio_ai",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P4_space_bio_data",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_metadata2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pubmed_search_log.json",
        "query_id": "P4_space_bio_data",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_kidney2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/9",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P2_orbital_bio_automation",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_wormspace2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pubmed_search_log.json",
        "query_id": "P2_orbital_bio_automation",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_harmonize2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/10",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P1_space_bio_ai",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_heart2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/11",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P2_orbital_bio_automation",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_osdr2025",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/12",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P4_space_bio_data",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_crisp2025",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/13",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P1_space_bio_ai",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P4_space_bio_data",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_spaceanimal2025",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/14",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P1_space_bio_ai",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_mobp2025",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/15",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P2_orbital_bio_automation",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_labsat2025",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/16",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P2_orbital_bio_automation",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_tracking2025",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/17",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P1_space_bio_ai",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_glare2025",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/18",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P1_space_bio_ai",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P4_space_bio_data",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_microage2026",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/19",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P2_orbital_bio_automation",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_retina2026",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pubmed_search_log.json",
        "query_id": "P1_space_bio_ai",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "bio_mousepose2026",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "pmc_retrieval_log.json",
        "json_pointer": "/20",
        "link_basis": "pmid_match_in_log",
        "query_id": null
      },
      {
        "file": "pubmed_search_log.json",
        "query_id": "P1_space_bio_ai",
        "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_ghritli2021",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/17",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_18"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_wu2026",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/0",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_1"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/2",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_3"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/7",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_8"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/8",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_9"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_reinhart2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/6",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_7"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/8",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_9"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/14",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_15"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/15",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_16"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_ishikawa2022",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/9",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_10"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/11",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_12"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/14",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_15"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/18",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_19"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_luo2020",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/11",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_12"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_mudawar2024ann",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/0",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_1"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/16",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_17"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/17",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_18"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/18",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_19"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_huang2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/2",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_3"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/14",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_15"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/17",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_18"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/18",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_19"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_mudawar2023ht",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/9",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_10"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_mudawar2023chf",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/9",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_10"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_kinjo2026",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/2",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_3"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/13",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_14"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_gagnon2021",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/4",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_5"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/13",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_14"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_nayagam2012",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/12",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_13"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_dietrich2014",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/12",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_13"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_pasquet2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/6",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_7"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/7",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_8"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/8",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_9"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/14",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_15"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_dillavou2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/6",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_7"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/8",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_9"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_galvani2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/10",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_11"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_sata2025",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/3",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_4"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_aveline2020",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/6",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_7"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/15",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_16"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_williams2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/6",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_7"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/10",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_11"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/11",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_12"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_anton2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/1",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_2"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/13",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_14"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_wigley2016",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/36",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/34",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/36",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/34",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/1",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_2"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/13",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_14"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_aumaitre2018",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/16",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_17"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_murphy2016",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/16",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_17"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/18",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_19"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_mudawar2025pressure",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/16",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_17"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/17",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_18"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/18",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_19"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_mudawar2024instability",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/17",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_18"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/18",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_19"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_viardin2022",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/12",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_13"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_deng2001",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/3",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_4"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/10",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_11"
      },
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/11",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_12"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "orb_xu2026",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "orbital_physics_search_log.json",
        "json_pointer": "/searches/4",
        "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
        "query_id": "orb_search_5"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_francis2017",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_lawson2025",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_eels2024",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_eo12005",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_isaac2025",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_biolab",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_biolab2013",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_biolabmaintenance2022",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_rell",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_astrobee",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_oasis2007",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_aegis2012",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_moma2022",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_moma2017",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_moma2024",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_drams2021",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_scienceautonomy2023",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_astrobiology2025",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_exomars2025",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_sam2012",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_hayabusa2017",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_hayabusa2019",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_change2020",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_changeRL2021",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_changecontrol2022",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_nomad2001",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_zoe2007",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_zoeoverview2007",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_zoe2025",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_microbes2019",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_survey2011",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_remoteagent1998",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_ds12000",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_aspen2000",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_casper2000",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "pln_tagsam2018",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_stow2020",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_curiosity2022",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_insight2022",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_perseverance2021",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_analog2019",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_astrobee2016",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rob_braun2026",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_king2004",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/2",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/44",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/0",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/0",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB01"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/2",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/44",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/0",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_king2009",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/5",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/1",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/31",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB32"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/5",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/1",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_eve2015",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/4",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/2",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/1",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB02"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/4",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB05"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/4",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/2",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_nikolaev2016",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/1",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/3",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/3/crossref_retry",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/7",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB08"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/8",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB09"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/1",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/3",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/3/crossref_retry",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_kusne2020",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/3",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/4",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/9",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB10"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/3",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/4",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_shields2021",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/0",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/38",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/5",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/14",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB15"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/0",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/38",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/5",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_bedard2018",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/6",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/6",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/12",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB13"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/16",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB17"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/23",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB24"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/24",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB25"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/6",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/6",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_epps2020",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/10",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/41",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/7",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/13",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB14"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/26",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB27"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/10",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/41",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/7",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_dave2022",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/11",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/8",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/11",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/8",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_wong2018",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/7",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/9",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/7",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/9",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_steel2020",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/8",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/10",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/8",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/10",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_bertaux2022",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/9",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/11",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/6",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB07"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/9",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/11",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_hamedirad2019",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/37",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/37/crossref_retry",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/20",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB21"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/37",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/37/crossref_retry",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_kanda2022",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/23",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/22",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/5",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB06"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/23",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/22",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_macleod2020",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/14",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/12",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/14",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/12",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_macleod2022",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/12",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/13",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/12",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/13",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_burger2020",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/20",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/37",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/14",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/20",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/37",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/14",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_coley2019",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/16",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/15",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/2",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB03"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/17",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB18"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/22",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB23"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/16",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/15",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_steiner2019",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/13",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/39",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/16",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/3",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB04"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/13",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/39",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/16",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_szymanski2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/15",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/17",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/15",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/17",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_szymanski2026",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/17",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/18",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/17",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/18",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_dai2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/27",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/19",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/27",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/19",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_ha2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/18",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/20",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/18",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/20",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_koscher2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/19",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/21",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/19",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/21",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_rauschen2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/24",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/40",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/25",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/24",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/40",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/25",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_rohrbach2022",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/22",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/26",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/11",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB12"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/15",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB16"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/25",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB26"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/22",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/26",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_manzano2022",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/35",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/35",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/35",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/35",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_roch2020",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/38",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/38/crossref_retry",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/19",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB20"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/21",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB22"
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/38",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/38/crossref_retry",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_boiko2023",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/21",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/23",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/21",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/23",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_bran2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/31",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/24",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/31",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/24",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_zhou2025",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/25",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/27",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/25",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/27",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_tom2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/28",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/28",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/28",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/28",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_stach2021",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/26",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/42",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/29",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/26",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/42",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/29",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_canty2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/32",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/43",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/30",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/32",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/43",
        "link_basis": "record_key_match_in_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/30",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_canty2026",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/29",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/31",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/31/crossref_retry",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/29",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/31",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/31/crossref_retry",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_salazar2026",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/30",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/32",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/30",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/32",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_damir2026",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/34",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/33",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/34",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/33",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_schoepfer2024",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_fetch_log.json",
        "json_pointer": "/requests/33",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_fulltext_retrieval_log.json",
        "json_pointer": "/36",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/metadata_and_pdf_requests/requests/33",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      },
      {
        "file": "ground_search_log.json",
        "json_pointer": "/doi_lookup_and_xml_retrieval/36",
        "link_basis": "identifier_match_in_retrieval_or_verification_log",
        "query_id": null
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_panapitiya2026",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/32",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB33"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_wang2026labrobfail",
    "status": "linked_to_retained_log",
    "links": [
      {
        "file": "ground_search_log.json",
        "json_pointer": "/current_queries/27",
        "link_basis": "explicit_query_to_record_link",
        "query_id": "GWEB28"
      }
    ],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_moran2026",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "grd_canty2025",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  },
  {
    "citekey": "rev_aegis_status2026",
    "status": "source_record_retained_initial_discovery_unresolved",
    "links": [],
    "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
  }
]


==> anc/evidence/research/evidence_codebook.txt <==
SPACE AI4S EVIDENCE CODEBOOK — v5.1, 26 October 2026

Purpose and unit
The matrix is an annotated evidence map for a purposive critical narrative review. Its unit is a bibliographic record, not an independent experiment, a successful mission, an autonomous system, or a participant. A correction is linked to its original article. Several records can describe one system or different analysis phases of the same dataset. Counts describe this review's records only; they are not prevalence estimates or votes for the central hypothesis.

Preservation and transformations
raw_v3/literature_matrix.json and .csv preserve the original 147-record extraction. Original domain extraction files are retained. raw_v3/pubmed_screening_decisions.json preserves every original screening field. The revised matrix adds or revises fields using normalization_overrides.json, evidence_encoding_overrides.json and identified collaborator source-recheck inputs. normalize_evidence.py generates the matrix, CSV, discovery links, screening annotations, counts and an audit log. It does not fetch sources, rewrite bibliography/manuscript, or convert a metadata check into full-text assessment. Re-running from raw without the same --updates/--additional inputs does not recreate the reviewed build and may fail an exact-text encoding guard, so use the command recorded in the revision response or the input list in normalization_audit_log.json for the final build. Prior review logs and raw_v3 are preserved; new encoding diagnostics are recorded separately under revision/v5_*.

Core fields
citekey/id: stable bibliographic identifier. canonical_citekey links duplicate bibliographic aliases where recorded.
system_id: platform/workflow lineage, not proof that all papers describe the same deployment, algorithm or integrated loop. Do not merge records solely because this value matches.
source_type: original publication type. A mission account can establish operational chronology without establishing an independently assessed scientific-performance effect.
evidence_role: purpose within this review, not a ranking of study quality or autonomy level:
  core_ai — direct AI contribution to a selected scientific function, including ground analysis of space-derived data, ground planetary analogues, engineering tests, simulations, and bounded flight science autonomy.
  supporting_automation — relevant physical execution, operational enabling capability, maintenance, or an automation/limitation comparator. The underlying source need not demonstrate AI-driven science.
  transfer — terrestrial experimental or computational capability used to examine transfer and its limits. Some of these sources themselves contain AI; transfer does not mean non-AI.
  background — historical comparison, conceptual context, review, data infrastructure, roadmap or procedural provenance.
Therefore core_ai cannot be read as 'deployed onboard AI', and transfer cannot be read as weaker scientific evidence in its original terrestrial setting. A source's role depends on the inference it supports here.
A background role never implies that an empirical source is a review/framework or that its known locations/actors are not applicable. EO-1/ASE (pln_eo12005) remains a background historical comparison here while retaining Earth-orbit observations/actions, onboard analysis/planning/execution, and ground goal/model definition and oversight.

Scientific/physical separation
scientific_function: the knowledge-producing task, or an explicitly operational enabling task. Navigation, leak localization and maintenance are not reclassified as scientific discovery merely because they support a science platform.
data_origin: where and under what setting the observations used in the record originated. The legacy data_location column mirrors this meaning after normalization. Repository location and the computer performing later analysis are not data origin. Returned-sample measurements and in-flight measurements are distinguished where the extraction permits.
computation_location: location and phase of relevant processing, with acquisition control, analysis, model training, inference and planning separated in prose where supported. 'Offline' or 'post-acquisition' is temporal, not automatically geographical. 'Onboard control' is not evidence of onboard AI or scientific interpretation.
action_location: setting of physical action actually supported by the record. A prior flight supplying data is labeled as the original experiment, not a new AI-directed intervention. A purely computational study can be not applicable for new physical intervention even though its input data came from a real flight experiment.
physical_action: concrete sensing/acquisition, handling, flow, motion, configuration or preservation operations. Recognition or planning software is not itself a physical intervention. 'No new action in this study' is narrower than 'the platform cannot act'.
human_role: preparation, goal/rule definition, annotation, interpretation, command decisions, replenishment, crew handling, maintenance or outcome verification actually recorded. Missing human-work details remain unknown; they are not coded as unattended operation. A machine's programmed action is not copied into this field as a substitute for human involvement.
validation_environment: actually tested setting, with proposed/planned operation distinguished. Ground analogue, software simulation, parabolic/sounding-rocket test, orbital cabin, exposed spacecraft and planetary surface are not interchangeable. Lunar/Martian partial gravity is not orbital microgravity.
phase_note: separation required when the same platform contributes flight acquisition, later software analysis, ground verification, simulated handling, or human recovery.

Missingness and evidential status
normalized_status is per field, not an article-quality score:
  retained_extraction — substantive information carried from the original notes; no fresh full-text verification is implied.
  inferred — location or other fact is a transparent inference, with the basis supplied in the source update/notes. It is not upgraded to directly reported evidence.
  partly_known — some aspects are known, others explicitly unreported (for example ground teleoperation but unspecified instrument-side processing). The reviewed basis identifies both. A known processing phase with an unknown geographic location does not establish a ground location.
  unknown — the relevant fact was not established in the inspected material or was not retained in extraction.
  not_applicable — the question does not apply to the record-level claim (for example new physical execution in a purely software study). It does not denote a negative performance result or absence of a capability in the broader mission.
The parser recognizes all leading 'not applicable' forms and preserves leading 'Unknown' as unknown, including when explanatory text contains a semicolon. Other missingness forms include not stated/described/retained/extracted and not explicitly stated. Inferred wording retains inferred status. Mixed known/unknown text defaults conservatively to unknown; partly_known is assigned only by a reviewed exact-text field rule in evidence_encoding_overrides.json. Semicolons, 'Earth', 'onboard' and 'offline' are not automatic evidence of partial knowledge. The same reviewed mechanism assigns Bellybutton's 'none in learning study' to not_applicable; other negative statements are not changed by a generic none rule. A changed upstream text causes a stale-rule error until reviewed, preventing silent reuse of an earlier field decision.
v4_recheck_scope, any v5 recheck scope and locator_status separately describe whether selected passages or source locations were rechecked. Access classification does not mean every paragraph was read in a revision.
access_level is the authoritative retained description. access_class is only a coarse navigation aid; its controlled categories are:
  abstract_or_metadata_assessed — abstract/metadata assessed; no positive body-assessment claim.
  abstract_assessed_fulltext_retrieved_not_assessed — abstract assessed; downloaded body explicitly retained for later review.
  fulltext_retrieved_assessment_not_recorded — retrieval recorded, with assessment not established; no claim of reading.
  selected_fulltext_or_body_assessed — selected sections/passages of a paper, chapter, or official body; never a whole-paper reading claim.
  indexed_body_or_excerpt_assessed — indexed body material/excerpts; neither complete retrieval nor whole-paper reading implied.
  article_abstract_and_official_body_assessed — article abstract plus a separately assessed official account; the official account does not substitute for article full text.
  fulltext_or_body_assessed_as_recorded — assessed text/body as described in access_level; scope can still be limited and no whole-paper read is inferred from this category alone.
  other_access_as_recorded — descriptions not safely classified above; consult access_level.
Hyphen, underscore and fulltext/full-text variants are normalized only for navigation. Explicit retrieval without assessment remains unassessed; a failed download is not a scientific exclusion reason. Reviewed ambiguous access cases use exact-text overrides and retain their original scope description.

Source and discovery audit
source_locator identifies URL/DOI/PMCID plus section, page or claim-bearing topic when retained or verified. A generic prior-audit entry is not silently assigned invented page numbers. Unresolved passage-level locations are explicitly marked.
raw_record_ref points back to the original extraction. normalization_basis, normalization_notes and normalization_audit_log.json explain revisions.
discovery_trace links actual query IDs, explicit query-to-record links, or exact identifiers/URLs in retrieval logs. These are different link types. A source's presence in a verification log is not proof that that query first discovered it. Initial discovery can remain unresolved even when the source and access outcome are well documented.
Only *_log.json and ground_queries_executed.json are eligible documentary-log inputs. biology_records.json is an extraction file, not a log: the letters 'log' within 'biology' do not establish discovery evidence. source_extraction_ref retains its separate extraction link.
selection_rationale_v4 is a retrospective explanation of use in the revised review, derived from the extracted scientific function, evidence role and limitations. It is not presented as a screening reason documented before the original selection. Unselected PubMed records retain their original generic note; no detailed exclusion reason is invented.

Figure 1: function, location and actor
The figure selects contrastive workflows, not a representative census. Its columns are complementary functions, not maturity stages. Separate filled cells do not establish an integrated autonomous loop.
Location codes follow the figure legend (Earth/ground, orbit, planetary surface). '?' means the phase's computation/action location was not established. A suffix '(i)' marks a location inferred from the workflow rather than explicitly geographically reported. NR means not reported/established in the selected evidence; it is not evidence that a function is absent. Not applicable is reserved for a function outside the coded record's claim.
Actors are coded independently of location: M = machine/software acting within the described procedure; H = human; H+M = a workflow requiring both. M does not by itself mean learning, autonomous science, or an unrestricted action space. Ground computation can be automated, and a planetary-surface mechanism can execute a human-designed procedure. These actors belong to individual functions/phases, not to an entire paper or mission.
For wet foams, the original Pasquet 2023 analysis and Dillavou 2024 Bellybutton reanalysis are distinct phases using related ISS data. The original phase has an unreported processing location ('?'). The later software reanalysis supports a ground-computation inference ('G(i)'), not an explicit geographic statement. A single illustrative row must display both phase-specific codes and cite their separate bases; it must not propagate either known or unknown status to the whole system.
For ISAAC, ISS survey and synthetic-telemetry/mock-vent inspection are separate from software-simulated cargo manipulation. A populated inspection/recovery-related cell does not establish physical repair. Human CAL module replacement and ground-designed Curiosity workarounds must keep their actor labels.
The displayed 'Fault response / intervention' function retains the internal intervention_recovery field for compatibility. Diagnosis/inspection, a bounded or partial restart, human replacement, and verified restoration of a scientific function are distinct outcomes. None is silently relabeled physical repair or successful recovery; a filled cell records the particular response described by its source and actor.

Reproducible encoding validation
Run python tools/validate_evidence.py after the recorded normalization and reconciliation recipe. The validator checks the actual matrix against all leading not-applicable/Unknown values, reviewed exact-text status/access expectations, role totals, EO-1 locations/actors, unassessed-download and selected/indexed-access boundaries, CSV/JSON agreement, raw-input hash and original screening fields, plus documentary-link sources. Parser regression cases supplement these corpus checks; they do not substitute for them. --baseline PATH can compare with the preserved v4 matrix and --output PATH writes a separate JSON diagnostic report.

Limits
This normalization does not constitute an independent human double extraction, a complete source reread, an exhaustive search, or a formal risk-of-bias assessment. It makes identifiable disagreements and missing information visible. It does not justify aggregate effectiveness or failure-rate calculations.


==> anc/evidence/research/evidence_counts.json <==
{
  "records": 150,
  "roles": {
    "background": 24,
    "supporting_automation": 58,
    "core_ai": 35,
    "transfer": 33
  },
  "unit": "bibliographic records in this review, not independent systems, experiments, deployment counts, prevalence, or effectiveness",
  "normalization_version": "v5.1-2026-10-26"
}


==> anc/evidence/research/evidence_encoding_overrides.json <==
{
  "version": "v5.1-2026-10-26",
  "scope": "Manual review of retained extraction/access wording for encoding only. No new papers or full-paper reassessment. Exact-text guards require re-review if upstream source updates change a coded field.",
  "status": {
    "bio_ooreos2011": {
      "computation_location": {
        "expected_text": "Payload assay control; scientific comparison on Earth; exact processing hardware not stated",
        "classification": "partly_known",
        "basis": "Payload assay control and comparison on Earth are known; exact processing hardware is not stated."
      },
      "human_role": {
        "expected_text": "Ground investigators prepare and compare flight and delayed-synchronous ground-control experiments; detailed operational interventions not specified in the abstract.",
        "classification": "partly_known",
        "basis": "Ground preparation/comparison is known; detailed operational interventions are unspecified."
      }
    },
    "bio_sequencing2017": {
      "computation_location": {
        "expected_text": "ISS Surface Pro/MinKNOW controls acquisition; simulated real-time bioinformatics and genome assembly are separate analytical demonstrations, not established as autonomous onboard analysis",
        "classification": "partly_known",
        "basis": "ISS acquisition control is known; separate simulated analysis does not establish autonomous onboard analysis."
      }
    },
    "bio_tz2018": {
      "human_role": {
        "expected_text": "Researchers seed cultures and analyze images transmitted to the ground; in-flight hands-on intervention is not described in the abstract.",
        "classification": "partly_known",
        "basis": "Culture seeding and ground image analysis are known; in-flight hands-on intervention is not described."
      }
    },
    "bio_ecamsat2020": {
      "computation_location": {
        "expected_text": "Payload assay control; comparative biological analysis on Earth; exact hardware not stated",
        "classification": "partly_known",
        "basis": "Payload control and biological analysis on Earth are known; exact hardware is not stated."
      },
      "human_role": {
        "expected_text": "Researchers prepare the assay and run parallel and storage-stress ground controls; detailed intervention history is not specified in the abstract.",
        "classification": "partly_known",
        "basis": "Assay preparation and ground controls are known; intervention history is unspecified."
      }
    },
    "bio_biofluidic2023": {
      "human_role": {
        "expected_text": "Researchers design, assemble, and test the payload; detailed mission-time interventions are not established in the abstract.",
        "classification": "partly_known",
        "basis": "Payload design, assembly and testing are known; mission-time interventions are unestablished."
      }
    },
    "bio_nemaflex2022": {
      "computation_location": {
        "expected_text": "Ground image analysis is described; flight recording uses dedicated hardware; location of every processing step is not established",
        "classification": "partly_known",
        "basis": "Ground image analysis and dedicated flight recording hardware are known; locations of all processing steps are not."
      }
    },
    "bio_kidney2024": {
      "computation_location": {
        "expected_text": "Payload programmable pump control; post-return analysis on Earth; exact computational hardware not specified",
        "classification": "partly_known",
        "basis": "Pump control and post-return Earth analysis are known; exact computational hardware is unspecified."
      }
    },
    "bio_wormspace2024": {
      "computation_location": {
        "expected_text": "Payload programmed fluid/imaging control; location of subsequent analysis not established by the abstract",
        "classification": "partly_known",
        "basis": "Programmed payload control is known; subsequent analysis location is unestablished."
      }
    },
    "bio_heart2024": {
      "computation_location": {
        "expected_text": "Automated flight monitoring; post-return analyses and modelling on Earth; exact onboard computation not specified",
        "classification": "partly_known",
        "basis": "Flight monitoring and post-return Earth analysis are known; exact onboard computation is unspecified."
      },
      "human_role": {
        "expected_text": "Researchers prepare engineered tissues and perform post-return ultrastructural imaging, RNA sequencing and modelling; detailed crew interventions not specified in the abstract.",
        "classification": "partly_known",
        "basis": "Tissue preparation and post-return analyses are known; detailed crew interventions are unspecified."
      }
    },
    "bio_labsat2025": {
      "computation_location": {
        "expected_text": "Payload service electronics control hardware; ground team receives telemetry; location of every analytical step not established",
        "classification": "partly_known",
        "basis": "Service-electronics hardware control and ground telemetry receipt are known; all analytical locations are not."
      }
    },
    "bio_microage2026": {
      "computation_location": {
        "expected_text": "Dedicated payload control; exact locations of analytical computations not established in the abstract",
        "classification": "partly_known",
        "basis": "Dedicated payload control is known; analytical computation locations are unestablished."
      },
      "human_role": {
        "expected_text": "Researchers biofabricate tissues and develop preflight protocols; astronaut/mission infrastructure supports installation and operation, with exact intervention schedule not established by the abstract.",
        "classification": "partly_known",
        "basis": "Preflight protocols, tissue preparation and mission support are known; exact intervention schedule is not."
      }
    },
    "orb_ghritli2021": {
      "computation_location": {
        "expected_text": "ground numerical analysis; exact hardware not reported",
        "classification": "partly_known",
        "basis": "Ground numerical analysis is known; exact hardware is unreported."
      }
    },
    "orb_kinjo2026": {
      "computation_location": {
        "expected_text": "offline model training; exact location not reported",
        "classification": "partly_known",
        "basis": "Offline model-training phase is known; geographic location remains unreported. Offline does not imply Earth."
      },
      "action_location": {
        "expected_text": "ground new experiment; microgravity data platform not reported",
        "classification": "partly_known",
        "basis": "A new ground experiment is recorded; the microgravity data platform is unreported."
      }
    },
    "orb_gagnon2021": {
      "computation_location": {
        "expected_text": "offline ANN prediction; exact hardware not reported",
        "classification": "partly_known",
        "basis": "Offline ANN-prediction phase is known; exact hardware is unreported. Offline does not imply Earth."
      },
      "action_location": {
        "expected_text": "original experiment locations vary; microgravity platform not reported in abstract",
        "classification": "partly_known",
        "basis": "Multiple original experimental locations are recorded; the microgravity platform is unreported."
      }
    },
    "orb_nayagam2012": {
      "computation_location": {
        "expected_text": "investigator analysis; exact location not reported",
        "classification": "partly_known",
        "basis": "Investigator-analysis phase is known; geographic location remains unreported."
      }
    },
    "orb_pasquet2023": {
      "computation_location": {
        "expected_text": "post-acquisition analysis; geographic computing location unspecified in extracted evidence",
        "classification": "partly_known",
        "basis": "Post-acquisition phase is known; geographic computing location remains unknown. This status does not assign a ground location."
      }
    },
    "orb_aumaitre2018": {
      "computation_location": {
        "expected_text": "dedicated apparatus control; exact computation location not reported",
        "classification": "partly_known",
        "basis": "Dedicated apparatus control is known; exact computation location is unreported."
      }
    },
    "orb_mudawar2024instability": {
      "computation_location": {
        "expected_text": "investigator analysis; exact hardware not reported",
        "classification": "partly_known",
        "basis": "Investigator-analysis phase is known; exact hardware is unreported."
      }
    },
    "rob_eels2024": {
      "human_role": {
        "expected_text": "Ground test and engineering team defines trials; detailed human intervention schedule not retained",
        "classification": "partly_known",
        "basis": "Ground engineering/test-team trial definition is known; intervention schedule is not retained."
      },
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "rob_rell": {
      "computation_location": {
        "expected_text": "Ground teleoperation; instrument-side processing location not established in the retained account",
        "classification": "partly_known",
        "basis": "Ground teleoperation is known; instrument-side processing location is unestablished."
      }
    },
    "pln_changeRL2021": {
      "computation_location": {
        "expected_text": "Not established by accessible abstract; ground-assisted teleoperation context",
        "classification": "partly_known",
        "basis": "Ground-assisted teleoperation context is known; exact computational deployment is not established by the accessible abstract."
      },
      "human_role": {
        "expected_text": "Teleoperation context; onboard computation not established by abstract",
        "classification": "partly_known",
        "basis": "Human teleoperation context is known; onboard computational contribution is not established by the abstract."
      }
    },
    "pln_oasis2007": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "pln_moma2017": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "pln_drams2021": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "pln_scienceautonomy2023": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "pln_exomars2025": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "pln_sam2012": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "pln_hayabusa2017": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "pln_nomad2001": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "pln_zoe2007": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "pln_zoeoverview2007": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "pln_zoe2025": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "pln_survey2011": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "rob_remoteagent1998": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "rob_aspen2000": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "rob_casper2000": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "pln_tagsam2018": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "rob_astrobee2016": {
      "computation_location": {
        "expected_text": "Earth; deployment elsewhere not established",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    },
    "orb_dillavou2024": {
      "action_location": {
        "expected_text": "none in learning study",
        "classification": "not_applicable",
        "basis": "Reviewed against the software-reanalysis scope, physical_action and phase_note: no new physical intervention in this learning study. This is not a generic rule converting every occurrence of none to not_applicable."
      }
    }
  },
  "access": {
    "pln_lawson2025": {
      "access_level": {
        "expected_text": "author full-text HTML rechecked2026-10-26",
        "classification": "selected_fulltext_or_body_assessed",
        "basis": "The retained access statement and v4_recheck_scope document selected author-text checks; no whole-paper reading is inferred."
      }
    },
    "pln_francis2017": {
      "access_level": {
        "expected_text": "Article bibliographic record and abstract; NASA/JPL project description read in full. Publisher DOI full-text open returned 403.",
        "classification": "article_abstract_and_official_body_assessed",
        "basis": "Article metadata/abstract and a NASA/JPL project description were assessed; publisher paper full text returned 403. Official-body reading is not full-paper assessment."
      }
    },
    "pln_microbes2019": {
      "access_level": {
        "expected_text": "Relevant primary full-text summary and citation record",
        "classification": "selected_fulltext_or_body_assessed",
        "basis": "Relevant primary full-text summary is a selected portion; the retained statement does not establish a whole-paper read."
      }
    }
  }
}


==> anc/evidence/research/figure_provenance.json <==
{
  "date": "2026-10-26",
  "type": "Original review figures synthesized from the existing audited literature; no new empirical measurements.",
  "evidence_map": {
    "columns": [
      "Interpret / assess",
      "Adaptive science choice",
      "Physical execution",
      "Fault response / intervention"
    ],
    "encoding": "Categorical function, location and actor; machine execution does not imply independence from human support. NR is not absence; colors are not maturity scores. Fault response includes inspection, partial restart, replacement and restored function; it does not imply physical repair.",
    "rows": [
      {
        "name": "GLARE",
        "context": "Plant flight data",
        "cells": [
          {
            "location": "G",
            "actor": "M",
            "function": "Representation<br/>learning"
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          }
        ],
        "citekeys": [
          "bio_glare2025"
        ]
      },
      {
        "name": "ISS wet foams",
        "context": "Orbital images",
        "cells": [
          {
            "location": "?/G(i)",
            "actor": "M",
            "function": "Post-acquisition<br/>CNN analysis"
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          },
          {
            "location": "O",
            "actor": "M",
            "function": "Dedicated<br/>apparatus *"
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          }
        ],
        "citekeys": [
          "orb_pasquet2023",
          "orb_dillavou2024"
        ],
        "phase_mapping": {
          "orb_pasquet2023": {
            "analysis_location": "unknown",
            "status": "not explicitly reported"
          },
          "orb_dillavou2024": {
            "analysis_location": "ground",
            "status": "inferred from offline software workflow; not explicit geography"
          }
        }
      },
      {
        "name": "ISS FBCE",
        "context": "Flight + ground data",
        "cells": [
          {
            "location": "G",
            "actor": "M",
            "function": "ANN prediction"
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          },
          {
            "location": "O",
            "actor": "M",
            "function": "Boiling<br/>experiment *"
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          }
        ],
        "citekeys": [
          "orb_mudawar2024ann",
          "orb_mudawar2023ht",
          "orb_mudawar2025pressure"
        ]
      },
      {
        "name": "MOBP",
        "context": "ISS cultivation",
        "cells": [
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          },
          {
            "location": "O",
            "actor": "M",
            "function": "Programmed<br/>fluid handling"
          },
          {
            "location": "O",
            "actor": "M",
            "function": "Partial program<br/>resumption **"
          }
        ],
        "citekeys": [
          "bio_mobp2025"
        ]
      },
      {
        "name": "CAL",
        "context": "ISS cold atoms",
        "cells": [
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          },
          {
            "location": "O",
            "actor": "M",
            "function": "Instrument<br/>control"
          },
          {
            "location": "O",
            "actor": "H",
            "function": "Crew module<br/>replacement"
          }
        ],
        "citekeys": [
          "orb_aveline2020",
          "orb_williams2024"
        ]
      },
      {
        "name": "AEGIS",
        "context": "Mars / Curiosity",
        "cells": [
          {
            "location": "P",
            "actor": "M",
            "function": "Visual target<br/>assessment"
          },
          {
            "location": "P",
            "actor": "M",
            "function": "Onboard target<br/>selection"
          },
          {
            "location": "P",
            "actor": "M",
            "function": "ChemCam<br/>acquisition"
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          }
        ],
        "citekeys": [
          "pln_francis2017",
          "rev_aegis_status2026"
        ]
      },
      {
        "name": "PIXL",
        "context": "Mars / Perseverance",
        "cells": [
          {
            "location": "P",
            "actor": "M",
            "function": "Composition<br/>trigger evaluation"
          },
          {
            "location": "P",
            "actor": "M",
            "function": "Adaptive<br/>integration time"
          },
          {
            "location": "P",
            "actor": "M",
            "function": "Longer spectral<br/>acquisition"
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          }
        ],
        "citekeys": [
          "pln_lawson2025"
        ]
      },
      {
        "name": "ISAAC",
        "context": "ISS / Astrobee",
        "cells": [
          {
            "location": "O",
            "actor": "M",
            "function": "Inspection and<br/>state assessment"
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          },
          {
            "location": "O",
            "actor": "M",
            "function": "Survey and<br/>imaging"
          },
          {
            "location": "O",
            "actor": "M",
            "function": "Mock-vent check;<br/>no repair"
          }
        ],
        "citekeys": [
          "rob_isaac2025"
        ]
      },
      {
        "name": "Curiosity recovery",
        "context": "Mars + ground team",
        "cells": [
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          },
          {
            "location": "NR",
            "actor": "not established",
            "function": ""
          },
          {
            "location": "P",
            "actor": "M",
            "function": "Revised drilling<br/>procedure"
          },
          {
            "location": "G/P",
            "actor": "H+M",
            "function": "Human-developed<br/>workaround"
          }
        ],
        "citekeys": [
          "rob_curiosity2022"
        ]
      }
    ]
  },
  "parallel_routes": {
    "citekeys": [
      "grd_dave2022",
      "grd_wong2018",
      "grd_macleod2020",
      "grd_macleod2022",
      "grd_kanda2022"
    ],
    "note": "Incommensurate measurements shown as separate case annotations, not a shared numeric axis. Space transfer is proposed. Ada capacities come from different configurations and workflows, not a controlled before-after comparison."
  },
  "recovery_cases": {
    "citekeys": [
      "rob_curiosity2022",
      "rob_insight2022",
      "bio_mobp2025"
    ],
    "note": "Three reported outcomes; no assertion that every interruption can be repaired by a robot."
  },
  "architecture": {
    "status": "Proposed synthesis, not flight validated."
  },
  "evidence_gates": {
    "status": "Proposed validation framework; environment and duration are independent axes; cells are not maturity scores."
  }
}


==> anc/evidence/research/figure_source_records.json <==
[
  {
    "pmid": "40562752",
    "title": "Development and flight-testing of modular autonomous cultivation systems for biological plastics upcycling aboard the ISS.",
    "authors": [
      "Xin Liu",
      "Pat Pataranutaporn",
      "Benjamin Fram",
      "Allison Z Werner",
      "Sunanda Sharma",
      "Nicholas P Gauthier",
      "Erika Erickson",
      "Patrick Chwalek",
      "Kelsey J Ramirez",
      "Morgan A Ingraham",
      "Natasha P Murphy",
      "Krista A Ryon",
      "Braden T Tierney",
      "Gregg T Beckham",
      "Christopher E Mason",
      "Ariel Ekblaw"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-025-00463-2",
    "pmc": "PMC12198410",
    "abstract": "Cultivation of microorganisms in space has enormous potential to enable in-situ resource utilization (ISRU) Here, we develop an autonomous payload with fully programmable serial passaging and sample preservation, termed the Modular Open Biological Platform (MOBP), and flight-test the MOBP aboard the International Space Station (ISS) by conducting enzymatic and microbial plastics upcycling experiments. The MOBP is a compact, modular bioreactor system that allows for sustained microbial growth via automated media transfers, such as those for sample collection and storage for terrestrial analyses, and precise data monitoring from integrated sensors. The MOBP was flight-tested with two experiments designed to evaluate biological upcycling of the plastic poly(ethylene terephthalate) (PET). The bioproduct βKA can be polymerized into a nylon-6,6 analog with improved properties for use in the production of a variety of materials. We posit the MOBP will aid in democratizing the execution of synthetic biology in spaceflight towards enabling ISRU.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40562752/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_mobp2025",
    "citekey": "bio_mobp2025",
    "system_id": "MOBP",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "publisher full text rechecked2026-10-26",
    "source_type": "journal article",
    "supported_claims": [
      "Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented."
    ],
    "limitations": [
      "Missing histories and uncertain delivered volumes prevented quantitative yield calculation.",
      "Physical repair was not demonstrated; designed restart cannot reconstruct missing experimental history.",
      "A robotic remedy depends on which upstream interface is accessible and serviceable."
    ],
    "human_role": "Researchers prepare/load wetware, program schedules and analyze returned material; no open-ended in-flight scientific decision process is established.",
    "scientific_function": "Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented.",
    "physical_action": "Programmed fluid transfers, microbial revival/culture, sensor measurements and preservation into collection bags; predefined power-loss handling.",
    "data_location": "ISS sensor/operation records and returned microbial/chemical samples",
    "computation_location": "Onboard Teensy controller executes scheduled tasks and power-loss rules; returned-sample chemical analysis on Earth",
    "action_location": "ISS",
    "source_locator": "Flight-test aboard SpaceX CRS-26; Control unit/software; Discussion",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_mobp2025",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex",
      "04b_comparison.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "ai_closed_loop": "not demonstrated; programmed cultivation/transfer comparator",
    "recovery_evidence": "Designed resume/skip logic after power loss; only part of schedule executed inISS test",
    "failure_boundary": "External/integration-platform power and probable cooling-fan issues; also reported payload condition/volume problems",
    "scientific_outcome": "Microbial substrate conversion detected; quantitative product yield not calculated because input volumes uncertain",
    "baseline_or_comparator": "NoAI comparator; flight proof-of-concept with ground development tests",
    "revision_change_reason": "Separate programmed resumption from full experimental restoration and upstream platform failures.",
    "revision_source_url": "https://www.nature.com/articles/s41526-025-00463-2",
    "raw_record_ref": "raw_v3/literature_matrix.json#/29",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_mobp2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS sensor/operation records and returned microbial/chemical samples",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "v4_recheck_scope": "2026-10-26: selected cached PMC XML sections, not a new full-paper review. Results: Control unit and software; Flight-test aboard SpaceX CRS-26; Methods: Operating code of the MOBP; Analysis of analytes",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/15",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented.",
      "claim_limit": [
        "Missing histories and uncertain delivered volumes prevented quantitative yield calculation.",
        "Physical repair was not demonstrated; designed restart cannot reconstruct missing experimental history.",
        "A robotic remedy depends on which upstream interface is accessible and serviceable."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "pmid": "41152268",
    "title": "GLARE: discovering hidden patterns in spaceflight transcriptome using representation learning.",
    "authors": [
      "DongHyeon Seo",
      "Hunter F Strickland",
      "Mingqi Zhou",
      "Richard Barker",
      "Robert J Ferl",
      "Anna-Lisa Paul",
      "Simon Gilroy"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-025-00525-5",
    "pmc": "PMC12569054",
    "abstract": "Spaceflight studies present novel insights into biological processes through exposure to stressors outside the evolutionary path of terrestrial organisms. Despite limited access to space environments, numerous transcriptomic datasets from spaceflight experiments are now available through NASA's GeneLab data repository, which allows public access, encouraging further analysis. While various computational pipelines and methods have been used to process these transcriptomic datasets, learning-model-driven analyses have yet to be applied to a broad array of such spaceflight-related datasets. In this study, we present an open-source pipeline, GLARE: GeneLAb Representation learning pipelinE, which consists of training different representation learning approaches from manifold learning to self-supervised learning that enhance the performance of downstream analytical tasks. We illustrate the utility of GLARE by applying it to gene-level transcriptional values from the results of the CARA spaceflight experiment, an Arabidopsis root tip transcriptome dataset that spanned light, dark, and microgravity treatments. We show that GLARE not only substantiated the findings of the original study concerning cell wall remodeling but also revealed additional patterns of gene expression affected by the treatments, including evidence of hypoxic response. This work suggests there is great potential to supplement the insights drawn from initial studies on spaceflight omics-level data through further machine-learning-enabled analyses.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/41152268/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_glare2025",
    "citekey": "bio_glare2025",
    "system_id": "GLARE",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "publisher full text selected methods/results rechecked2026-10-26",
    "source_type": "journal article",
    "supported_claims": [
      "Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets."
    ],
    "limitations": [
      "Reported classification is not independent mission-level or individual-plant generalization; hypotheses require biological testing."
    ],
    "human_role": "Researchers evaluate features and biological interpretation.",
    "scientific_function": "Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Source observations: flight data",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "Publisher full text: Overview, Verification study, Data representation evaluation, GO analysis",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_glare2025",
    "cited_in": [
      "03a_orbital_biology.tex",
      "04b_comparison.tex"
    ],
    "ai_method": "Sparse autoencoder and single-cell-pretrained/fine-tuned SAE; ensemble clustering",
    "scientific_outcome": "Recovered cell-wall-associated patterns and identified a hypoxia-associated CARA expression cluster for biological follow-up",
    "baseline_or_comparator": "Alternative representations and clustering methods; earlier CARA analysis",
    "validation_unit": "Restructured gene-expression records; not independent plant or mission validation",
    "revision_change_reason": "Replace generic representation-learning summary with method/outcome/baseline.",
    "revision_source_url": "https://www.nature.com/articles/s41526-025-00525-5",
    "raw_record_ref": "raw_v3/literature_matrix.json#/32",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_glare2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Source observations: flight data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/18",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P1_space_bio_ai",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P4_space_bio_data",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets.",
      "claim_limit": [
        "Reported classification is not independent mission-level or individual-plant generalization; hypotheses require biological testing."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_mudawar2024ann",
    "citekey": "orb_mudawar2024ann",
    "title": "Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs)",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush"
    ],
    "year": 2024,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2023.124998",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full_text_selected_sections; cached author-hosted primary PDF and extracted text reread on 2026-10-26",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "core_ai",
    "validation_environment": "ISS and terrestrial experimental datasets; offline prediction",
    "data_location": "ISS and Earth-gravity flow-boiling measurements",
    "computation_location": "ground ANN training and evaluation",
    "action_location": "ISS and terrestrial original experiments; no AI-driven action reported",
    "scientific_function": "heat-transfer and critical-heat-flux prediction",
    "physical_action": "original pump/heater experiments supply training data",
    "human_role": "researchers consolidate data and train/test models",
    "supported_claims": [
      "ANNs predict heat transfer and critical heat flux from consolidated microgravity and terrestrial data.",
      "The reported mean absolute relative errors of 7.99% for heat transfer and 12.05% for critical heat flux concern randomly held-out testing subsets of the respective databases.",
      "The paper specifies a random 70% training, 15% testing, and 15% validation partition of database observations; these are not independent flight experiment validation units."
    ],
    "limitations": [
      "Random 70/15/15 training/testing/validation partitioning evaluates within-dataset prediction; transfer across withheld runs or geometries requires separate assessment.",
      "The 7.99% and 12.05% errors are for the respective testing subsets, not entire database sizes or counts of independent flights.",
      "No in-orbit adaptive experiment is reported."
    ],
    "source_locator": "Author-hosted PDF: section 2.2, p.7 (random 70% training, 15% testing, 15% validation); section 3.1, p.11 (heat-transfer testing-subset MAE 7.99%); section 4.1, pp.17-18, especially p.18 (CHF model uses the same methodology and testing-data MAE is 12.05%).",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "220",
    "issue": "not reported",
    "pages_or_article": "124998",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2024ann",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "ai_method": "Separate fully connected feed-forward ANNs for heat transfer and critical heat flux",
    "scientific_outcome": "On randomly held-out testing subsets, reported mean absolute relative errors were 7.99% for heat transfer and 12.05% for CHF, lower than the assessed correlations under the reported comparisons.",
    "baseline_or_comparator": "Existing correlations evaluated on FBCE subsets",
    "access_update": "Earlier v4 direct-request failure remains in the historical input. For v5, selected original passages in the read-only author-PDF cache were reread and PDF pp.7, 11 and 18 visually inspected; no fresh network fetch or complete-paper reread is claimed.",
    "revision_change_reason": "S4: make the testing-subset denominator and partition explicit without disputing the reported within-dataset result or alleging leakage.",
    "revision_source_url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
    "validation_unit": "Randomly held-out database observations: 70% training, 15% testing, 15% validation; not independent flight experiments, entire held-out runs, or held-out geometries.",
    "revision_date": "2026-10-26",
    "v5_source_access_ref": "revision/v5_space_access_log.json#/checks/1",
    "raw_record_ref": "raw_v3/literature_matrix.json#/41",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_mudawar2024ann"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS and Earth-gravity flow-boiling measurements",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/0",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_1"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/16",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_17"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/17",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_18"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/18",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_19"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: heat-transfer and critical-heat-flux prediction",
      "claim_limit": [
        "Random 70/15/15 training/testing/validation partitioning evaluates within-dataset prediction; transfer across withheld runs or geometries requires separate assessment.",
        "The 7.99% and 12.05% errors are for the respective testing subsets, not entire database sizes or counts of independent flights.",
        "No in-orbit adaptive experiment is reported."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_mudawar2023ht",
    "citekey": "orb_mudawar2023ht",
    "title": "Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "V.S. Devahdhanush",
      "Steven J. Darges",
      "Mohammad M. Hasan",
      "Henry K. Nahra",
      "R. Balasubramaniam",
      "Jeffrey R. Mackey"
    ],
    "year": 2023,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2023.123998",
    "url": "https://www.sciencedirect.com/science/article/pii/S0017931023001539",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and indexed article excerpts",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS flow-boiling experiment",
    "data_location": "ISS single-side-heated rectangular channel",
    "computation_location": "not reported in accessed text",
    "action_location": "ISS",
    "scientific_function": "measurement of heat transfer and interfacial flow physics",
    "physical_action": "controlled flow rate and heat input with visualization",
    "human_role": "investigators specify campaign conditions",
    "supported_claims": [
      "ISS experiments characterize microgravity flow boiling with subcooled inlet conditions."
    ],
    "limitations": [
      "Experimental baseline; do not count later ANN analyses of the campaign as additional flights."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "207",
    "issue": "not reported",
    "pages_or_article": "123998",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2023ht",
    "cited_in": [
      "02_environment.tex",
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/43",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_mudawar2023ht"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS single-side-heated rectangular channel",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/9",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_10"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: measurement of heat transfer and interfacial flow physics",
      "claim_limit": [
        "Experimental baseline; do not count later ANN analyses of the campaign as additional flights."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_pasquet2023",
    "citekey": "orb_pasquet2023",
    "title": "Aqueous foams in microgravity, measuring bubble sizes",
    "authors": [
      "Marina Pasquet",
      "Nicolo Galvani",
      "Olivier Pitois",
      "Sylvie Cohen-Addad",
      "Reinhard Höhler",
      "Anthony T. Chieco",
      "Sam Dillavou",
      "Jesse M. Hanlan",
      "Douglas J. Durian",
      "Emmanuelle Rio",
      "Anniina Salonen",
      "Dominique Langevin"
    ],
    "year": 2023,
    "venue": "Comptes Rendus. Mécanique",
    "doi": "10.5802/crmeca.153",
    "url": "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher PDF",
    "domain": "soft matter/foams",
    "system_id": "ISS_FOAM_FSL",
    "evidence_role": "core_ai",
    "validation_environment": "ISS foam experiments with terrestrial calibration",
    "data_location": "ISS images/DTS plus ground monolayer measurements",
    "computation_location": "post-acquisition analysis; geographic computing location unspecified in extracted evidence",
    "action_location": "ISS dedicated apparatus; no AI-driven actuation reported",
    "scientific_function": "bubble-size measurement and cross-method validation",
    "physical_action": "cell carousel, magnetic-piston foam generation, imaging and light scattering",
    "human_role": "manual measurements, annotation and systematic-bias correction",
    "supported_claims": [
      "Manual, scripted and neural-network measurements are cross-checked against bulk and calibration measurements."
    ],
    "limitations": [
      "Surface images require bias assessment; dedicated automation is not reported to adapt experiments using the CNN."
    ],
    "source_locator": "§3.3–3.4; separately rechecked full publisherPDF2026-10-26",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "351",
    "issue": "S2",
    "pages_or_article": "139-161",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_pasquet2023",
    "cited_in": [
      "02_environment.tex",
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "baseline_or_comparator": "Manual/scripted bubble measurements, complementary bulk measurements and calibration",
    "computation_location_basis": "Post-acquisition labeled-image analysis is explicit; geographic computing location not stated.",
    "revision_change_reason": "Maintain uncertainty in geographic computing location.",
    "revision_source_url": "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf",
    "raw_record_ref": "raw_v3/literature_matrix.json#/49",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_pasquet2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS images/DTS plus ground monolayer measurements",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Original extraction retained; phase-specific unknown location is not inherited from a later analysis paper. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "post-acquisition automated analysis plus investigator assessment",
      "scientific_decision": "human-defined experiment",
      "physical_execution": "dedicated foam apparatus",
      "intervention_recovery": "unknown/not reported"
    },
    "phase_note": "Original ISS foam investigation combines imaging/DTS and ground monolayer measurements; post-acquisition analysis location/hardware is not established in the retained extraction. Keep distinct from later Bellybutton reanalysis.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/6",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_7"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/7",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_8"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/8",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_9"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/14",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_15"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: bubble-size measurement and cross-method validation",
      "claim_limit": [
        "Surface images require bias assessment; dedicated automation is not reported to adapt experiments using the CNN."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_dillavou2024",
    "citekey": "orb_dillavou2024",
    "title": "Bellybutton: accessible and customizable deep-learning image segmentation",
    "authors": [
      "Sam Dillavou",
      "Jesse M. Hanlan",
      "Anthony T. Chieco",
      "Hongyi Xiao",
      "Sage Fulco",
      "Kevin T. Turner",
      "Douglas J. Durian"
    ],
    "year": 2024,
    "venue": "Scientific Reports",
    "doi": "10.1038/s41598-024-63906-y",
    "url": "https://www.nature.com/articles/s41598-024-63906-y",
    "source_type": "peer-reviewed research article",
    "access_level": "full publisher text rechecked2026-10-26",
    "domain": "soft matter/image analysis",
    "system_id": "ISS_FOAM_FSL",
    "evidence_role": "core_ai",
    "validation_environment": "image-analysis benchmarks including ISS foam data",
    "data_location": "several datasets, including ISS foam images",
    "computation_location": "ground software analysis, inferred from offline labeled-image/laptop workflow; geographic location not explicitly stated",
    "action_location": "none in learning study",
    "scientific_function": "instance segmentation from limited user annotation",
    "physical_action": "not applicable to the software study",
    "human_role": "users supply training labels and customize segmentation",
    "supported_claims": [
      "Bellybutton supports customizable segmentation, including the ISS foam-analysis lineage."
    ],
    "limitations": [
      "Method demonstration does not add an independent flight or an experimental control loop."
    ],
    "source_locator": "Methods aroundFig1; Accessibility; acknowledgements; publisher body lines78–92,139–147,201",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "14",
    "issue": "1",
    "pages_or_article": "14281",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_dillavou2024",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "computation_location_basis": "2024 method uses the2023 ISS-foam dataset; Methods and Accessibility describe user-labeled images, laptop-capable training/inference and downloadable example data. This supports an inferred ground software-study classification rather than an explicit location report.",
    "independent_flight_deployment": false,
    "revision_change_reason": "Reconcile2023/2024 foam location coding without inventing an explicit geographic statement.",
    "revision_source_url": "https://www.nature.com/articles/s41598-024-63906-y",
    "raw_record_ref": "raw_v3/literature_matrix.json#/50",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_dillavou2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "several datasets, including ISS foam images",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "inferred",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Original extraction said ground analysis; v4 source recheck qualifies this as an inference from the offline labeled-image/laptop workflow, not an explicit geographic statement. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "customized learned segmentation with user labels",
      "scientific_decision": "not applicable: no adaptive physical experiment in this learning study",
      "physical_execution": "not applicable to this software study",
      "intervention_recovery": "not applicable to this software study"
    },
    "phase_note": "Later Bellybutton software reanalysis includes ISS foam images among multiple datasets. Ground computation is inferred from the documented software workflow, not explicitly geographically reported. Keep distinct from the original Pasquet 2023 processing phase and do not count an additional flight.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/6",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_7"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/8",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_9"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: instance segmentation from limited user annotation",
      "claim_limit": [
        "Method demonstration does not add an independent flight or an experimental control loop."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_aveline2020",
    "citekey": "orb_aveline2020",
    "title": "Observation of Bose–Einstein condensates in an Earth-orbiting research lab",
    "authors": [
      "David C. Aveline",
      "Jason R. Williams",
      "Ethan R. Elliott",
      "Chelsea Dutenhoffer",
      "James R. Kellogg",
      "James M. Kohel",
      "Norman E. Lay",
      "Kamal Oudrhiri",
      "Robert F. Shotwell",
      "Nan Yu",
      "Robert J. Thompson"
    ],
    "year": 2020,
    "venue": "Nature",
    "doi": "10.1038/s41586-020-2346-1",
    "url": "https://www.nature.com/articles/s41586-020-2346-1",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract, methods excerpts and author-contribution text",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ISS_CAL",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS Cold Atom Lab",
    "data_location": "ISS cold-atom observations",
    "computation_location": "instrument control plus investigator operation/analysis",
    "action_location": "ISS",
    "scientific_function": "Bose–Einstein condensate production and observation",
    "physical_action": "laser cooling, trapping and atom-cloud release",
    "human_role": "investigators optimize/operate instrument; crew installation",
    "supported_claims": [
      "Reports orbital Bose–Einstein condensate production in CAL."
    ],
    "limitations": [
      "No artificial-intelligence claim is established.",
      "Figure 4g units corrected from mm to micrometres; not used for quantitative claims here."
    ],
    "source_locator": "Abstract and author contributions; correction DOI 10.1038/s41586-020-2517-0",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "582",
    "issue": "7811",
    "pages_or_article": "193-197",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "correction": {
      "doi": "10.1038/s41586-020-2517-0",
      "url": "https://www.nature.com/articles/s41586-020-2517-0",
      "content": "Figure 4g vertical-axis units corrected from millimetres to micrometres.",
      "access_level": "full correction text via publisher search index",
      "effect_on_used_claim": "none; no quantitative plot claim used"
    },
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_aveline2020",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/53",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_aveline2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS cold-atom observations",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/6",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_7"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/15",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_16"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Bose–Einstein condensate production and observation",
      "claim_limit": [
        "No artificial-intelligence claim is established.",
        "Figure 4g units corrected from mm to micrometres; not used for quantitative claims here."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_williams2024",
    "citekey": "orb_williams2024",
    "title": "Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station",
    "authors": [
      "Jason R. Williams",
      "Charles A. Sackett",
      "Holger Ahlers",
      "David C. Aveline",
      "Patrick Boegel",
      "Sofia Botsi",
      "Eric Charron",
      "Ethan R. Elliott",
      "Naceur Gaaloul",
      "Enno Giese",
      "Waldemar Herr",
      "James R. Kellogg",
      "James M. Kohel",
      "Norman E. Lay",
      "Matthias Meister",
      "Gabriel Müller",
      "Holger Müller",
      "Kamal Oudrhiri",
      "Leah Phillips",
      "Annie Pichery",
      "Ernst M. Rasel",
      "Albert Roura",
      "Matteo Sbroscia",
      "Wolfgang P. Schleich",
      "Christian Schneider",
      "Christian Schubert",
      "Bejoy Sen",
      "Robert J. Thompson",
      "Nicholas P. Bigelow"
    ],
    "year": 2024,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-024-50585-6",
    "url": "https://www.nature.com/articles/s41467-024-50585-6",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ISS_CAL",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS Cold Atom Lab",
    "data_location": "ISS atom-interferometry measurements",
    "computation_location": "remote operation from ground; onboard sequence execution",
    "action_location": "ISS",
    "scientific_function": "atom interferometry and assessment of ISS disturbances",
    "physical_action": "cold-atom manipulation; astronaut replacement of science module",
    "human_role": "ground-operated experiments and astronaut hardware intervention",
    "supported_claims": [
      "Demonstrates orbital atom interferometry and documents astronaut replacement of the science module."
    ],
    "limitations": [
      "AI abbreviates atom interferometer in this article, not artificial intelligence."
    ],
    "source_locator": "Results and Methods, science-module replacement",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "15",
    "issue": "1",
    "pages_or_article": "6414",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_williams2024",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/54",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_williams2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS atom-interferometry measurements",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/6",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_7"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/10",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_11"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/11",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_12"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: atom interferometry and assessment of ISS disturbances",
      "claim_limit": [
        "AI abbreviates atom interferometer in this article, not artificial intelligence."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_mudawar2025pressure",
    "citekey": "orb_mudawar2025pressure",
    "title": "Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush",
      "Mohammad M. Hasan",
      "Henry K. Nahra",
      "R. Balasubramaniam",
      "Jeffrey R. Mackey"
    ],
    "year": 2025,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2024.126593",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2025/2025-04.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author-hosted PDF",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "core_ai",
    "validation_environment": "ISS measurements and offline prediction",
    "data_location": "ISS FBCE pressure-drop dataset",
    "computation_location": "ground ANN/model comparison",
    "action_location": "ISS original campaign; no learned physical action reported",
    "scientific_function": "pressure-drop prediction and comparison with correlations",
    "physical_action": "flow-boiling measurements",
    "human_role": "investigators build and evaluate models",
    "supported_claims": [
      "ANNs and conventional models are compared for pressure drop in ISS microgravity flow boiling."
    ],
    "limitations": [
      "Extends analysis targets from a shared experimental lineage, not an additional AI flight deployment."
    ],
    "source_locator": "Experimental database and ANN sections",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "240",
    "issue": "not reported",
    "pages_or_article": "126593",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2025pressure",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/59",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_mudawar2025pressure"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS FBCE pressure-drop dataset",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/16",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_17"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/17",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_18"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/18",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_19"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: pressure-drop prediction and comparison with correlations",
      "claim_limit": [
        "Extends analysis targets from a shared experimental lineage, not an additional AI flight deployment."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_francis2017",
    "citekey": "pln_francis2017",
    "title": "AEGIS autonomous targeting for ChemCam on Mars Science Laboratory: Deployment and results of initial science team use",
    "authors": [
      "R. Francis",
      "T. Estlin",
      "G. Doran",
      "S. Johnstone",
      "D. Gaines",
      "V. Verma",
      "M. Burl",
      "J. Frydenvang",
      "S. Montaño",
      "R. C. Wiens",
      "S. Schaffer",
      "O. Gasnault",
      "L. DeFlores",
      "D. L. Blaney",
      "B. Bornstein"
    ],
    "year": 2017,
    "venue": "Science Robotics 2(7), eaan4582",
    "doi": "10.1126/scirobotics.aan4582",
    "url": "https://doi.org/10.1126/scirobotics.aan4582",
    "source_type": "peer-reviewed article",
    "access_level": "Article bibliographic record and abstract; NASA/JPL project description read in full. Publisher DOI full-text open returned 403.",
    "domain": "planetary in situ science",
    "system_id": "AEGIS-Curiosity",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "Onboard image processing and targeting; ground scientists set profiles and review results",
    "action_location": "Mars surface",
    "scientific_function": "Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity",
    "physical_action": "Point ChemCam at selected rocks and acquire follow-up laser/spectroscopic measurements",
    "human_role": "Scientists specify target properties and broader investigation priorities; mission team retains oversight",
    "supported_claims": [
      "Onboard science autonomy can fill the post-drive interval before Earth receives imagery and returns a targeting plan. Reported first-year preferred-target selection exceeded 93%, versus approximately 24% expected from blind targeting."
    ],
    "limitations": [
      "The preferred-target metric is not a general scientific-discovery accuracy metric. Scientists specify target profiles and scientific priorities. AEGIS does not autonomously formulate open-ended hypotheses or execute arbitrary physical experiments."
    ],
    "source_locator": "Publisher abstract at https://doi.org/10.1126/scirobotics.aan4582 ; NASA/JPL AEGIS project description https://ai.jpl.nasa.gov/public/projects/aegis/ (Curiosity use and target selection). Passage-level location of the percentage comparison was not retained in the earlier audit.",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_francis2017",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_francis2017",
    "cited_in": [
      "01_introduction.tex",
      "02_environment.tex",
      "04_planetary.tex",
      "04b_comparison.tex"
    ],
    "baseline_or_comparator": "Approximately24% expected preferred-material targeting without intelligent targeting",
    "scientific_outcome": "Preferred-material selection exceeded93% over reported2.5km traverse; selected observations produced geochemical measurements",
    "metric_boundary": "Target-profile agreement, not discovery accuracy or general comparison with fully informed human targeting",
    "access_update": "Original abstract freshly checked throughPubMed; publisher DOI403. Routine Perseverance extension cited separately viarev_aegis_status2026.",
    "revision_change_reason": "Add original empirical baseline with correct metric definition.",
    "revision_source_url": "https://pubmed.ncbi.nlm.nih.gov/33157897/",
    "raw_record_ref": "raw_v3/literature_matrix.json#/64",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_francis2017"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Mars surface",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "article_abstract_and_official_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "onboard software, with ground-developed representation/rules",
      "scientific_decision": "bounded onboard choice within scientist-defined objectives",
      "physical_execution": "spacecraft instrument",
      "intervention_recovery": "unknown/not established by this record"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity",
      "claim_limit": [
        "The preferred-target metric is not a general scientific-discovery accuracy metric. Scientists specify target profiles and scientific priorities. AEGIS does not autonomously formulate open-ended hypotheses or execute arbitrary physical experiments."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_lawson2025",
    "citekey": "pln_lawson2025",
    "title": "Adaptive sampling with PIXL on the Mars Perseverance rover",
    "authors": [
      "Peter R. Lawson",
      "Tanya V. Kizovski",
      "Michael M. Tice",
      "Benton C. Clark III",
      "Scott J. VanBommel",
      "David R. Thompson",
      "Lawrence A. Wade",
      "Robert W. Denise",
      "Christopher M. Heirwegh",
      "W. Timothy Elam",
      "Mariek E. Schmidt",
      "Yang Liu",
      "Abigail C. Allwood",
      "Martin S. Gilbert",
      "Benjamin J. Bornstein"
    ],
    "year": 2025,
    "venue": "Icarus 429, 116433",
    "doi": "10.1016/j.icarus.2024.116433",
    "url": "https://doi.org/10.1016/j.icarus.2024.116433",
    "source_type": "peer-reviewed article",
    "access_level": "author full-text HTML rechecked2026-10-26",
    "domain": "planetary in situ science",
    "system_id": "PIXL",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "Onboard spectrum assessment and dwell selection; rules trained/designed and checked on Earth",
    "action_location": "Mars surface",
    "scientific_function": "Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars",
    "physical_action": "Allocate longer PIXL X-ray fluorescence integration at selected raster points",
    "human_role": "Scientists specify objectives and retain mission oversight",
    "supported_claims": [
      "Onboard spectra are compared with scientist-defined trigger rules, including rules derived by machine learning, to select longer integrations at interesting compositions. This links chemical interpretation to a real-time instrument action and improves selected measurement signal-to-noise."
    ],
    "limitations": [
      "Mineral-specific benefits: carbonate scans showed little compositional gain in analyzed set.",
      "SomeCu-rule triggers caused by diffraction; finite long-dwell budget can prevent later triggers.",
      "Ground rule construction and updates; no onboard retraining demonstrated."
    ],
    "source_locator": "§1.2,§3.5,§5.2–5.6,Table7",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_lawson2025",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_lawson2025",
    "cited_in": [
      "01_introduction.tex",
      "02_environment.tex",
      "04_planetary.tex",
      "04b_comparison.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "ai_method": "Ground-built linear classifiers/compositional thresholds on spectral pseudo-intensities, evaluated onboard to trigger long dwell",
    "scientific_outcome": "Short-plus-long dwell comparisons revised some phosphate major-element estimates and removed spurious elemental detections",
    "baseline_or_comparator": "Short-dwell versus combined short/long-dwell spectra for same measured regions",
    "revision_change_reason": "Replace possible spectral benefit with measured scientific-interpretation gains and context-specific limits.",
    "revision_source_url": "https://arxiv.org/html/2405.14471v1",
    "raw_record_ref": "raw_v3/literature_matrix.json#/65",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_lawson2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Mars surface",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "onboard software, with ground-developed representation/rules",
      "scientific_decision": "bounded onboard choice within scientist-defined objectives",
      "physical_execution": "spacecraft instrument",
      "intervention_recovery": "unknown/not established by this record"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "v4_recheck_scope": "2026-10-26: author preprint abstract and table of contents reopened to verify the adaptive action and section locators; no claim of rereading all results.",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars",
      "claim_limit": [
        "Mineral-specific benefits: carbonate scans showed little compositional gain in analyzed set.",
        "SomeCu-rule triggers caused by diffraction; finite long-dwell budget can prevent later triggers.",
        "Ground rule construction and updates; no onboard retraining demonstrated."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_isaac2025",
    "citekey": "rob_isaac2025",
    "title": "Integration and Autonomy for Intra-Vehicular Robots: Results of the ISAAC Project",
    "authors": [
      "Trey Smith",
      "Maria Bualat",
      "Brian Coltin",
      "Abiola Akanni",
      "Oleg Alexandrov",
      "Shaun Azimi",
      "Laura Barron",
      "J Benton",
      "Janette Garcia",
      "Jodi Graf",
      "Kathryn Hamilton",
      "Brian Kempa",
      "Evan Laske",
      "Marina Moreira",
      "Robert Morris",
      "Nicole Ortega",
      "Connor Rainen",
      "Jonathan Rogers",
      "Misha Savchenko",
      "Khaled Sharif",
      "Ryan Soussan",
      "Emma Zemler"
    ],
    "year": 2025,
    "venue": "International Space Station Research and Development Conference, Seattle, 28-31 July 2025",
    "doi": null,
    "url": "https://ntrs.nasa.gov/citations/20250003945",
    "source_type": "Two-page conference extended abstract; NTRS records NASA Peer Committee technical review",
    "access_level": "Full text reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "ISAAC",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin and separately simulated manipulation",
    "data_location": "ISS robot sensors and synthetic telemetry; separate simulated data",
    "computation_location": "ISS onboard planning and perception; separate Earth software simulation",
    "action_location": "ISS cabin and separately simulated manipulation",
    "scientific_function": "Operational state assessment enabling future experiments",
    "physical_action": "Multi-robot survey and visual inspection; cargo transfer simulated",
    "human_role": "Humans define tasks; mock anomaly supplied; physical clearance not performed",
    "supported_claims": [
      "Two Astrobees performed an onboard-planned, multi-sensor survey of two ISS modules. Astrobee/Robonaut cargo transfer was demonstrated in software simulation, not on orbit. An ISS fault-response test injected high-CO2 synthetic telemetry and inspected a mock obstructed vent; computer vision reported the obstruction. No manipulator was available to clear the obstruction."
    ],
    "limitations": [
      "Does not demonstrate autonomous scientific hypothesis generation, general laboratory manipulation or physical fault repair.; The paper says intake vent while the agency summary says exhaust vent; use neutral 'vent'."
    ],
    "source_locator": "NASA NTRS 20250003945, https://ntrs.nasa.gov/api/citations/20250003945/downloads/2025_issrdc_isaac.pdf ; p.1 Highlighted demonstrations: Autonomous state assessment and Autonomous logistics management; p.2 Integrated fault management.",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R07",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_isaac2025",
    "cited_in": [
      "04b_comparison.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/68",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_isaac2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS robot sensors and synthetic telemetry; separate simulated data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "onboard robot perception in bounded demonstrations",
      "scientific_decision": "not applicable: operational inspection, not scientific target selection",
      "physical_execution": "Astrobee in ISS; cargo manipulation separately simulated",
      "intervention_recovery": "automated inspection of mock obstruction; physical clearance not performed"
    },
    "phase_note": "Keep ISS survey, ISS synthetic-telemetry/mock-vent inspection, and software-simulated cargo transfer as separate phases. No robotic physical repair was demonstrated.",
    "locator_status": "two_page_report_rechecked_v4",
    "v4_recheck_scope": "2026-10-26: full two-page NTRS extended abstract reopened; flight inspection, simulated cargo handling and missing manipulator distinguished.",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Operational state assessment enabling future experiments",
      "claim_limit": [
        "Does not demonstrate autonomous scientific hypothesis generation, general laboratory manipulation or physical fault repair.; The paper says intake vent while the agency summary says exhaust vent; use neutral 'vent'."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_curiosity2022",
    "citekey": "rob_curiosity2022",
    "title": "Remote Diagnosis and Operational Response to an In-Flight Failure of the Drill Feed Mechanism Onboard the Mars Science Laboratory Rover",
    "authors": [
      "Megan Richardson Lin",
      "Douglas Klein",
      "Thomas Green",
      "Ryan Kinnett"
    ],
    "year": 2022,
    "venue": "Jet Propulsion Laboratory / Aerospace Mechanisms Symposium contribution",
    "doi": null,
    "url": "https://ntrs.nasa.gov/citations/20230005798",
    "source_type": "institutional preprint record; related conference proceedings",
    "access_level": "NTRS primary abstract; proceedings PDF discovered but not reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Curiosity-drill",
    "evidence_role": "supporting_automation",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "Ground diagnosis, testing and procedure redesign; commanded execution on Mars",
    "action_location": "Mars surface",
    "scientific_function": "Restore rock sample acquisition",
    "physical_action": "Feed-extended drilling bypassed unreliable feed mechanism",
    "human_role": "Ground diagnosis, tests and operation redesign",
    "supported_claims": [
      "The first feed-extended sample followed the original feed stall by 521 sols."
    ],
    "limitations": [
      "Successful remote recovery does not demonstrate onboard autonomous invention or repair."
    ],
    "source_locator": "NTRS abstract paragraphs 1--4",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_curiosity2022",
    "cited_in": [
      "02_environment.tex",
      "04b_comparison.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/101",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_curiosity2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Mars surface",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human ground team using mission observations",
      "scientific_decision": "human ground team",
      "physical_execution": "commanded spacecraft/robot mechanism",
      "intervention_recovery": "human-designed/ground-supported intervention; outcome is case-specific"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Restore rock sample acquisition",
      "claim_limit": [
        "Successful remote recovery does not demonstrate onboard autonomous invention or repair."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "id": "rob_insight2022",
    "citekey": "rob_insight2022",
    "title": "The InSight-HP3 mole on Mars: Lessons learned from attempts to penetrate to depth in the Martian soil",
    "authors": [
      "Tilman Spohn",
      "Troy L. Hudson",
      "Lars Witte",
      "Torben Wippermann",
      "others"
    ],
    "year": 2022,
    "venue": "Advances in Space Research 69, 3140--3163",
    "doi": "10.1016/j.asr.2022.02.009",
    "url": "https://elib.dlr.de/186344/1/1-s2.0-S0273117722000916-main.pdf",
    "source_type": "peer-reviewed article",
    "access_level": "Primary full-text abstract and verification/lessons sections reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "InSight-HP3",
    "evidence_role": "supporting_automation",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "Ground analysis and intervention design; commanded penetration/deployment-arm actions on Mars",
    "action_location": "Mars surface",
    "scientific_function": "Emplace thermal sensors to measure heat flow",
    "physical_action": "Penetration attempts and deployment-arm assistance",
    "human_role": "Ground team devised interventions",
    "supported_claims": [
      "Arm assistance did not achieve the depth needed for the heat-flow objective; soil and support assumptions limited performance."
    ],
    "limitations": [
      "Improved action selection cannot supply absent mechanical capability or guarantee recovery."
    ],
    "source_locator": "pp.3140,3154--3158; section 5 and lessons 5--6",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_insight2022",
    "cited_in": [
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/102",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_insight2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Mars surface",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human ground team using mission observations",
      "scientific_decision": "human ground team",
      "physical_execution": "commanded spacecraft/robot mechanism",
      "intervention_recovery": "human-designed/ground-supported intervention; outcome is case-specific"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Emplace thermal sensors to measure heat flow",
      "claim_limit": [
        "Improved action selection cannot supply absent mechanical capability or guarantee recovery."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "id": "grd_dave2022",
    "citekey": "grd_dave2022",
    "title": "Autonomous optimization of non-aqueous Li-ion battery electrolytes via robotic experimentation and machine learning coupling",
    "authors": [
      "Adarsh Dave",
      "Jared Mitchell",
      "Sven Burke",
      "Hongyi Lin",
      "Jay Whitacre",
      "Venkatasubramanian Viswanathan"
    ],
    "year": 2022,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-022-32938-1",
    "url": "https://doi.org/10.1038/s41467-022-32938-1",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "battery electrolytes",
    "system_id": "Clio",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware plus simulated search baseline",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Local LabVIEW control; management/Dragonfly client on AWS EC2",
    "action_location": "Ground laboratory",
    "scientific_function": "Gaussian-process Bayesian selection of electrolyte formulations using conductivity measurements, followed by device-level assessment outside the automated loop.",
    "physical_action": "Pump, mix, flush and measure conductivity",
    "human_role": "Researchers prepare stock solutions; pouch-cell validation occurs outside Clio",
    "supported_claims": [
      "Clio performed 42 electrolyte experiments; the sixfold search acceleration was estimated in surrogate-model simulation.",
      "The live optimizer used Gaussian-process Bayesian optimization with an adaptive acquisition strategy.",
      "Subsequent pouch-cell testing outside Clio supported improved fast-charging performance over a reference electrolyte.",
      "Rinsing and replicate readings addressed carryover."
    ],
    "limitations": [
      "The simulated random-search comparison is not a paired hardware-productivity comparison.",
      "Conductivity was the within-loop objective; device-level testing was separate and human-supported.",
      "The demonstration does not establish general autonomous maintenance or direct flight portability."
    ],
    "source_locator": "PMC9515088: Results pouch-cell comparison and Fig.5; Methods Clio: hardware and metrology, Clio: machine learning, Clio: software and Cell testing.",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_dave2022",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "revision_date": "2026-10-26",
    "new_or_updated": "updated_existing",
    "revision_access_note": "Primary PMC full HTML sections reread on 2026-10-26; model, metric and device-validation claims checked separately.",
    "raw_record_ref": "raw_v3/literature_matrix.json#/115",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_dave2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/11",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/8",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/11",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/8",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Gaussian-process Bayesian selection of electrolyte formulations using conductivity measurements, followed by device-level assessment outside the automated loop.",
      "claim_limit": [
        "The simulated random-search comparison is not a paired hardware-productivity comparison.",
        "Conductivity was the within-loop objective; device-level testing was separate and human-supported.",
        "The demonstration does not establish general autonomous maintenance or direct flight portability."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_wong2018",
    "citekey": "grd_wong2018",
    "title": "Precise, automated control of conditions for high-throughput growth of yeast and bacteria with eVOLVER",
    "authors": [
      "Brandon G Wong",
      "Christopher P Mancuso",
      "Szilvia Kiriakov",
      "Caleb J Bashor",
      "Ahmad S Khalil"
    ],
    "year": 2018,
    "venue": "Nature Biotechnology",
    "doi": "10.1038/nbt.4151",
    "url": "https://doi.org/10.1038/nbt.4151",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "microbial culture",
    "system_id": "eVOLVER",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm.",
    "physical_action": "Pump media, control conditions, automatically transfer between culture vials",
    "human_role": "Initial sterilization/inoculation/calibration; daily replacement of used vials in transfer experiment",
    "supported_claims": [
      "Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm."
    ],
    "limitations": [
      "Fixed feedback is not automatically AI; daily vial replacement limits unattended duration."
    ],
    "source_locator": "PMC6035058: fluidic multiplexing/biofilm experiment and Methods",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_wong2018",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/116",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_wong2018"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/7",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/9",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/7",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/9",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm.",
      "claim_limit": [
        "Fixed feedback is not automatically AI; daily vial replacement limits unattended duration."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_kanda2022",
    "citekey": "grd_kanda2022",
    "title": "Robotic search for optimal cell culture in regenerative medicine",
    "authors": [
      "Genki N Kanda",
      "Taku Tsuzuki",
      "Motoki Terada",
      "Noriko Sakai",
      "Naohiro Motozawa",
      "Tomohiro Masuda",
      "Mitsuhiro Nishida",
      "Chihaya T Watanabe",
      "Tatsuki Higashi",
      "Shuhei A Horiguchi",
      "Taku Kudo",
      "Motohisa Kamei",
      "Genshiro A Sunagawa",
      "Kenji Matsukuma",
      "Takeshi Sakurada",
      "Yosuke Ozawa",
      "Masayo Takahashi",
      "Koichi Takahashi",
      "Tohru Natsume"
    ],
    "year": 2022,
    "venue": "eLife",
    "doi": "10.7554/elife.77007",
    "url": "https://doi.org/10.7554/elife.77007",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "cell differentiation",
    "system_id": "LabDroid_Maholo",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days.",
    "physical_action": "Robot cell-culture operations and experimental parameter search",
    "human_role": "Manual reagent/labware loading, initial suspension, sampling, imaging and downstream biological validation",
    "supported_claims": [
      "A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days."
    ],
    "limitations": [
      "Campaign duration is not unattended duration; pigmentation is a screening proxy, not complete biological validation."
    ],
    "source_locator": "PMC9239686: Figs.2 and5; Methods human-operation and validation subsections",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_kanda2022",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/120",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_kanda2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/23",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/22",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/5",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB06"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/23",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/22",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days.",
      "claim_limit": [
        "Campaign duration is not unattended duration; pigmentation is a screening proxy, not complete biological validation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_macleod2020",
    "citekey": "grd_macleod2020",
    "title": "Self-driving laboratory for accelerated discovery of thin-film materials",
    "authors": [
      "B. P. MacLeod",
      "F. G. L. Parlane",
      "T. D. Morrissey",
      "F. Häse",
      "L. M. Roch",
      "K. E. Dettelbach",
      "R. Moreira",
      "L. P. E. Yunker",
      "M. B. Rooney",
      "J. R. Deeth",
      "V. Lai",
      "G. J. Ng",
      "H. Situ",
      "R. H. Zhang",
      "M. S. Elliott",
      "T. H. Haley",
      "D. J. Dvorak",
      "A. Aspuru-Guzik",
      "J. E. Hein",
      "C. P. Berlinguette"
    ],
    "year": 2020,
    "venue": "Science Advances",
    "doi": "10.1126/sciadv.aaz8867",
    "url": "https://doi.org/10.1126/sciadv.aaz8867",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "thin-film materials",
    "system_id": "Ada",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Robotic organic thin-film processing coupled to Bayesian optimization of a pseudomobility objective.",
    "physical_action": "Mix, coat, anneal and characterize films",
    "human_role": "Stock preparation, substrate cleaning, consumable refill every seven samples; post hoc image inspection",
    "supported_claims": [
      "The organic thin-film workflow required consumable replenishment every seven samples.",
      "Two 35-sample campaigns included replenishment; their elapsed duration is not uninterrupted autonomous duration."
    ],
    "limitations": [
      "The later Ada paper used a different chemistry, workflow and configuration; replenishment intervals are not a controlled estimate of added robotics.",
      "Captured images did not imply autonomous defect diagnosis."
    ],
    "source_locator": "PMC7220369: Results following Fig.2 (spiro-OMeTAD, seven-sample replenishment, two 35-sample campaigns); Methods substrate preparation and image analysis.",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_macleod2020",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "revision_date": "2026-10-26",
    "new_or_updated": "updated_existing",
    "revision_access_note": "PMC Results and Methods passages reread on 2026-10-26.",
    "raw_record_ref": "raw_v3/literature_matrix.json#/121",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_macleod2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/14",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/12",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/14",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/12",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Robotic organic thin-film processing coupled to Bayesian optimization of a pseudomobility objective.",
      "claim_limit": [
        "The later Ada paper used a different chemistry, workflow and configuration; replenishment intervals are not a controlled estimate of added robotics.",
        "Captured images did not imply autonomous defect diagnosis."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_macleod2022",
    "citekey": "grd_macleod2022",
    "title": "A self-driving laboratory advances the Pareto front for material properties",
    "authors": [
      "Benjamin P. MacLeod",
      "Fraser G. L. Parlane",
      "Connor C. Rupnow",
      "Kevan E. Dettelbach",
      "Michael S. Elliott",
      "Thomas D. Morrissey",
      "Ted H. Haley",
      "Oleksii Proskurin",
      "Michael B. Rooney",
      "Nina Taherimakhsousi",
      "David J. Dvorak",
      "Hsi N. Chiu",
      "Christopher E. B. Waizenegger",
      "Karry Ocean",
      "Mehrdad Mokhtari",
      "Curtis P. Berlinguette"
    ],
    "year": 2022,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-022-28580-6",
    "url": "https://doi.org/10.1038/s41467-022-28580-6",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "thin-film materials",
    "system_id": "Ada",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Multiobjective Bayesian optimization using qEHVI mapped trade-offs between film conductivity and annealing temperature in a combustion-synthesis workflow.",
    "physical_action": "Film processing, X-ray fluorescence and conductance measurement",
    "human_role": "Prepare stocks and replenish consumables after 40--60 samples",
    "supported_claims": [
      "The reported consumable configuration supported 40–60 experiments before replenishment.",
      "The qEHVI acquisition strategy directed a conductivity/annealing-temperature Pareto-front campaign."
    ],
    "limitations": [
      "The 2020 and 2022 Ada papers use different workflows and configurations, not a controlled before–after robotics comparison.",
      "Consumable capacity and improved experiment selection are different sources of benefit."
    ],
    "source_locator": "Results: Fig.2 and following autonomous-workflow, 40–60 experiments, qEHVI and Pareto-front paragraphs. Publisher PDF https://www.nature.com/articles/s41467-022-28580-6.pdf ; earlier full-text record PMC8863835.",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_macleod2022",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ],
    "revision_date": "2026-10-26",
    "new_or_updated": "updated_existing",
    "revision_access_note": "Earlier v2 extraction used full-text sections; revision verified official PDF search-index passages on 2026-10-26. Direct PDF and PMC requests during revision encountered cookie/CAPTCHA access failures; no fresh full-document reread claimed.",
    "raw_record_ref": "raw_v3/literature_matrix.json#/122",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_macleod2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/12",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/13",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/12",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/13",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Multiobjective Bayesian optimization using qEHVI mapped trade-offs between film conductivity and annealing temperature in a combustion-synthesis workflow.",
      "claim_limit": [
        "The 2020 and 2022 Ada papers use different workflows and configurations, not a controlled before–after robotics comparison.",
        "Consumable capacity and improved experiment selection are different sources of benefit."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rev_aegis_status2026",
    "citekey": "rev_aegis_status2026",
    "title": "AEGIS (Autonomous Exploration for Gathering Increased Science)",
    "authors": [
      "NASA Jet Propulsion Laboratory Artificial Intelligence Group"
    ],
    "year": null,
    "access_year": 2026,
    "venue": "NASA/JPL Artificial Intelligence Group project website",
    "doi": null,
    "url": "https://ai.jpl.nasa.gov/public/projects/aegis/",
    "source_type": "official project webpage",
    "access_level": "full official webpage",
    "domain": "planetary in situ science",
    "system_id": "AEGIS",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface; Curiosity and Perseverance",
    "data_location": "Mars",
    "computation_location": "onboard rover",
    "action_location": "Mars surface",
    "scientific_function": "scientist-configured geological target selection and pointing",
    "ai_method": "edge-based Rockster segmentation, feature filtering/ranking, onboard targeting",
    "physical_action": "pointing and ChemCam/SuperCam acquisition",
    "human_role": "scientists specify target profiles and plan investigations; project engineers maintain software",
    "supported_claims": [
      "Perseverance SuperCam deployment began in2022 and is used to extend geochemical surveys beyond ground-command opportunities.",
      "Image analysis and preference ranking select targets and connect selection to instrument pointing and acquisition."
    ],
    "limitations": [
      "Official evolving project summary, not a separate controlled performance experiment.",
      "The revised manuscript cites Francis2017 for the2.5km preferred-material comparison rather than inferring discovery accuracy.",
      "No publication date displayed; bibliography uses n.d. and records retrieval date."
    ],
    "source_locator": "Background, Technology, Status",
    "decision": "include as operational update supporting an existing system; do not count as a new independent system",
    "retrieval_date": "2026-10-26",
    "cited_in": [
      "04_planetary.tex",
      "04b_comparison.tex"
    ],
    "evidence_role_note": "Official operational update supporting an existingAEGIS system, not an independent experiment or deployment count.",
    "independent_system": false,
    "raw_record_ref": "additional input; see normalization_audit_log.json",
    "source_extraction_ref": {
      "file": "additional input; see normalization_audit_log.json",
      "citekey": "rev_aegis_status2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Mars",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: scientist-configured geological target selection and pointing",
      "claim_limit": [
        "Official evolving project summary, not a separate controlled performance experiment.",
        "The revised manuscript cites Francis2017 for the2.5km preferred-material comparison rather than inferring discovery accuracy.",
        "No publication date displayed; bibliography uses n.d. and records retrieval date."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    },
    "canonical_citekey": "rev_aegis_status2026",
    "record_group": "planetary_robotics"
  }
]


==> anc/evidence/research/ground_fetch_log.json <==
{
  "date": "2026-10-25",
  "note": "Metadata verification and targeted public full-text retrieval; not a database search/export.",
  "requests": [
    {
      "key": "shields2021",
      "doi": "10.1038/s41586-021-03213-y",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "nikolaev2016",
      "doi": "10.1038/npjcompumats.2016.31",
      "error": "429 Client Error: Too Many Requests for url: https://api.crossref.org/works/10.1038/npjcompumats.2016.31",
      "kind": "Crossref metadata"
    },
    {
      "key": "king2004",
      "doi": "10.1038/nature02236",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "kusne2020",
      "doi": "10.1038/s41467-020-19597-w",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "eve2015",
      "doi": "10.1098/rsif.2014.1289",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "king2009",
      "doi": "10.1126/science.1165620",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "bedard2018",
      "doi": "10.1126/science.aat0650",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "wong2018",
      "doi": "10.1038/nbt.4151",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "steel2020",
      "doi": "10.1371/journal.pbio.3000794",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "bertaux2022",
      "doi": "10.1038/s41467-022-31033-9",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "epps2020",
      "doi": "10.1002/adma.202001626",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "dave2022",
      "doi": "10.1038/s41467-022-32938-1",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "macleod2022",
      "doi": "10.1038/s41467-022-28580-6",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "steiner2019",
      "doi": "10.1126/science.aav2211",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "macleod2020",
      "doi": "10.1126/sciadv.aaz8867",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "szymanski2023",
      "doi": "10.1038/s41586-023-06734-w",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "coley2019",
      "doi": "10.1126/science.aax1566",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "szymanski2026",
      "doi": "10.1038/s41586-025-09992-y",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "ha2023",
      "doi": "10.1126/sciadv.adj0461",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "koscher2023",
      "doi": "10.1126/science.adi1407",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "burger2020",
      "doi": "10.1038/s41586-020-2442-2",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "boiko2023",
      "doi": "10.1038/s41586-023-06792-0",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "rohrbach2022",
      "doi": "10.1126/science.abo0058",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "kanda2022",
      "doi": "10.7554/eLife.77007",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "rauschen2024",
      "doi": "10.1038/s44160-023-00473-6",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "zhou2025",
      "doi": "10.1038/s42004-025-01770-1",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "stach2021",
      "doi": "10.1016/j.matt.2021.06.036",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "dai2024",
      "doi": "10.1038/s41586-024-08173-7",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "tom2024",
      "doi": "10.1021/acs.chemrev.4c00055",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "canty2026",
      "doi": "10.1038/s41570-026-00847-2",
      "error": "429 Client Error: Too Many Requests for url: https://api.crossref.org/works/10.1038/s41570-026-00847-2",
      "kind": "Crossref metadata"
    },
    {
      "key": "salazar2026",
      "doi": "10.1038/s42004-026-01932-9",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "bran2024",
      "doi": "10.1038/s42256-024-00832-8",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "canty2024",
      "doi": "10.1038/s44160-024-00649-8",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "schoepfer2024",
      "doi": "10.1039/D4DD00225C",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "damir2026",
      "doi": "10.1039/D5LC00908A",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "manzano2022",
      "doi": "10.1038/s41557-022-01016-w",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "wigley2016",
      "doi": "10.1038/srep25890",
      "status": 200,
      "kind": "Crossref metadata"
    },
    {
      "key": "burger2020",
      "url": "https://strathprints.strath.ac.uk/74759/1/Burger_etal_Nature_2020_A_mobile_robotic.pdf",
      "status": 200,
      "bytes": 1985168,
      "kind": "author/institution full-text PDF"
    },
    {
      "key": "shields2021",
      "url": "https://lips.cs.princeton.edu/pdfs/shields2021bayesian.pdf",
      "status": 200,
      "bytes": 4945308,
      "kind": "author/institution full-text PDF"
    },
    {
      "key": "steiner2019",
      "url": "https://www.chem.gla.ac.uk/cronin/images/pubs/387-Steiner-ScienceJan19.full.pdf",
      "status": 200,
      "bytes": 668295,
      "kind": "author/institution full-text PDF"
    },
    {
      "key": "rauschen2024",
      "url": "https://www.chem.gla.ac.uk/cronin/images/pubs/rauschen-natsynthesisjan24.pdf",
      "status": 200,
      "bytes": 1651584,
      "kind": "author/institution full-text PDF"
    },
    {
      "key": "epps2020",
      "url": "https://par.nsf.gov/servlets/purl/10165734",
      "error": "HTTPSConnectionPool(host='par.nsf.gov', port=443): Max retries exceeded with url: /servlets/purl/10165734 (Caused by SSLError(SSLEOFError(8, '[SSL: UNEXPECTED_EOF_WHILE_READING] EOF occurred in violation of protocol (_ssl.c:1082)')))",
      "kind": "author/institution full-text PDF"
    },
    {
      "key": "stach2021",
      "url": "https://par.nsf.gov/servlets/purl/10291272",
      "error": "HTTPSConnectionPool(host='par.nsf.gov', port=443): Max retries exceeded with url: /servlets/purl/10291272 (Caused by SSLError(SSLEOFError(8, '[SSL: UNEXPECTED_EOF_WHILE_READING] EOF occurred in violation of protocol (_ssl.c:1082)')))",
      "kind": "author/institution full-text PDF"
    },
    {
      "key": "canty2024",
      "url": "https://par.nsf.gov/servlets/purl/10562425",
      "error": "HTTPSConnectionPool(host='par.nsf.gov', port=443): Max retries exceeded with url: /servlets/purl/10562425 (Caused by SSLError(SSLEOFError(8, '[SSL: UNEXPECTED_EOF_WHILE_READING] EOF occurred in violation of protocol (_ssl.c:1082)')))",
      "kind": "author/institution full-text PDF"
    },
    {
      "key": "king2004",
      "url": "https://dbkgroup.org/Papers/robot_sci_nature_published.pdf",
      "error": "HTTPSConnectionPool(host='dbkgroup.org', port=443): Max retries exceeded with url: /Papers/robot_sci_nature_published.pdf (Caused by SSLError(SSLEOFError(8, '[SSL: UNEXPECTED_EOF_WHILE_READING] EOF occurred in violation of protocol (_ssl.c:1082)')))",
      "kind": "author/institution full-text PDF"
    }
  ]
}

==> anc/evidence/research/ground_fulltext_retrieval_log.json <==
[
  {
    "key": "king2004",
    "doi": "10.1038/nature02236",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": null,
    "isOpenAccess": "N"
  },
  {
    "key": "king2009",
    "doi": "10.1126/science.1165620",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": null,
    "isOpenAccess": "N"
  },
  {
    "key": "eve2015",
    "doi": "10.1098/rsif.2014.1289",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC4345494",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 84671
  },
  {
    "key": "nikolaev2016",
    "doi": "10.1038/npjcompumats.2016.31",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 0,
    "crossref_retry": {
      "key": "nikolaev2016",
      "doi": "10.1038/npjcompumats.2016.31",
      "status": 200,
      "kind": "Crossref metadata"
    }
  },
  {
    "key": "kusne2020",
    "doi": "10.1038/s41467-020-19597-w",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC7686338",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 159212
  },
  {
    "key": "shields2021",
    "doi": "10.1038/s41586-021-03213-y",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": null,
    "isOpenAccess": "N"
  },
  {
    "key": "bedard2018",
    "doi": "10.1126/science.aat0650",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": null,
    "isOpenAccess": "N"
  },
  {
    "key": "epps2020",
    "doi": "10.1002/adma.202001626",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": null,
    "isOpenAccess": "N"
  },
  {
    "key": "dave2022",
    "doi": "10.1038/s41467-022-32938-1",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC9515088",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 92833
  },
  {
    "key": "wong2018",
    "doi": "10.1038/nbt.4151",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC6035058",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 103016
  },
  {
    "key": "steel2020",
    "doi": "10.1371/journal.pbio.3000794",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC7419009",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 85174
  },
  {
    "key": "bertaux2022",
    "doi": "10.1038/s41467-022-31033-9",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC9188569",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 120833
  },
  {
    "key": "macleod2020",
    "doi": "10.1126/sciadv.aaz8867",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC7220369",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 125260
  },
  {
    "key": "macleod2022",
    "doi": "10.1038/s41467-022-28580-6",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC8863835",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 135499
  },
  {
    "key": "burger2020",
    "doi": "10.1038/s41586-020-2442-2",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": null,
    "isOpenAccess": "N"
  },
  {
    "key": "coley2019",
    "doi": "10.1126/science.aax1566",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": null,
    "isOpenAccess": "N"
  },
  {
    "key": "steiner2019",
    "doi": "10.1126/science.aav2211",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": null,
    "isOpenAccess": "N"
  },
  {
    "key": "szymanski2023",
    "doi": "10.1038/s41586-023-06734-w",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC10700133",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 127369
  },
  {
    "key": "szymanski2026",
    "doi": "10.1038/s41586-025-09992-y",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC12872444",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 13432
  },
  {
    "key": "dai2024",
    "doi": "10.1038/s41586-024-08173-7",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC11602721",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 113096
  },
  {
    "key": "ha2023",
    "doi": "10.1126/sciadv.adj0461",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC10619927",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 94983
  },
  {
    "key": "koscher2023",
    "doi": "10.1126/science.adi1407",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": null,
    "isOpenAccess": "N"
  },
  {
    "key": "kanda2022",
    "doi": "10.7554/eLife.77007",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC9239686",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 284038
  },
  {
    "key": "boiko2023",
    "doi": "10.1038/s41586-023-06792-0",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC10733136",
    "isOpenAccess": "Y",
    "error": "HTTPSConnectionPool(host='www.ebi.ac.uk', port=443): Max retries exceeded with url: /europepmc/webservices/rest/PMC10733136/fullTextXML (Caused by SSLError(SSLEOFError(8, '[SSL: UNEXPECTED_EOF_WHILE_READING] EOF occurred in violation of protocol (_ssl.c:1082)')))"
  },
  {
    "key": "bran2024",
    "doi": "10.1038/s42256-024-00832-8",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC11116106",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 135062
  },
  {
    "key": "rauschen2024",
    "doi": "10.1038/s44160-023-00473-6",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 0
  },
  {
    "key": "rohrbach2022",
    "doi": "10.1126/science.abo0058",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": null,
    "isOpenAccess": "N"
  },
  {
    "key": "zhou2025",
    "doi": "10.1038/s42004-025-01770-1",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC12663431",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 104432
  },
  {
    "key": "tom2024",
    "doi": "10.1021/acs.chemrev.4c00055",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC11363023",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 1235880
  },
  {
    "key": "stach2021",
    "doi": "10.1016/j.matt.2021.06.036",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 0
  },
  {
    "key": "canty2024",
    "doi": "10.1038/s44160-024-00649-8",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 0
  },
  {
    "key": "canty2026",
    "doi": "10.1038/s41570-026-00847-2",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": null,
    "isOpenAccess": "N",
    "crossref_retry": {
      "key": "canty2026",
      "doi": "10.1038/s41570-026-00847-2",
      "status": 200,
      "kind": "Crossref metadata"
    }
  },
  {
    "key": "salazar2026",
    "doi": "10.1038/s42004-026-01932-9",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC12923569",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 207208
  },
  {
    "key": "damir2026",
    "doi": "10.1039/D5LC00908A",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC12930150",
    "isOpenAccess": "Y",
    "error": "HTTPSConnectionPool(host='www.ebi.ac.uk', port=443): Max retries exceeded with url: /europepmc/webservices/rest/PMC12930150/fullTextXML (Caused by SSLError(SSLEOFError(8, '[SSL: UNEXPECTED_EOF_WHILE_READING] EOF occurred in violation of protocol (_ssl.c:1082)')))"
  },
  {
    "key": "wigley2016",
    "doi": "10.1038/srep25890",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC4867626",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 79747
  },
  {
    "key": "manzano2022",
    "doi": "10.1038/s41557-022-01016-w",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": null,
    "isOpenAccess": "N"
  },
  {
    "key": "schoepfer2024",
    "doi": "10.1039/D4DD00225C",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC11465108",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 101584
  },
  {
    "key": "hamedirad2019",
    "doi": "10.1038/s41467-019-13189-z",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC6853954",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 135059,
    "crossref_retry": {
      "key": "hamedirad2019",
      "doi": "10.1038/s41467-019-13189-z",
      "status": 200,
      "kind": "Crossref metadata"
    }
  },
  {
    "key": "roch2020",
    "doi": "10.1371/journal.pone.0229862",
    "date": "2026-10-25",
    "channel": "Europe PMC DOI lookup and public full-text retrieval",
    "hits": 1,
    "pmcid": "PMC7161969",
    "isOpenAccess": "Y",
    "fulltext_status": 200,
    "fulltext_chars": 113186,
    "crossref_retry": {
      "key": "roch2020",
      "doi": "10.1371/journal.pone.0229862",
      "status": 200,
      "kind": "Crossref metadata"
    }
  }
]

==> anc/evidence/research/ground_queries_executed.json <==
[
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"robot scientist\" \"functional genomic\" 2004 Nature",
    "scope": "S3 terrestrial; targeted primary-study discovery"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Robot Scientist Eve\" 2015 PLOS ONE",
    "scope": "S3 terrestrial; targeted primary-study discovery"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"A robotic platform for flow synthesis of organic compounds informed by AI planning\"",
    "scope": "S3 terrestrial; targeted primary-study discovery"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Organic synthesis in a modular robotic system driven by a chemical programming language\"",
    "scope": "S3 terrestrial; targeted primary-study discovery"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"robot scientist Eve\" \"2015\" cheaper faster better",
    "scope": "S3 terrestrial targeted originals"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Robotic search for optimal cell culture\" eLife 77007",
    "scope": "S3 terrestrial targeted originals"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Enhancing bioreactor arrays\" ReacSight",
    "scope": "S3 terrestrial targeted originals"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Autonomous system for learning\" \"carbon nanotubes\" Nikolaev 2016",
    "scope": "S3 terrestrial targeted originals"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "Nikolaev 2016 autonomous carbon nanotubes ARES npj computational materials",
    "scope": "S3 target original; backward/forward seed tracing"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"On-the-fly closed-loop materials discovery\" Kusne",
    "scope": "S3 target original; backward/forward seed tracing"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Controlling an organic synthesis robot\" Granda",
    "scope": "S3 target original; backward/forward seed tracing"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Digitization and validation of a chemical synthesis literature database\"",
    "scope": "S3 target original; backward/forward seed tracing"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Reconfigurable system for automated optimization\" pdf",
    "scope": "S3 full-text retrieval and version verification"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Artificial Chemist\" \"2001626\" pdf",
    "scope": "S3 full-text retrieval and version verification"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Bayesian reaction optimization as a tool\" PMC",
    "scope": "S3 full-text retrieval and version verification"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Digitization and validation\" \"ChemPU\" DOI",
    "scope": "S3 full-text retrieval and version verification"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Reconfigurable system for automated optimization of diverse chemical reactions\" Bedard MIT",
    "scope": "S3 target full-text retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Coley\" \"aax1566\" pdf",
    "scope": "S3 target full-text retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Wigley\" \"machine-learning online optimization\" 2016",
    "scope": "S3 target full-text retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"ChemOS\" \"aat5559\"",
    "scope": "S3 target full-text retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"HamediRad\" \"2019\" \"autonomous\"",
    "scope": "S3 backward tracing and methods retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"ChemOS\" autonomous experimentation Häse Roch Aspuru 2018",
    "scope": "S3 backward tracing and methods retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"A robotic platform for flow synthesis\" \"pdf\" \"Coley\"",
    "scope": "S3 backward tracing and methods retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Reconfigurable system\" \"aat0650\" \"pdf\"",
    "scope": "S3 backward tracing and methods retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Reconfigurable system for automated optimization\" filetype:pdf site:mit.edu",
    "scope": "S3 access gaps and late reliability check"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Digitization and validation\" \"ChemPU\" site:chem.gla.ac.uk pdf",
    "scope": "S3 access gaps and late reliability check"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Artificial Chemist\" site:abolhasanilab.com",
    "scope": "S3 access gaps and late reliability check"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"self-driving laboratories\" \"failure\" \"recovery\" 2026",
    "scope": "S3 access gaps and late reliability check"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "(\"self-driving laboratory\" OR \"autonomous experimentation\") (microfluidic OR \"flow chemistry\") (failure OR recovery)",
    "scope": "S3 broad coverage and late-stage gap check; no completeness claim"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "(\"laboratory automation\" OR \"robotic chemist\") (reproducibility OR maintenance OR interoperability OR provenance)",
    "scope": "S3 broad coverage and late-stage gap check; no completeness claim"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "(\"self-driving laboratories\" OR \"robot scientist\") review 2025 2026",
    "scope": "S3 broad coverage and late-stage gap check; no completeness claim"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"The automation of science\" King 2009 pdf",
    "scope": "S3 broad coverage and late-stage gap check; no completeness claim"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run",
    "query": "\"AutoLabs: cognitive multi-agent systems\"",
    "purpose": "Screen newly found reliability/LLM source"
  }
]


==> anc/evidence/research/ground_records.json <==
{
  "scope": "Terrestrial experimental AI4S transfer evidence and automation controls for orbital/planetary science",
  "cutoff": "2026-10-25",
  "record_count": 41,
  "unit_note": "Records are publications, not independent systems; correction is linked, Ada papers share a system lineage. Missing information is explicitly unknown and is not evidence of absence.",
  "records": [
    {
      "id": "grd_king2004",
      "citekey": "grd_king2004",
      "title": "Functional genomic hypothesis generation and experimentation by a robot scientist",
      "authors": [
        "Ross D. King",
        "Kenneth E. Whelan",
        "Ffion M. Jones",
        "Philip G. K. Reiser",
        "Christopher H. Bryant",
        "Stephen H. Muggleton",
        "Douglas B. Kell",
        "Stephen G. Oliver"
      ],
      "year": 2004,
      "venue": "Nature",
      "doi": "10.1038/nature02236",
      "url": "https://doi.org/10.1038/nature02236",
      "source_type": "peer_reviewed_original",
      "access_level": "abstract_only",
      "domain": "functional genomics",
      "system_id": "robot_scientist_early",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Early integration of hypothesis generation and laboratory experimentation in a bounded yeast-genomics domain.",
      "physical_action": "Automated microbial experiments",
      "human_role": "Human-curated domain and experimental setup; detailed maintenance not assessed",
      "supported_claims": [
        "Early integration of hypothesis generation and laboratory experimentation in a bounded yeast-genomics domain."
      ],
      "limitations": [
        "Abstract-level use only; no inference of general physical autonomy."
      ],
      "source_locator": "Publisher abstract; bibliographic record",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_king2009",
      "citekey": "grd_king2009",
      "title": "The Automation of Science",
      "authors": [
        "Ross D. King",
        "Jem Rowland",
        "Stephen G. Oliver",
        "Michael Young",
        "Wayne Aubrey",
        "Emma Byrne",
        "Maria Liakata",
        "Magdalena Markham",
        "Pinar Pir",
        "Larisa N. Soldatova",
        "Andrew Sparkes",
        "Kenneth E. Whelan",
        "Amanda Clare"
      ],
      "year": 2009,
      "venue": "Science",
      "doi": "10.1126/science.1165620",
      "url": "https://doi.org/10.1126/science.1165620",
      "source_type": "peer_reviewed_original",
      "access_level": "author_repository_abstract",
      "domain": "functional genomics",
      "system_id": "Adam",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Adam generated and tested functional-genomics hypotheses; formal records linked measurements to research structure.",
      "physical_action": "Yeast growth experiments",
      "human_role": "Researchers confirmed conclusions through manual experiments",
      "supported_claims": [
        "Adam generated and tested functional-genomics hypotheses; formal records linked measurements to research structure."
      ],
      "limitations": [
        "Domain-specific knowledge and experiments; full-text download failed in this pass."
      ],
      "source_locator": "University of Manchester author record, abstract and publication metadata",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_eve2015",
      "citekey": "grd_eve2015",
      "title": "Cheaper faster drug development validated by the repositioning of drugs against neglected tropical diseases",
      "authors": [
        "Kevin Williams",
        "Elizabeth Bilsland",
        "Andrew Sparkes",
        "Wayne Aubrey",
        "Michael Young",
        "Larisa N. Soldatova",
        "Kurt De Grave",
        "Jan Ramon",
        "Michaela de Clare",
        "Worachart Sirawaraporn",
        "Stephen G. Oliver",
        "Ross D. King"
      ],
      "year": 2015,
      "venue": "Journal of The Royal Society Interface",
      "doi": "10.1098/rsif.2014.1289",
      "url": "https://doi.org/10.1098/rsif.2014.1289",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "drug screening",
      "system_id": "Eve",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware plus retrospective simulation",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Eve combines automated screening with model-guided compound selection.",
      "physical_action": "Screen and confirm compound activity",
      "human_role": "Researchers provide compound library and assays",
      "supported_claims": [
        "Eve combines automated screening with model-guided compound selection.",
        "The economic active-learning evaluation used an empirical assay dataset as a simulated oracle."
      ],
      "limitations": [
        "Chemical synthesis is outside the implemented scope; simulated selection benefit is not new physical assay throughput."
      ],
      "source_locator": "PMC4345494: robot design, active-learning and economic-evaluation sections",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_nikolaev2016",
      "citekey": "grd_nikolaev2016",
      "title": "Autonomy in materials research: a case study in carbon nanotube growth",
      "authors": [
        "Pavel Nikolaev",
        "Daylond Hooper",
        "Frederick Webber",
        "Rahul Rao",
        "Kevin Decker",
        "Michael Krein",
        "Jason Poleski",
        "Rick Barto",
        "Benji Maruyama"
      ],
      "year": 2016,
      "venue": "npj Computational Materials",
      "doi": "10.1038/npjcompumats.2016.31",
      "url": "https://doi.org/10.1038/npjcompumats.2016.31",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "carbon nanotubes",
      "system_id": "ARES",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Ground experimental control and learning computers",
      "action_location": "Ground laboratory",
      "scientific_function": "A fixed instrument closed the growth--measurement--learning loop for carbon nanotubes.",
      "physical_action": "Micro-CVD growth and Raman measurement",
      "human_role": "Humans periodically changed growth-rate targets",
      "supported_claims": [
        "A fixed instrument closed the growth--measurement--learning loop for carbon nanotubes."
      ],
      "limitations": [
        "Bounded process variables and growth targets; no general sample manipulation demonstrated."
      ],
      "source_locator": "Publisher full text: ARES architecture and autonomous growth experiments",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_kusne2020",
      "citekey": "grd_kusne2020",
      "title": "On-the-fly closed-loop materials discovery via Bayesian active learning",
      "authors": [
        "A. Gilad Kusne",
        "Heshan Yu",
        "Changming Wu",
        "Huairuo Zhang",
        "Jason Hattrick-Simpers",
        "Brian DeCost",
        "Suchismita Sarker",
        "Corey Oses",
        "Cormac Toher",
        "Stefano Curtarolo",
        "Albert V. Davydov",
        "Ritesh Agarwal",
        "Leonid A. Bendersky",
        "Mo Li",
        "Apurva Mehta",
        "Ichiro Takeuchi"
      ],
      "year": 2020,
      "venue": "Nature Communications",
      "doi": "10.1038/s41467-020-19597-w",
      "url": "https://doi.org/10.1038/s41467-020-19597-w",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "phase mapping",
      "system_id": "CAMEO",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Bayesian active learning directs measurement on pre-synthesized material libraries.",
      "physical_action": "Select and measure X-ray diffraction locations",
      "human_role": "Humans synthesize composition libraries; experts supply auxiliary properties",
      "supported_claims": [
        "Bayesian active learning directs measurement on pre-synthesized material libraries."
      ],
      "limitations": [
        "Synthesis and simulation are explicitly outside the demonstrated closed loop."
      ],
      "source_locator": "PMC7686338: Methods M1; main workflow figure and experimental results",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_shields2021",
      "citekey": "grd_shields2021",
      "title": "Bayesian reaction optimization as a tool for chemical synthesis",
      "authors": [
        "Benjamin J. Shields",
        "Jason Stevens",
        "Jun Li",
        "Marvin Parasram",
        "Farhan Damani",
        "Jesus I. Martinez Alvarado",
        "Jacob M. Janey",
        "Ryan P. Adams",
        "Abigail G. Doyle"
      ],
      "year": 2021,
      "venue": "Nature",
      "doi": "10.1038/s41586-021-03213-y",
      "url": "https://doi.org/10.1038/s41586-021-03213-y",
      "source_type": "peer_reviewed_original",
      "access_level": "author_pdf_selected_sections",
      "domain": "reaction optimization",
      "system_id": "Bayesian_reaction_optimization",
      "evidence_role": "transfer",
      "validation_environment": "ground experiments plus dataset benchmarks",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Bayesian optimization can improve experiment selection independently of a general robot.",
      "physical_action": "Reaction-condition experiments; optimizer itself has no physical actuator",
      "human_role": "Researchers specify variables, descriptors and feasible chemistry",
      "supported_claims": [
        "Bayesian optimization can improve experiment selection independently of a general robot."
      ],
      "limitations": [
        "Results depend on defined search spaces; virtual-game comparisons must be separated from prospective experiments."
      ],
      "source_locator": "Author PDF: optimizer development, experimental applications and virtual optimization game",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_bedard2018",
      "citekey": "grd_bedard2018",
      "title": "Reconfigurable system for automated optimization of diverse chemical reactions",
      "authors": [
        "Anne-Catherine Bédard",
        "Andrea Adamo",
        "Kosi C. Aroh",
        "M. Grace Russell",
        "Aaron A. Bedermann",
        "Jeremy Torosian",
        "Brian Yue",
        "Klavs F. Jensen",
        "Timothy F. Jamison"
      ],
      "year": 2018,
      "venue": "Science",
      "doi": "10.1126/science.aat0650",
      "url": "https://doi.org/10.1126/science.aat0650",
      "source_type": "peer_reviewed_original",
      "access_level": "abstract_only",
      "domain": "flow chemistry",
      "system_id": "reconfigurable_flow_platform",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "A modular flow platform combines online analysis and automated optimization across several reaction classes.",
      "physical_action": "Configure flow modules and tune reactions",
      "human_role": "Users supply reagents and applicable unit operations; detailed intervention not assessed",
      "supported_claims": [
        "A modular flow platform combines online analysis and automated optimization across several reaction classes."
      ],
      "limitations": [
        "Abstract-level coverage supports architecture, not specific recovery or maintenance claims."
      ],
      "source_locator": "Science/PubMed abstract (PMID30237351)",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_epps2020",
      "citekey": "grd_epps2020",
      "title": "Artificial Chemist: An Autonomous Quantum Dot Synthesis Bot",
      "authors": [
        "Robert W. Epps",
        "Michael S. Bowen",
        "Amanda A. Volk",
        "Kameel Abdel‐Latif",
        "Suyong Han",
        "Kristofer G. Reyes",
        "Aram Amassian",
        "Milad Abolhasani"
      ],
      "year": 2020,
      "venue": "Advanced Materials",
      "doi": "10.1002/adma.202001626",
      "url": "https://doi.org/10.1002/adma.202001626",
      "source_type": "peer_reviewed_original",
      "access_level": "abstract_and_indexed_fulltext_excerpt",
      "domain": "quantum dots",
      "system_id": "Artificial_Chemist",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Learning-guided flow synthesis targets quantum-dot optical properties without a general manipulator.",
      "physical_action": "Flow synthesis with optical feedback",
      "human_role": "Users define available precursors and optical objectives; maintenance not assessed",
      "supported_claims": [
        "Learning-guided flow synthesis targets quantum-dot optical properties without a general manipulator."
      ],
      "limitations": [
        "Bounded chemistry; detailed failure handling not available in inspected material."
      ],
      "source_locator": "Publisher abstract and indexed author-manuscript excerpts",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_dave2022",
      "citekey": "grd_dave2022",
      "title": "Autonomous optimization of non-aqueous Li-ion battery electrolytes via robotic experimentation and machine learning coupling",
      "authors": [
        "Adarsh Dave",
        "Jared Mitchell",
        "Sven Burke",
        "Hongyi Lin",
        "Jay Whitacre",
        "Venkatasubramanian Viswanathan"
      ],
      "year": 2022,
      "venue": "Nature Communications",
      "doi": "10.1038/s41467-022-32938-1",
      "url": "https://doi.org/10.1038/s41467-022-32938-1",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "battery electrolytes",
      "system_id": "Clio",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware plus simulated search baseline",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Local LabVIEW control; management/Dragonfly client on AWS EC2",
      "action_location": "Ground laboratory",
      "scientific_function": "Clio performed 42 electrolyte experiments; reported sixfold search acceleration derives from surrogate-model simulation.",
      "physical_action": "Pump, mix, flush and measure conductivity",
      "human_role": "Researchers prepare stock solutions; pouch-cell validation occurs outside Clio",
      "supported_claims": [
        "Clio performed 42 electrolyte experiments; reported sixfold search acceleration derives from surrogate-model simulation.",
        "Rinsing and replicate-reading rules manage measurement carryover."
      ],
      "limitations": [
        "Single salt/solvent family and conductivity objective; no autonomous general maintenance established."
      ],
      "source_locator": "PMC9515088: Results Fig.5; Methods simulated optimization, hardware and measurement protocol",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_wong2018",
      "citekey": "grd_wong2018",
      "title": "Precise, automated control of conditions for high-throughput growth of yeast and bacteria with eVOLVER",
      "authors": [
        "Brandon G Wong",
        "Christopher P Mancuso",
        "Szilvia Kiriakov",
        "Caleb J Bashor",
        "Ahmad S Khalil"
      ],
      "year": 2018,
      "venue": "Nature Biotechnology",
      "doi": "10.1038/nbt.4151",
      "url": "https://doi.org/10.1038/nbt.4151",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "microbial culture",
      "system_id": "eVOLVER",
      "evidence_role": "supporting_automation",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm.",
      "physical_action": "Pump media, control conditions, automatically transfer between culture vials",
      "human_role": "Initial sterilization/inoculation/calibration; daily replacement of used vials in transfer experiment",
      "supported_claims": [
        "Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm."
      ],
      "limitations": [
        "Fixed feedback is not automatically AI; daily vial replacement limits unattended duration."
      ],
      "source_locator": "PMC6035058: fluidic multiplexing/biofilm experiment and Methods",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_steel2020",
      "citekey": "grd_steel2020",
      "title": "In situ characterisation and manipulation of biological systems with Chi.Bio",
      "authors": [
        "Harrison Steel",
        "Robert Habgood",
        "Ciarán L. Kelly",
        "Antonis Papachristodoulou"
      ],
      "year": 2020,
      "venue": "PLOS Biology",
      "doi": "10.1371/journal.pbio.3000794",
      "url": "https://doi.org/10.1371/journal.pbio.3000794",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "microbial culture",
      "system_id": "ChiBio",
      "evidence_role": "supporting_automation",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Integrated sensing and actuation implement growth and fluorescence feedback.",
      "physical_action": "Media pumping, optical actuation, stirring and temperature control",
      "human_role": "Sterilization, setup, inoculation and calibration",
      "supported_claims": [
        "Integrated sensing and actuation implement growth and fluorescence feedback."
      ],
      "limitations": [
        "Control alone does not establish AI; open culture geometry and settling-dependent measurements need redesign for altered gravity."
      ],
      "source_locator": "PMC7419009: Fig.2g, software timing, device description and Methods",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_bertaux2022",
      "citekey": "grd_bertaux2022",
      "title": "Enhancing bioreactor arrays for automated measurements and reactive control with ReacSight",
      "authors": [
        "François Bertaux",
        "Sebastián Sosa-Carrillo",
        "Viktoriia Gross",
        "Achille Fraisse",
        "Chetan Aditya",
        "Mariela Furstenheim",
        "Gregory Batt"
      ],
      "year": 2022,
      "venue": "Nature Communications",
      "doi": "10.1038/s41467-022-31033-9",
      "url": "https://doi.org/10.1038/s41467-022-31033-9",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "bioreactor phenotyping",
      "system_id": "ReacSight",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "A hybrid of fixed cultures, pipetting and measurement supports reactive biological control.",
      "physical_action": "Pipette samples between bioreactors and cytometry; regulate optogenetic inputs",
      "human_role": "Refill consumables after bounded sampling capacity; prepare cultures and instruments",
      "supported_claims": [
        "A hybrid of fixed cultures, pipetting and measurement supports reactive biological control."
      ],
      "limitations": [
        "The described two-tip-box/two-plate configuration supports 192 samples before human intervention."
      ],
      "source_locator": "PMC9188569: automated measurement, cytometry and reactive-control demonstrations",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_hamedirad2019",
      "citekey": "grd_hamedirad2019",
      "title": "Towards a fully automated algorithm driven platform for biosystems design",
      "authors": [
        "Mohammad HamediRad",
        "Ran Chao",
        "Scott Weisberg",
        "Jiazhang Lian",
        "Saurabh Sinha",
        "Huimin Zhao"
      ],
      "year": 2019,
      "venue": "Nature Communications",
      "doi": "10.1038/s41467-019-13189-z",
      "url": "https://doi.org/10.1038/s41467-019-13189-z",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "biosystems design",
      "system_id": "BioAutomata_iBioFAB",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Bayesian optimization closes design--build--test cycles for lycopene-pathway design.",
      "physical_action": "Assemble and screen genetic designs",
      "human_role": "Humans choose objective/design space and initial setup; ongoing maintenance incompletely specified",
      "supported_claims": [
        "Bayesian optimization closes design--build--test cycles for lycopene-pathway design."
      ],
      "limitations": [
        "Assumed efficient DNA assembly can fail for harder designs; authors identify inline quality control as a need."
      ],
      "source_locator": "PMC6853954: Results; Discussion on assembly efficiency and quality control",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_kanda2022",
      "citekey": "grd_kanda2022",
      "title": "Robotic search for optimal cell culture in regenerative medicine",
      "authors": [
        "Genki N Kanda",
        "Taku Tsuzuki",
        "Motoki Terada",
        "Noriko Sakai",
        "Naohiro Motozawa",
        "Tomohiro Masuda",
        "Mitsuhiro Nishida",
        "Chihaya T Watanabe",
        "Tatsuki Higashi",
        "Shuhei A Horiguchi",
        "Taku Kudo",
        "Motohisa Kamei",
        "Genshiro A Sunagawa",
        "Kenji Matsukuma",
        "Takeshi Sakurada",
        "Yosuke Ozawa",
        "Masayo Takahashi",
        "Koichi Takahashi",
        "Tohru Natsume"
      ],
      "year": 2022,
      "venue": "eLife",
      "doi": "10.7554/elife.77007",
      "url": "https://doi.org/10.7554/elife.77007",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "cell differentiation",
      "system_id": "LabDroid_Maholo",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days.",
      "physical_action": "Robot cell-culture operations and experimental parameter search",
      "human_role": "Manual reagent/labware loading, initial suspension, sampling, imaging and downstream biological validation",
      "supported_claims": [
        "A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days."
      ],
      "limitations": [
        "Campaign duration is not unattended duration; pigmentation is a screening proxy, not complete biological validation."
      ],
      "source_locator": "PMC9239686: Figs.2 and5; Methods human-operation and validation subsections",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_macleod2020",
      "citekey": "grd_macleod2020",
      "title": "Self-driving laboratory for accelerated discovery of thin-film materials",
      "authors": [
        "B. P. MacLeod",
        "F. G. L. Parlane",
        "T. D. Morrissey",
        "F. Häse",
        "L. M. Roch",
        "K. E. Dettelbach",
        "R. Moreira",
        "L. P. E. Yunker",
        "M. B. Rooney",
        "J. R. Deeth",
        "V. Lai",
        "G. J. Ng",
        "H. Situ",
        "R. H. Zhang",
        "M. S. Elliott",
        "T. H. Haley",
        "D. J. Dvorak",
        "A. Aspuru-Guzik",
        "J. E. Hein",
        "C. P. Berlinguette"
      ],
      "year": 2020,
      "venue": "Science Advances",
      "doi": "10.1126/sciadv.aaz8867",
      "url": "https://doi.org/10.1126/sciadv.aaz8867",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "thin-film materials",
      "system_id": "Ada",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Ada combined robotic film processing with Bayesian optimization.",
      "physical_action": "Mix, coat, anneal and characterize films",
      "human_role": "Stock preparation, substrate cleaning, consumable refill every seven samples; post hoc image inspection",
      "supported_claims": [
        "Ada combined robotic film processing with Bayesian optimization."
      ],
      "limitations": [
        "Two 35-sample campaigns included replenishment; captured images did not imply autonomous defect diagnosis."
      ],
      "source_locator": "PMC7220369: Results campaign throughput; Methods substrate preparation and image analysis",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_macleod2022",
      "citekey": "grd_macleod2022",
      "title": "A self-driving laboratory advances the Pareto front for material properties",
      "authors": [
        "Benjamin P. MacLeod",
        "Fraser G. L. Parlane",
        "Connor C. Rupnow",
        "Kevan E. Dettelbach",
        "Michael S. Elliott",
        "Thomas D. Morrissey",
        "Ted H. Haley",
        "Oleksii Proskurin",
        "Michael B. Rooney",
        "Nina Taherimakhsousi",
        "David J. Dvorak",
        "Hsi N. Chiu",
        "Christopher E. B. Waizenegger",
        "Karry Ocean",
        "Mehrdad Mokhtari",
        "Curtis P. Berlinguette"
      ],
      "year": 2022,
      "venue": "Nature Communications",
      "doi": "10.1038/s41467-022-28580-6",
      "url": "https://doi.org/10.1038/s41467-022-28580-6",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "thin-film materials",
      "system_id": "Ada",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Expanded hardware and multiobjective learning explored a conductivity--processing-temperature Pareto front.",
      "physical_action": "Film processing, X-ray fluorescence and conductance measurement",
      "human_role": "Prepare stocks and replenish consumables after 40--60 samples",
      "supported_claims": [
        "Expanded hardware and multiobjective learning explored a conductivity--processing-temperature Pareto front."
      ],
      "limitations": [
        "Longer unattended operation remained bounded by consumables; hardware expansion and algorithmic gains differ."
      ],
      "source_locator": "PMC8863835: platform extension and multiobjective campaign; throughput discussion",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_burger2020",
      "citekey": "grd_burger2020",
      "title": "A mobile robotic chemist",
      "authors": [
        "Benjamin Burger",
        "Phillip M. Maffettone",
        "Vladimir V. Gusev",
        "Catherine M. Aitchison",
        "Yang Bai",
        "Xiaoyan Wang",
        "Xiaobo Li",
        "Ben M. Alston",
        "Buyi Li",
        "Rob Clowes",
        "Nicola Rankin",
        "Brandon Harris",
        "Reiner Sebastian Sprick",
        "Andrew I. Cooper"
      ],
      "year": 2020,
      "venue": "Nature",
      "doi": "10.1038/s41586-020-2442-2",
      "url": "https://doi.org/10.1038/s41586-020-2442-2",
      "source_type": "peer_reviewed_original",
      "access_level": "author_pdf_selected_sections",
      "domain": "photocatalysis",
      "system_id": "mobile_robotic_chemist_2020",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "A mobile robot conducted 688 experiments over eight days in a ten-variable photocatalysis search.",
      "physical_action": "Mobile transport and operation of laboratory stations",
      "human_role": "Humans formulate scientific hypotheses, search space and setup",
      "supported_claims": [
        "A mobile robot conducted 688 experiments over eight days in a ten-variable photocatalysis search."
      ],
      "limitations": [
        "Sixfold improvement describes catalyst activity, not laboratory productivity; general maintenance was not established."
      ],
      "source_locator": "Author PDF: main experiment, search-space design and robotic operation",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_coley2019",
      "citekey": "grd_coley2019",
      "title": "A robotic platform for flow synthesis of organic compounds informed by AI planning",
      "authors": [
        "Connor W. Coley",
        "Dale A. Thomas",
        "Justin A. M. Lummiss",
        "Jonathan N. Jaworski",
        "Christopher P. Breen",
        "Victor Schultz",
        "Travis Hart",
        "Joshua S. Fishman",
        "Luke Rogers",
        "Hanyu Gao",
        "Robert W. Hicklin",
        "Pieter P. Plehiers",
        "Joshua Byington",
        "John S. Piotti",
        "William H. Green",
        "A. John Hart",
        "Timothy F. Jamison",
        "Klavs F. Jensen"
      ],
      "year": 2019,
      "venue": "Science",
      "doi": "10.1126/science.aax1566",
      "url": "https://doi.org/10.1126/science.aax1566",
      "source_type": "peer_reviewed_original",
      "access_level": "abstract_only",
      "domain": "organic synthesis",
      "system_id": "AI_flow_synthesis_robot",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "AI planning and robotic module reconfiguration were combined in flow synthesis.",
      "physical_action": "Reconfigure flow modules and synthesize compounds",
      "human_role": "Experts supply implementation details between proposed routes and executable procedures",
      "supported_claims": [
        "AI planning and robotic module reconfiguration were combined in flow synthesis."
      ],
      "limitations": [
        "Abstract-level architecture evidence; broad autonomous protocol development is not established."
      ],
      "source_locator": "Science/PubMed abstract and bibliographic record",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_steiner2019",
      "citekey": "grd_steiner2019",
      "title": "Organic synthesis in a modular robotic system driven by a chemical programming language",
      "authors": [
        "Sebastian Steiner",
        "Jakob Wolf",
        "Stefan Glatzel",
        "Anna Andreou",
        "Jarosław M. Granda",
        "Graham Keenan",
        "Trevor Hinkley",
        "Gerardo Aragon-Camarasa",
        "Philip J. Kitson",
        "Davide Angelone",
        "Leroy Cronin"
      ],
      "year": 2019,
      "venue": "Science",
      "doi": "10.1126/science.aav2211",
      "url": "https://doi.org/10.1126/science.aav2211",
      "source_type": "peer_reviewed_original",
      "access_level": "author_pdf_selected_sections",
      "domain": "organic synthesis",
      "system_id": "Chemputer",
      "evidence_role": "supporting_automation",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Chemical programs can execute multistep synthesis on modular hardware.",
      "physical_action": "Execute compiled unit operations and liquid separation",
      "human_role": "Humans develop/preload protocols and reagents; engineers select sensors",
      "supported_claims": [
        "Chemical programs can execute multistep synthesis on modular hardware.",
        "Conductivity sensing replaced unsuitable optical phase-boundary sensing in challenging mixtures."
      ],
      "limitations": [
        "Predefined protocols are not autonomous hypothesis generation; sensor redesign was engineering work, not self-repair."
      ],
      "source_locator": "Author PDF: modular architecture; liquid--liquid separation/sensing discussion",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_szymanski2023",
      "citekey": "grd_szymanski2023",
      "title": "An autonomous laboratory for the accelerated synthesis of inorganic materials",
      "authors": [
        "Nathan J. Szymanski",
        "Bernardus Rendy",
        "Yuxing Fei",
        "Rishi E. Kumar",
        "Tanjin He",
        "David Milsted",
        "Matthew J. McDermott",
        "Max Gallant",
        "Ekin Dogus Cubuk",
        "Amil Merchant",
        "Haegyeom Kim",
        "Anubhav Jain",
        "Christopher J. Bartel",
        "Kristin Persson",
        "Yan Zeng",
        "Gerbrand Ceder"
      ],
      "year": 2023,
      "venue": "Nature",
      "doi": "10.1038/s41586-023-06734-w",
      "url": "https://doi.org/10.1038/s41586-023-06734-w",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "inorganic synthesis",
      "system_id": "A_Lab",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Corrected record reports 36 of 57 targets synthesized in 353 experiments over 17 days.",
      "physical_action": "Powder dispensing, heating, transfer and X-ray diffraction",
      "human_role": "Manual precursor/consumable replenishment, holder cleaning, hardware-exception handling and post hoc phase validation",
      "supported_claims": [
        "Corrected record reports 36 of 57 targets synthesized in 353 experiments over 17 days.",
        "Some successful follow-up synthesis required human regrinding/heating beyond the action library."
      ],
      "limitations": [
        "Station exceptions are not a mission-level failure probability; corrected phase assignments and novelty must be used."
      ],
      "source_locator": "PMC10700133 current corrected text: main results, Barriers to synthesis, Methods Robotics",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25",
      "related_records": [
        "grd_szymanski2026"
      ]
    },
    {
      "id": "grd_szymanski2026",
      "citekey": "grd_szymanski2026",
      "title": "Author Correction: An autonomous laboratory for the accelerated synthesis of inorganic materials",
      "authors": [
        "Nathan J. Szymanski",
        "Bernardus Rendy",
        "Yuxing Fei",
        "Rishi E. Kumar",
        "Tanjin He",
        "David Milsted",
        "Matthew J. McDermott",
        "Max Gallant",
        "Ekin Dogus Cubuk",
        "Amil Merchant",
        "Haegyeom Kim",
        "Anubhav Jain",
        "Christopher J. Bartel",
        "Kristin Persson",
        "Yan Zeng",
        "Gerbrand Ceder"
      ],
      "year": 2026,
      "venue": "Nature",
      "doi": "10.1038/s41586-025-09992-y",
      "url": "https://doi.org/10.1038/s41586-025-09992-y",
      "source_type": "author_correction",
      "access_level": "full_text_selected_sections",
      "domain": "inorganic synthesis",
      "system_id": "A_Lab",
      "evidence_role": "transfer",
      "validation_environment": "reanalysis of ground experiment",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Correction reduces confirmed outcomes and clarifies that novelty was not necessarily novelty to science.",
      "physical_action": "No new independent robotic system",
      "human_role": "Authors re-evaluated phase assignments and dataset overlap",
      "supported_claims": [
        "Correction reduces confirmed outcomes and clarifies that novelty was not necessarily novelty to science."
      ],
      "limitations": [
        "Linked correction must not be counted as another independent system or validation campaign."
      ],
      "source_locator": "PMC12872444: complete correction notice",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25",
      "related_records": [
        "grd_szymanski2023"
      ]
    },
    {
      "id": "grd_dai2024",
      "citekey": "grd_dai2024",
      "title": "Autonomous mobile robots for exploratory synthetic chemistry",
      "authors": [
        "Tianwei Dai",
        "Sriram Vijayakrishnan",
        "Filip T. Szczypiński",
        "Jean-François Ayme",
        "Ehsan Simaei",
        "Thomas Fellowes",
        "Rob Clowes",
        "Lyubomir Kotopanov",
        "Caitlin E. Shields",
        "Zhengxue Zhou",
        "John W. Ward",
        "Andrew I. Cooper"
      ],
      "year": 2024,
      "venue": "Nature",
      "doi": "10.1038/s41586-024-08173-7",
      "url": "https://doi.org/10.1038/s41586-024-08173-7",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "exploratory chemistry",
      "system_id": "mobile_robotic_chemistry_2024",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Mobile robots connect complementary analyses and decide follow-up actions across selected chemistry classes.",
      "physical_action": "Move samples between synthesis, mass-spectrometry and NMR stations",
      "human_role": "Humans define building blocks/criteria and identify an unexpected product using further analysis",
      "supported_claims": [
        "Mobile robots connect complementary analyses and decide follow-up actions across selected chemistry classes."
      ],
      "limitations": [
        "Heuristic exploration is not general optimization; unexpected-product identification retained human scientific interpretation."
      ],
      "source_locator": "PMC11602721: experimental workflow and unexpected cyclized-product analysis",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_ha2023",
      "citekey": "grd_ha2023",
      "title": "AI-driven robotic chemist for autonomous synthesis of organic molecules",
      "authors": [
        "Taesin Ha",
        "Dongseon Lee",
        "Youngchun Kwon",
        "Min Sik Park",
        "Sangyoon Lee",
        "Jaejun Jang",
        "Byungkwon Choi",
        "Hyunjeong Jeon",
        "Jeonghun Kim",
        "Hyundo Choi",
        "Hyung-Tae Seo",
        "Wonje Choi",
        "Wooram Hong",
        "Young Jin Park",
        "Junwon Jang",
        "Joonkee Cho",
        "Bosung Kim",
        "Hyukju Kwon",
        "Gahee Kim",
        "Won Seok Oh",
        "Jin Woo Kim",
        "Joonhyuk Choi",
        "Minsik Min",
        "Aram Jeon",
        "Yongsik Jung",
        "Eunji Kim",
        "Hyosug Lee",
        "Youn-Suk Choi"
      ],
      "year": 2023,
      "venue": "Science Advances",
      "doi": "10.1126/sciadv.adj0461",
      "url": "https://doi.org/10.1126/sciadv.adj0461",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "organic synthesis",
      "system_id": "Synbot",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "An integrated system links AI synthesis planning, execution and analytical feedback.",
      "physical_action": "Translate planned chemistry to batch synthesis and LC-MS",
      "human_role": "Periodic chemical/vial/filter refilling and waste removal; define targets",
      "supported_claims": [
        "An integrated system links AI synthesis planning, execution and analytical feedback."
      ],
      "limitations": [
        "Limited target demonstrations; assumed human throughput is not a matched comparative trial."
      ],
      "source_locator": "PMC10619927: workflow, demonstrations, automation and replenishment discussion",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_koscher2023",
      "citekey": "grd_koscher2023",
      "title": "Autonomous, multiproperty-driven molecular discovery: From predictions to measurements and back",
      "authors": [
        "Brent A. Koscher",
        "Richard B. Canty",
        "Matthew A. McDonald",
        "Kevin P. Greenman",
        "Charles J. McGill",
        "Camille L. Bilodeau",
        "Wengong Jin",
        "Haoyang Wu",
        "Florence H. Vermeire",
        "Brooke Jin",
        "Travis Hart",
        "Timothy Kulesza",
        "Shih-Cheng Li",
        "Tommi S. Jaakkola",
        "Regina Barzilay",
        "Rafael Gómez-Bombarelli",
        "William H. Green",
        "Klavs F. Jensen"
      ],
      "year": 2023,
      "venue": "Science",
      "doi": "10.1126/science.adi1407",
      "url": "https://doi.org/10.1126/science.adi1407",
      "source_type": "peer_reviewed_original",
      "access_level": "abstract_only",
      "domain": "molecular discovery",
      "system_id": "multiproperty_molecular_discovery",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Prediction, synthesis and measurement form an iterative multiproperty discovery process.",
      "physical_action": "Synthesize and measure proposed molecules",
      "human_role": "Human target-property and platform design; details of maintenance not assessed",
      "supported_claims": [
        "Prediction, synthesis and measurement form an iterative multiproperty discovery process."
      ],
      "limitations": [
        "Abstract-level use only; no quantified hardware recovery claim supported."
      ],
      "source_locator": "Science/PubMed abstract and publication metadata",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_rauschen2024",
      "citekey": "grd_rauschen2024",
      "title": "Universal chemical programming language for robotic synthesis repeatability",
      "authors": [
        "Robert Rauschen",
        "Mason Guy",
        "Jason E. Hein",
        "Leroy Cronin"
      ],
      "year": 2024,
      "venue": "Nature Synthesis",
      "doi": "10.1038/s44160-023-00473-6",
      "url": "https://doi.org/10.1038/s44160-023-00473-6",
      "source_type": "peer_reviewed_original",
      "access_level": "author_pdf_and_selected_supplement",
      "domain": "protocol portability",
      "system_id": "chiDL_Chemputer",
      "evidence_role": "supporting_automation",
      "validation_environment": "ground hardware in two laboratories",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Explicit chemical programs improve cross-platform protocol inspection and repeatability.",
      "physical_action": "Execute portable chemical programs on four hardware configurations",
      "human_role": "Some solid additions and early protocol steps remain manual; investigators resolve crystallization/material differences",
      "supported_claims": [
        "Explicit chemical programs improve cross-platform protocol inspection and repeatability."
      ],
      "limitations": [
        "Matching code does not eliminate starting-material, drying or crystallization differences; manual steps remain."
      ],
      "source_locator": "Author PDF pp.3--5; selected Supplementary Information p.4 (manual steps)",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_rohrbach2022",
      "citekey": "grd_rohrbach2022",
      "title": "Digitization and validation of a chemical synthesis literature database in the ChemPU",
      "authors": [
        "Simon Rohrbach",
        "Mindaugas Šiaučiulis",
        "Greig Chisholm",
        "Petrisor-Alin Pirvan",
        "Michael Saleeb",
        "S. Hessam M. Mehr",
        "Ekaterina Trushina",
        "Artem I. Leonov",
        "Graham Keenan",
        "Aamir Khan",
        "Alexander Hammer",
        "Leroy Cronin"
      ],
      "year": 2022,
      "venue": "Science",
      "doi": "10.1126/science.abo0058",
      "url": "https://doi.org/10.1126/science.abo0058",
      "source_type": "peer_reviewed_original",
      "access_level": "abstract_only",
      "domain": "protocol digitization",
      "system_id": "ChemPU",
      "evidence_role": "supporting_automation",
      "validation_environment": "ground hardware plus protocol corpus",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "A digitized synthesis database was coupled to execution and validation on chemical hardware.",
      "physical_action": "Execute selected digitized synthesis procedures",
      "human_role": "Human curation and hardware provisioning; detailed autonomy not assessed",
      "supported_claims": [
        "A digitized synthesis database was coupled to execution and validation on chemical hardware."
      ],
      "limitations": [
        "Abstract-level evidence cannot establish complete transferability or unattended reliability."
      ],
      "source_locator": "Science abstract and metadata",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_manzano2022",
      "citekey": "grd_manzano2022",
      "title": "An autonomous portable platform for universal chemical synthesis",
      "authors": [
        "J. Sebastián Manzano",
        "Wenduan Hou",
        "Sergey S. Zalesskiy",
        "Przemyslaw Frei",
        "Hsin Wang",
        "Philip J. Kitson",
        "Leroy Cronin"
      ],
      "year": 2022,
      "venue": "Nature Chemistry",
      "doi": "10.1038/s41557-022-01016-w",
      "url": "https://doi.org/10.1038/s41557-022-01016-w",
      "source_type": "peer_reviewed_original",
      "access_level": "abstract_and_figures",
      "domain": "portable synthesis",
      "system_id": "portable_chemical_platform",
      "evidence_role": "supporting_automation",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Compact dedicated hardware supports multiple synthesis types and process monitoring.",
      "physical_action": "Execute digitally specified reactor operations; monitor pressure",
      "human_role": "Human setup/material provisioning; detailed intervention not assessed",
      "supported_claims": [
        "Compact dedicated hardware supports multiple synthesis types and process monitoring."
      ],
      "limitations": [
        "Reported totals of operations and runtime do not establish intervention-free reliability."
      ],
      "source_locator": "Publisher abstract and accessible figures",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_roch2020",
      "citekey": "grd_roch2020",
      "title": "ChemOS: An orchestration software to democratize autonomous discovery",
      "authors": [
        "Loïc M. Roch",
        "Florian Häse",
        "Christoph Kreisbeck",
        "Teresa Tamayo-Mendoza",
        "Lars P. E. Yunker",
        "Jason E. Hein",
        "Alán Aspuru-Guzik"
      ],
      "year": 2020,
      "venue": "PLOS ONE",
      "doi": "10.1371/journal.pone.0229862",
      "url": "https://doi.org/10.1371/journal.pone.0229862",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "orchestration",
      "system_id": "ChemOS",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware and software demonstrations",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Modular orchestration joins experiment planning, instruments, analysis and data management.",
      "physical_action": "Schedule instruments and exchange experiment/data requests",
      "human_role": "Humans define devices, interfaces and scientific goals; architecture supports human participation",
      "supported_claims": [
        "Modular orchestration joins experiment planning, instruments, analysis and data management."
      ],
      "limitations": [
        "Orchestration interfaces do not by themselves verify physical sample state."
      ],
      "source_locator": "PMC7161969: six-module architecture and application demonstrations",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_boiko2023",
      "citekey": "grd_boiko2023",
      "title": "Autonomous chemical research with large language models",
      "authors": [
        "Daniil A. Boiko",
        "Robert MacKnight",
        "Ben Kline",
        "Gabe Gomes"
      ],
      "year": 2023,
      "venue": "Nature",
      "doi": "10.1038/s41586-023-06792-0",
      "url": "https://doi.org/10.1038/s41586-023-06792-0",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "LLM laboratory agents",
      "system_id": "Coscientist",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware plus software tasks",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Remote LLM API and ground laboratory/tool infrastructure",
      "action_location": "Ground laboratory",
      "scientific_function": "An LLM agent combines documentation retrieval, planning and chemical tool execution.",
      "physical_action": "Generate code and command chemistry tools",
      "human_role": "Humans configure platforms, goals and available tools; some tool outputs are mediated",
      "supported_claims": [
        "An LLM agent combines documentation retrieval, planning and chemical tool execution."
      ],
      "limitations": [
        "Code/API error correction does not demonstrate mechanical fault recovery."
      ],
      "source_locator": "Publisher full text: system architecture, liquid-handler and chemical-reaction demonstrations",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_bran2024",
      "citekey": "grd_bran2024",
      "title": "Augmenting large language models with chemistry tools",
      "authors": [
        "Andres M. Bran",
        "Sam Cox",
        "Oliver Schilter",
        "Carlo Baldassari",
        "Andrew D. White",
        "Philippe Schwaller"
      ],
      "year": 2024,
      "venue": "Nature Machine Intelligence",
      "doi": "10.1038/s42256-024-00832-8",
      "url": "https://doi.org/10.1038/s42256-024-00832-8",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "LLM laboratory agents",
      "system_id": "ChemCrow",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware via cloud laboratory plus software tasks",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "GPT-4 API, chemical software and cloud-laboratory services",
      "action_location": "Ground laboratory",
      "scientific_function": "Tool feedback permits revision of invalid or insufficiently specified synthesis procedures.",
      "physical_action": "Invoke chemical tools and RoboRXN synthesis",
      "human_role": "Human task/tool design and hardware provisioning",
      "supported_claims": [
        "Tool feedback permits revision of invalid or insufficiently specified synthesis procedures."
      ],
      "limitations": [
        "Protocol revision is not physical hardware repair; expert and LLM-only quality assessments can differ."
      ],
      "source_locator": "PMC11116106: synthesis demonstrations and evaluation discussion",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_zhou2025",
      "citekey": "grd_zhou2025",
      "title": "Localization, inspection, and reasoning (LIRA) module for autonomous workflows in self-driving laboratories",
      "authors": [
        "Zhengxue Zhou",
        "Satheeshkumar Veeramani",
        "Francisco Munguia-Galeano",
        "Hatem Fakhruldeen",
        "Andrew I. Cooper"
      ],
      "year": 2025,
      "venue": "Communications Chemistry",
      "doi": "10.1038/s42004-025-01770-1",
      "url": "https://doi.org/10.1038/s42004-025-01770-1",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_and_selected_supplement",
      "domain": "robotic inspection and recovery",
      "system_id": "LIRA",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Onboard Jetson AGX Orin for deployed module; ground laboratory",
      "action_location": "Ground laboratory",
      "scientific_function": "Visual inspection integrates with bounded translational-placement correction and reinspection.",
      "physical_action": "Localize, inspect placements and execute constrained pushes",
      "human_role": "Humans create placement-fault tests; complex/rotational and confined-space errors require intervention",
      "supported_claims": [
        "Visual inspection integrates with bounded translational-placement correction and reinspection.",
        "Reported 97.5% on 200 tests is inspection/reasoning accuracy, not physical recovery success."
      ],
      "limitations": [
        "A 600-action run without observed failure is separate from injected-fault evaluation; end-to-end scientific integration remains future work."
      ],
      "source_locator": "PMC12663431 main results/discussion; SI S3, S5 and S7",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_tom2024",
      "citekey": "grd_tom2024",
      "title": "Self-Driving Laboratories for Chemistry and Materials Science",
      "authors": [
        "Gary Tom",
        "Stefan P. Schmid",
        "Sterling G. Baird",
        "Yang Cao",
        "Kourosh Darvish",
        "Han Hao",
        "Stanley Lo",
        "Sergio Pablo-García",
        "Ella M. Rajaonson",
        "Marta Skreta",
        "Naruki Yoshikawa",
        "Samantha Corapi",
        "Gun Deniz Akkoc",
        "Felix Strieth-Kalthoff",
        "Martin Seifrid",
        "Alán Aspuru-Guzik"
      ],
      "year": 2024,
      "venue": "Chemical Reviews",
      "doi": "10.1021/acs.chemrev.4c00055",
      "url": "https://doi.org/10.1021/acs.chemrev.4c00055",
      "source_type": "review",
      "access_level": "full_text_selected_sections",
      "domain": "self-driving laboratory review",
      "system_id": "SDL_review_2024",
      "evidence_role": "background",
      "validation_environment": "literature synthesis",
      "data_location": "Published literature",
      "computation_location": "Not specified in inspected source",
      "action_location": "Not applicable",
      "scientific_function": "Software experiment selection and hardware execution constitute distinct autonomy dimensions.",
      "physical_action": "Not applicable",
      "human_role": "Not applicable",
      "supported_claims": [
        "Software experiment selection and hardware execution constitute distinct autonomy dimensions."
      ],
      "limitations": [
        "Review provides scope and prior art, not additional independent experimental validation."
      ],
      "source_locator": "PMC11363023: definitions, autonomy dimensions and platform survey",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_stach2021",
      "citekey": "grd_stach2021",
      "title": "Autonomous experimentation systems for materials development: A community perspective",
      "authors": [
        "Eric Stach",
        "Brian DeCost",
        "A. Gilad Kusne",
        "Jason Hattrick-Simpers",
        "Keith A. Brown",
        "Kristofer G. Reyes",
        "Joshua Schrier",
        "Simon Billinge",
        "Tonio Buonassisi",
        "Ian Foster",
        "Carla P. Gomes",
        "John M. Gregoire",
        "Apurva Mehta",
        "Joseph Montoya",
        "Elsa Olivetti",
        "Chiwoo Park",
        "Eli Rotenberg",
        "Semion K. Saikin",
        "Sylvia Smullin",
        "Valentin Stanev",
        "Benji Maruyama"
      ],
      "year": 2021,
      "venue": "Matter",
      "doi": "10.1016/j.matt.2021.06.036",
      "url": "https://doi.org/10.1016/j.matt.2021.06.036",
      "source_type": "perspective",
      "access_level": "author_fulltext_selected_sections",
      "domain": "autonomous experimentation perspective",
      "system_id": "community_perspective_2021",
      "evidence_role": "background",
      "validation_environment": "conceptual/community synthesis",
      "data_location": "Published literature and community assessment",
      "computation_location": "Not specified in inspected source",
      "action_location": "Not applicable",
      "scientific_function": "Standardized interfaces and instrument design are alternatives to complex general manipulation.",
      "physical_action": "Not applicable",
      "human_role": "Discusses human expertise and infrastructure",
      "supported_claims": [
        "Standardized interfaces and instrument design are alternatives to complex general manipulation."
      ],
      "limitations": [
        "Design arguments are not a controlled empirical comparison of robot architectures."
      ],
      "source_locator": "Author manuscript: integration, interfaces and autonomy discussion",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_canty2024",
      "citekey": "grd_canty2024",
      "title": "Reproducibility in automated chemistry laboratories using computer science abstractions",
      "authors": [
        "Richard B. Canty",
        "Milad Abolhasani"
      ],
      "year": 2024,
      "venue": "Nature Synthesis",
      "doi": "10.1038/s44160-024-00649-8",
      "url": "https://doi.org/10.1038/s44160-024-00649-8",
      "source_type": "review_or_perspective",
      "access_level": "abstract_only",
      "domain": "reproducibility framework",
      "system_id": "reproducibility_abstractions",
      "evidence_role": "background",
      "validation_environment": "conceptual synthesis",
      "data_location": "Published literature",
      "computation_location": "Not specified in inspected source",
      "action_location": "Not applicable",
      "scientific_function": "Computer-science abstractions are proposed for reproducible automated chemistry.",
      "physical_action": "Not applicable",
      "human_role": "Not applicable",
      "supported_claims": [
        "Computer-science abstractions are proposed for reproducible automated chemistry."
      ],
      "limitations": [
        "Abstract-only use; no quantitative reliability estimate derived."
      ],
      "source_locator": "Publisher abstract",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_canty2026",
      "citekey": "grd_canty2026",
      "title": "The past, present and future of self-driving laboratories",
      "authors": [
        "Richard B. Canty",
        "Milad Abolhasani"
      ],
      "year": 2026,
      "venue": "Nature Reviews Chemistry",
      "doi": "10.1038/s41570-026-00847-2",
      "url": "https://doi.org/10.1038/s41570-026-00847-2",
      "source_type": "review",
      "access_level": "abstract_only",
      "domain": "self-driving laboratory review",
      "system_id": "SDL_review_2026",
      "evidence_role": "background",
      "validation_environment": "literature synthesis",
      "data_location": "Published literature",
      "computation_location": "Not specified in inspected source",
      "action_location": "Not applicable",
      "scientific_function": "Scalability, generalizability and provenance-complete experimentation are existing review priorities.",
      "physical_action": "Not applicable",
      "human_role": "Not applicable",
      "supported_claims": [
        "Scalability, generalizability and provenance-complete experimentation are existing review priorities."
      ],
      "limitations": [
        "Review does not itself establish space feasibility or robot necessity."
      ],
      "source_locator": "Publisher abstract and bibliographic record",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_salazar2026",
      "citekey": "grd_salazar2026",
      "title": "The ADePT framework for assessing autonomous laboratory robotics",
      "authors": [
        "Pablo Salazar-Villacis",
        "Brahim Benyahia"
      ],
      "year": 2026,
      "venue": "Communications Chemistry",
      "doi": "10.1038/s42004-026-01932-9",
      "url": "https://doi.org/10.1038/s42004-026-01932-9",
      "source_type": "perspective",
      "access_level": "full_text_selected_sections",
      "domain": "robotics assessment framework",
      "system_id": "ADePT",
      "evidence_role": "background",
      "validation_environment": "conceptual framework",
      "data_location": "Published systems and conceptual framework",
      "computation_location": "Not specified in inspected source",
      "action_location": "Not applicable",
      "scientific_function": "Adaptability, dexterity, perception and task complexity provide separate assessment dimensions.",
      "physical_action": "Not applicable",
      "human_role": "Human roles must be recorded by assessed systems",
      "supported_claims": [
        "Adaptability, dexterity, perception and task complexity provide separate assessment dimensions."
      ],
      "limitations": [
        "Proposed assessment framework is not a validated universal measure of scientific autonomy."
      ],
      "source_locator": "PMC12923569: ADePT dimensions, examples and reporting discussion",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_damir2026",
      "citekey": "grd_damir2026",
      "title": "Autonomous microfluidic labs: progress and prospects",
      "authors": [
        "Suyash Damir",
        "Fernando Delgado-Licona",
        "Andrew deMello",
        "Milad Abolhasani"
      ],
      "year": 2026,
      "venue": "Lab on a Chip",
      "doi": "10.1039/d5lc00908a",
      "url": "https://doi.org/10.1039/d5lc00908a",
      "source_type": "review",
      "access_level": "indexed_fulltext_selected_sections",
      "domain": "autonomous microfluidics review",
      "system_id": "microfluidics_review_2026",
      "evidence_role": "background",
      "validation_environment": "literature synthesis",
      "data_location": "Published literature",
      "computation_location": "Not specified in inspected source",
      "action_location": "Not applicable",
      "scientific_function": "Microfluidic autonomy includes sensing, control and strategies for fouling/blockage management.",
      "physical_action": "Discusses valves, pumps, sensors and fluidic routing",
      "human_role": "System-dependent",
      "supported_claims": [
        "Microfluidic autonomy includes sensing, control and strategies for fouling/blockage management."
      ],
      "limitations": [
        "Qualitative recovery labels in review tables are not measured recovery rates."
      ],
      "source_locator": "PMC12930150 indexed full text: bottlenecks, reliability and future directions",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_wigley2016",
      "citekey": "grd_wigley2016",
      "title": "Fast machine-learning online optimization of ultra-cold-atom experiments",
      "authors": [
        "P. B. Wigley",
        "P. J. Everitt",
        "A. van den Hengel",
        "J. W. Bastian",
        "M. A. Sooriyabandara",
        "G. D. McDonald",
        "K. S. Hardman",
        "C. D. Quinlivan",
        "P. Manju",
        "C. C. N. Kuhn",
        "I. R. Petersen",
        "A. N. Luiten",
        "J. J. Hope",
        "N. P. Robins",
        "M. R. Hush"
      ],
      "year": 2016,
      "venue": "Scientific Reports",
      "doi": "10.1038/srep25890",
      "url": "https://doi.org/10.1038/srep25890",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "ultracold atoms",
      "system_id": "BEC_optimization",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Machine learning optimizes a fixed ultracold-atom experiment without general sample manipulation.",
      "physical_action": "Adjust evaporation/control parameters",
      "human_role": "Humans prepare apparatus and optimization objective",
      "supported_claims": [
        "Machine learning optimizes a fixed ultracold-atom experiment without general sample manipulation."
      ],
      "limitations": [
        "Bounded parameter optimization; no spacecraft implementation established by this source."
      ],
      "source_locator": "PMC4867626: online optimization and comparisons",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_schoepfer2024",
      "citekey": "grd_schoepfer2024",
      "title": "Cost-informed Bayesian reaction optimization",
      "authors": [
        "Alexandre A. Schoepfer",
        "Jan Weinreich",
        "Ruben Laplaza",
        "Jerome Waser",
        "Clemence Corminboeuf"
      ],
      "year": 2024,
      "venue": "Digital Discovery",
      "doi": "10.1039/d4dd00225c",
      "url": "https://doi.org/10.1039/d4dd00225c",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "cost-aware experiment design",
      "system_id": "CIBO",
      "evidence_role": "transfer",
      "validation_environment": "retrospective/simulated optimization",
      "data_location": "Published reaction datasets",
      "computation_location": "Not specified in inspected source",
      "action_location": "Simulation",
      "scientific_function": "Cost-informed acquisition accounts for reagent purchasing and inventory in reaction search.",
      "physical_action": "No new physical execution demonstrated",
      "human_role": "Humans define costs, existing inventory and optimization problem",
      "supported_claims": [
        "Cost-informed acquisition accounts for reagent purchasing and inventory in reaction search."
      ],
      "limitations": [
        "Evaluation is not a space hardware demonstration; transfer of resource models is an inference."
      ],
      "source_locator": "PMC11465108: cost model and dataset optimization",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_panapitiya2026",
      "citekey": "grd_panapitiya2026",
      "title": "AutoLabs: cognitive multi-agent systems with self-correction for autonomous chemical experimentation",
      "authors": [
        "Gihan Panapitiya",
        "Emily Saldanha",
        "Heather Job",
        "Olivia Hess"
      ],
      "year": 2026,
      "venue": "Scientific Reports",
      "doi": "10.1038/s41598-026-45593-z",
      "url": "https://doi.org/10.1038/s41598-026-45593-z",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "LLM protocol generation",
      "system_id": "AutoLabs",
      "evidence_role": "transfer",
      "validation_environment": "software benchmarks, instrument simulation and two ground-hardware demonstrations",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "LLM APIs plus rule-based ground hardware-file generation",
      "action_location": "Ground laboratory",
      "scientific_function": "Five protocol tasks were evaluated; all five expert-led procedures ran in instrument simulation, but only tasks 1 and 2 ran physically.",
      "physical_action": "Generate liquid-handling procedures; execute experiments 1 and 2",
      "human_role": "Users choose hardware tags; critical human verification before execution; expert-led workflow validation",
      "supported_claims": [
        "Five protocol tasks were evaluated; all five expert-led procedures ran in instrument simulation, but only tasks 1 and 2 ran physically."
      ],
      "limitations": [
        "Procedural F1 and quantity errors are not wet-lab success rates; platform constraints and human verification remain essential."
      ],
      "source_locator": "Publisher full text / PMC13304172: Agent architecture, Evaluation metrics, Hardware validation (main-text lines406--410)",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    },
    {
      "id": "grd_wang2026labrobfail",
      "citekey": "grd_wang2026labrobfail",
      "title": "LabRobFail: A Benchmark for Robotic Failure Analysis in Chemical Self-driving Laboratory",
      "authors": [
        "Haobo Wang",
        "Baoli Sun",
        "Anqi Zou",
        "Dongsheng Huang",
        "Zelin Lv",
        "Ning Wang",
        "Rui Li",
        "Dongzhan Zhou",
        "Weiyu Guo",
        "Zhihui Wang",
        "Wanli Ouyang"
      ],
      "year": 2026,
      "venue": "arXiv",
      "doi": "10.48550/arXiv.2607.23704",
      "url": "https://arxiv.org/abs/2607.23704v2",
      "source_type": "preprint",
      "access_level": "full_html_selected_sections",
      "domain": "robotic failure benchmark",
      "system_id": "LabRobFail",
      "evidence_role": "transfer",
      "validation_environment": "simulation",
      "data_location": "Synthetic trajectories",
      "computation_location": "Not specified in inspected source",
      "action_location": "Simulation",
      "scientific_function": "Benchmark separates failure descriptions/corrections from simulated downstream task completion.",
      "physical_action": "Simulated recovery actions through bounded action dictionary",
      "human_role": "Humans define task/failure generators and evaluation; no verified wet-lab campaign",
      "supported_claims": [
        "Benchmark separates failure descriptions/corrections from simulated downstream task completion."
      ],
      "limitations": [
        "Text similarity is not physical recovery success; real chemical validity and space transfer are untested."
      ],
      "source_locator": "arXiv2607.23704v2: dataset, Table5, downstream evaluation",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25"
    }
  ]
}

==> anc/evidence/research/ground_search_log.json <==
{
  "date": "2026-10-25",
  "cutoff": "2026-10-25",
  "scope": "Protocol S3: terrestrial autonomous experimentation, fixed fluidics and robots, validity/recovery/reproducibility and agents; transfer to orbital and planetary experiments.",
  "method_status": "Targeted scoping retrieval guided by reviews, named systems, backward references and gap queries. Not a systematic database search.",
  "channels_used": [
    "Ranked web discovery (web.run)",
    "Publisher article/abstract pages",
    "Author or institutional repositories",
    "Crossref DOI metadata verification",
    "Europe PMC exact-DOI lookup and public full-text XML retrieval",
    "arXiv versioned preprint HTML"
  ],
  "channels_not_claimed": [
    "Web of Science",
    "Scopus",
    "OpenAlex systematic export",
    "Semantic Scholar systematic export",
    "IEEE/ACM comprehensive search"
  ],
  "current_queries": [
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"robot scientist\" \"functional genomic\" 2004 Nature",
      "scope": "S3 terrestrial; targeted primary-study discovery",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB01",
      "linked_included_records": [
        "grd_king2004"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Robot Scientist Eve\" 2015 PLOS ONE",
      "scope": "S3 terrestrial; targeted primary-study discovery",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB02",
      "linked_included_records": [
        "grd_eve2015"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"A robotic platform for flow synthesis of organic compounds informed by AI planning\"",
      "scope": "S3 terrestrial; targeted primary-study discovery",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB03",
      "linked_included_records": [
        "grd_coley2019"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Organic synthesis in a modular robotic system driven by a chemical programming language\"",
      "scope": "S3 terrestrial; targeted primary-study discovery",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB04",
      "linked_included_records": [
        "grd_steiner2019"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"robot scientist Eve\" \"2015\" cheaper faster better",
      "scope": "S3 terrestrial targeted originals",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB05",
      "linked_included_records": [
        "grd_eve2015"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Robotic search for optimal cell culture\" eLife 77007",
      "scope": "S3 terrestrial targeted originals",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB06",
      "linked_included_records": [
        "grd_kanda2022"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Enhancing bioreactor arrays\" ReacSight",
      "scope": "S3 terrestrial targeted originals",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB07",
      "linked_included_records": [
        "grd_bertaux2022"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Autonomous system for learning\" \"carbon nanotubes\" Nikolaev 2016",
      "scope": "S3 terrestrial targeted originals",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB08",
      "linked_included_records": [
        "grd_nikolaev2016"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "Nikolaev 2016 autonomous carbon nanotubes ARES npj computational materials",
      "scope": "S3 target original; backward/forward seed tracing",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB09",
      "linked_included_records": [
        "grd_nikolaev2016"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"On-the-fly closed-loop materials discovery\" Kusne",
      "scope": "S3 target original; backward/forward seed tracing",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB10",
      "linked_included_records": [
        "grd_kusne2020"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Controlling an organic synthesis robot\" Granda",
      "scope": "S3 target original; backward/forward seed tracing",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB11",
      "linked_included_records": []
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Digitization and validation of a chemical synthesis literature database\"",
      "scope": "S3 target original; backward/forward seed tracing",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB12",
      "linked_included_records": [
        "grd_rohrbach2022"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Reconfigurable system for automated optimization\" pdf",
      "scope": "S3 full-text retrieval and version verification",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB13",
      "linked_included_records": [
        "grd_bedard2018"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Artificial Chemist\" \"2001626\" pdf",
      "scope": "S3 full-text retrieval and version verification",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB14",
      "linked_included_records": [
        "grd_epps2020"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Bayesian reaction optimization as a tool\" PMC",
      "scope": "S3 full-text retrieval and version verification",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB15",
      "linked_included_records": [
        "grd_shields2021"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Digitization and validation\" \"ChemPU\" DOI",
      "scope": "S3 full-text retrieval and version verification",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB16",
      "linked_included_records": [
        "grd_rohrbach2022"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Reconfigurable system for automated optimization of diverse chemical reactions\" Bedard MIT",
      "scope": "S3 target full-text retrieval",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB17",
      "linked_included_records": [
        "grd_bedard2018"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Coley\" \"aax1566\" pdf",
      "scope": "S3 target full-text retrieval",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB18",
      "linked_included_records": [
        "grd_coley2019"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Wigley\" \"machine-learning online optimization\" 2016",
      "scope": "S3 target full-text retrieval",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB19",
      "linked_included_records": [
        "grd_wigley2016"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"ChemOS\" \"aat5559\"",
      "scope": "S3 target full-text retrieval",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB20",
      "linked_included_records": [
        "grd_roch2020"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"HamediRad\" \"2019\" \"autonomous\"",
      "scope": "S3 backward tracing and methods retrieval",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB21",
      "linked_included_records": [
        "grd_hamedirad2019"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"ChemOS\" autonomous experimentation Häse Roch Aspuru 2018",
      "scope": "S3 backward tracing and methods retrieval",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB22",
      "linked_included_records": [
        "grd_roch2020"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"A robotic platform for flow synthesis\" \"pdf\" \"Coley\"",
      "scope": "S3 backward tracing and methods retrieval",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB23",
      "linked_included_records": [
        "grd_coley2019"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Reconfigurable system\" \"aat0650\" \"pdf\"",
      "scope": "S3 backward tracing and methods retrieval",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB24",
      "linked_included_records": [
        "grd_bedard2018"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Reconfigurable system for automated optimization\" filetype:pdf site:mit.edu",
      "scope": "S3 access gaps and late reliability check",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB25",
      "linked_included_records": [
        "grd_bedard2018"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Digitization and validation\" \"ChemPU\" site:chem.gla.ac.uk pdf",
      "scope": "S3 access gaps and late reliability check",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB26",
      "linked_included_records": [
        "grd_rohrbach2022"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"Artificial Chemist\" site:abolhasanilab.com",
      "scope": "S3 access gaps and late reliability check",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB27",
      "linked_included_records": [
        "grd_epps2020"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"self-driving laboratories\" \"failure\" \"recovery\" 2026",
      "scope": "S3 access gaps and late reliability check",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB28",
      "linked_included_records": [
        "grd_wang2026labrobfail"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "(\"self-driving laboratory\" OR \"autonomous experimentation\") (microfluidic OR \"flow chemistry\") (failure OR recovery)",
      "scope": "S3 broad coverage and late-stage gap check; no completeness claim",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB29",
      "linked_included_records": [],
      "purpose": "Gap check for fixed-fluidic counterexamples, reproducibility and 2025--2026 developments"
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "(\"laboratory automation\" OR \"robotic chemist\") (reproducibility OR maintenance OR interoperability OR provenance)",
      "scope": "S3 broad coverage and late-stage gap check; no completeness claim",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB30",
      "linked_included_records": [],
      "purpose": "Gap check for fixed-fluidic counterexamples, reproducibility and 2025--2026 developments"
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "(\"self-driving laboratories\" OR \"robot scientist\") review 2025 2026",
      "scope": "S3 broad coverage and late-stage gap check; no completeness claim",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB31",
      "linked_included_records": [],
      "purpose": "Gap check for fixed-fluidic counterexamples, reproducibility and 2025--2026 developments"
    },
    {
      "date": "2026-10-25",
      "channel": "web.run ranked web discovery",
      "query": "\"The automation of science\" King 2009 pdf",
      "scope": "S3 broad coverage and late-stage gap check; no completeness claim",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB32",
      "linked_included_records": [
        "grd_king2009"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "web.run",
      "query": "\"AutoLabs: cognitive multi-agent systems\"",
      "purpose": "Screen newly found reliability/LLM source",
      "fields": "Web query string; not a formal title/abstract database field",
      "filters": "No date filter; publication cutoff checked during inclusion",
      "result_count": null,
      "count_note": "Ranked web results were screened selectively; no complete result export or total-hit claim",
      "search_id": "GWEB33",
      "linked_included_records": [
        "grd_panapitiya2026"
      ]
    }
  ],
  "prior_seed_pass": {
    "date": "2026-10-25",
    "purpose": "Targeted seed discovery for rescoping, not execution of the proposed systematic search",
    "queries": [
      {
        "date": "2026-10-25",
        "query": "\"Self-Driving Laboratories for Chemistry and Materials Science\" 2024 review"
      },
      {
        "date": "2026-10-25",
        "query": "\"Autonomous experimentation systems for materials development\" community perspective"
      },
      {
        "date": "2026-10-25",
        "query": "\"Reproducibility in automated chemistry laboratories\" Nature Synthesis"
      },
      {
        "date": "2026-10-25",
        "query": "\"self-driving laboratory\" microfluidic review autonomous optimization"
      },
      {
        "date": "2026-10-25",
        "query": "\"Bayesian reaction optimization as a tool for chemical synthesis\" Nature 2021"
      },
      {
        "date": "2026-10-25",
        "query": "\"Reconfigurable system for automated optimization of diverse chemical reactions\" 2018"
      },
      {
        "date": "2026-10-25",
        "query": "\"Autonomous optimization of non-aqueous Li-ion battery electrolytes via robotic experimentation\""
      },
      {
        "date": "2026-10-25",
        "query": "\"autonomous laboratory\" \"fault recovery\" robot"
      },
      {
        "date": "2026-10-25",
        "query": "\"self-driving laboratories\" \"reliability\" \"failure\" review"
      },
      {
        "date": "2026-10-25",
        "query": "\"autonomous laboratory\" \"error recovery\""
      },
      {
        "date": "2026-10-25",
        "query": "\"Autonomous microfluidic labs: progress and prospects\""
      },
      {
        "date": "2026-10-25",
        "query": "\"A self-driving laboratory advances the Pareto front\" Nature 2023"
      },
      {
        "date": "2026-10-25",
        "query": "\"Localization, inspection, and reasoning\" LIRA autonomous workflows self-driving laboratories"
      },
      {
        "date": "2026-10-25",
        "query": "\"The past, present and future of self-driving laboratories\" \"10.1038\""
      },
      {
        "date": "2026-10-25",
        "query": "\"ADePT\" \"s42004-026-01932-9\""
      },
      {
        "date": "2026-10-25",
        "query": "\"Artificial chemist\" autonomous quantum dots microfluidic 2020"
      },
      {
        "date": "2026-10-25",
        "query": "\"A framework for real-time control of microbial populations\" eVOLVER 2018"
      },
      {
        "date": "2026-10-25",
        "query": "\"Chi.Bio\" automated characterization control biological systems 2019"
      },
      {
        "date": "2026-10-25",
        "query": "\"Localization, inspection, and reasoning\" \"s42004-025-01770-1\""
      },
      {
        "date": "2026-10-25",
        "query": "\"Self-Driving Laboratories for Chemistry and Materials Science\" \"Tom\" \"2024\""
      },
      {
        "date": "2026-10-25",
        "query": "\"Augmenting large language models with chemistry tools\" Nature Machine Intelligence"
      },
      {
        "date": "2026-10-25",
        "query": "\"Universal chemical programming language for robotic synthesis repeatability\""
      },
      {
        "date": "2026-10-25",
        "query": "\"Universal chemical synthesis\" \"repeatability\" XDL 2024 Nature"
      },
      {
        "date": "2026-10-25",
        "query": "\"eVOLVER\" \"2018\" \"Nature Biotechnology\""
      }
    ],
    "notes": [
      "No Scopus/Web of Science/IEEE/ACM database search was executed in this pass; those are recommendations.",
      "Primary publisher pages, PubMed author abstracts and author repositories support the seed descriptions.",
      "Existing ground_sources.json from 2026-10-24 retains prior verified landmarks and A-Lab correction.",
      "Some search results concern papers outside the selected seeds or secondary commentary and are not used as factual evidence.",
      "LIRA full publisher HTML inspected; quantitative performance metrics require supplementary-material audit before synthesis.",
      "Canty and Abolhasani 2026 Nature Reviews Chemistry metadata and abstract confirmed; full-text direct open returned access error."
    ]
  },
  "metadata_and_pdf_requests": {
    "date": "2026-10-25",
    "note": "Metadata verification and targeted public full-text retrieval; not a database search/export.",
    "requests": [
      {
        "key": "shields2021",
        "doi": "10.1038/s41586-021-03213-y",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "nikolaev2016",
        "doi": "10.1038/npjcompumats.2016.31",
        "error": "429 Client Error: Too Many Requests for url: https://api.crossref.org/works/10.1038/npjcompumats.2016.31",
        "kind": "Crossref metadata"
      },
      {
        "key": "king2004",
        "doi": "10.1038/nature02236",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "kusne2020",
        "doi": "10.1038/s41467-020-19597-w",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "eve2015",
        "doi": "10.1098/rsif.2014.1289",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "king2009",
        "doi": "10.1126/science.1165620",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "bedard2018",
        "doi": "10.1126/science.aat0650",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "wong2018",
        "doi": "10.1038/nbt.4151",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "steel2020",
        "doi": "10.1371/journal.pbio.3000794",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "bertaux2022",
        "doi": "10.1038/s41467-022-31033-9",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "epps2020",
        "doi": "10.1002/adma.202001626",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "dave2022",
        "doi": "10.1038/s41467-022-32938-1",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "macleod2022",
        "doi": "10.1038/s41467-022-28580-6",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "steiner2019",
        "doi": "10.1126/science.aav2211",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "macleod2020",
        "doi": "10.1126/sciadv.aaz8867",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "szymanski2023",
        "doi": "10.1038/s41586-023-06734-w",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "coley2019",
        "doi": "10.1126/science.aax1566",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "szymanski2026",
        "doi": "10.1038/s41586-025-09992-y",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "ha2023",
        "doi": "10.1126/sciadv.adj0461",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "koscher2023",
        "doi": "10.1126/science.adi1407",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "burger2020",
        "doi": "10.1038/s41586-020-2442-2",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "boiko2023",
        "doi": "10.1038/s41586-023-06792-0",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "rohrbach2022",
        "doi": "10.1126/science.abo0058",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "kanda2022",
        "doi": "10.7554/eLife.77007",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "rauschen2024",
        "doi": "10.1038/s44160-023-00473-6",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "zhou2025",
        "doi": "10.1038/s42004-025-01770-1",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "stach2021",
        "doi": "10.1016/j.matt.2021.06.036",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "dai2024",
        "doi": "10.1038/s41586-024-08173-7",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "tom2024",
        "doi": "10.1021/acs.chemrev.4c00055",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "canty2026",
        "doi": "10.1038/s41570-026-00847-2",
        "error": "429 Client Error: Too Many Requests for url: https://api.crossref.org/works/10.1038/s41570-026-00847-2",
        "kind": "Crossref metadata"
      },
      {
        "key": "salazar2026",
        "doi": "10.1038/s42004-026-01932-9",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "bran2024",
        "doi": "10.1038/s42256-024-00832-8",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "canty2024",
        "doi": "10.1038/s44160-024-00649-8",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "schoepfer2024",
        "doi": "10.1039/D4DD00225C",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "damir2026",
        "doi": "10.1039/D5LC00908A",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "manzano2022",
        "doi": "10.1038/s41557-022-01016-w",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "wigley2016",
        "doi": "10.1038/srep25890",
        "status": 200,
        "kind": "Crossref metadata"
      },
      {
        "key": "burger2020",
        "url": "https://strathprints.strath.ac.uk/74759/1/Burger_etal_Nature_2020_A_mobile_robotic.pdf",
        "status": 200,
        "bytes": 1985168,
        "kind": "author/institution full-text PDF"
      },
      {
        "key": "shields2021",
        "url": "https://lips.cs.princeton.edu/pdfs/shields2021bayesian.pdf",
        "status": 200,
        "bytes": 4945308,
        "kind": "author/institution full-text PDF"
      },
      {
        "key": "steiner2019",
        "url": "https://www.chem.gla.ac.uk/cronin/images/pubs/387-Steiner-ScienceJan19.full.pdf",
        "status": 200,
        "bytes": 668295,
        "kind": "author/institution full-text PDF"
      },
      {
        "key": "rauschen2024",
        "url": "https://www.chem.gla.ac.uk/cronin/images/pubs/rauschen-natsynthesisjan24.pdf",
        "status": 200,
        "bytes": 1651584,
        "kind": "author/institution full-text PDF"
      },
      {
        "key": "epps2020",
        "url": "https://par.nsf.gov/servlets/purl/10165734",
        "error": "HTTPSConnectionPool(host='par.nsf.gov', port=443): Max retries exceeded with url: /servlets/purl/10165734 (Caused by SSLError(SSLEOFError(8, '[SSL: UNEXPECTED_EOF_WHILE_READING] EOF occurred in violation of protocol (_ssl.c:1082)')))",
        "kind": "author/institution full-text PDF"
      },
      {
        "key": "stach2021",
        "url": "https://par.nsf.gov/servlets/purl/10291272",
        "error": "HTTPSConnectionPool(host='par.nsf.gov', port=443): Max retries exceeded with url: /servlets/purl/10291272 (Caused by SSLError(SSLEOFError(8, '[SSL: UNEXPECTED_EOF_WHILE_READING] EOF occurred in violation of protocol (_ssl.c:1082)')))",
        "kind": "author/institution full-text PDF"
      },
      {
        "key": "canty2024",
        "url": "https://par.nsf.gov/servlets/purl/10562425",
        "error": "HTTPSConnectionPool(host='par.nsf.gov', port=443): Max retries exceeded with url: /servlets/purl/10562425 (Caused by SSLError(SSLEOFError(8, '[SSL: UNEXPECTED_EOF_WHILE_READING] EOF occurred in violation of protocol (_ssl.c:1082)')))",
        "kind": "author/institution full-text PDF"
      },
      {
        "key": "king2004",
        "url": "https://dbkgroup.org/Papers/robot_sci_nature_published.pdf",
        "error": "HTTPSConnectionPool(host='dbkgroup.org', port=443): Max retries exceeded with url: /Papers/robot_sci_nature_published.pdf (Caused by SSLError(SSLEOFError(8, '[SSL: UNEXPECTED_EOF_WHILE_READING] EOF occurred in violation of protocol (_ssl.c:1082)')))",
        "kind": "author/institution full-text PDF"
      }
    ]
  },
  "doi_lookup_and_xml_retrieval": [
    {
      "key": "king2004",
      "doi": "10.1038/nature02236",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": null,
      "isOpenAccess": "N"
    },
    {
      "key": "king2009",
      "doi": "10.1126/science.1165620",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": null,
      "isOpenAccess": "N"
    },
    {
      "key": "eve2015",
      "doi": "10.1098/rsif.2014.1289",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC4345494",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 84671
    },
    {
      "key": "nikolaev2016",
      "doi": "10.1038/npjcompumats.2016.31",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 0,
      "crossref_retry": {
        "key": "nikolaev2016",
        "doi": "10.1038/npjcompumats.2016.31",
        "status": 200,
        "kind": "Crossref metadata"
      }
    },
    {
      "key": "kusne2020",
      "doi": "10.1038/s41467-020-19597-w",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC7686338",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 159212
    },
    {
      "key": "shields2021",
      "doi": "10.1038/s41586-021-03213-y",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": null,
      "isOpenAccess": "N"
    },
    {
      "key": "bedard2018",
      "doi": "10.1126/science.aat0650",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": null,
      "isOpenAccess": "N"
    },
    {
      "key": "epps2020",
      "doi": "10.1002/adma.202001626",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": null,
      "isOpenAccess": "N"
    },
    {
      "key": "dave2022",
      "doi": "10.1038/s41467-022-32938-1",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC9515088",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 92833
    },
    {
      "key": "wong2018",
      "doi": "10.1038/nbt.4151",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC6035058",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 103016
    },
    {
      "key": "steel2020",
      "doi": "10.1371/journal.pbio.3000794",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC7419009",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 85174
    },
    {
      "key": "bertaux2022",
      "doi": "10.1038/s41467-022-31033-9",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC9188569",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 120833
    },
    {
      "key": "macleod2020",
      "doi": "10.1126/sciadv.aaz8867",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC7220369",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 125260
    },
    {
      "key": "macleod2022",
      "doi": "10.1038/s41467-022-28580-6",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC8863835",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 135499
    },
    {
      "key": "burger2020",
      "doi": "10.1038/s41586-020-2442-2",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": null,
      "isOpenAccess": "N"
    },
    {
      "key": "coley2019",
      "doi": "10.1126/science.aax1566",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": null,
      "isOpenAccess": "N"
    },
    {
      "key": "steiner2019",
      "doi": "10.1126/science.aav2211",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": null,
      "isOpenAccess": "N"
    },
    {
      "key": "szymanski2023",
      "doi": "10.1038/s41586-023-06734-w",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC10700133",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 127369
    },
    {
      "key": "szymanski2026",
      "doi": "10.1038/s41586-025-09992-y",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC12872444",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 13432
    },
    {
      "key": "dai2024",
      "doi": "10.1038/s41586-024-08173-7",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC11602721",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 113096
    },
    {
      "key": "ha2023",
      "doi": "10.1126/sciadv.adj0461",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC10619927",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 94983
    },
    {
      "key": "koscher2023",
      "doi": "10.1126/science.adi1407",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": null,
      "isOpenAccess": "N"
    },
    {
      "key": "kanda2022",
      "doi": "10.7554/eLife.77007",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC9239686",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 284038
    },
    {
      "key": "boiko2023",
      "doi": "10.1038/s41586-023-06792-0",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC10733136",
      "isOpenAccess": "Y",
      "error": "HTTPSConnectionPool(host='www.ebi.ac.uk', port=443): Max retries exceeded with url: /europepmc/webservices/rest/PMC10733136/fullTextXML (Caused by SSLError(SSLEOFError(8, '[SSL: UNEXPECTED_EOF_WHILE_READING] EOF occurred in violation of protocol (_ssl.c:1082)')))"
    },
    {
      "key": "bran2024",
      "doi": "10.1038/s42256-024-00832-8",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC11116106",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 135062
    },
    {
      "key": "rauschen2024",
      "doi": "10.1038/s44160-023-00473-6",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 0
    },
    {
      "key": "rohrbach2022",
      "doi": "10.1126/science.abo0058",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": null,
      "isOpenAccess": "N"
    },
    {
      "key": "zhou2025",
      "doi": "10.1038/s42004-025-01770-1",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC12663431",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 104432
    },
    {
      "key": "tom2024",
      "doi": "10.1021/acs.chemrev.4c00055",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC11363023",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 1235880
    },
    {
      "key": "stach2021",
      "doi": "10.1016/j.matt.2021.06.036",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 0
    },
    {
      "key": "canty2024",
      "doi": "10.1038/s44160-024-00649-8",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 0
    },
    {
      "key": "canty2026",
      "doi": "10.1038/s41570-026-00847-2",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": null,
      "isOpenAccess": "N",
      "crossref_retry": {
        "key": "canty2026",
        "doi": "10.1038/s41570-026-00847-2",
        "status": 200,
        "kind": "Crossref metadata"
      }
    },
    {
      "key": "salazar2026",
      "doi": "10.1038/s42004-026-01932-9",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC12923569",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 207208
    },
    {
      "key": "damir2026",
      "doi": "10.1039/D5LC00908A",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC12930150",
      "isOpenAccess": "Y",
      "error": "HTTPSConnectionPool(host='www.ebi.ac.uk', port=443): Max retries exceeded with url: /europepmc/webservices/rest/PMC12930150/fullTextXML (Caused by SSLError(SSLEOFError(8, '[SSL: UNEXPECTED_EOF_WHILE_READING] EOF occurred in violation of protocol (_ssl.c:1082)')))"
    },
    {
      "key": "wigley2016",
      "doi": "10.1038/srep25890",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC4867626",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 79747
    },
    {
      "key": "manzano2022",
      "doi": "10.1038/s41557-022-01016-w",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": null,
      "isOpenAccess": "N"
    },
    {
      "key": "schoepfer2024",
      "doi": "10.1039/D4DD00225C",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC11465108",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 101584
    },
    {
      "key": "hamedirad2019",
      "doi": "10.1038/s41467-019-13189-z",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC6853954",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 135059,
      "crossref_retry": {
        "key": "hamedirad2019",
        "doi": "10.1038/s41467-019-13189-z",
        "status": 200,
        "kind": "Crossref metadata"
      }
    },
    {
      "key": "roch2020",
      "doi": "10.1371/journal.pone.0229862",
      "date": "2026-10-25",
      "channel": "Europe PMC DOI lookup and public full-text retrieval",
      "hits": 1,
      "pmcid": "PMC7161969",
      "isOpenAccess": "Y",
      "fulltext_status": 200,
      "fulltext_chars": 113186,
      "crossref_retry": {
        "key": "roch2020",
        "doi": "10.1371/journal.pone.0229862",
        "status": 200,
        "kind": "Crossref metadata"
      }
    }
  ],
  "additional_retrievals": [
    {
      "date": "2026-10-25",
      "crossref_status": 200,
      "epmc_fulltext_status": 200,
      "url": "https://www.ebi.ac.uk/europepmc/webservices/rest/PMC13304172/fullTextXML"
    },
    {
      "date": "2026-10-25",
      "url": "https://media.springernature.com/original/springer-static/esm/art%3A10.1038%2Fs42004-025-01770-1/MediaObjects/42004_2025_1770_MOESM2_ESM.pdf",
      "status": 200,
      "bytes": 5301389
    }
  ],
  "direct_web_read_log": [
    {
      "url": "https://research.manchester.ac.uk/en/publications/the-automation-of-science/",
      "action": "Read author-repository abstract and metadata; linked PDF returned tool internal error; record remains abstract-level."
    },
    {
      "url": "https://www.nature.com/articles/s41598-026-45593-z",
      "action": "Read agent architecture, metrics, human evaluation and hardware validation; June25 publication date takes precedence over September institutional posting."
    },
    {
      "url": "https://arxiv.org/html/2607.23704v2",
      "action": "Read v2 failure-analysis and downstream simulated task evaluation; v1 title/metrics not mixed."
    }
  ],
  "screening_rules": {
    "include": "Physical experimental decision loops, relevant enabling automation, reliability/recovery/protocol work, or reviews that define prior art and boundaries. Full-text limitations recorded.",
    "exclude": "Unrelated computational AI4S, commercial publicity, secondary news as experimental evidence, duplicate preprint/journal versions, redundant system reports without a needed technical distinction.",
    "unknowns": "Unreported human roles or computation locations are marked unknown; no missing report is coded as zero intervention."
  },
  "candidate_decisions": [
    {
      "candidate": "ChemOS 2018 arXiv 1807.07235",
      "decision": "not separately included",
      "reason": "System lineage represented by the peer-reviewed 2020 ChemOS study; avoids duplicate counting."
    },
    {
      "candidate": "AutoLabs arXiv2509.25651",
      "decision": "merged with journal version",
      "reason": "2026 Scientific Reports version used, including hardware-validation distinctions."
    },
    {
      "candidate": "LabRobFail arXiv2607.23704v1",
      "decision": "superseded",
      "reason": "v2 selected; do not mix versions or count independently."
    },
    {
      "candidate": "The rise of robotics in self-driving labs, 10.1038/s44182-026-00094-z",
      "decision": "screened as optional review, not extracted",
      "reason": "Existing six reviews/frameworks already supply taxonomy and novelty checks; no claim of comprehensive review coverage."
    },
    {
      "candidate": "TARMAC arXiv2510.19289",
      "decision": "not extracted",
      "reason": "Additional taxonomy; ADePT and primary systems retained for capability comparison."
    },
    {
      "candidate": "Nature news: Will self-driving robot labs replace biologists? (2026)",
      "decision": "excluded as primary evidence",
      "reason": "News is not original experimental validation; used only as a discovery lead."
    },
    {
      "candidate": "Granda et al., Controlling an organic synthesis robot with machine learning to search for new reactivity, 2018",
      "decision": "eligible reserve, not fully extracted",
      "reason": "Surfaced during targeted discovery; chapter retains other primary reaction-exploration lineages. This is a coverage limit, not a finding of irrelevance."
    },
    {
      "candidate": "ARChemist 2022 architecture",
      "decision": "not extracted in ground lane",
      "reason": "Potential overlap with robotics lane; no duplicate or unverified claim introduced."
    }
  ],
  "counts": {
    "included_publication_records": 41,
    "current_ranked_web_queries": 33,
    "prior_seed_queries": 24,
    "exact_doi_europe_pmc_lookups": 39,
    "additional_autolabs_metadata_and_fulltext_retrieval": 1,
    "source_types": {
      "peer_reviewed_original": 33,
      "author_correction": 1,
      "review": 3,
      "perspective": 2,
      "review_or_perspective": 1,
      "preprint": 1
    },
    "access_levels": {
      "abstract_only": 7,
      "author_repository_abstract": 1,
      "full_text_selected_sections": 23,
      "author_pdf_selected_sections": 3,
      "abstract_and_indexed_fulltext_excerpt": 1,
      "author_pdf_and_selected_supplement": 1,
      "abstract_and_figures": 1,
      "full_text_and_selected_supplement": 1,
      "author_fulltext_selected_sections": 1,
      "indexed_fulltext_selected_sections": 1,
      "full_html_selected_sections": 1
    }
  },
  "count_limits": "Counts describe saved work, not PRISMA totals. There is no complete candidate export, unique-screened-record denominator or exhaustive database coverage claim. Linked correction is not a separate system. Full text means relevant sections inspected, not every supplement or raw dataset reanalysed.",
  "raw_files_directory": "research/ground_raw",
  "remaining_gaps": [
    "Comparable long-duration intervention datasets",
    "Recovery success with validated post-recovery scientific outcomes",
    "Paired fixed-device versus manipulator trials under equal constraints",
    "Cross-gravity transfer of the reviewed terrestrial processes"
  ]
}

==> anc/evidence/research/ground_web_queries.json <==
[
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"robot scientist\" \"functional genomic\" 2004 Nature",
    "scope": "S3 terrestrial; targeted primary-study discovery"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Robot Scientist Eve\" 2015 PLOS ONE",
    "scope": "S3 terrestrial; targeted primary-study discovery"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"A robotic platform for flow synthesis of organic compounds informed by AI planning\"",
    "scope": "S3 terrestrial; targeted primary-study discovery"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Organic synthesis in a modular robotic system driven by a chemical programming language\"",
    "scope": "S3 terrestrial; targeted primary-study discovery"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"robot scientist Eve\" \"2015\" cheaper faster better",
    "scope": "S3 terrestrial targeted originals"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Robotic search for optimal cell culture\" eLife 77007",
    "scope": "S3 terrestrial targeted originals"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Enhancing bioreactor arrays\" ReacSight",
    "scope": "S3 terrestrial targeted originals"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Autonomous system for learning\" \"carbon nanotubes\" Nikolaev 2016",
    "scope": "S3 terrestrial targeted originals"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "Nikolaev 2016 autonomous carbon nanotubes ARES npj computational materials",
    "scope": "S3 target original; backward/forward seed tracing"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"On-the-fly closed-loop materials discovery\" Kusne",
    "scope": "S3 target original; backward/forward seed tracing"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Controlling an organic synthesis robot\" Granda",
    "scope": "S3 target original; backward/forward seed tracing"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Digitization and validation of a chemical synthesis literature database\"",
    "scope": "S3 target original; backward/forward seed tracing"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Reconfigurable system for automated optimization\" pdf",
    "scope": "S3 full-text retrieval and version verification"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Artificial Chemist\" \"2001626\" pdf",
    "scope": "S3 full-text retrieval and version verification"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Bayesian reaction optimization as a tool\" PMC",
    "scope": "S3 full-text retrieval and version verification"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Digitization and validation\" \"ChemPU\" DOI",
    "scope": "S3 full-text retrieval and version verification"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Reconfigurable system for automated optimization of diverse chemical reactions\" Bedard MIT",
    "scope": "S3 target full-text retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Coley\" \"aax1566\" pdf",
    "scope": "S3 target full-text retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Wigley\" \"machine-learning online optimization\" 2016",
    "scope": "S3 target full-text retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"ChemOS\" \"aat5559\"",
    "scope": "S3 target full-text retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"HamediRad\" \"2019\" \"autonomous\"",
    "scope": "S3 backward tracing and methods retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"ChemOS\" autonomous experimentation Häse Roch Aspuru 2018",
    "scope": "S3 backward tracing and methods retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"A robotic platform for flow synthesis\" \"pdf\" \"Coley\"",
    "scope": "S3 backward tracing and methods retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Reconfigurable system\" \"aat0650\" \"pdf\"",
    "scope": "S3 backward tracing and methods retrieval"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Reconfigurable system for automated optimization\" filetype:pdf site:mit.edu",
    "scope": "S3 access gaps and late reliability check"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Digitization and validation\" \"ChemPU\" site:chem.gla.ac.uk pdf",
    "scope": "S3 access gaps and late reliability check"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"Artificial Chemist\" site:abolhasanilab.com",
    "scope": "S3 access gaps and late reliability check"
  },
  {
    "date": "2026-10-25",
    "channel": "web.run ranked web discovery",
    "query": "\"self-driving laboratories\" \"failure\" \"recovery\" 2026",
    "scope": "S3 access gaps and late reliability check"
  }
]


==> anc/evidence/research/literature_matrix.csv <==
title,authors,year,venue,doi,url,id,citekey,source_type,access_level,domain,system_id,evidence_role,validation_environment,supported_claims,limitations,source_locator,decision,retrieval_date,data_location,computation_location,action_location,scientific_function,physical_action,human_role,record_group,canonical_citekey,cited_in,raw_record_ref,source_extraction_ref,normalization_version,data_origin,normalized_status,normalization_basis,normalization_notes,access_class,access_class_note,actor_by_function,phase_note,locator_status,discovery_trace,selection_rationale_v4,pmid,medline_date,pmc,abstract,publication_types,query_ids,v4_recheck_scope,v5_design_recheck_scope,ai_closed_loop,recovery_evidence,failure_boundary,scientific_outcome,baseline_or_comparator,revision_change_reason,revision_source_url,ai_method,validation_unit,retrieved_date,volume,issue,pages_or_article,version_check,first_online_date,access_update,revision_date,v5_source_access_ref,issue_date,computation_location_basis,independent_flight_deployment,correction,additional_extractions,eprint,authors_original,language,decision_reason,provenance,prior_source_id,version_note,metric_boundary,revision_access_note,pages,metadata_audit,new_or_updated,related_records,publication_date,discovery_path,access_year,evidence_role_note,independent_system
Biological research and self-driving labs in deep space supported by artificial intelligence,"Lauren M. Sanders, Ryan T. Scott, Jason H. Yang, Amina Ann Qutub, Hector Garcia Martin, Daniel C. Berrios, et al.",2023,"Nature Machine Intelligence 5, 208–219",10.1038/s42256-023-00618-4,https://www.nature.com/articles/s42256-023-00618-4,bg_sanders2023,bg_sanders2023,review,"Publisher abstract, article metadata, figure-caption indexed text, and NASA publication listing checked. Direct DOI access and arXiv HTML full text unavailable.",cross-domain background,Space-biology-roadmap,background,conceptual review,"[""Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation.""]","[""A review and decadal recommendations, not a report of an integrated AI-driven wet laboratory flown in space. Cite as motivation/vision; do not place it in an evidence table as an in-orbit demonstration.""]",https://www.nature.com/articles/s42256-023-00618-4,include,2026-10-25,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation.",Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,background,bg_sanders2023,"[""01_introduction.tex""]",raw_v3/literature_matrix.json#/0,"{""file"": ""background_records.json"", ""citekey"": ""bg_sanders2023""}",v5.1-2026-10-26,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""not_applicable""}","Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""not applicable to record-level review/framework"", ""scientific_decision"": ""not applicable to record-level review/framework"", ""physical_execution"": ""not applicable to record-level review/framework"", ""intervention_recovery"": ""not applicable to record-level review/framework""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation."", ""claim_limit"": [""A review and decadal recommendations, not a report of an integrated AI-driven wet laboratory flown in space. Cite as motivation/vision; do not place it in an evidence table as an in-orbit demonstration.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
NASA's BioSentinel deep space CubeSat mission: Successes and lessons learned,"Neha Lingam, Kylie Akiyama, Alina Lambacher, Dunya Shuman, Rachel Gilbert, Sergio R. Santa Maria",2025,"Acta Astronautica 236, 188–193",10.1016/j.actaastro.2025.07.008,https://doi.org/10.1016/j.actaastro.2025.07.008,bg_lingam2025,bg_lingam2025,journal article,Publisher abstract/highlights and NASA Space Biology publication list checked; publisher full text open returned 403.,space biology,BioSentinel,supporting_automation,deep space mission,"[""BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines.""]","[""Not evidence of AI-guided adaptive experimental design. Use separate NASA 2025 status source for verified no-growth outcome. Do not confuse the 2024 conference version attributed to Santa Maria with the 2025 journal paper's author list.""]",https://doi.org/10.1016/j.actaastro.2025.07.008,include,2026-10-25,deep space mission,Unknown: this source extraction does not separately establish computational deployment,deep space mission,BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines.,Dedicated bioassay execution,Unknown: complete mission support roles were not extracted; see linked mission records,background,bg_lingam2025,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/1,"{""file"": ""background_records.json"", ""citekey"": ""bg_lingam2025""}",v5.1-2026-10-26,deep space mission,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""unknown""}","Mission outcome source is relevant, but a generic background template does not establish processor location or support burden.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines."", ""claim_limit"": [""Not evidence of AI-guided adaptive experimental design. Use separate NASA 2025 status source for verified no-growth outcome. Do not confuse the 2024 conference version attributed to Santa Maria with the 2025 journal paper's author list.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Scientific discovery in the age of artificial intelligence,"[""Hanchen Wang"", ""Tianfan Fu"", ""Yuanqi Du"", ""et al.""]",2023,"Nature 620, 47–60",10.1038/s41586-023-06221-2,https://www.nature.com/articles/s41586-023-06221-2,bg_wang2023,bg_wang2023,review,Prior verified publisher metadata/abstract; current fulltext request failed,background or mission context,wang2023,background,cross-domain review,"[""AI contributes representation, inference, candidate generation and scientific decision methods.""]","[""General review, not a space experiment.""]",https://www.nature.com/articles/s41586-023-06221-2,include,2026-10-25,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"AI contributes representation, inference, candidate generation and scientific decision methods.",Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,background,bg_wang2023,"[""01_introduction.tex""]",raw_v3/literature_matrix.json#/2,"{""file"": ""background_records.json"", ""citekey"": ""bg_wang2023""}",v5.1-2026-10-26,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""not_applicable""}","Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""not applicable to record-level review/framework"", ""scientific_decision"": ""not applicable to record-level review/framework"", ""physical_execution"": ""not applicable to record-level review/framework"", ""intervention_recovery"": ""not applicable to record-level review/framework""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: AI contributes representation, inference, candidate generation and scientific decision methods."", ""claim_limit"": [""General review, not a space experiment.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Thriving in Space: Ensuring the Future of Biological and Physical Sciences Research: A Decadal Survey for 2023–2032,"[""National Academies of Sciences, Engineering, and Medicine""]",2023,The National Academies Press,10.17226/26750,https://www.ncbi.nlm.nih.gov/books/NBK599690/,bg_nasem2023,bg_nasem2023,expert report,Official NCBI/NASEM overview and selected chapter passages,background or mission context,nasem2023,background,decadal survey,"[""Scientific opportunities and infrastructure requirements across biological and physical sciences in space.""]","[""Strategy document, not empirical AI autonomy evidence.""]",https://www.ncbi.nlm.nih.gov/books/NBK599690/,include,2026-10-25,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Scientific opportunities and infrastructure requirements across biological and physical sciences in space.,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,background,bg_nasem2023,"[""01_introduction.tex"", ""02_environment.tex""]",raw_v3/literature_matrix.json#/3,"{""file"": ""background_records.json"", ""citekey"": ""bg_nasem2023""}",v5.1-2026-10-26,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""not_applicable""}","Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""not applicable to record-level review/framework"", ""scientific_decision"": ""not applicable to record-level review/framework"", ""physical_execution"": ""not applicable to record-level review/framework"", ""intervention_recovery"": ""not applicable to record-level review/framework""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Scientific opportunities and infrastructure requirements across biological and physical sciences in space."", ""claim_limit"": [""Strategy document, not empirical AI autonomy evidence.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Scientific Agent Skills: A Library of Procedural Knowledge for Research Agents,"[""Timothy Kassis"", ""Vinayak Agarwal"", ""Yuhuan He"", ""Darshil Patel"", ""Aubrey M. Brueckner""]",2026,arXiv:2609.00065v2,10.48550/arXiv.2609.00065,https://arxiv.org/abs/2609.00065v2,bg_kassis2026,bg_kassis2026,preprint,"arXiv v2 abstract, metadata and actual local skill instructions",background or mission context,kassis2026,background,procedural library,"[""Provenance citation for K-Dense literature-review skill used in preparing this review.""]","[""Not scientific evidence for space autonomy; authors report no task-level evaluation.""]",https://arxiv.org/abs/2609.00065v2,include,2026-10-25,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Provenance citation for K-Dense literature-review skill used in preparing this review.,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,background,bg_kassis2026,"[""09_methods.tex""]",raw_v3/literature_matrix.json#/4,"{""file"": ""background_records.json"", ""citekey"": ""bg_kassis2026""}",v5.1-2026-10-26,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""not_applicable""}","Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""not applicable to record-level review/framework"", ""scientific_decision"": ""not applicable to record-level review/framework"", ""physical_execution"": ""not applicable to record-level review/framework"", ""intervention_recovery"": ""not applicable to record-level review/framework""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Provenance citation for K-Dense literature-review skill used in preparing this review."", ""claim_limit"": [""Not scientific evidence for space autonomy; authors report no task-level evaluation.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
What is BioSentinel?,"[""Abby Tabor""]",2025,NASA mission account,,https://www.nasa.gov/centers-and-facilities/ames/what-is-biosentinel/,bg_biosentinel_status,bg_biosentinel_status,official mission account,Official mission account relevant outcome paragraphs read,background or mission context,biosentinel_status,supporting_automation,deep space,"[""Four biological experiments showed no yeast growth, likely due to extended prelaunch storage; radiation monitoring continued.""]","[""Official mission account; hardware success and biological outcome must be distinguished.""]",https://www.nasa.gov/centers-and-facilities/ames/what-is-biosentinel/,include,2026-10-25,deep space,Unknown: this source extraction does not separately establish computational deployment,deep space,"Four biological experiments showed no yeast growth, likely due to extended prelaunch storage; radiation monitoring continued.",Dedicated bioassay execution,Unknown: complete mission support roles were not extracted; see linked mission records,background,bg_biosentinel_status,"[""02_environment.tex"", ""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/5,"{""file"": ""background_records.json"", ""citekey"": ""bg_biosentinel_status""}",v5.1-2026-10-26,deep space,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""unknown""}","Mission outcome source is relevant, but a generic background template does not establish processor location or support burden.",[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Four biological experiments showed no yeast growth, likely due to extended prelaunch storage; radiation monitoring continued."", ""claim_limit"": [""Official mission account; hardware success and biological outcome must be distinguished.""], ""counterexample_or_comparator"": ""Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
The O/OREOS mission: first science data from the Space Environment Survivability of Living Organisms (SESLO) payload.,"[""Wayne L Nicholson"", ""Antonio J Ricco"", ""Elwood Agasid"", ""Christopher Beasley"", ""Millan Diaz-Aguado"", ""Pascale Ehrenfreund"", ""Charles Friedericks"", ""Shakib Ghassemieh"", ""Michael Henschke"", ""John W Hines"", ""Christopher Kitts"", ""Ed Luzzi"", ""Diana Ly"", ""Nghia Mai"", ""Rocco Mancinelli"", ""Michael McIntyre"", ""Giovanni Minelli"", ""Michael Neumann"", ""Macarena Parra"", ""Matthew Piccini"", ""R Mike Rasay"", ""Robert Ricks"", ""Orlando Santos"", ""Aaron Schooley"", ""David Squires"", ""Linda Timucin"", ""Bruce Yost"", ""Anthony Young""]",2011,Astrobiology,10.1089/ast.2011.0714,https://pubmed.ncbi.nlm.nih.gov/22091486/,bio_ooreos2011,bio_ooreos2011,journal article,abstract,orbital biology,O/OREOS-SESLO,supporting_automation,orbit,"[""Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite.""]","[""Timed execution is not adaptive hypothesis selection; orbital environment combines radiation and microgravity.""]","PubMed PMID 22091486, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/22091486/",include,2026-10-25,Orbit and delayed-synchronous terrestrial control experiments,Payload assay control; scientific comparison on Earth; exact processing hardware not stated,orbit,"Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite.",Timed medium rehydration of bacterial microwells and three-color transmitted-intensity measurement.,Ground investigators prepare and compare flight and delayed-synchronous ground-control experiments; detailed operational interventions not specified in the abstract.,biology,bio_ooreos2011,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/6,"{""file"": ""biology_records.json"", ""citekey"": ""bio_ooreos2011""}",v5.1-2026-10-26,Orbit and delayed-synchronous terrestrial control experiments,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""partly_known""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pubmed_search_log.json"", ""query_id"": ""P3_biosat_heritage"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite."", ""claim_limit"": [""Timed execution is not adaptive hypothesis selection; orbital environment combines radiation and microgravity.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",22091486,,,"We report the first telemetered spaceflight science results from the orbiting Space Environment Survivability of Living Organisms (SESLO) experiment, executed by one of the two 10 cm cube-format payloads aboard the 5.5 kg Organism/Organic Exposure to Orbital Stresses (O/OREOS) free-flying nanosatellite. The O/OREOS spacecraft was launched successfully to a 72° inclination, 650 km Earth orbit on 19 November 2010. This satellite provides access to the radiation environment of space in relatively weak regions of Earth's protective magnetosphere as it passes close to the north and south magnetic poles; the total dose rate is about 15 times that in the orbit of the International Space Station. The SESLO experiment measures the long-term survival, germination, and growth responses, including metabolic activity, of Bacillus subtilis spores exposed to the microgravity, ionizing radiation, and heavy-ion bombardment of its high-inclination orbit. Six microwells containing wild-type (168) and six more containing radiation-sensitive mutant (WN1087) strains of dried B. subtilis spores were rehydrated with nutrient medium after 14 days in space to allow the spores to germinate and grow. Similarly, the same distribution of organisms in a different set of microwells was rehydrated with nutrient medium after 97 days in space. The nutrient medium included the redox dye Alamar blue, which changes color in response to cellular metabolic activity. Three-color transmitted intensity measurements of all microwells were telemetered to Earth within days of each of the 48 h growth experiments. We report here on the evaluation and interpretation of these spaceflight data in comparison to delayed-synchronous laboratory ground control experiments.","[""Journal Article"", ""Research Support, U.S. Gov't, Non-P.H.S.""]","[""P3_biosat_heritage""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Nanopore DNA Sequencing and Genome Assembly on the International Space Station.,"[""Sarah L Castro-Wallace"", ""Charles Y Chiu"", ""Kristen K John"", ""Sarah E Stahl"", ""Kathleen H Rubins"", ""Alexa B R McIntyre"", ""Jason P Dworkin"", ""Mark L Lupisella"", ""David J Smith"", ""Douglas J Botkin"", ""Timothy A Stephenson"", ""Sissel Juul"", ""Daniel J Turner"", ""Fernando Izquierdo"", ""Scot Federman"", ""Doug Stryke"", ""Sneha Somasekar"", ""Noah Alexander"", ""Guixia Yu"", ""Christopher E Mason"", ""Aaron S Burton""]",2017,Scientific reports,10.1038/s41598-017-18364-0,https://pubmed.ncbi.nlm.nih.gov/29269933/,bio_sequencing2017,bio_sequencing2017,journal article,"fulltext selected methods/results; v4 selected cached full-text passages rechecked, see v4_recheck_scope",orbital biology,ISS-MinION,supporting_automation,ISS,"[""Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility.""]","[""Do not describe simulated real-time analysis as a flown autonomous sample-to-answer workflow.""]",https://pmc.ncbi.nlm.nih.gov/articles/PMC5740133/ ; Materials and Methods: Sequencing Experiments; Basecalling and Read Selection; Discussion,include,2026-10-25,ISS sequencing runs and terrestrial comparator sequencing,"ISS Surface Pro/MinKNOW controls acquisition; simulated real-time bioinformatics and genome assembly are separate analytical demonstrations, not established as autonomous onboard analysis",ISS,Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility.,Crew loads and primes MinION flow cells; nanopore sequencing is performed on the ISS.,Crew members thaw and load prepared samples and start sequencing; ground personnel prepare DNA and run near-synchronous controls.,biology,bio_sequencing2017,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/7,"{""file"": ""biology_records.json"", ""citekey"": ""bio_sequencing2017""}",v5.1-2026-10-26,ISS sequencing runs and terrestrial comparator sequencing,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",section_titles_and_relevant_passages_rechecked_v4,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/0"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P2_orbital_bio_automation"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility."", ""claim_limit"": [""Do not describe simulated real-time analysis as a flown autonomous sample-to-answer workflow.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",29269933,,PMC5740133,"We evaluated the performance of the MinION DNA sequencer in-flight on the International Space Station (ISS), and benchmarked its performance off-Earth against the MinION, Illumina MiSeq, and PacBio RS II sequencing platforms in terrestrial laboratories. Samples contained equimolar mixtures of genomic DNA from lambda bacteriophage, Escherichia coli (strain K12, MG1655) and Mus musculus (female BALB/c mouse). Nine sequencing runs were performed aboard the ISS over a 6-month period, yielding a total of 276,882 reads with no apparent decrease in performance over time. From sequence data collected aboard the ISS, we constructed directed assemblies of the ~4.6 Mb E. coli genome, ~48.5 kb lambda genome, and a representative M. musculus sequence (the ~16.3 kb mitochondrial genome), at 100%, 100%, and 96.7% consensus pairwise identity, respectively; de novo assembly of the E. coli genome from raw reads yielded a single contig comprising 99.9% of the genome at 98.6% consensus pairwise identity. Simulated real-time analyses of in-flight sequence data using an automated bioinformatic pipeline and laptop-based genomic assembly demonstrated the feasibility of sequencing analysis and microbial identification aboard the ISS. These findings illustrate the potential for sequencing applications including disease diagnosis, environmental monitoring, and elucidating the molecular basis for how organisms respond to spaceflight.","[""Journal Article"", ""Research Support, N.I.H., Extramural"", ""Research Support, Non-U.S. Gov't"", ""Research Support, U.S. Gov't, Non-P.H.S.""]","[""P2_orbital_bio_automation""]","2026-10-26: selected cached PMC XML sections, not a new full-paper review. Materials and Methods: Sequencing Experiments; Basecalling and Read Selection; Discussion",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Effect of microgravity on proliferation and differentiation of embryonic stem cells in an automated culturing system during the TZ-1 space mission.,"[""Xiaohua Lei"", ""Yujing Cao"", ""Ying Zhang"", ""Jingjing Qian"", ""Qian Zhao"", ""Fangwu Liu"", ""Tao Zhang"", ""Jiaxi Zhou"", ""Ying Gu"", ""Guoliang Xia"", ""Enkui Duan""]",2018,Cell proliferation,10.1111/cpr.12466,https://pubmed.ncbi.nlm.nih.gov/29999554/,bio_tz2018,bio_tz2018,journal article,abstract,orbital biology,TZ-1-cell-culture,supporting_automation,orbit,"[""Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1.""]","[""No demonstrated learning-driven experiment selection in the accessed evidence.""]","PubMed PMID 29999554, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/29999554/",include,2026-10-25,TZ-1 flight culture and image observations,Payload culture/imaging control; received images analyzed on Earth,orbit,Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1.,"Automated culture, daily medium exchange, and bright-field/fluorescence imaging.",Researchers seed cultures and analyze images transmitted to the ground; in-flight hands-on intervention is not described in the abstract.,biology,bio_tz2018,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/8,"{""file"": ""biology_records.json"", ""citekey"": ""bio_tz2018""}",v5.1-2026-10-26,TZ-1 flight culture and image observations,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""partly_known""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/1"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P2_orbital_bio_automation"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1."", ""claim_limit"": [""No demonstrated learning-driven experiment selection in the accessed evidence.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",29999554,,PMC6528932,"OBJECTIVE: Despite a great number of studies analysing the effects of microgravity on stem cell proliferation and differentiation, few of them have focused on real-time imaging estimates in space. Herein, we utilized the TZ-1 cargo spacecraft, automatic cell culture equipment and live cell imaging techniques to examine the effects of real microgravity on the proliferation and differentiation of mouse embryonic stem cells (mESCs).
MATERIALS AND METHODS: Oct4-GFP, Brachyury-GFP mESC and Oct4-GFP mESC-derived EBs were used as experimental samples in the TZ-1 spaceflight mission. These samples were seeded into chambers, cultured in an automatic cell culture device and were transported into space during the TZ-1 mission. Over 15 days of spaceflight, bright field and fluorescent images of cell growth were taken in micrography, and the medium was changed every day. Real-time image data were transferred to the ground for analysis.
RESULTS: Space microgravity maintains stemness and long-term survival of mESCs, promising 3D aggregate formation. Although microgravity did not significantly prevent the migration of EBs on the ECM substrate, it did prevent terminal differentiation of cells.
CONCLUSIONS: This study demonstrates that space microgravity might play a potential role in supporting 3D cell growth and maintenance of stemness in embryonic stem cells, while it may negatively affect terminal differentiation.","[""Journal Article""]","[""P2_orbital_bio_automation""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
GeneLab: Omics database for spaceflight experiments.,"[""Shayoni Ray"", ""Samrawit Gebre"", ""Homer Fogle"", ""Daniel C Berrios"", ""Peter B Tran"", ""Jonathan M Galazka"", ""Sylvain V Costes""]",2019,"Bioinformatics (Oxford, England)",10.1093/bioinformatics/bty884,https://pubmed.ncbi.nlm.nih.gov/30329036/,bio_genelab2019,bio_genelab2019,journal article,abstract,orbital biology,GeneLab,background,ground data infrastructure,"[""Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets.""]","[""A database is enabling infrastructure, not a deployed autonomous experiment.""]",https://pubmed.ncbi.nlm.nih.gov/30329036/,include,2026-10-25,Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset,ground,Not applicable: no new physical intervention in this study,Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets.,Not applicable: no new physical intervention in this computational or data-resource study,Data curation and analysis are performed by researchers.,biology,bio_genelab2019,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/9,"{""file"": ""biology_records.json"", ""citekey"": ""bio_genelab2019""}",v5.1-2026-10-26,Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pubmed_search_log.json"", ""query_id"": ""P4_space_bio_data"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets."", ""claim_limit"": [""A database is enabling infrastructure, not a deployed autonomous experiment.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",30329036,,,"MOTIVATION: To curate and organize expensive spaceflight experiments conducted aboard space stations and maximize the scientific return of investment, while democratizing access to vast amounts of spaceflight related omics data generated from several model organisms.
RESULTS: The GeneLab Data System (GLDS) is an open access database containing fully coordinated and curated 'omics' (genomics, transcriptomics, proteomics, metabolomics) data, detailed metadata and radiation dosimetry for a variety of model organisms. GLDS is supported by an integrated data system allowing federated search across several public bioinformatics repositories. Archived datasets can be queried using full-text search (e.g. keywords, Boolean and wildcards) and results can be sorted in multifactorial manner using assistive filters. GLDS also provides a collaborative platform built on GenomeSpace for sharing files and analyses with collaborators. It currently houses 172 datasets and supports standard guidelines for submission of datasets, MIAME (for microarray), ENCODE Consortium Guidelines (for RNA-seq) and MIAPE Guidelines (for proteomics).
AVAILABILITY AND IMPLEMENTATION: https://genelab.nasa.gov/.","[""Journal Article"", ""Research Support, Non-U.S. Gov't""]","[""P4_space_bio_data""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
EcAMSat spaceflight measurements of the role of σs in antibiotic resistance of stationary phase Escherichia coli in microgravity.,"[""Michael R Padgen"", ""Matthew P Lera"", ""Macarena P Parra"", ""Antonio J Ricco"", ""Matthew Chin"", ""Tori N Chinn"", ""Aaron Cohen"", ""Charlie R Friedericks"", ""Michael B Henschke"", ""Timothy V Snyder"", ""Stevan M Spremo"", ""Jing-Hung Wang"", ""A C Matin""]",2020,Life sciences in space research,10.1016/j.lssr.2019.10.007,https://pubmed.ncbi.nlm.nih.gov/31987476/,bio_ecamsat2020,bio_ecamsat2020,journal article,abstract,orbital biology,EcAMSat,supporting_automation,orbit,"[""Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects.""]","[""Biological storage history is a confounder; published comment and response exist and were not substantively assessed.""]","PubMed PMID 31987476, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/31987476/",include,2026-10-25,EcAMSat flight assays and terrestrial controls,Payload assay control; comparative biological analysis on Earth; exact hardware not stated,orbit,Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects.,"Dedicated bacterial culture, starvation, gentamicin dosing, and optical metabolic readout.",Researchers prepare the assay and run parallel and storage-stress ground controls; detailed intervention history is not specified in the abstract.,biology,bio_ecamsat2020,"[""02_environment.tex"", ""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/10,"{""file"": ""biology_records.json"", ""citekey"": ""bio_ecamsat2020""}",v5.1-2026-10-26,EcAMSat flight assays and terrestrial controls,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""partly_known""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pubmed_search_log.json"", ""query_id"": ""P2_orbital_bio_automation"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P3_biosat_heritage"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects."", ""claim_limit"": [""Biological storage history is a confounder; published comment and response exist and were not substantively assessed.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",31987476,,,"We report the results of the EcAMSat (Escherichia coli Antimicrobial Satellite) autonomous space flight experiment, investigating the role of σs in the development of antibiotic resistance in uropathogenic E. coli (UPEC) in microgravity (µ-g). The presence of σs, encoded by the rpoS gene, has been shown to increase antibiotic resistance in Earth gravity, but it was unknown if this effect occurs in µ-g. Two strains, wildtype (WT) UPEC and its isogenic ΔrpoS mutant, were grown to stationary phase aboard EcAMSat, an 11-kg small satellite, and in a parallel ground-based control experiment; cell growth rates for the two strains were found to be unaltered by µ-g. After starvation for over 24 h, stationary-phase cells were incubated with three doses of gentamicin (Gm), a common treatment for urinary tract infections (which have been reported in astronauts). Cellular metabolic activity was measured optically using the redox-based indicator alamarBlue (aB): both strains exhibited slower metabolism in µ-g, consistent with results from previous smallsat missions. The results also showed that µ-g did not enhance UPEC resistance to Gm; in fact, both strains were more susceptible to Gm in µ-g. It was also found, via a second ground-control experiment, that multi-week storage in the payload hardware stressed the cells, potentially obscuring small differential effects of the antibiotic between WT and mutant and/or between µ-g and ground. Overall, results showed that the ∆rpoS mutant was 34-37% less metabolically active than the WT for four different sets of conditions: ground without Gm, ground with Gm; µ-g without Gm, µ-g with Gm. We conclude therefore that the rpoS gene and its downstream products are important therapeutic targets for treating bacterial infections in space, much as they are on the ground.","[""Journal Article""]","[""P2_orbital_bio_automation"", ""P3_biosat_heritage""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
BioSentinel: A Biological CubeSat for Deep Space Exploration.,"[""Sofia Massaro Tieze"", ""Lauren C Liddell"", ""Sergio R Santa Maria"", ""Sharmila Bhattacharya""]",2023,Astrobiology,10.1089/ast.2019.2068,https://pubmed.ncbi.nlm.nih.gov/32282239/,bio_biosentinel2023,bio_biosentinel2023,journal article,abstract,orbital biology,BioSentinel,supporting_automation,ground development for deep-space mission,"[""Biological CubeSat concept and implementation for yeast radiation-response measurements.""]","[""Design article is not the final mission outcome; use Lingam2025 for flight results. Early online 2020, final issue 2023.""]","PubMed PMID 32282239, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/32282239/",include,2026-10-25,Design and heritage account; no new flight dataset established in this record,Unknown: flight processing location is not established by this design/heritage abstract,ground development for deep-space mission,Biological CubeSat concept and implementation for yeast radiation-response measurements.,Proposed/design-described support and optical measurement of preloaded yeast assays; this introductory record is not an outcome report.,Researchers design and optimize the biological payload; no executed human-support timeline is established by this introductory abstract.,biology,bio_biosentinel2023,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/11,"{""file"": ""biology_records.json"", ""citekey"": ""bio_biosentinel2023""}",v5.1-2026-10-26,Design and heritage account; no new flight dataset established in this record,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/2"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P3_biosat_heritage"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Biological CubeSat concept and implementation for yeast radiation-response measurements."", ""claim_limit"": [""Design article is not the final mission outcome; use Lingam2025 for flight results. Early online 2020, final issue 2023.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",32282239,,PMC10254969,"BioSentinel is the first biological CubeSat designed and developed for deep space. The main objectives of this NASA mission are to assess the effects of deep space radiation on biological systems and to engineer a CubeSat platform that can autonomously support and gather data from model organisms hundreds of thousands of kilometers from Earth. The articles in this special collection describe the extensive optimization of the biological payload system performed in preparation for this long-duration deep space mission. In this study, we briefly introduce BioSentinel and provide a glimpse into its technical and conceptual heritage by detailing the evolution of the science, subsystems, and capabilities of NASA's previous biological CubeSats. This introduction is not intended as an exhaustive review of CubeSat missions, but rather provides insight into the unique optimization parameters, science, and technology of those few that employ biological model systems.","[""Journal Article"", ""Research Support, U.S. Gov't, Non-P.H.S.""]","[""P3_biosat_heritage""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Knowledge Network Embedding of Transcriptomic Data from Spaceflown Mice Uncovers Signs and Symptoms Associated with Terrestrial Diseases.,"[""Charlotte A Nelson"", ""Ana Uriarte Acuna"", ""Amber M Paul"", ""Ryan T Scott"", ""Atul J Butte"", ""Egle Cekanaviciute"", ""Sergio E Baranzini"", ""Sylvain V Costes""]",2021,"Life (Basel, Switzerland)",10.3390/life11010042,https://pubmed.ncbi.nlm.nih.gov/33445483/,bio_network2021,bio_network2021,journal article,Abstract assessed; open full text retrieved and retained for further review,orbital biology,GeneLab-SPOKE,core_ai,ground analysis of flight data,"[""Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge.""]","[""Knowledge-graph associations do not establish astronaut disease or causal intervention effects.""]",https://pubmed.ncbi.nlm.nih.gov/33445483/,include,2026-10-25,Source observations: flight data,ground,Not applicable: no new physical intervention in this study,Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge.,Not applicable: no new physical intervention in this computational or data-resource study,Researchers select datasets and interpret ranked associations.,biology,bio_network2021,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/12,"{""file"": ""biology_records.json"", ""citekey"": ""bio_network2021""}",v5.1-2026-10-26,Source observations: flight data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],abstract_assessed_fulltext_retrieved_not_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/3"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P4_space_bio_data"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge."", ""claim_limit"": [""Knowledge-graph associations do not establish astronaut disease or causal intervention effects.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",33445483,,PMC7828077,"There has long been an interest in understanding how the hazards from spaceflight may trigger or exacerbate human diseases. With the goal of advancing our knowledge on physiological changes during space travel, NASA GeneLab provides an open-source repository of multi-omics data from real and simulated spaceflight studies. Alone, this data enables identification of biological changes during spaceflight, but cannot infer how that may impact an astronaut at the phenotypic level. To bridge this gap, Scalable Precision Medicine Oriented Knowledge Engine (SPOKE), a heterogeneous knowledge graph connecting biological and clinical data from over 30 databases, was used in combination with GeneLab transcriptomic data from six studies. This integration identified critical symptoms and physiological changes incurred during spaceflight.","[""Journal Article""]","[""P4_space_bio_data""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
BioSentinel: A Biofluidic Nanosatellite Monitoring Microbial Growth and Activity in Deep Space.,"[""Michael R Padgen"", ""Lauren C Liddell"", ""Shilpa R Bhardwaj"", ""Diana Gentry"", ""Diana Marina"", ""Macarena Parra"", ""Travis Boone"", ""Ming Tan"", ""Lance Ellingson"", ""Abraham Rademacher"", ""Joshua Benton"", ""Aaron Schooley"", ""Aliyeh Mousavi"", ""Charles Friedericks"", ""Robert P Hanel"", ""Antonio J Ricco"", ""Sharmila Bhattacharya"", ""Sergio R Santa Maria""]",2023,Astrobiology,10.1089/ast.2020.2305,https://pubmed.ncbi.nlm.nih.gov/33601926/,bio_biofluidic2023,bio_biofluidic2023,journal article,abstract,orbital biology,BioSentinel,supporting_automation,ground instrument development,"[""Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space.""]","[""Instrument architecture does not establish successful biological growth in the final mission; early online 2021, final issue 2023.""]","PubMed PMID 33601926, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/33601926/",include,2026-10-25,BioSentinel payload development and test evidence,Unknown: exact computation location is not specified in the inspected abstract,ground instrument development,Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space.,"Development and testing of culture-card microfluidics, fluid delivery, and optical readout.","Researchers design, assemble, and test the payload; detailed mission-time interventions are not established in the abstract.",biology,bio_biofluidic2023,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/13,"{""file"": ""biology_records.json"", ""citekey"": ""bio_biofluidic2023""}",v5.1-2026-10-26,BioSentinel payload development and test evidence,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""partly_known""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pubmed_search_log.json"", ""query_id"": ""P3_biosat_heritage"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space."", ""claim_limit"": [""Instrument architecture does not establish successful biological growth in the final mission; early online 2021, final issue 2023.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",33601926,,,"Small satellite technologies, particularly CubeSats, are enabling breakthrough research in space. Over the past 15 years, NASA Ames Research Center has developed and flown half a dozen biological CubeSats in low Earth orbit (LEO) to conduct space biology and astrobiology research investigating the effects of the space environment on microbiological organisms. These studies of the impacts of radiation and reduced gravity on cellular processes include dose-dependent interactions with antimicrobial drugs, measurements of gene expression and signaling, and assessment of radiation damage. BioSentinel, the newest addition to this series, will be the first deep space biological CubeSat, its heliocentric orbit extending far beyond the radiation-shielded environment of low Earth orbit. BioSentinel's 4U biosensing payload, the first living biology space experiment ever conducted beyond the Earth-Moon system, will use a microbial bioassay to assess repair of radiation-induced DNA damage in eukaryotic cells over a duration of 6-12 months. Part of a special collection of articles focused on BioSentinel and its science mission, this article describes the design, development, and testing of the biosensing payload's microfluidics and optical systems, highlighting improvements relative to previous CubeSat life-support and bioanalytical measurement technologies.","[""Journal Article"", ""Research Support, U.S. Gov't, Non-P.H.S.""]","[""P3_biosat_heritage""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
NASA GeneLab RNA-seq consensus pipeline: standardized processing of short-read RNA-seq data.,"[""Eliah G Overbey"", ""Amanda M Saravia-Butler"", ""Zhe Zhang"", ""Komal S Rathi"", ""Homer Fogle"", ""Willian A da Silveira"", ""Richard J Barker"", ""Joseph J Bass"", ""Afshin Beheshti"", ""Daniel C Berrios"", ""Elizabeth A Blaber"", ""Egle Cekanaviciute"", ""Helio A Costa"", ""Laurence B Davin"", ""Kathleen M Fisch"", ""Samrawit G Gebre"", ""Matthew Geniza"", ""Rachel Gilbert"", ""Simon Gilroy"", ""Gary Hardiman"", ""Raúl Herranz"", ""Yared H Kidane"", ""Colin P S Kruse"", ""Michael D Lee"", ""Ted Liefeld"", ""Norman G Lewis"", ""J Tyson McDonald"", ""Robert Meller"", ""Tejaswini Mishra"", ""Imara Y Perera"", ""Shayoni Ray"", ""Sigrid S Reinsch"", ""Sara Brin Rosenthal"", ""Michael Strong"", ""Nathaniel J Szewczyk"", ""Candice G T Tahimic"", ""Deanne M Taylor"", ""Joshua P Vandenbrink"", ""Alicia Villacampa"", ""Silvio Weging"", ""Chris Wolverton"", ""Sarah E Wyatt"", ""Luis Zea"", ""Sylvain V Costes"", ""Jonathan M Galazka""]",2021,iScience,10.1016/j.isci.2021.102361,https://pubmed.ncbi.nlm.nih.gov/33870146/,bio_rnaseq2021,bio_rnaseq2021,journal article,Abstract assessed; open full text retrieved and retained for further review,orbital biology,GeneLab-pipeline,background,ground data infrastructure,"[""Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse.""]","[""Standard processing cannot remove every biological or mission-level confounder.""]",https://pubmed.ncbi.nlm.nih.gov/33870146/,include,2026-10-25,Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset,ground,Not applicable: no new physical intervention in this study,Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse.,Not applicable: no new physical intervention in this computational or data-resource study,Researchers implement shared processing and quality control.,biology,bio_rnaseq2021,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/14,"{""file"": ""biology_records.json"", ""citekey"": ""bio_rnaseq2021""}",v5.1-2026-10-26,Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],abstract_assessed_fulltext_retrieved_not_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/4"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P4_space_bio_data"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse."", ""claim_limit"": [""Standard processing cannot remove every biological or mission-level confounder.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",33870146,,PMC8044432,"With the development of transcriptomic technologies, we are able to quantify precise changes in gene expression profiles from astronauts and other organisms exposed to spaceflight. Members of NASA GeneLab and GeneLab-associated analysis working groups (AWGs) have developed a consensus pipeline for analyzing short-read RNA-sequencing data from spaceflight-associated experiments. The pipeline includes quality control, read trimming, mapping, and gene quantification steps, culminating in the detection of differentially expressed genes. This data analysis pipeline and the results of its execution using data submitted to GeneLab are now all publicly available through the GeneLab database. We present here the full details and rationale for the construction of this pipeline in order to promote transparency, reproducibility, and reusability of pipeline data; to provide a template for data processing of future spaceflight-relevant datasets; and to encourage cross-analysis of data from other databases with the data available in GeneLab.","[""Journal Article""]","[""P4_space_bio_data""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
An Integrative Network Science and Artificial Intelligence Drug Repurposing Approach for Muscle Atrophy in Spaceflight Microgravity.,"[""Vidya Manian"", ""Jairo Orozco-Sandoval"", ""Victor Diaz-Martinez""]",2021,Frontiers in cell and developmental biology,10.3389/fcell.2021.732370,https://pubmed.ncbi.nlm.nih.gov/34604234/,bio_drug2021,bio_drug2021,journal article,abstract,orbital biology,Space-muscle-network,core_ai,ground analysis of flight data,"[""Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks.""]","[""Computational drug ranking is not experimental validation of an effective countermeasure.""]",https://pubmed.ncbi.nlm.nih.gov/34604234/,include,2026-10-25,Source observations: flight data,ground,Not applicable: no new physical intervention in this study,Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks.,Not applicable: no new physical intervention in this computational or data-resource study,Human-defined knowledge graphs and downstream candidate interpretation.,biology,bio_drug2021,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/15,"{""file"": ""biology_records.json"", ""citekey"": ""bio_drug2021""}",v5.1-2026-10-26,Source observations: flight data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/5"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P1_space_bio_ai"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P4_space_bio_data"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks."", ""claim_limit"": [""Computational drug ranking is not experimental validation of an effective countermeasure.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",34604234,,PMC8481783,"Muscle atrophy is a side effect of several terrestrial diseases which also affects astronauts severely in space missions due to the reduced gravity in spaceflight. An integrative graph-theoretic network-based drug repurposing methodology quantifying the interplay of key gene regulations and protein-protein interactions in muscle atrophy conditions is presented. Transcriptomic datasets from mice in spaceflight from GeneLab have been extensively mined to extract the key genes that cause muscle atrophy in organ muscle tissues such as the thymus, liver, and spleen. Top muscle atrophy gene regulators are selected by Bayesian Markov blanket method and gene-disease knowledge graph is constructed using the scalable precision medicine knowledge engine. A deep graph neural network is trained for predicting links in the network. The top ranked diseases are identified and drugs are selected for repurposing using drug bank resource. A disease drug knowledge graph is constructed and the graph neural network is trained for predicting new drugs. The results are compared with machine learning methods such as random forest, and gradient boosting classifiers. Network measure based methods shows that preferential attachment has good performance for link prediction in both the gene-disease and disease-drug graphs. The receiver operating characteristic curves, and prediction accuracies for each method show that the random walk similarity measure and deep graph neural network outperforms the other methods. Several key target genes identified by the graph neural network are associated with diseases such as cancer, diabetes, and neural disorders. The novel link prediction approach applied to the disease drug knowledge graph identifies the Monoclonal Antibodies drug therapy as suitable candidate for drug repurposing for spaceflight induced microgravity. There are a total of 21 drugs identified as possible candidates for treating muscle atrophy. Graph neural network is a promising deep learning architecture for link prediction from gene-disease, and disease-drug networks.","[""Journal Article""]","[""P1_space_bio_ai"", ""P4_space_bio_data""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Microfluidics-integrated spaceflight hardware for measuring muscle strength of Caenorhabditis elegans on the International Space Station.,"[""Purushottam Soni"", ""Taslim Anupom"", ""Leila Lesanpezeshki"", ""Mizanur Rahman"", ""Jennifer E Hewitt"", ""Matthew Vellone"", ""Louis Stodieck"", ""Jerzy Blawzdziewicz"", ""Nathaniel J Szewczyk"", ""Siva A Vanapalli""]",2022,NPJ microgravity,10.1038/s41526-022-00241-4,https://pubmed.ncbi.nlm.nih.gov/36344513/,bio_nemaflex2022,bio_nemaflex2022,journal article,"abstract and selected fulltext; v4 selected cached full-text passages rechecked, see v4_recheck_scope",orbital biology,NemaFlex-space,supporting_automation,Ground validation and ISS operation; crew-performed loading and imaging reported,"[""Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks.""]","[""Article principally reports hardware and Earth validation; flight hardware does not mean autonomous science decisions.""]",https://pmc.ncbi.nlm.nih.gov/articles/PMC9640571/ ; Results: Flight launch and on-orbit operation; Methods: Image acquisition and processing,include,2026-10-25,Ground validation and ISS worm-culture/imaging operations,Ground image analysis is described; flight recording uses dedicated hardware; location of every processing step is not established,Earth validation and ISS on-orbit operation,"Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks.","Worm-culture transfer and loading into NemaFlex-S chambers, imaging of movement, and sample freezing.","Astronauts perform on-orbit culture inoculation, loading and recording with author guidance; teams prepare hardware/cultures and run ground controls.",biology,bio_nemaflex2022,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/16,"{""file"": ""biology_records.json"", ""citekey"": ""bio_nemaflex2022""}",v5.1-2026-10-26,Ground validation and ISS worm-culture/imaging operations,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.","[""The abstract emphasizes Earth validation, but the rechecked Flight launch and on-orbit operation section explicitly reports ISS crew operations. This is not a demonstration of AI-directed experiments.""]",selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",section_titles_and_relevant_passages_rechecked_v4,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/6"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P2_orbital_bio_automation"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks."", ""claim_limit"": [""Article principally reports hardware and Earth validation; flight hardware does not mean autonomous science decisions.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",36344513,,PMC9640571,"Caenorhabditis elegans is a low-cost genetic model that has been flown to the International Space Station to investigate the influence of microgravity on changes in the expression of genes involved in muscle maintenance. These studies showed that genes that encode muscle attachment complexes have decreased expression under microgravity. However, it remains to be answered whether the decreased expression leads to concomitant changes in animal muscle strength, specifically across multiple generations. We recently reported the NemaFlex microfluidic device for the measurement of muscle strength of C. elegans (Rahman et al., Lab Chip, 2018). In this study, we redesign our original NemaFlex device and integrate it with flow control hardware for spaceflight investigations considering mixed animal culture, constraints on astronaut time, crew safety, and on-orbit operations. The technical advances we have made include (i) a microfluidic device design that allows animals of a given size to be sorted from unsynchronized cultures and housed in individual chambers, (ii) a fluid handling protocol for injecting the suspension of animals into the microfluidic device that prevents channel clogging, introduction of bubbles, and crowding of animals in the chambers, and (iii) a custom-built worm-loading apparatus interfaced with the microfluidic device that allows easy manipulation of the worm suspension and prevents fluid leakage into the surrounding environment. Collectively, these technical advances enabled the development of new microfluidics-integrated hardware for spaceflight studies in C. elegans. Finally, we report Earth-based validation studies to test this new hardware, which has led to it being flown to the International Space Station.","[""Journal Article""]","[""P2_orbital_bio_automation""]","2026-10-26: selected cached PMC XML sections, not a new full-paper review. Results: Flight launch and on-orbit operation; Methods: Image acquisition and processing",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
A Compact Imaging Platform for Conducting C. elegans Phenotypic Assays on Earth and in Spaceflight.,"[""Taslim Anupom"", ""Siva A Vanapalli""]",2023,"Life (Basel, Switzerland)",10.3390/life13010200,https://pubmed.ncbi.nlm.nih.gov/36676149/,bio_cip2023,bio_cip2023,journal article,abstract,orbital biology,CIP-worm-imaging,transfer,ground,"[""Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint.""]","[""Space suitability is prospective; demonstrations described are on Earth.""]","PubMed abstract: Earth demonstrations, assay validation and prospective ISS application",include,2026-10-25,Earth C. elegans imaging experiments,ground,Ground laboratory,Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint.,"Smart-device-camera imaging of C. elegans on plates, droplets and microfluidic chips","Researchers prepare organisms, substrates and assays; no flight operation established.",biology,bio_cip2023,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/17,"{""file"": ""biology_records.json"", ""citekey"": ""bio_cip2023""}",v5.1-2026-10-26,Earth C. elegans imaging experiments,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}","Rechecked retained abstract: this is a physical ground imaging platform, not only a computational analysis.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computer-assisted phenotyping and human evaluation"", ""scientific_decision"": ""human-defined assays"", ""physical_execution"": ""ground imaging hardware with human preparation"", ""intervention_recovery"": ""unknown/not established""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/7"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P2_orbital_bio_automation"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint."", ""claim_limit"": [""Space suitability is prospective; demonstrations described are on Earth.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",36676149,,PMC9862956,"The model organism Caenorhabditis elegans is used in a variety of applications ranging from fundamental biological studies, to drug screening, to disease modeling, and to space-biology investigations. These applications rely on conducting whole-organism phenotypic assays involving animal behavior and locomotion. In this study, we report a 3D printed compact imaging platform (CIP) that is integrated with a smart-device camera for the whole-organism phenotyping of C. elegans. The CIP has no external optical elements and does not require mechanical focusing, simplifying the optical configuration. The small footprint of the system powered with a standard USB provides capabilities ranging from plug-and-play, to parallel operation, and to housing it in incubators for temperature control. We demonstrate on Earth the compatibility of the CIP with different C. elegans substrates, including agar plates, liquid droplets on glass slides and microfluidic chips. We validate the system with behavioral and thrashing assays and show that the phenotypic readouts are in good agreement with the literature data. We conduct a pilot study with mutants and show that the phenotypic data collected from the CIP distinguishes these mutants. Finally, we discuss how the simplicity and versatility offered by CIP makes it amenable to future C. elegans investigations on the International Space Station, where science experiments are constrained by system size, payload weight and crew time. Overall, the compactness, portability and ease-of-use makes the CIP desirable for research and educational outreach applications on Earth and in space.","[""Journal Article""]","[""P2_orbital_bio_automation""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Transfer learning as an AI-based solution to address limited datasets in space medicine.,"[""Ethan Waisberg"", ""Joshua Ong"", ""Sharif Amit Kamran"", ""Phani Paladugu"", ""Nasif Zaman"", ""Andrew G Lee"", ""Alireza Tavakkoli""]",2023,Life sciences in space research,10.1016/j.lssr.2022.12.002,https://pubmed.ncbi.nlm.nih.gov/36682827/,bio_transfer2023,bio_transfer2023,review,abstract,orbital biology,Space-medicine-transfer,background,conceptual review,"[""Transfer learning is discussed as a response to small space-medicine datasets.""]","[""Review of potential methods, not a flight demonstration or proof that domain shift is resolved.""]",https://pubmed.ncbi.nlm.nih.gov/36682827/,include,2026-10-25,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Transfer learning is discussed as a response to small space-medicine datasets.,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,biology,bio_transfer2023,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/18,"{""file"": ""biology_records.json"", ""citekey"": ""bio_transfer2023""}",v5.1-2026-10-26,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""not_applicable""}","Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""not applicable to record-level review/framework"", ""scientific_decision"": ""not applicable to record-level review/framework"", ""physical_execution"": ""not applicable to record-level review/framework"", ""intervention_recovery"": ""not applicable to record-level review/framework""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pubmed_search_log.json"", ""query_id"": ""P1_space_bio_ai"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Transfer learning is discussed as a response to small space-medicine datasets."", ""claim_limit"": [""Review of potential methods, not a flight demonstration or proof that domain shift is resolved.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",36682827,,,"The advent of artificial intelligence (AI) has a promising role in the future long-duration spaceflight missions. Traditional AI algorithms rely on training and testing data from the same domain. However, astronaut medical data is naturally limited to a small sample size and often difficult to collect, leading to extremely limited datasets. This significantly limits the ability of traditional machine learning methodologies. Transfer learning is a potential solution to overcome this dataset size limitation and can help improve training time and performance of a neural networks. We discuss the unique challenges of space medicine in producing datasets and transfer learning as an emerging technique to address these issues.","[""Journal Article""]","[""P1_space_bio_ai""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Human skeletal muscle tissue chip autonomous payload reveals changes in fiber type and metabolic gene expression due to spaceflight.,"[""Maddalena Parafati"", ""Shelby Giza"", ""Tushar S Shenoy"", ""Jorge A Mojica-Santiago"", ""Meghan Hopf"", ""Legrand K Malany"", ""Don Platt"", ""Isabel Moore"", ""Zachary A Jacobs"", ""Paul Kuehl"", ""Jason Rexroat"", ""Gentry Barnett"", ""Christine E Schmidt"", ""William T McLamb"", ""Twyman Clements"", ""Paul M Coen"", ""Siobhan Malany""]",2023,NPJ microgravity,10.1038/s41526-023-00322-y,https://pubmed.ncbi.nlm.nih.gov/37714852/,bio_muscle2023,bio_muscle2023,journal article,"fulltext selected methods/results/discussion; v4 selected cached full-text passages rechecked, see v4_recheck_scope",orbital biology,ISS-muscle-CubeLab,supporting_automation,ISS,"[""Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14.""]","[""Bubble/salt effects made flow readings uncertain; continuation required human scientific judgement. Robot repair was not demonstrated.""]","PMC10504373 XML: Results Sec4 (Differential expressed genes: flight vs ground and OS vs YA, first paragraph: nonstimulated analysis); Sec5 (Post-flight transcriptomic comparisons: flight vs ground, first paragraph and Fig. 2A: MYH1/OS); Methods Sec9 (Myoblast isolation: donor pooling), Sec12 (On-orbit payload operation: preservation/cold transfer), Sec13 (Post-flight RNA extraction); Introduction Fig. 1C and Results Fig. 2 captions (replicate chips); Discussion Sec7 penultimate paragraph (nonmodular early sampling/storage limit). Primary text selected sections, without PDF page numbers.",include,2026-10-25,"ISS tissue-chip telemetry/images and post-return RNA measurements, with asynchronous terrestrial controls",ISS flight computer executes payload protocols; telemetry interpretation and post-return transcriptomics occur on Earth,ISS,Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14.,"Programmed perfusion, microscope positioning/imaging, electrical stimulation and RNALater delivery; subsequent crew cold stowage.","Ground team prepares tissues, monitors telemetry and initiates early termination/preservation; crew installs the CubeLab and transfers it to cold stowage.",biology,bio_muscle2023,"[""02_environment.tex"", ""03a_orbital_biology.tex"", ""06_robotics.tex"", ""07_agenda.tex""]",raw_v3/literature_matrix.json#/19,"{""file"": ""biology_records.json"", ""citekey"": ""bio_muscle2023""}",v5.1-2026-10-26,"ISS tissue-chip telemetry/images and post-return RNA measurements, with asynchronous terrestrial controls","{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",collaborator_source_recheck; see access_level and versioned update input,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/8"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P2_orbital_bio_automation"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14."", ""claim_limit"": [""Bubble/salt effects made flow readings uncertain; continuation required human scientific judgement. Robot repair was not demonstrated.""], ""counterexample_or_comparator"": ""Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem.""}",37714852,,PMC10504373,"Microphysiological systems provide the opportunity to model accelerated changes at the human tissue level in the extreme space environment. Spaceflight-induced muscle atrophy experienced by astronauts shares similar physiological changes to muscle wasting in older adults, known as sarcopenia. These shared attributes provide a rationale for investigating molecular changes in muscle cells exposed to spaceflight that may mimic the underlying pathophysiology of sarcopenia. We report the results from three-dimensional myobundles derived from muscle biopsies from young and older adults, integrated into an autonomous CubeLab™, and flown to the International Space Station (ISS) aboard SpaceX CRS-21 as part of the NIH/NASA funded Tissue Chips in Space program. Global transcriptomic RNA-Seq analyses comparing the myobundles in space and on the ground revealed downregulation of shared transcripts related to myoblast proliferation and muscle differentiation. The analyses also revealed downregulated differentially expressed gene pathways related to muscle metabolism unique to myobundles derived from the older cohort exposed to the space environment compared to ground controls. Gene classes related to inflammatory pathways were downregulated in flight samples cultured from the younger cohort compared to ground controls. Our muscle tissue chip platform provides an approach to studying the cell autonomous effects of spaceflight on muscle cell biology that may not be appreciated on the whole organ or organism level and sets the stage for continued data collection from muscle tissue chip experimentation in microgravity. We also report on the challenges and opportunities for conducting autonomous tissue-on-chip CubeLabTM payloads on the ISS.","[""Journal Article""]","[""P2_orbital_bio_automation""]","2026-10-26: selected cached PMC XML sections, not a new full-paper review. Results: Set-up and launch of skeletal muscle tissue chip payload; Methods: On-orbit payload operation; Post-flight RNA extraction","2026-10-26: selected Results/Methods/Discussion and figure-caption passages reread from retained primary PMC10504373 XML/text, following blocked direct browser access. Confirmed pairing of MYH1 with non-electrically stimulated OS flight/ground chips, pooled male donors/chip replication, preservation and post-return assay chronology, and the nonmodular early-termination restriction. Not a complete-paper reread. The section 7 decision controller, qualified delivery witness, transfer interface, new controls, and future time-course experiment are proposals. Details and cache hashes: revision/v5_design_access_log.json, sources[0].",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Explainable machine learning identifies multi-omics signatures of muscle response to spaceflight in mice.,"[""Kevin Li"", ""Riya Desai"", ""Ryan T Scott"", ""Joel Ricky Steele"", ""Meera Machado"", ""Samuel Demharter"", ""Adrienne Hoarfrost"", ""Jessica L Braun"", ""Val A Fajardo"", ""Lauren M Sanders"", ""Sylvain V Costes""]",2023,NPJ microgravity,10.1038/s41526-023-00337-5,https://pubmed.ncbi.nlm.nih.gov/38092777/,bio_li2023,bio_li2023,journal article,abstract,orbital biology,Muscle-QLattice,core_ai,ground analysis of flight data,"[""Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle.""]","[""Predictive biomarkers are not experimentally validated interventions; no onboard policy.""]",https://pubmed.ncbi.nlm.nih.gov/38092777/,include,2026-10-25,Source observations: flight data,ground,Not applicable: no new physical intervention in this study,Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle.,Not applicable: no new physical intervention in this computational or data-resource study,Researchers train and interpret models; candidate biomarkers guide future work.,biology,bio_li2023,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/20,"{""file"": ""biology_records.json"", ""citekey"": ""bio_li2023""}",v5.1-2026-10-26,Source observations: flight data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pubmed_search_log.json"", ""query_id"": ""P1_space_bio_ai"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P4_space_bio_data"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle."", ""claim_limit"": [""Predictive biomarkers are not experimentally validated interventions; no onboard policy.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",38092777,,PMC10719374,"The adverse effects of microgravity exposure on mammalian physiology during spaceflight necessitate a deep understanding of the underlying mechanisms to develop effective countermeasures. One such concern is muscle atrophy, which is partly attributed to the dysregulation of calcium levels due to abnormalities in SERCA pump functioning. To identify potential biomarkers for this condition, multi-omics data and physiological data available on the NASA Open Science Data Repository (osdr.nasa.gov) were used, and machine learning methods were employed. Specifically, we used multi-omics (transcriptomic, proteomic, and DNA methylation) data and calcium reuptake data collected from C57BL/6 J mouse soleus and tibialis anterior tissues during several 30+ day-long missions on the international space station. The QLattice symbolic regression algorithm was introduced to generate highly explainable models that predict either experimental conditions or calcium reuptake levels based on multi-omics features. The list of candidate models established by QLattice was used to identify key features contributing to the predictive capability of these models, with Acyp1 and Rps7 proteins found to be the most predictive biomarkers related to the resilience of the tibialis anterior muscle in space. These findings could serve as targets for future interventions aiming to reduce the extent of muscle atrophy during space travel.","[""Journal Article""]","[""P1_space_bio_ai"", ""P4_space_bio_data""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Feature engineering from meta-data for prediction of differentially expressed genes: An investigation of Mus musculus exposed to space-conditions.,"[""Michael Okwori"", ""Ali Eslami""]",2024,Computational biology and chemistry,10.1016/j.compbiolchem.2024.108026,https://pubmed.ncbi.nlm.nih.gov/38335853/,bio_metadata2024,bio_metadata2024,journal article,abstract,orbital biology,GeneLab-DEG-XGBoost,core_ai,ground analysis of flight data,"[""Engineered metadata features and XGBoost predict differential-expression labels in mouse studies.""]","[""Predictive label performance is not prospective validation of a biological mechanism or experimental policy.""]",https://pubmed.ncbi.nlm.nih.gov/38335853/,include,2026-10-25,Source observations: flight data,ground,Not applicable: no new physical intervention in this study,Engineered metadata features and XGBoost predict differential-expression labels in mouse studies.,Not applicable: no new physical intervention in this computational or data-resource study,Human-curated features and holdout evaluation.,biology,bio_metadata2024,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/21,"{""file"": ""biology_records.json"", ""citekey"": ""bio_metadata2024""}",v5.1-2026-10-26,Source observations: flight data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pubmed_search_log.json"", ""query_id"": ""P4_space_bio_data"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Engineered metadata features and XGBoost predict differential-expression labels in mouse studies."", ""claim_limit"": [""Predictive label performance is not prospective validation of a biological mechanism or experimental policy.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",38335853,,,"Transcription profiling is a key process that can reveal those biological mechanisms driving the response to various exposure conditions or gene perturbations. In this work, we investigate the prediction of differentially expressed genes (DEGs) when exposed to conditions in space from a set of diverse engineered features. To do this, we collected DEGs and non-differentially expressed genes (NDEGs) of Mus musculus-based experiments on the GeneLab database. We engineered a diverse set of features from factors reported in the literature to affect gene expression. An extreme gradient boosting (XGBoost) model was trained to predict if a given gene would be differentially expressed at various levels of differential expression. The test results on a separate holdout dataset showed an area under the receiver operating characteristics curves (AUCs) of 0.90±0.07, averaged across the five selected percentages of the most and least differentially expressed genes. Subsequently, we investigated the impact of selection of features, both individually with a correlation-based feature-selection procedure and in groups with a combination procedure, on the prediction performance. The feature selection confirmed some known drivers of adaptation to radiation and highlighted some new transcription factors and micro RNAs (miRNAs). Finally, gene ontology (GO) analysis revealed biological processes that tend to have expression patterns most suitable for this approach. This work highlights the potential of detection of differentially expressed genes using a machine learning (ML) approach, and provides some evidence of gene expression changes being captured by a diverse feature set not related to the condition under study.","[""Journal Article""]","[""P4_space_bio_data""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Development of a kidney microphysiological system hardware platform for microgravity studies.,"[""Kendan A Jones-Isaac"", ""Kevin A Lidberg"", ""Catherine K Yeung"", ""Jade Yang"", ""Jacelyn Bain"", ""Micaela Ruiz"", ""Greta Koenig"", ""Paul Koenig"", ""Stefanie Countryman"", ""Jonathan Himmelfarb"", ""Edward J Kelly""]",2024,NPJ microgravity,10.1038/s41526-024-00398-0,https://pubmed.ncbi.nlm.nih.gov/38734683/,bio_kidney2024,bio_kidney2024,journal article,publisher fulltext selected methods/results,orbital biology,KCPP,supporting_automation,ISS,"[""Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA.""]","[""Reduced manual workload is not removal of crew; specialized interfaces remain essential.""]","PubMed PMID 38734683, abstract (KCPP components and flight recovery of effluent/RNA); previous selected-text extraction noted crew cassette changes but did not retain a passage-level locator.",include,2026-10-25,ISS KCPP experiments and terrestrial controls; recovered effluent and RNA analyzed after return,Payload programmable pump control; post-return analysis on Earth; exact computational hardware not specified,ISS,Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA.,"Precision-pump perfusion, media/fixative routing, effluent collection, and sample fixation in the KCPP.",Crew cassette exchange and mode changes were recorded in the earlier selected-text extraction; these details were not independently rechecked in v4. Investigators analyze recovered effluent and RNA.,biology,bio_kidney2024,"[""02_environment.tex"", ""03a_orbital_biology.tex"", ""07_agenda.tex""]",raw_v3/literature_matrix.json#/22,"{""file"": ""biology_records.json"", ""citekey"": ""bio_kidney2024""}",v5.1-2026-10-26,ISS KCPP experiments and terrestrial controls; recovered effluent and RNA analyzed after return,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/9"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P2_orbital_bio_automation"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA."", ""claim_limit"": [""Reduced manual workload is not removal of crew; specialized interfaces remain essential.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",38734683,,PMC11088639,"Determining the physiological effects of microgravity on the human kidney is limited to relatively insensitive tests of biofluids (blood and urine) that do not return abnormal results until more than 50% of kidney function is lost. We have developed an ""organ on chip"" microphysiological model of the human kidney proximal tubule (PT-MPS) that can recapitulate many kidney functions and disease states and could play a critical role in determining mechanisms of early kidney dysfunction in microgravity. However, the ground-based PT-MPS system is incompatible with spaceflight as it requires a large pneumatic system coupled to a cell incubator for perfusion and intensive hand-on manipulation. Herein, we report the hardware engineering and performance of the Kidney Chip Perfusion Platform (KCPP), a small, advanced, semi-autonomous hardware platform to support kidney microphysiological model experiments in microgravity. The KCPP is composed of five components, the kidney MPS, the MPS housing and valve block, media cassettes, fixative cassettes, and the programable precision syringe pump. The system has been deployed twice to the ISSNL (aboard CRS-17 and CRS-22). From each set of ISSNL experiments and ground-based controls, we were able to recover PT-MPS effluent for biomarker analysis and RNA suitable for transcriptomics analysis demonstrating the usability and functionality of the KCPP.","[""Journal Article""]","[""P2_orbital_bio_automation""]","2026-10-26: retained abstract and prior extraction only; previously named local PMC cache was not present in the inspected cache directory. Crew detail remains prior-extraction evidence, not freshly verified.",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
WormSpace μ-TAS enabling automated on-chip multi-strain culturing and multi-function imaging of Caenorhabditis elegans at the single-worm level on the China Space Station.,"[""Qianqian Yang"", ""Runtao Zhong"", ""Wenbo Chang"", ""Kexin Chen"", ""Mengyu Wang"", ""Shuqi Yuan"", ""Zheng Liang"", ""Wei Wang"", ""Chao Wang"", ""Guanghui Tong"", ""Tao Zhang"", ""Yeqing Sun""]",2024,Lab on a chip,10.1039/d4lc00210e,https://pubmed.ncbi.nlm.nih.gov/38818738/,bio_wormspace2024,bio_wormspace2024,journal article,abstract,orbital biology,WormSpace,supporting_automation,China Space Station,"[""Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains.""]","[""No adaptive learning policy established by accessed abstract.""]","PubMed PMID 38818738, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/38818738/",include,2026-10-25,China Space Station culture/imaging observations and returned fixed samples,Payload programmed fluid/imaging control; location of subsequent analysis not established by the abstract,China Space Station,Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains.,"Programmed medium control, multi-strain culture, 3D-stage bright-field/fluorescence imaging, and on-chip fixation.",Investigators prepare cartridges and protocols; fixed samples return to Earth. The abstract does not provide a complete crew-intervention history.,biology,bio_wormspace2024,"[""02_environment.tex"", ""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/23,"{""file"": ""biology_records.json"", ""citekey"": ""bio_wormspace2024""}",v5.1-2026-10-26,China Space Station culture/imaging observations and returned fixed samples,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pubmed_search_log.json"", ""query_id"": ""P2_orbital_bio_automation"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains."", ""claim_limit"": [""No adaptive learning policy established by accessed abstract.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",38818738,,,"As a model organism for space biology experiments, Caenorhabditis elegans (C. elegans) has low demand for life support and strong resistance to unfavorable environments, making experimentation with C. elegans relatively easy and cost-effective. Previously, C. elegans has been flown in several spaceflight investigations, but there is still an urgent need for analytical platforms enabling on-orbit automated monitoring of multiple phenotypes of worms, such as growth and development, movement, changes of biomarkers, etc. To solve this problem, we presented a fully integrated microfluidic system (WormSpace μ-TAS) with an arrayed microfluidic chip (WormChip-4.8.1) and a replaceable microfluidic module (WormChip cartridge), which was compatible with the experimental facility on the China Space Station (CSS). By adopting technologies of programmed fluid control based on liquid medium CeMM as well as multi-function imaging with a camera mounted on a three-dimensional (3D) transportation stage, automated and long-term experimentation can be performed for on-chip multi-strain culturing and bright-field and fluorescence imaging of C. elegans at the single-worm level. The presented WormSpace μ-TAS enabled its successful application on the CSS, achieving flight launch of the sample unit (WormChip cartridge) at low temperature (controlled by a passive thermal case at 12 °C), automated 30-day cultivation of 4 strains of C. elegans, on-orbit monitoring of multiple phenotypes (growth and development, movement, and changes of fluorescent protein expression) at the single worm-level, on-chip fixation of animals at the end of the experiment and returning the fixed samples to earth. In summary, this study presented a verified microfluidic system and experimental protocols for automated on-chip multi-strain culturing and multi-function imaging of C. elegans at the single-worm level on the CSS. The WormSpace μ-TAS will provide a novel experimental platform for the study of biological effects of space radiation and microgravity, and for the development of protective drugs.","[""Journal Article"", ""Research Support, Non-U.S. Gov't""]","[""P2_orbital_bio_automation""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Harmonizing heterogeneous transcriptomics datasets for machine learning-based analysis to identify spaceflown murine liver-specific changes.,"[""Hari Ilangovan"", ""Prachi Kothiyal"", ""Katherine A Hoadley"", ""Robin Elgart"", ""Greg Eley"", ""Parastou Eslami""]",2024,NPJ microgravity,10.1038/s41526-024-00379-3,https://pubmed.ncbi.nlm.nih.gov/38862523/,bio_harmonize2024,bio_harmonize2024,journal article,fulltext selected methods/discussion,orbital biology,OSDR-liver-ML,core_ai,ground analysis of flight data,"[""Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis.""]","[""Limited samples, largely female cohorts and disagreement in ranked genes constrain generalization; predictive association is not causal validation.""]",PMC fulltext cache PMC11167036,include,2026-10-25,Source observations: flight data,ground,Not applicable: no new physical intervention in this study,Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis.,Not applicable: no new physical intervention in this computational or data-resource study,"Researchers specify preprocessing, splitting and biological interpretation.",biology,bio_harmonize2024,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/24,"{""file"": ""biology_records.json"", ""citekey"": ""bio_harmonize2024""}",v5.1-2026-10-26,Source observations: flight data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/10"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P1_space_bio_ai"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis."", ""claim_limit"": [""Limited samples, largely female cohorts and disagreement in ranked genes constrain generalization; predictive association is not causal validation.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",38862523,,PMC11167036,"NASA has employed high-throughput molecular assays to identify sub-cellular changes impacting human physiology during spaceflight. Machine learning (ML) methods hold the promise to improve our ability to identify important signals within highly dimensional molecular data. However, the inherent limitation of study subject numbers within a spaceflight mission minimizes the utility of ML approaches. To overcome the sample power limitations, data from multiple spaceflight missions must be aggregated while appropriately addressing intra- and inter-study variabilities. Here we describe an approach to log transform, scale and normalize data from six heterogeneous, mouse liver-derived transcriptomics datasets (ntotal = 137) which enabled ML-methods to classify spaceflown vs. ground control animals (AUC ≥ 0.87) while mitigating the variability from mission-of-origin. Concordance was found between liver-specific biological processes identified from harmonized ML-based analysis and study-by-study classical omics analysis. This work demonstrates the feasibility of applying ML methods on integrated, heterogeneous datasets of small sample size.","[""Journal Article""]","[""P1_space_bio_ai""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Spaceflight-induced contractile and mitochondrial dysfunction in an automated heart-on-a-chip platform.,"[""Devin B Mair"", ""Jonathan H Tsui"", ""Ty Higashi"", ""Paul Koenig"", ""Zhipeng Dong"", ""Jeffrey F Chen"", ""Jessica U Meir"", ""Alec S T Smith"", ""Peter H U Lee"", ""Eun Hyun Ahn"", ""Stefanie Countryman"", ""Nathan J Sniadecki"", ""Deok-Ho Kim""]",2024,Proceedings of the National Academy of Sciences of the United States of America,10.1073/pnas.2404644121,https://pubmed.ncbi.nlm.nih.gov/39312653/,bio_heart2024,bio_heart2024,journal article,Abstract assessed; open full text retrieved and retained for further review,orbital biology,ISS-heart-chip,supporting_automation,ISS,"[""Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes.""]","[""Automated measurement is not learned experiment choice or unsupervised physical recovery.""]","PubMed PMID 39312653, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/39312653/",include,2026-10-25,ISS contractile measurements and post-return tissue analyses,Automated flight monitoring; post-return analyses and modelling on Earth; exact onboard computation not specified,ISS,Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes.,Automated monitoring of engineered-heart-tissue contractile function during a one-month ISS campaign.,"Researchers prepare engineered tissues and perform post-return ultrastructural imaging, RNA sequencing and modelling; detailed crew interventions not specified in the abstract.",biology,bio_heart2024,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/25,"{""file"": ""biology_records.json"", ""citekey"": ""bio_heart2024""}",v5.1-2026-10-26,ISS contractile measurements and post-return tissue analyses,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""partly_known""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",[],abstract_assessed_fulltext_retrieved_not_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/11"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P2_orbital_bio_automation"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes."", ""claim_limit"": [""Automated measurement is not learned experiment choice or unsupervised physical recovery.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",39312653,,PMC11459163,"With current plans for manned missions to Mars and beyond, the need to better understand, prevent, and counteract the harmful effects of long-duration spaceflight on the body is becoming increasingly important. In this study, an automated heart-on-a-chip platform was flown to the International Space Station on a 1-mo mission during which contractile cardiac function was monitored in real-time. Upon return to Earth, engineered human heart tissues (EHTs) were further analyzed with ultrastructural imaging and RNA sequencing to investigate the impact of prolonged microgravity on cardiomyocyte function and health. Spaceflight EHTs exhibited significantly reduced twitch forces, increased incidences of arrhythmias, and increased signs of sarcomere disruption and mitochondrial damage. Transcriptomic analyses showed an up-regulation of genes and pathways associated with metabolic disorders, heart failure, oxidative stress, and inflammation, while genes related to contractility and calcium signaling showed significant down-regulation. Finally, in silico modeling revealed a potential link between oxidative stress and mitochondrial dysfunction that corresponded with RNA sequencing results. This represents an in vitro model to faithfully reproduce the adverse effects of spaceflight on three-dimensional (3D)-engineered heart tissue.","[""Journal Article"", ""Research Support, N.I.H., Extramural""]","[""P2_orbital_bio_automation""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
NASA open science data repository: open science for life in space.,"[""Samrawit G Gebre"", ""Ryan T Scott"", ""Amanda M Saravia-Butler"", ""Danielle K Lopez"", ""Lauren M Sanders"", ""Sylvain V Costes""]",2025,Nucleic acids research,10.1093/nar/gkae1116,https://pubmed.ncbi.nlm.nih.gov/39558178/,bio_osdr2025,bio_osdr2025,journal article,abstract,orbital biology,OSDR,background,ground data infrastructure,"[""NASA Open Science Data Repository expands accessible space-biology datasets and metadata.""]","[""Availability does not itself provide mission-independent validation or onboard execution.""]",https://pubmed.ncbi.nlm.nih.gov/39558178/,include,2026-10-25,Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset,ground,Not applicable: no new physical intervention in this study,NASA Open Science Data Repository expands accessible space-biology datasets and metadata.,Not applicable: no new physical intervention in this computational or data-resource study,"Scientists deposit, curate, process and reuse data.",biology,bio_osdr2025,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/26,"{""file"": ""biology_records.json"", ""citekey"": ""bio_osdr2025""}",v5.1-2026-10-26,Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/12"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P4_space_bio_data"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: NASA Open Science Data Repository expands accessible space-biology datasets and metadata."", ""claim_limit"": [""Availability does not itself provide mission-independent validation or onboard execution.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",39558178,,PMC11701653,"Space biology and health data are critical for the success of deep space missions and sustainable human presence off-world. At the core of effectively managing biomedical risks is the commitment to open science principles, which ensure that data are findable, accessible, interoperable, reusable, reproducible and maximally open. The 2021 integration of the Ames Life Sciences Data Archive with GeneLab to establish the NASA Open Science Data Repository significantly enhanced access to a wide range of life sciences, biomedical-clinical and mission telemetry data alongside existing 'omics data from GeneLab. This paper describes the new database, its architecture and new data streams supporting diverse data types and enhancing data submission, retrieval and analysis. Features include the biological data management environment for improved data submission, a new user interface, controlled data access, an enhanced API and comprehensive public visualization tools for environmental telemetry, radiation dosimetry data and 'omics analyses. By fostering global collaboration through its analysis working groups and training programs, the open science data repository promotes widespread engagement in space biology, ensuring transparency and inclusivity in research. It supports the global scientific community in advancing our understanding of spaceflight's impact on biological systems, ensuring humans will thrive in future deep space missions.","[""Journal Article""]","[""P4_space_bio_data""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Analyzing the relationship between gene expression and phenotype in space-flown mice using a causal inference machine learning ensemble.,"[""James A Casaletto"", ""Ryan T Scott"", ""Makenna Myrick"", ""Graham Mackintosh"", ""Hamed Chok"", ""Amanda Saravia-Butler"", ""Adrienne Hoarfrost"", ""Jonathan M Galazka"", ""Lauren M Sanders"", ""Sylvain V Costes""]",2025,Scientific reports,10.1038/s41598-024-81394-y,https://pubmed.ncbi.nlm.nih.gov/39824847/,bio_crisp2025,bio_crisp2025,journal article,fulltext selected methods/introduction/discussion,orbital biology,CRISP,core_ai,ground analysis of flight data,"[""Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes.""]","[""Authors explicitly leave validation of true causality beyond study scope.""]",PMC fulltext cache PMC11748630,include,2026-10-25,Source observations: flight data,ground,Not applicable: no new physical intervention in this study,Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes.,Not applicable: no new physical intervention in this computational or data-resource study,Human-chosen phenotype and modeling workflow.,biology,bio_crisp2025,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/27,"{""file"": ""biology_records.json"", ""citekey"": ""bio_crisp2025""}",v5.1-2026-10-26,Source observations: flight data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/13"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P1_space_bio_ai"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P4_space_bio_data"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes."", ""claim_limit"": [""Authors explicitly leave validation of true causality beyond study scope.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",39824847,,PMC11748630,"Spaceflight has several detrimental effects on human and rodent health. For example, liver dysfunction is a common phenotype observed in space-flown rodents, and this dysfunction is partially reflected in transcriptomic changes. Studies linking transcriptomics with liver dysfunction rely on tools which exploit correlation, but these tools make no attempt to disambiguate true correlations from spurious ones. In this work, we use a machine learning ensemble of causal inference methods called the Causal Research and Inference Search Platform (CRISP) which was developed to predict causal features of a binary response variable from high-dimensional input. We used CRISP to identify genes robustly correlated with a lipid density phenotype using transcriptomic and histological data from the NASA Open Science Data Repository (OSDR). Our approach identified genes and molecular targets not predicted by previous traditional differential gene expression analyses. These genes are likely to play a pivotal role in the liver dysfunction observed in space-flown rodents, and this work opens the door to identifying novel countermeasures for space travel.","[""Journal Article"", ""Research Support, N.I.H., Extramural""]","[""P1_space_bio_ai"", ""P4_space_bio_data""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Pose estimation and tracking dataset for multi-animal behavior analysis on the China Space Station.,"[""Shengyang Li"", ""Kang Liu"", ""Han Wang"", ""Rong Yang"", ""Xuzhi Li"", ""Yeqing Sun"", ""Runtao Zhong"", ""Wei Wang"", ""Yan Li"", ""Yuanjie Sun"", ""Gaohong Wang""]",2025,Scientific data,10.1038/s41597-025-05111-8,https://pubmed.ncbi.nlm.nih.gov/40348756/,bio_spaceanimal2025,bio_spaceanimal2025,journal article,Abstract assessed; open full text retrieved and retained for further review,orbital biology,SpaceAnimal,core_ai,ground curation of space imagery,"[""Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking.""]","[""A benchmark dataset is not proof of onboard feedback or automated biological intervention.""]",https://pubmed.ncbi.nlm.nih.gov/40348756/,include,2026-10-25,Source observations: space imagery,ground,Not applicable: no new physical intervention in this study,"Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking.",Not applicable: no new physical intervention in this computational or data-resource study,Expert annotations and validation.,biology,bio_spaceanimal2025,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/28,"{""file"": ""biology_records.json"", ""citekey"": ""bio_spaceanimal2025""}",v5.1-2026-10-26,Source observations: space imagery,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],abstract_assessed_fulltext_retrieved_not_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/14"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P1_space_bio_ai"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking."", ""claim_limit"": [""A benchmark dataset is not proof of onboard feedback or automated biological intervention.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",40348756,,PMC12065838,"Non-contact behavioral study through intelligent image analysis is becoming increasingly vital in animal neuroscience and ethology. The shift from traditional ""black box"" methods to more open and intelligent approaches is driven by advances in deep learning-based pose estimation and tracking. These technologies enable the extraction of key points and their temporal relationships from sequence images. Such approach is particularly crucial for investigating animal behaviors in outer space, with microgravity, high radiation, and hypomagnetic field. However, the limited image data of space animal and the lack of publicly accessible datasets with ground truth annotations have hindered the development of effective evaluation tools and methods. To address this challenge, we present the SpaceAnimal Dataset-the first multi-task, expert-validated dataset for multi-animal behavior analysis in complex scenarios, including model organisms such as Caenorhabditis elegans, Drosophila, and zebrafish. Additionally, this paper provides evaluation code for deep learning models, establishing benchmarks to guide future research. This dataset will advance AI technology innovation in this field, contributing to the discovery of new behavior patterns in space animals.","[""Journal Article"", ""Dataset""]","[""P1_space_bio_ai""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Development and flight-testing of modular autonomous cultivation systems for biological plastics upcycling aboard the ISS.,"[""Xin Liu"", ""Pat Pataranutaporn"", ""Benjamin Fram"", ""Allison Z Werner"", ""Sunanda Sharma"", ""Nicholas P Gauthier"", ""Erika Erickson"", ""Patrick Chwalek"", ""Kelsey J Ramirez"", ""Morgan A Ingraham"", ""Natasha P Murphy"", ""Krista A Ryon"", ""Braden T Tierney"", ""Gregg T Beckham"", ""Christopher E Mason"", ""Ariel Ekblaw""]",2025,NPJ microgravity,10.1038/s41526-025-00463-2,https://pubmed.ncbi.nlm.nih.gov/40562752/,bio_mobp2025,bio_mobp2025,journal article,publisher full text rechecked2026-10-26,orbital biology,MOBP,supporting_automation,ISS,"[""Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented.""]","[""Missing histories and uncertain delivered volumes prevented quantitative yield calculation."", ""Physical repair was not demonstrated; designed restart cannot reconstruct missing experimental history."", ""A robotic remedy depends on which upstream interface is accessible and serviceable.""]",Flight-test aboard SpaceX CRS-26; Control unit/software; Discussion,include,2026-10-25,ISS sensor/operation records and returned microbial/chemical samples,Onboard Teensy controller executes scheduled tasks and power-loss rules; returned-sample chemical analysis on Earth,ISS,Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented.,"Programmed fluid transfers, microbial revival/culture, sensor measurements and preservation into collection bags; predefined power-loss handling.","Researchers prepare/load wetware, program schedules and analyze returned material; no open-ended in-flight scientific decision process is established.",biology,bio_mobp2025,"[""02_environment.tex"", ""03a_orbital_biology.tex"", ""04b_comparison.tex"", ""06_robotics.tex"", ""07_agenda.tex""]",raw_v3/literature_matrix.json#/29,"{""file"": ""biology_records.json"", ""citekey"": ""bio_mobp2025""}",v5.1-2026-10-26,ISS sensor/operation records and returned microbial/chemical samples,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",collaborator_source_recheck; see access_level and versioned update input,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/15"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P2_orbital_bio_automation"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented."", ""claim_limit"": [""Missing histories and uncertain delivered volumes prevented quantitative yield calculation."", ""Physical repair was not demonstrated; designed restart cannot reconstruct missing experimental history."", ""A robotic remedy depends on which upstream interface is accessible and serviceable.""], ""counterexample_or_comparator"": ""Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem.""}",40562752,,PMC12198410,"Cultivation of microorganisms in space has enormous potential to enable in-situ resource utilization (ISRU) Here, we develop an autonomous payload with fully programmable serial passaging and sample preservation, termed the Modular Open Biological Platform (MOBP), and flight-test the MOBP aboard the International Space Station (ISS) by conducting enzymatic and microbial plastics upcycling experiments. The MOBP is a compact, modular bioreactor system that allows for sustained microbial growth via automated media transfers, such as those for sample collection and storage for terrestrial analyses, and precise data monitoring from integrated sensors. The MOBP was flight-tested with two experiments designed to evaluate biological upcycling of the plastic poly(ethylene terephthalate) (PET). The bioproduct βKA can be polymerized into a nylon-6,6 analog with improved properties for use in the production of a variety of materials. We posit the MOBP will aid in democratizing the execution of synthetic biology in spaceflight towards enabling ISRU.","[""Journal Article""]","[""P2_orbital_bio_automation""]","2026-10-26: selected cached PMC XML sections, not a new full-paper review. Results: Control unit and software; Flight-test aboard SpaceX CRS-26; Methods: Operating code of the MOBP; Analysis of analytes",,not demonstrated; programmed cultivation/transfer comparator,Designed resume/skip logic after power loss; only part of schedule executed inISS test,External/integration-platform power and probable cooling-fan issues; also reported payload condition/volume problems,Microbial substrate conversion detected; quantitative product yield not calculated because input volumes uncertain,NoAI comparator; flight proof-of-concept with ground development tests,Separate programmed resumption from full experimental restoration and upstream platform failures.,https://www.nature.com/articles/s41526-025-00463-2,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"Autonomous, miniature research station (lab-payload) for the nanosatellite biological mission: LabSat.","[""Patrycja Śniadek"", ""Agnieszka Krakos"", ""Adrianna Graja"", ""Bartosz Kawa"", ""Rafał Walczak"", ""Jan Dziuban""]",2025,Scientific reports,10.1038/s41598-025-16044-y,https://pubmed.ncbi.nlm.nih.gov/40847115/,bio_labsat2025,bio_labsat2025,journal article,"fulltext selected mission results/conclusions; v4 selected cached full-text passages rechecked, see v4_recheck_scope",orbital biology,LabSat,supporting_automation,orbit,"[""Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry.""]","[""Communication difficulties and sample preservation before launch remained constraints; no reported AI policy.""]",https://pmc.ncbi.nlm.nih.gov/articles/PMC12373727/ ; Materials and methods: Dosing system; Mission,include,2026-10-25,LabSat orbital telemetry and partial biological images,Payload service electronics control hardware; ground team receives telemetry; location of every analytical step not established,orbit,"Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry.","Programmed medium dosing, thermal regulation, focus adjustment and optical imaging in orbital lab chips.","Ground team prepares/integrates cultures and payload, establishes communications and receives telemetry/images; later contact loss limits interpretation.",biology,bio_labsat2025,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/30,"{""file"": ""biology_records.json"", ""citekey"": ""bio_labsat2025""}",v5.1-2026-10-26,LabSat orbital telemetry and partial biological images,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",section_titles_and_relevant_passages_rechecked_v4,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/16"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P2_orbital_bio_automation"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry."", ""claim_limit"": [""Communication difficulties and sample preservation before launch remained constraints; no reported AI policy.""], ""counterexample_or_comparator"": ""Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem.""}",40847115,,PMC12373727,"There is an increase in demand for bio-nanosatellites and biomedical methodologies as a result of experiments conducted in microgravity and radiation conditions. Currently, the latest trend is to replace the experiments carried out by cosmonauts at the International Space Station (ISS) with research performed with the use of autonomous payload for nanosatellite. This paper describes the lab-payload for a biological nanosatellite of the CubeSat type with a size of 2U (10 × 10 × 20 cm3). The proposed payload enables the long-term cultivation of two different biological experiments simultaneously and provides suitable growth conditions. This lab-payload is equipped with lab-chips dedicated to each of the cultures, a container with a nutrient solution, a medium dosing system, an optical detection system, lighting, a heating system and sensors for measuring temperature, humidity, pressure and radiation inside a thermos.","[""Journal Article""]","[""P2_orbital_bio_automation""]","2026-10-26: selected cached PMC XML sections, not a new full-paper review. Materials and methods: Dosing system; Mission",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
A Deep Learning Framework for Multi-Object Tracking in Space Animal Behavior Studies.,"[""Zhuang Zhou"", ""Shengyang Li"", ""Yixuan Lv"", ""Kang Liu"", ""Yuxuan Cao"", ""Shicheng Guo""]",2025,Animals : an open access journal from MDPI,10.3390/ani15162448,https://pubmed.ncbi.nlm.nih.gov/40867776/,bio_tracking2025,bio_tracking2025,journal article,Abstract assessed; open full text retrieved and retained for further review,orbital biology,Space-animal-MOT,core_ai,ground analysis of space imagery,"[""Appearance/motion features and graph-based tracking address occlusion in space animal video.""]","[""Tracking performance does not demonstrate onboard intervention or maintained culture conditions.""]",https://pubmed.ncbi.nlm.nih.gov/40867776/,include,2026-10-25,Source observations: space imagery,ground,Not applicable: no new physical intervention in this study,Appearance/motion features and graph-based tracking address occlusion in space animal video.,Not applicable: no new physical intervention in this computational or data-resource study,Labeled evaluation data and model development on Earth.,biology,bio_tracking2025,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/31,"{""file"": ""biology_records.json"", ""citekey"": ""bio_tracking2025""}",v5.1-2026-10-26,Source observations: space imagery,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],abstract_assessed_fulltext_retrieved_not_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/17"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P1_space_bio_ai"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Appearance/motion features and graph-based tracking address occlusion in space animal video."", ""claim_limit"": [""Tracking performance does not demonstrate onboard intervention or maintained culture conditions.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",40867776,,PMC12382999,"In space environments, microgravity, high radiation, and weak magnetic fields induce behavioral alterations in animals, resulting in erratic movement patterns that complicate tracking. These challenges impede accurate behavioral analysis, especially in multi-object scenarios. To address this issue, this study proposes a deep learning-based multi-object tracking (MOT) framework specifically designed for space animals. The proposed method decouples appearance and motion features through dual-stream inputs and employs modality-specific encoders (MSEs), which are fused via a heterogeneous graph network to model cross-modal spatio-temporal relationships. Additionally, an object re-detection module is integrated to maintain identity continuity during occlusions or rapid movements. This approach is validated using public datasets of space-observed Drosophila and zebrafish, with experimental results demonstrating superior performance compared with existing tracking methods. This work highlights the potential of artificial intelligence as a valuable tool in behavioral studies, enabling reliable animal tracking and analysis under extreme space conditions and supporting future research in space life sciences.","[""Journal Article""]","[""P1_space_bio_ai""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
GLARE: discovering hidden patterns in spaceflight transcriptome using representation learning.,"[""DongHyeon Seo"", ""Hunter F Strickland"", ""Mingqi Zhou"", ""Richard Barker"", ""Robert J Ferl"", ""Anna-Lisa Paul"", ""Simon Gilroy""]",2025,NPJ microgravity,10.1038/s41526-025-00525-5,https://pubmed.ncbi.nlm.nih.gov/41152268/,bio_glare2025,bio_glare2025,journal article,publisher full text selected methods/results rechecked2026-10-26,orbital biology,GLARE,core_ai,ground analysis of flight data,"[""Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets.""]","[""Reported classification is not independent mission-level or individual-plant generalization; hypotheses require biological testing.""]","Publisher full text: Overview, Verification study, Data representation evaluation, GO analysis",include,2026-10-25,Source observations: flight data,ground,Not applicable: no new physical intervention in this study,Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets.,Not applicable: no new physical intervention in this computational or data-resource study,Researchers evaluate features and biological interpretation.,biology,bio_glare2025,"[""03a_orbital_biology.tex"", ""04b_comparison.tex""]",raw_v3/literature_matrix.json#/32,"{""file"": ""biology_records.json"", ""citekey"": ""bio_glare2025""}",v5.1-2026-10-26,Source observations: flight data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,collaborator_source_recheck; see access_level and versioned update input,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/18"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P1_space_bio_ai"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P4_space_bio_data"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets."", ""claim_limit"": [""Reported classification is not independent mission-level or individual-plant generalization; hypotheses require biological testing.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",41152268,,PMC12569054,"Spaceflight studies present novel insights into biological processes through exposure to stressors outside the evolutionary path of terrestrial organisms. Despite limited access to space environments, numerous transcriptomic datasets from spaceflight experiments are now available through NASA's GeneLab data repository, which allows public access, encouraging further analysis. While various computational pipelines and methods have been used to process these transcriptomic datasets, learning-model-driven analyses have yet to be applied to a broad array of such spaceflight-related datasets. In this study, we present an open-source pipeline, GLARE: GeneLAb Representation learning pipelinE, which consists of training different representation learning approaches from manifold learning to self-supervised learning that enhance the performance of downstream analytical tasks. We illustrate the utility of GLARE by applying it to gene-level transcriptional values from the results of the CARA spaceflight experiment, an Arabidopsis root tip transcriptome dataset that spanned light, dark, and microgravity treatments. We show that GLARE not only substantiated the findings of the original study concerning cell wall remodeling but also revealed additional patterns of gene expression affected by the treatments, including evidence of hypoxic response. This work suggests there is great potential to supplement the insights drawn from initial studies on spaceflight omics-level data through further machine-learning-enabled analyses.","[""Journal Article""]","[""P1_space_bio_ai"", ""P4_space_bio_data""]",,,,,,Recovered cell-wall-associated patterns and identified a hypoxia-associated CARA expression cluster for biological follow-up,Alternative representations and clustering methods; earlier CARA analysis,Replace generic representation-learning summary with method/outcome/baseline.,https://www.nature.com/articles/s41526-025-00525-5,Sparse autoencoder and single-cell-pretrained/fine-tuned SAE; ensemble clustering,Restructured gene-expression records; not independent plant or mission validation,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
MicroAge mission: experimental design and hardware for a bespoke culture system supporting tissue-engineered skeletal muscle.,"[""Samantha W Jones"", ""Shahjahan Shigdar"", ""Jonathan Temple"", ""Benjamin Tollitt"", ""Adam Janvier"", ""Fiona Mutter"", ""James R Henstock"", ""Jessica Ohana"", ""David A Turner"", ""Christopher McArdle"", ""Gianluca Neri"", ""William Blackler"", ""Georgi Olentsenko"", ""Kai F Hoettges"", ""Anne McArdle"", ""Malcolm J Jackson""]",2026,NPJ microgravity,10.1038/s41526-026-00579-z,https://pubmed.ncbi.nlm.nih.gov/41723202/,bio_microage2026,bio_microage2026,journal article,Abstract assessed; open full text retrieved and retained for further review,orbital biology,MicroAge,supporting_automation,ISS,"[""Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik.""]","[""Engineering feasibility does not establish autonomous selection of biological hypotheses.""]","PubMed PMID 41723202, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/41723202/",include,2026-10-25,ISS MicroAge experiment and preflight development evidence,Dedicated payload control; exact locations of analytical computations not established in the abstract,ISS,"Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik.","Engineered-muscle culture, stimulation and fluid handling using a dedicated Kubik-compatible payload.","Researchers biofabricate tissues and develop preflight protocols; astronaut/mission infrastructure supports installation and operation, with exact intervention schedule not established by the abstract.",biology,bio_microage2026,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/33,"{""file"": ""biology_records.json"", ""citekey"": ""bio_microage2026""}",v5.1-2026-10-26,ISS MicroAge experiment and preflight development evidence,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""partly_known""}","Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",[],abstract_assessed_fulltext_retrieved_not_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human and/or computational analysis; see computation_location"", ""scientific_decision"": ""human-defined protocol; no adaptive scientific policy established by this record"", ""physical_execution"": ""dedicated automation and/or human; actions and human_role specify participation"", ""intervention_recovery"": ""unknown unless explicitly described in supported_claims/limitations""}","Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/19"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P2_orbital_bio_automation"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik."", ""claim_limit"": [""Engineering feasibility does not establish autonomous selection of biological hypotheses.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",41723202,,PMC13039470,"Microgravity provides a unique model for accelerated skeletal muscle loss and potentially muscle ageing. During spaceflight, astronauts experience pronounced muscle atrophy, similar to age-related decline on Earth but over a much shorter timescale. Despite daily aerobic and resistance exercise on the International Space Station (ISS), countermeasures remain suboptimal, reflecting similar challenges seen in ageing populations. The MicroAge Mission used microgravity on the ISS to assess whether the molecular mechanisms behind reduced adaptive responses to contractile activity during ageing resemble those triggered by spaceflight. It also tested proof-of-concept genetic interventions, including Heat Shock Protein 10 (HSP10) overexpression, to mitigate muscle atrophy and functional loss. A tissue-engineering approach was used to fabricate human skeletal muscle constructs secured to 3D-printed scaffolds. These scaffolds incorporated microfluidic channels to interface with the flight hardware's fluid-handling system. The hardware, developed by Kayser Space Ltd, was designed to operate with the European Space Agency's (ESA) Kubik incubator on the ISS. This research addresses key methodological constraints in low Earth orbit (LEO) experimentation, outlining pre-flight protocol development, muscle construct biofabrication methods, and operational considerations. The findings provide a translational framework for future studies on musculoskeletal degeneration, with implications for therapies targeting both terrestrial ageing and astronaut musculoskeletal health.","[""Journal Article""]","[""P2_orbital_bio_automation""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Machine learning ensemble reveals distinct molecular pathways of retinal damage in spaceflown mice.,"[""James A Casaletto"", ""Ryan T Scott"", ""Aahan Rathod"", ""Aarav Jain"", ""Aarthi Chandar"", ""Aditi Adapala"", ""Aditya Prajapati"", ""Agastya Nautiyal"", ""Anagha Jayaraman"", ""Ananya Boddu"", ""Anish Kelam"", ""Anishka Jain"", ""Bella Pham"", ""Dhruv Shastry"", ""Diya Narayanan"", ""Eashan Kosaraju"", ""Elior Paley"", ""Fabian P Uribe"", ""Ibrahim Shahid"", ""Isabel Ye"", ""Jessica Wu"", ""Joshua Lin"", ""Krithikha Srinivas"", ""MarcAnthony Paolieri Della Monica"", ""Margaret Hitt"", ""Matthew Lin"", ""Maxwell Volkan"", ""Misha Kharya"", ""Mrinalini Kaul"", ""Muhammad A Jaffer"", ""Mushtaq Ali"", ""Naomi Z Chang"", ""Nishant Ashri"", ""Noélie Boquet Couderc"", ""Phani Paladugu"", ""Rohin Sood"", ""Ronak Hiremath"", ""Rudransh Pathak"", ""Saanvi Dogra"", ""Samarth Srinivas"", ""Shawnak Samaddar"", ""Shrikar Gopinath"", ""Shriya Sawant"", ""Sophie Cai"", ""Vania Pala"", ""Vinitha Nair"", ""Zhihan Shi"", ""S Anand Narayanan"", ""Daniya Mundackal Thomas"", ""Anna Lewkowicz"", ""Ethan Waisberg"", ""Joshua Ong"", ""Samrawit Gebre"", ""Jonathan M Galazka"", ""Parag A Vaishampayan"", ""Lauren M Sanders"", ""Xiao Wen Mao""]",2026,NPJ microgravity,10.1038/s41526-026-00625-w,https://pubmed.ncbi.nlm.nih.gov/42399270/,bio_retina2026,bio_retina2026,journal article,abstract,orbital biology,CRISP-retina,core_ai,ground analysis of flight data,"[""Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice.""]","[""Observational molecular signatures remain putative; not a clinical countermeasure or an autonomous experimental loop.""]",https://pubmed.ncbi.nlm.nih.gov/42399270/,include,2026-10-25,Source observations: flight data,ground,Not applicable: no new physical intervention in this study,Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice.,Not applicable: no new physical intervention in this computational or data-resource study,Researchers define phenotypes and interpret pathways.,biology,bio_retina2026,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/34,"{""file"": ""biology_records.json"", ""citekey"": ""bio_retina2026""}",v5.1-2026-10-26,Source observations: flight data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pubmed_search_log.json"", ""query_id"": ""P1_space_bio_ai"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice."", ""claim_limit"": [""Observational molecular signatures remain putative; not a clinical countermeasure or an autonomous experimental loop.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",42399270,,,"Spaceflight-associated neuro-ocular syndrome (SANS) poses significant ocular health risks in long-duration missions, yet its molecular mechanisms remain incompletely understood. Oxidative stress and apoptosis are candidate drivers, but their transcriptomic-phenotypic relationships in spaceflight-exposed retinal tissue have not been systematically characterized. We applied a machine learning ensemble to predict two ocular phenotypes: 4-hydroxynonenal (4-HNE) endothelial cell density as a marker of oxidative damage, and TUNEL endothelial cell density as a marker of apoptosis. In this observational study, we use transcriptomic data from a controlled experiment with ground control and spaceflown mice to predict these phenotypes. Gene Ontology pathway enrichment was performed using the most predictive genes for each phenotype. Genes predicting 4-HNE converge on membrane-associated pathways, photoreceptor modification, synaptic dysfunction, and extracellular matrix dysregulation, including B2m, Trf, Cnga1, mt-Nd1, Snap25, and Efemp1. Genes predicting TUNEL emphasize stress-induced apoptosis, rod photoreceptor degeneration, and endoplasmic reticulum dysfunction, with Ddit4, Nrl, Rom1, Reep6, and Gabarapl1 emerging as central regulators. Oxidative lipid peroxidation and apoptotic cell death represent complementary and molecularly distinct pathological mechanisms in spaceflight-exposed murine retinal tissue. The gene signatures provide a putative molecular framework for developing noninvasive biomarkers and therapeutic targets to monitor and protect astronaut visual health during long-duration and deep-space missions.","[""Journal Article""]","[""P1_space_bio_ai""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Automated behavioral segmentation and markerless pose tracking of mice during spaceflight.,"[""Frederico C Kiffer"", ""Ryan T Scott"", ""Marlu T Martens"", ""Arthur Mayo"", ""Yipeng Li"", ""Mariela Mendoza"", ""Shambhabi Gautam"", ""Julian Huang"", ""Meera Bathwal"", ""Svanik Jaikumar"", ""Amishi Mahajan"", ""Lauren M Sanders"", ""Amelia J Eisch"", ""Talmo D Pereira""]",2026,bioRxiv : the preprint server for biology,10.64898/2026.04.30.721950,https://pubmed.ncbi.nlm.nih.gov/42427531/,bio_mousepose2026,bio_mousepose2026,preprint,fulltext selected methods/results,orbital biology,RR1-SLEAP,core_ai,ground analysis of archived ISS video,"[""Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability.""]","[""Preprint; not onboard inference/control. View degradation is a measurement limitation, not evidence robots can safely clean animal habitats.""]",PMC fulltext cache PMC13345185,include,2026-10-25,Source observations: archived ISS video,ground,Not applicable: no new physical intervention in this study,"Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability.",Not applicable: no new physical intervention in this computational or data-resource study,Manual labels and retrospective ground models.,biology,bio_mousepose2026,"[""03a_orbital_biology.tex""]",raw_v3/literature_matrix.json#/35,"{""file"": ""biology_records.json"", ""citekey"": ""bio_mousepose2026""}",v5.1-2026-10-26,Source observations: archived ISS video,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""computational methods and human interpretation/curation"", ""scientific_decision"": ""unknown/not established as an adaptive experimental choice"", ""physical_execution"": ""not applicable to this computational study"", ""intervention_recovery"": ""not applicable to this computational study""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""pmc_retrieval_log.json"", ""json_pointer"": ""/20"", ""link_basis"": ""pmid_match_in_log"", ""query_id"": null}, {""file"": ""pubmed_search_log.json"", ""query_id"": ""P1_space_bio_ai"", ""link_basis"": ""original_record_query_ids; PMID membership can be checked in retrieved_ids""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability."", ""claim_limit"": [""Preprint; not onboard inference/control. View degradation is a measurement limitation, not evidence robots can safely clean animal habitats.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",42427531,,PMC13345185,"The NASA Rodent Habitat aboard the International Space Station enabled long-duration studies of behavioral responses to spaceflight, but video-based behavioral analysis has relied on laborious manual annotation. No study has tested whether deep learning tools can automate this analysis under the demanding imaging conditions of orbital vivaria. We applied pose estimation (SLEAP) and behavioral segmentation (DeepEthogram) to archival footage from the Rodent Research-1 mission. Nine labelers annotated 3,249 pose labels across 2,063 frames, and three behaviorists labeled 411,194 frames across 66 videos. Pose tracking accuracy approximated human inter-annotator variability despite progressive lens soiling, grid occlusions, and spherical aberration. Behavioral classification across eight categories achieved accuracy of 0.86-0.90 and suggests progressive behavioral adaptations to microgravity. Kinematic reconstruction of circling estimated centripetal accelerations periodically approaching 1g. This is the first application of deep learning-based pose estimation and behavioral segmentation to rodents in spaceflight, establishing benchmarks for future monitoring systems.","[""Journal Article"", ""Preprint""]","[""P1_space_bio_ai""]",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results,"[""Rachid Ghritli"", ""Yasunori Okano"", ""Yuko Inatomi"", ""Atsushi Sekimoto"", ""Sadik Dost""]",2021,Journal of Crystal Growth,10.1016/j.jcrysgro.2021.126280,https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/,orb_ghritli2021,orb_ghritli2021,peer-reviewed research article,institutional abstract,materials/crystal growth,ISS_InGaSb_VGF,core_ai,ISS experiment; subsequent numerical analysis,"[""Bayesian optimization estimates a concentration-dependent diffusion coefficient from existing ISS crystal-growth results.""]","[""This is inference from acquired data, not an in-orbit Bayesian experimental loop.""]",Abstract,include,,ISS crystal-growth measurements,ground numerical analysis; exact hardware not reported,ISS original experiment; no AI-driven physical action reported,inverse estimation of diffusion coefficient,vertical-gradient-freezing crystal growth supplies observations,investigators formulate and fit the transport model,orbital_physics,orb_ghritli2021,"[""02_environment.tex"", ""03b_orbital_physics.tex"", ""04b_comparison.tex""]",raw_v3/literature_matrix.json#/36,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_ghritli2021""}",v5.1-2026-10-26,ISS crystal-growth measurements,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/17"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_18""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: inverse estimation of diffusion coefficient"", ""claim_limit"": [""This is inference from acquired data, not an in-orbit Bayesian experimental loop.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,Experiment-simulation matching; comparative improvement not quantified in accessed abstract,Preserve abstract-only access in new technical table.,https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/,,,2026-10-25,573,not reported,126280,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation,"[""Fan Wu"", ""Jonathan Mullen"", ""Yangchao Deng"", ""Shashidhara Marathe"", ""Saranarayanan Ramachandran"", ""Mert Celikin"", ""Andrew G. Murphy"", ""Wim Sillekens"", ""Wajira Mirihanage"", ""David J. Browne""]",2026,Acta Materialia,10.1016/j.actamat.2025.121659,https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf,orb_wu2026,orb_wu2026,peer-reviewed research article,"full text, author-hosted PDF",materials/solidification,XRMON_MASER13_2015,core_ai,MASER 13 sounding-rocket experiment; post-flight analysis,"[""Learning-assisted image analysis plus structural characterization identifies dendrite growth directions under reduced gravity.""]","[""Small field of view and manual calibration remain relevant."", ""No learned experiment-selection or flight-control loop is reported.""]",Methods 2.1–2.3; Results 3.4; pp. 2 and 10,include,,flight X-ray radiographs and post-flight CT/EBSD,ground post-flight analysis,"sounding rocket, not orbital station","segmentation, dendrite tracking and multimodal interpretation",solidification imaging during microgravity,human-selected analysis and manual angle calibration for selected dendrites,orbital_physics,orb_wu2026,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/37,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_wu2026""}",v5.1-2026-10-26,flight X-ray radiographs and post-flight CT/EBSD,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/0"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_1""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/2"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_3""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/7"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_8""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/8"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_9""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: segmentation, dendrite tracking and multimodal interpretation"", ""claim_limit"": [""Small field of view and manual calibration remain relevant."", ""No learned experiment-selection or flight-control loop is reported.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,302,not reported,121659,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,2025-10-21 (publisher PDF),,,,,,,,,,,,,,,,,,,,,,,,,,
In-situ X-ray monitoring of solidification and related processes of metal alloys,"[""G. Reinhart"", ""D. J. Browne"", ""F. Kargl"", ""F. García-Moreno"", ""M. Becker"", ""E. Sondermann"", ""K. Binder"", ""J. S. Mullen"", ""G. Zimmermann"", ""R. H. Mathiesen"", ""W. H. Sillekens"", ""H. Nguyen-Thi""]",2023,npj Microgravity,10.1038/s41526-023-00321-z,https://www.nature.com/articles/s41526-023-00321-z,orb_reinhart2023,orb_reinhart2023,peer-reviewed review article,"full text, publisher",materials/solidification,XRMON_and_related_Xray_programs,supporting_automation,review of terrestrial and reduced-gravity experiments,"[""Reviews the progression of X-ray studies of solidification, including XRMON sounding-rocket campaigns.""]","[""Review is context, not an independent AI deployment."", ""Programs and reused campaigns must not be counted as distinct demonstrations.""]",Sections on microgravity experiments and equiaxed growth,include,,X-ray observation across several campaigns,varies by reviewed study,sounding-rocket and terrestrial experiments,in-situ observation of growth mechanisms,controlled solidification and X-ray monitoring,scientists plan experiments and interpret image sequences,orbital_physics,orb_reinhart2023,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/38,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_reinhart2023""}",v5.1-2026-10-26,X-ray observation across several campaigns,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/6"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_7""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/8"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_9""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/14"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_15""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/15"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_16""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: in-situ observation of growth mechanisms"", ""claim_limit"": [""Review is context, not an independent AI deployment."", ""Programs and reused campaigns must not be counted as distinct demonstrations.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,9,1,70,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station,"[""Takehiko Ishikawa"", ""Paul-François Paradis"", ""Chihiro Koyama""]",2022,Frontiers in Materials,10.3389/fmats.2022.954126,https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full,orb_ishikawa2022,orb_ishikawa2022,peer-reviewed review with experimental results,"full text, publisher",materials/thermophysical properties,ISS_ELF,supporting_automation,ISS electrostatic levitation experiments,"[""ISS-ELF measures refractory-oxide melt properties using dedicated control and sensing.""]","[""The 2022 account reports unsuccessful ZrO2/HfO2 melting associated with unstable surface charging."", ""This dated limitation is not a statement of present facility capability or an AI deployment.""]",Sections 2.1 and 3.2,include,,ISS high-temperature melt observations,onboard position feedback; ground-issued laser-power commands,ISS,containerless measurement of melt properties,"electrostatic positioning, laser melting and droplet oscillation",ground commands and experimental analysis,orbital_physics,orb_ishikawa2022,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/39,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_ishikawa2022""}",v5.1-2026-10-26,ISS high-temperature melt observations,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/9"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_10""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/11"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_12""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/14"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_15""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/18"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_19""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: containerless measurement of melt properties"", ""claim_limit"": [""The 2022 account reports unsuccessful ZrO2/HfO2 melting associated with unstable surface charging."", ""This dated limitation is not a statement of present facility capability or an AI deployment.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,9,not reported,954126,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Thermophysical properties of a Si50Ge50 melt measured on board the International Space Station,"[""Yuansu Luo"", ""Bernd Damaschke"", ""Georg Lohöfer"", ""Konrad Samwer""]",2020,npj Microgravity,10.1038/s41526-020-0100-5,https://www.nature.com/articles/s41526-020-0100-5,orb_luo2020,orb_luo2020,peer-reviewed research article,publisher abstract and indexed text,materials/thermophysical properties,ISS_EML_SiGe,supporting_automation,ISS electromagnetic levitation experiment,"[""Reports thermophysical measurements on a Si50Ge50 melt in ISS electromagnetic levitation hardware.""]","[""No AI role is established by the accessed abstract.""]",Abstract,include,,ISS Si50Ge50 melt data,not reported in accessed text,ISS,thermophysical property measurement,contactless melt heating and characterization,not reported in accessed text,orbital_physics,orb_luo2020,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/40,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_luo2020""}",v5.1-2026-10-26,ISS Si50Ge50 melt data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""unknown""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/11"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_12""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: thermophysical property measurement"", ""claim_limit"": [""No AI role is established by the accessed abstract.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,6,1,10,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs),"[""Issam Mudawar"", ""Steven J. Darges"", ""V.S. Devahdhanush""]",2024,International Journal of Heat and Mass Transfer,10.1016/j.ijheatmasstransfer.2023.124998,https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf,orb_mudawar2024ann,orb_mudawar2024ann,peer-reviewed research article,full_text_selected_sections; cached author-hosted primary PDF and extracted text reread on 2026-10-26,fluids/boiling,ISS_FBCE_2022,core_ai,ISS and terrestrial experimental datasets; offline prediction,"[""ANNs predict heat transfer and critical heat flux from consolidated microgravity and terrestrial data."", ""The reported mean absolute relative errors of 7.99% for heat transfer and 12.05% for critical heat flux concern randomly held-out testing subsets of the respective databases."", ""The paper specifies a random 70% training, 15% testing, and 15% validation partition of database observations; these are not independent flight experiment validation units.""]","[""Random 70/15/15 training/testing/validation partitioning evaluates within-dataset prediction; transfer across withheld runs or geometries requires separate assessment."", ""The 7.99% and 12.05% errors are for the respective testing subsets, not entire database sizes or counts of independent flights."", ""No in-orbit adaptive experiment is reported.""]","Author-hosted PDF: section 2.2, p.7 (random 70% training, 15% testing, 15% validation); section 3.1, p.11 (heat-transfer testing-subset MAE 7.99%); section 4.1, pp.17-18, especially p.18 (CHF model uses the same methodology and testing-data MAE is 12.05%).",include,,ISS and Earth-gravity flow-boiling measurements,ground ANN training and evaluation,ISS and terrestrial original experiments; no AI-driven action reported,heat-transfer and critical-heat-flux prediction,original pump/heater experiments supply training data,researchers consolidate data and train/test models,orbital_physics,orb_mudawar2024ann,"[""03b_orbital_physics.tex"", ""04b_comparison.tex""]",raw_v3/literature_matrix.json#/41,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_mudawar2024ann""}",v5.1-2026-10-26,ISS and Earth-gravity flow-boiling measurements,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,collaborator_source_recheck; see access_level and versioned update input,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/0"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_1""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/16"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_17""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/17"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_18""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/18"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_19""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: heat-transfer and critical-heat-flux prediction"", ""claim_limit"": [""Random 70/15/15 training/testing/validation partitioning evaluates within-dataset prediction; transfer across withheld runs or geometries requires separate assessment."", ""The 7.99% and 12.05% errors are for the respective testing subsets, not entire database sizes or counts of independent flights."", ""No in-orbit adaptive experiment is reported.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,"On randomly held-out testing subsets, reported mean absolute relative errors were 7.99% for heat transfer and 12.05% for CHF, lower than the assessed correlations under the reported comparisons.",Existing correlations evaluated on FBCE subsets,S4: make the testing-subset denominator and partition explicit without disputing the reported within-dataset result or alleging leakage.,https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf,Separate fully connected feed-forward ANNs for heat transfer and critical heat flux,"Randomly held-out database observations: 70% training, 15% testing, 15% validation; not independent flight experiments, entire held-out runs, or held-out geometries.",2026-10-25,220,not reported,124998,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,"Earlier v4 direct-request failure remains in the historical input. For v5, selected original passages in the read-only author-PDF cache were reread and PDF pp.7, 11 and 18 visually inspected; no fresh network fetch or complete-paper reread is claimed.",2026-10-26,revision/v5_space_access_log.json#/checks/1,,,,,,,,,,,,,,,,,,,,,,,
Machine learning boiling prediction: From autonomous vision of flow visualization data to performance parameter theoretical modeling,"[""Cho-Ning Huang"", ""Sanghyeon Chang"", ""Youngjoon Suh"", ""Issam Mudawar"", ""Yoonjin Won"", ""Chirag R. Kharangate""]",2024,International Journal of Multiphase Flow,10.1016/j.ijmultiphaseflow.2024.104928,https://suh.lab.uic.edu/wp-content/uploads/sites/1247/2025/08/Machine-Learning-Boiling-Prediction-From-Autonomous-Vision-of-Flow-Visualization-Data-to-Performance-Parameter-Theoretical-Modeling.pdf,orb_huang2024,orb_huang2024,peer-reviewed research article,"full text, author-hosted PDF",fluids/boiling,FBCE_parabolic_vision,core_ai,parabolic-flight microgravity experiments; offline image analysis,"[""Machine vision extracts flow morphology for heat-transfer and critical-heat-flux modeling.""]","[""Tested thin rectangular channel and two-dimensional view limit unqualified geometric transfer."", ""Autonomous image processing does not establish autonomous experimentation.""]","Section 5, limitations; experimental setup",include,,parabolic-flight flow visualization,ground image analysis and model construction,parabolic-flight apparatus,vision-derived interfacial quantities for physical heat-transfer models,flow-boiling visualization,researchers annotate/train and construct theoretical models,orbital_physics,orb_huang2024,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/42,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_huang2024""}",v5.1-2026-10-26,parabolic-flight flow visualization,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/2"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_3""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/14"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_15""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/17"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_18""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/18"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_19""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: vision-derived interfacial quantities for physical heat-transfer models"", ""claim_limit"": [""Tested thin rectangular channel and two-dimensional view limit unqualified geometric transfer."", ""Autonomous image processing does not establish autonomous experimentation.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,179,not reported,104928,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station,"[""Issam Mudawar"", ""V.S. Devahdhanush"", ""Steven J. Darges"", ""Mohammad M. Hasan"", ""Henry K. Nahra"", ""R. Balasubramaniam"", ""Jeffrey R. Mackey""]",2023,International Journal of Heat and Mass Transfer,10.1016/j.ijheatmasstransfer.2023.123998,https://www.sciencedirect.com/science/article/pii/S0017931023001539,orb_mudawar2023ht,orb_mudawar2023ht,peer-reviewed research article,publisher abstract and indexed article excerpts,fluids/boiling,ISS_FBCE_2022,supporting_automation,ISS flow-boiling experiment,"[""ISS experiments characterize microgravity flow boiling with subcooled inlet conditions.""]","[""Experimental baseline; do not count later ANN analyses of the campaign as additional flights.""]",Abstract,include,,ISS single-side-heated rectangular channel,not reported in accessed text,ISS,measurement of heat transfer and interfacial flow physics,controlled flow rate and heat input with visualization,investigators specify campaign conditions,orbital_physics,orb_mudawar2023ht,"[""02_environment.tex"", ""03b_orbital_physics.tex"", ""04b_comparison.tex""]",raw_v3/literature_matrix.json#/43,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_mudawar2023ht""}",v5.1-2026-10-26,ISS single-side-heated rectangular channel,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/9"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_10""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: measurement of heat transfer and interfacial flow physics"", ""claim_limit"": [""Experimental baseline; do not count later ANN analyses of the campaign as additional flights.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,207,not reported,123998,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
"Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station","[""Issam Mudawar"", ""Steven J. Darges"", ""V.S. Devahdhanush""]",2023,International Journal of Heat and Mass Transfer,10.1016/j.ijheatmasstransfer.2023.124296,https://engineering.purdue.edu/mudawar/files/articles-all/2023/2023-04.pdf,orb_mudawar2023chf,orb_mudawar2023chf,peer-reviewed research article,publisher abstract and author-PDF indexed excerpts,fluids/boiling,ISS_FBCE_2022,supporting_automation,ISS experiment and mechanistic-model comparison,"[""Compares measured microgravity critical heat flux with correlations and a mechanistic interfacial lift-off model.""]","[""Scientific/modeling baseline; not a learned adaptive controller.""]",Abstract,include,,ISS critical-heat-flux observations,ground model analysis,ISS original experiments,critical-heat-flux mechanisms and correlation assessment,flow-boiling experiments,investigators compare correlations and lift-off model,orbital_physics,orb_mudawar2023chf,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/44,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_mudawar2023chf""}",v5.1-2026-10-26,ISS critical-heat-flux observations,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/9"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_10""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: critical-heat-flux mechanisms and correlation assessment"", ""claim_limit"": [""Scientific/modeling baseline; not a learned adaptive controller.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,213,not reported,124296,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Machine-Learning and Experimental Study on Predicting the Heat Transfer Coefficient in Vertical and Microgravity Flow Boiling Using Horizontal Flow Data,"[""Tomihiro Kinjo"", ""Takeshi Mochizuki"", ""Hayato Nakano"", ""Koji Enoki"", ""Yuichi Sei""]",2026,Journal of Thermal Science and Engineering Applications,10.1115/1.4071502,https://doi.org/10.1115/1.4071502,orb_kinjo2026,orb_kinjo2026,peer-reviewed research article,publisher-deposited Crossref abstract; full text unavailable,fluids/boiling,HFOR1233zdE_crossgravity_ML,core_ai,ground vertical-flow experiments and compiled microgravity data; latter platform not reported in accessed abstract,"[""Uses horizontal-flow training data and target-domain fine-tuning to predict vertical and microgravity heat transfer.""]","[""Microgravity platform and operational deployment cannot be inferred from the abstract."", ""No physical AI feedback is established.""]",Crossref publisher abstract,include,,horizontal/vertical/microgravity boiling datasets,offline model training; exact location not reported,ground new experiment; microgravity data platform not reported,cross-condition transfer for heat-transfer prediction,vertical-flow boiling measurements,investigators collect data and pretrain/fine-tune models,orbital_physics,orb_kinjo2026,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/45,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_kinjo2026""}",v5.1-2026-10-26,horizontal/vertical/microgravity boiling datasets,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""partly_known"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/2"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_3""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/13"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_14""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: cross-condition transfer for heat-transfer prediction"", ""claim_limit"": [""Microgravity platform and operational deployment cannot be inferred from the abstract."", ""No physical AI feedback is established.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,18,11,111007,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,2026-06-10,,,,2026-11-01; already online before review cutoff,,,,,,,,,,,,,,,,,,,,,,
Using an Artificial Neural Network to Predict Flame Spread Across Electrical Wires,"[""Lauren Gagnon"", ""Van P. Carey"", ""Carlos Fernandez-Pello""]",2021,Journal of Energy Resources Technology,10.1115/1.4050816,https://doi.org/10.1115/1.4050816,orb_gagnon2021,orb_gagnon2021,peer-reviewed research article,publisher-deposited Crossref abstract; NASA Task Book corroboration,combustion/wire flame spread,wire_flame_spread_multistudy,core_ai,experimental datasets across gravity and other conditions,"[""ANN modeling incorporates wire, atmosphere, flow and gravity conditions in flame-spread prediction.""]","[""Abstract does not establish flight computing or adaptive ignition/measurement.""]",Crossref abstract; NASA Task Book FY2024 report,include,,in-house and published wire-combustion experiments,offline ANN prediction; exact hardware not reported,original experiment locations vary; microgravity platform not reported in abstract,prediction of flame-spread rate,electrical-wire combustion experiments provide data,researchers assemble heterogeneous experimental data,orbital_physics,orb_gagnon2021,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/46,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_gagnon2021""}",v5.1-2026-10-26,in-house and published wire-combustion experiments,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""partly_known"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/4"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_5""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/13"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_14""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: prediction of flame-spread rate"", ""claim_limit"": [""Abstract does not establish flight computing or adaptive ignition/measurement.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,143,9,092305,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Can cool flames support quasi-steady alkane droplet burning?,"[""Vedha Nayagam"", ""Daniel L. Dietrich"", ""Paul V. Ferkul"", ""Michael C. Hicks"", ""Forman A. Williams""]",2012,Combustion and Flame,10.1016/j.combustflame.2012.07.012,https://www.sciencedirect.com/science/article/abs/pii/S0010218012002131,orb_nayagam2012,orb_nayagam2012,peer-reviewed research article,publisher abstract,combustion/droplets,ISS_FLEX,supporting_automation,ISS droplet combustion,"[""Persistent droplet vaporization after visible hot-flame extinction motivates cool-flame interpretation.""]","[""Non-AI scientific result; disappearance of a visible contour alone is not proof that all reaction ceased.""]",Abstract,include,,ISS droplet observations,investigator analysis; exact location not reported,ISS,interpretation of post-extinction droplet behavior,burning of alkane droplets,researchers infer low-temperature burning mechanisms,orbital_physics,orb_nayagam2012,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/47,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_nayagam2012""}",v5.1-2026-10-26,ISS droplet observations,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/12"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_13""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: interpretation of post-extinction droplet behavior"", ""claim_limit"": [""Non-AI scientific result; disappearance of a visible contour alone is not proof that all reaction ceased.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,159,12,3583-3588,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Droplet Combustion Experiments Aboard the International Space Station,"[""Daniel L. Dietrich"", ""Vedha Nayagam"", ""Michael C. Hicks"", ""Paul V. Ferkul"", ""Frederick L. Dryer"", ""Tanvir Farouk"", ""Benjamin D. Shaw"", ""Hyun Kyu Suh"", ""Mun Y. Choi"", ""Yu Cheng Liu"", ""C. Thomas Avedisian"", ""Forman A. Williams""]",2014,Microgravity Science and Technology,10.1007/s12217-014-9372-2,https://link.springer.com/article/10.1007/s12217-014-9372-2,orb_dietrich2014,orb_dietrich2014,peer-reviewed research article,publisher indexed article excerpts and abstract,combustion/droplets,ISS_FLEX_MDCA,supporting_automation,ISS droplet combustion experiments,"[""Describes ISS droplet-combustion apparatus and scientific investigations that support later image-analysis work.""]","[""Automated experimental execution is not evidence of learned scientific selection.""]",Abstract and apparatus discussion,include,,ISS combustion imaging and instrumentation,not reported in accessed text,ISS,experimental study of droplet burning,"dedicated droplet deployment, ignition and optical measurements",campaign planning and scientific interpretation by investigators,orbital_physics,orb_dietrich2014,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/48,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_dietrich2014""}",v5.1-2026-10-26,ISS combustion imaging and instrumentation,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/12"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_13""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: experimental study of droplet burning"", ""claim_limit"": [""Automated experimental execution is not evidence of learned scientific selection.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,26,2,65-76,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
"Aqueous foams in microgravity, measuring bubble sizes","[""Marina Pasquet"", ""Nicolo Galvani"", ""Olivier Pitois"", ""Sylvie Cohen-Addad"", ""Reinhard Höhler"", ""Anthony T. Chieco"", ""Sam Dillavou"", ""Jesse M. Hanlan"", ""Douglas J. Durian"", ""Emmanuelle Rio"", ""Anniina Salonen"", ""Dominique Langevin""]",2023,Comptes Rendus. Mécanique,10.5802/crmeca.153,https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf,orb_pasquet2023,orb_pasquet2023,peer-reviewed research article,"full text, publisher PDF",soft matter/foams,ISS_FOAM_FSL,core_ai,ISS foam experiments with terrestrial calibration,"[""Manual, scripted and neural-network measurements are cross-checked against bulk and calibration measurements.""]","[""Surface images require bias assessment; dedicated automation is not reported to adapt experiments using the CNN.""]",§3.3–3.4; separately rechecked full publisherPDF2026-10-26,include,,ISS images/DTS plus ground monolayer measurements,post-acquisition analysis; geographic computing location unspecified in extracted evidence,ISS dedicated apparatus; no AI-driven actuation reported,bubble-size measurement and cross-method validation,"cell carousel, magnetic-piston foam generation, imaging and light scattering","manual measurements, annotation and systematic-bias correction",orbital_physics,orb_pasquet2023,"[""02_environment.tex"", ""03b_orbital_physics.tex"", ""04b_comparison.tex""]",raw_v3/literature_matrix.json#/49,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_pasquet2023""}",v5.1-2026-10-26,ISS images/DTS plus ground monolayer measurements,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Original extraction retained; phase-specific unknown location is not inherited from a later analysis paper. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""post-acquisition automated analysis plus investigator assessment"", ""scientific_decision"": ""human-defined experiment"", ""physical_execution"": ""dedicated foam apparatus"", ""intervention_recovery"": ""unknown/not reported""}",Original ISS foam investigation combines imaging/DTS and ground monolayer measurements; post-acquisition analysis location/hardware is not established in the retained extraction. Keep distinct from later Bellybutton reanalysis.,collaborator_source_recheck; see access_level and versioned update input,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/6"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_7""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/7"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_8""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/8"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_9""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/14"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_15""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: bubble-size measurement and cross-method validation"", ""claim_limit"": [""Surface images require bias assessment; dedicated automation is not reported to adapt experiments using the CNN.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,"Manual/scripted bubble measurements, complementary bulk measurements and calibration",Maintain uncertainty in geographic computing location.,https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf,,,2026-10-25,351,S2,139-161,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,Post-acquisition labeled-image analysis is explicit; geographic computing location not stated.,,,,,,,,,,,,,,,,,,,,,
Bellybutton: accessible and customizable deep-learning image segmentation,"[""Sam Dillavou"", ""Jesse M. Hanlan"", ""Anthony T. Chieco"", ""Hongyi Xiao"", ""Sage Fulco"", ""Kevin T. Turner"", ""Douglas J. Durian""]",2024,Scientific Reports,10.1038/s41598-024-63906-y,https://www.nature.com/articles/s41598-024-63906-y,orb_dillavou2024,orb_dillavou2024,peer-reviewed research article,full publisher text rechecked2026-10-26,soft matter/image analysis,ISS_FOAM_FSL,core_ai,image-analysis benchmarks including ISS foam data,"[""Bellybutton supports customizable segmentation, including the ISS foam-analysis lineage.""]","[""Method demonstration does not add an independent flight or an experimental control loop.""]","Methods aroundFig1; Accessibility; acknowledgements; publisher body lines78–92,139–147,201",include,,"several datasets, including ISS foam images","ground software analysis, inferred from offline labeled-image/laptop workflow; geographic location not explicitly stated",none in learning study,instance segmentation from limited user annotation,not applicable to the software study,users supply training labels and customize segmentation,orbital_physics,orb_dillavou2024,"[""03b_orbital_physics.tex"", ""04b_comparison.tex""]",raw_v3/literature_matrix.json#/50,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_dillavou2024""}",v5.1-2026-10-26,"several datasets, including ISS foam images","{""data_location"": ""retained_extraction"", ""computation_location"": ""inferred"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}","Original extraction said ground analysis; v4 source recheck qualifies this as an inference from the offline labeled-image/laptop workflow, not an explicit geographic statement. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""customized learned segmentation with user labels"", ""scientific_decision"": ""not applicable: no adaptive physical experiment in this learning study"", ""physical_execution"": ""not applicable to this software study"", ""intervention_recovery"": ""not applicable to this software study""}","Later Bellybutton software reanalysis includes ISS foam images among multiple datasets. Ground computation is inferred from the documented software workflow, not explicitly geographically reported. Keep distinct from the original Pasquet 2023 processing phase and do not count an additional flight.",collaborator_source_recheck; see access_level and versioned update input,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/6"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_7""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/8"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_9""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: instance segmentation from limited user annotation"", ""claim_limit"": [""Method demonstration does not add an independent flight or an experimental control loop.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,Reconcile2023/2024 foam location coding without inventing an explicit geographic statement.,https://www.nature.com/articles/s41598-024-63906-y,,,2026-10-25,14,1,14281,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,"2024 method uses the2023 ISS-foam dataset; Methods and Accessibility describe user-labeled images, laptop-capable training/inference and downloadable example data. This supports an inferred ground software-study classification rather than an explicit location report.",False,,,,,,,,,,,,,,,,,,,,
Hierarchical bubble size distributions in coarsening wet liquid foams,"[""Nicolò Galvani"", ""Marina Pasquet"", ""Arnab Mukherjee"", ""Alice Requier"", ""Sylvie Cohen-Addad"", ""Olivier Pitois"", ""Reinhard Höhler"", ""Emmanuelle Rio"", ""Anniina Salonen"", ""Douglas J. Durian"", ""Dominique Langevin""]",2023,Proceedings of the National Academy of Sciences,10.1073/pnas.2306551120,https://pubmed.ncbi.nlm.nih.gov/37708201/,orb_galvani2023,orb_galvani2023,peer-reviewed research article,PubMed abstract and PMC indexed text,soft matter/foams,ISS_FOAM_FSL,supporting_automation,ISS wet-foam coarsening experiment,"[""Microgravity wet-foam experiments reveal distinct large-bubble and small-bubble populations.""]","[""Same FOAM research program; do not attribute the physical finding exclusively to a neural network.""]",Abstract; experimental study,include,,ISS time-dependent bubble distributions,post-experiment statistical analysis,ISS,physical interpretation of bubble-size distributions,foam generation and observation,researchers formulate and test physical interpretation,orbital_physics,orb_galvani2023,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/51,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_galvani2023""}",v5.1-2026-10-26,ISS time-dependent bubble distributions,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/10"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_11""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: physical interpretation of bubble-size distributions"", ""claim_limit"": [""Same FOAM research program; do not attribute the physical finding exclusively to a neural network.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,120,38,e2306551120,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Criteria for dynamical clustering in permanently excited granular gases: comparison and estimation with machine learning approaches,"[""Sai Preetham Sata"", ""Ralf Stannarius"", ""Dmitry Puzyrev""]",2025,Granular Matter,10.1007/s10035-025-01560-5,https://link.springer.com/article/10.1007/s10035-025-01560-5,orb_sata2025,orb_sata2025,peer-reviewed research article,"full text, publisher",soft matter/granular gases,VIPGran_geometry_DEM,core_ai,"discrete-element simulations, not flight validation","[""Compares ML predictors of clustering using multiple dynamical criteria in VIPGran-related geometry.""]","[""Simulation evidence cannot establish onboard diagnosis."", ""Choice of clustering definition affects the scientific target.""]",Methods and discussion,include,,simulated permanently excited granular gases,ground numerical simulation and ML,no physical action in the study,classification/prediction of dynamical clustering,not applicable to simulation,investigators define clustering criteria and simulation design,orbital_physics,orb_sata2025,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/52,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_sata2025""}",v5.1-2026-10-26,simulated permanently excited granular gases,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/3"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_4""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: classification/prediction of dynamical clustering"", ""claim_limit"": [""Simulation evidence cannot establish onboard diagnosis."", ""Choice of clustering definition affects the scientific target.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,27,4,91,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Observation of Bose–Einstein condensates in an Earth-orbiting research lab,"[""David C. Aveline"", ""Jason R. Williams"", ""Ethan R. Elliott"", ""Chelsea Dutenhoffer"", ""James R. Kellogg"", ""James M. Kohel"", ""Norman E. Lay"", ""Kamal Oudrhiri"", ""Robert F. Shotwell"", ""Nan Yu"", ""Robert J. Thompson""]",2020,Nature,10.1038/s41586-020-2346-1,https://www.nature.com/articles/s41586-020-2346-1,orb_aveline2020,orb_aveline2020,peer-reviewed research article,"publisher abstract, methods excerpts and author-contribution text",fundamental physics/cold atoms,ISS_CAL,supporting_automation,ISS Cold Atom Lab,"[""Reports orbital Bose–Einstein condensate production in CAL.""]","[""No artificial-intelligence claim is established."", ""Figure 4g units corrected from mm to micrometres; not used for quantitative claims here.""]",Abstract and author contributions; correction DOI 10.1038/s41586-020-2517-0,include,,ISS cold-atom observations,instrument control plus investigator operation/analysis,ISS,Bose–Einstein condensate production and observation,"laser cooling, trapping and atom-cloud release",investigators optimize/operate instrument; crew installation,orbital_physics,orb_aveline2020,"[""03b_orbital_physics.tex"", ""04b_comparison.tex""]",raw_v3/literature_matrix.json#/53,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_aveline2020""}",v5.1-2026-10-26,ISS cold-atom observations,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/6"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_7""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/15"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_16""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Bose–Einstein condensate production and observation"", ""claim_limit"": [""No artificial-intelligence claim is established."", ""Figure 4g units corrected from mm to micrometres; not used for quantitative claims here.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,582,7811,193-197,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,"{""doi"": ""10.1038/s41586-020-2517-0"", ""url"": ""https://www.nature.com/articles/s41586-020-2517-0"", ""content"": ""Figure 4g vertical-axis units corrected from millimetres to micrometres."", ""access_level"": ""full correction text via publisher search index"", ""effect_on_used_claim"": ""none; no quantitative plot claim used""}",,,,,,,,,,,,,,,,,,,
Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station,"[""Jason R. Williams"", ""Charles A. Sackett"", ""Holger Ahlers"", ""David C. Aveline"", ""Patrick Boegel"", ""Sofia Botsi"", ""Eric Charron"", ""Ethan R. Elliott"", ""Naceur Gaaloul"", ""Enno Giese"", ""Waldemar Herr"", ""James R. Kellogg"", ""James M. Kohel"", ""Norman E. Lay"", ""Matthias Meister"", ""Gabriel Müller"", ""Holger Müller"", ""Kamal Oudrhiri"", ""Leah Phillips"", ""Annie Pichery"", ""Ernst M. Rasel"", ""Albert Roura"", ""Matteo Sbroscia"", ""Wolfgang P. Schleich"", ""Christian Schneider"", ""Christian Schubert"", ""Bejoy Sen"", ""Robert J. Thompson"", ""Nicholas P. Bigelow""]",2024,Nature Communications,10.1038/s41467-024-50585-6,https://www.nature.com/articles/s41467-024-50585-6,orb_williams2024,orb_williams2024,peer-reviewed research article,"full text, publisher",fundamental physics/cold atoms,ISS_CAL,supporting_automation,ISS Cold Atom Lab,"[""Demonstrates orbital atom interferometry and documents astronaut replacement of the science module.""]","[""AI abbreviates atom interferometer in this article, not artificial intelligence.""]","Results and Methods, science-module replacement",include,,ISS atom-interferometry measurements,remote operation from ground; onboard sequence execution,ISS,atom interferometry and assessment of ISS disturbances,cold-atom manipulation; astronaut replacement of science module,ground-operated experiments and astronaut hardware intervention,orbital_physics,orb_williams2024,"[""03b_orbital_physics.tex"", ""04b_comparison.tex""]",raw_v3/literature_matrix.json#/54,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_williams2024""}",v5.1-2026-10-26,ISS atom-interferometry measurements,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/6"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_7""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/10"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_11""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/11"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_12""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: atom interferometry and assessment of ISS disturbances"", ""claim_limit"": [""AI abbreviates atom interferometer in this article, not artificial intelligence.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,15,1,6414,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Review and experimental benchmarking of machine learning algorithms for efficient optimization of cold atom experiments,"[""Oliver Anton"", ""Victoria A Henderson"", ""Elisa Da Ros"", ""Ivan Sekulic"", ""Sven Burger"", ""Philipp-Immanuel Schneider"", ""Markus Krutzik""]",2024,Machine Learning: Science and Technology,10.1088/2632-2153/ad3cb6,https://inspirehep.net/files/0c36d0b6693347513af273b1a1623d8a,orb_anton2024,orb_anton2024,peer-reviewed research article,"full text, author manuscript",fundamental physics/cold atoms,ground_cold_atom_optimizer_benchmark,transfer,terrestrial cold-atom hardware,"[""Benchmarks optimizers on physical cold-atom experiments, including noise and computational overhead.""]","[""Space transfer is prospective; the experiment is terrestrial.""]",Experimental benchmark and discussion,include,,ground cold-atom experiment,ground optimizer connected to experiment,ground laboratory,benchmarking experimental parameter optimization,electronic adjustment of cold-atom experimental parameters,"investigators choose objectives, parameters and algorithms",orbital_physics,orb_anton2024,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/55,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_anton2024""}",v5.1-2026-10-26,ground cold-atom experiment,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/1"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_2""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/13"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_14""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: benchmarking experimental parameter optimization"", ""claim_limit"": [""Space transfer is prospective; the experiment is terrestrial.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,ground physical experimental optimization demonstrated,,,,,,,,,2026-10-25,5,2,025022,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Fast machine-learning online optimization of ultra-cold-atom experiments,"[""P. B. Wigley"", ""P. J. Everitt"", ""A. van den Hengel"", ""J. W. Bastian"", ""M. A. Sooriyabandara"", ""G. D. McDonald"", ""K. S. Hardman"", ""C. D. Quinlivan"", ""P. Manju"", ""C. C. N. Kuhn"", ""I. R. Petersen"", ""A. N. Luiten"", ""J. J. Hope"", ""N. P. Robins"", ""M. R. Hush""]",2016,Scientific Reports,10.1038/srep25890,https://www.nature.com/articles/srep25890,orb_wigley2016,orb_wigley2016,peer-reviewed research article,"full text, publisher",fundamental physics/cold atoms,ground_BEC_online_optimizer,transfer,terrestrial ultracold-atom experiment,"[""Learns from successive physical experiments to optimize ultracold-atom production using fixed apparatus.""]","[""Ground demonstration; objective validity and handling of failed atom-cloud measurements remain part of the protocol.""]",Results and Methods,include,,ground absorption imaging and experimental outcomes,ground model-based optimizer,ground laboratory,online experimental optimization,adjustment of evaporative-cooling sequences,researchers define controls and cost; algorithm proposes trials,orbital_physics,orb_wigley2016,"[""03b_orbital_physics.tex"", ""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/56,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_wigley2016""}",v5.1-2026-10-26,ground absorption imaging and experimental outcomes,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/36"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/34"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/36"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/34"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/1"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_2""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/13"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_14""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: online experimental optimization"", ""claim_limit"": [""Ground demonstration; objective validity and handling of failed atom-cloud measurements remain part of the protocol.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,ground physical experimental optimization demonstrated,,,,,,,,,2026-10-25,6,1,25890,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,"[{""id"": ""grd_wigley2016"", ""citekey"": ""grd_wigley2016"", ""title"": ""Fast machine-learning online optimization of ultra-cold-atom experiments"", ""authors"": [""P. B. Wigley"", ""P. J. Everitt"", ""A. van den Hengel"", ""J. W. Bastian"", ""M. A. Sooriyabandara"", ""G. D. McDonald"", ""K. S. Hardman"", ""C. D. Quinlivan"", ""P. Manju"", ""C. C. N. Kuhn"", ""I. R. Petersen"", ""A. N. Luiten"", ""J. J. Hope"", ""N. P. Robins"", ""M. R. Hush""], ""year"": 2016, ""venue"": ""Scientific Reports"", ""doi"": ""10.1038/srep25890"", ""url"": ""https://doi.org/10.1038/srep25890"", ""source_type"": ""peer_reviewed_original"", ""access_level"": ""full_text_selected_sections"", ""domain"": ""ultracold atoms"", ""system_id"": ""BEC_optimization"", ""evidence_role"": ""transfer"", ""validation_environment"": ""ground hardware"", ""data_location"": ""Ground laboratory; reported measurements or experimental records"", ""computation_location"": ""Not specified in inspected source"", ""action_location"": ""Ground laboratory"", ""scientific_function"": ""Machine learning optimizes a fixed ultracold-atom experiment without general sample manipulation."", ""physical_action"": ""Adjust evaporation/control parameters"", ""human_role"": ""Humans prepare apparatus and optimization objective"", ""supported_claims"": [""Machine learning optimizes a fixed ultracold-atom experiment without general sample manipulation.""], ""limitations"": [""Bounded parameter optimization; no spacecraft implementation established by this source.""], ""source_locator"": ""PMC4867626: online optimization and comparisons"", ""decision"": {""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}, ""retrieval_date"": ""2026-10-25"", ""record_group"": ""ground"", ""canonical_citekey"": ""orb_wigley2016""}]",,,,,,,,,,,,,,,,,,
An instrument for studying granular media in low-gravity environment,"[""S. Aumaître"", ""R. P. Behringer"", ""A. Cazaubiel"", ""E. Clément"", ""J. Crassous"", ""D. J. Durian"", ""E. Falcon"", ""S. Fauve"", ""D. Fischer"", ""A. Garcimartín"", ""Y. Garrabos"", ""M. Hou"", ""X. Jia"", ""C. Lecoutre"", ""S. Luding"", ""D. Maza"", ""M. Noirhomme"", ""E. Opsomer"", ""F. Palencia"", ""T. Pöschel"", ""J. Schockmel"", ""M. Sperl"", ""R. Stannarius"", ""N. Vandewalle"", ""P. Yu""]",2018,Review of Scientific Instruments,10.1063/1.5034061,https://research.utwente.nl/en/publications/an-instrument-for-studying-granular-media-in-low-gravity-environm/,orb_aumaitre2018,orb_aumaitre2018,peer-reviewed research article,institutional abstract and indexed author-PDF excerpts,soft matter/granular gases,VIPGran_PF,supporting_automation,parabolic-flight apparatus,"[""VIPGran provides modular automation for low-gravity granular-media experiments.""]","[""Flight apparatus is distinct from later simulation-only ML work; autonomy beyond the described controls is not established.""]",Sections II.D and II.G; institutional abstract,include,,granular-media imagery in low gravity,dedicated apparatus control; exact computation location not reported,parabolic flight,controlled investigation of granular matter,"driven pistons, interchangeable cells, bead feeding and imaging",experiment preparation and campaign management,orbital_physics,orb_aumaitre2018,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/57,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_aumaitre2018""}",v5.1-2026-10-26,granular-media imagery in low gravity,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/16"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_17""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: controlled investigation of granular matter"", ""claim_limit"": [""Flight apparatus is distinct from later simulation-only ML work; autonomy beyond the described controls is not established.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,89,7,075103,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Direct observation of spatially isothermal equiaxed solidification of an Al–Cu alloy in microgravity on board the MASER 13 sounding rocket,"[""A.G. Murphy"", ""R.H. Mathiesen"", ""Y. Houltz"", ""J. Li"", ""C. Lockowandt"", ""K. Henriksson"", ""N. Melville"", ""D.J. Browne""]",2016,Journal of Crystal Growth,10.1016/j.jcrysgro.2016.08.054,https://researchrepository.ucd.ie/entities/publication/cca497e3-4bbf-4e81-9845-526c5d5ec793,orb_murphy2016,orb_murphy2016,peer-reviewed research article,author-institution abstract,materials/solidification,XRMON_MASER13_2015,supporting_automation,MASER 13 sounding rocket,"[""Reports direct X-ray observation of equiaxed Al–Cu solidification during MASER 13.""]","[""Precursor experiment to later ML reanalysis; no onboard ML demonstrated.""]",Abstract,include,,flight Al–Cu X-ray solidification sequence,not reported in accessed abstract,sounding rocket,direct observation of equiaxed solidification,spatially isothermal solidification and radiography,planned experimental campaign,orbital_physics,orb_murphy2016,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/58,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_murphy2016""}",v5.1-2026-10-26,flight Al–Cu X-ray solidification sequence,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/16"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_17""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/18"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_19""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: direct observation of equiaxed solidification"", ""claim_limit"": [""Precursor experiment to later ML reanalysis; no onboard ML demonstrated.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,454,not reported,96-104,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station,"[""Issam Mudawar"", ""Steven J. Darges"", ""V.S. Devahdhanush"", ""Mohammad M. Hasan"", ""Henry K. Nahra"", ""R. Balasubramaniam"", ""Jeffrey R. Mackey""]",2025,International Journal of Heat and Mass Transfer,10.1016/j.ijheatmasstransfer.2024.126593,https://engineering.purdue.edu/mudawar/files/articles-all/2025/2025-04.pdf,orb_mudawar2025pressure,orb_mudawar2025pressure,peer-reviewed research article,"full text, author-hosted PDF",fluids/boiling,ISS_FBCE_2022,core_ai,ISS measurements and offline prediction,"[""ANNs and conventional models are compared for pressure drop in ISS microgravity flow boiling.""]","[""Extends analysis targets from a shared experimental lineage, not an additional AI flight deployment.""]",Experimental database and ANN sections,include,,ISS FBCE pressure-drop dataset,ground ANN/model comparison,ISS original campaign; no learned physical action reported,pressure-drop prediction and comparison with correlations,flow-boiling measurements,investigators build and evaluate models,orbital_physics,orb_mudawar2025pressure,"[""03b_orbital_physics.tex"", ""04b_comparison.tex""]",raw_v3/literature_matrix.json#/59,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_mudawar2025pressure""}",v5.1-2026-10-26,ISS FBCE pressure-drop dataset,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/16"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_17""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/17"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_18""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/18"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_19""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: pressure-drop prediction and comparison with correlations"", ""claim_limit"": [""Extends analysis targets from a shared experimental lineage, not an additional AI flight deployment.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,240,not reported,126593,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Two-phase flow instabilities during microgravity flow boiling onboard the International Space Station,"[""Issam Mudawar"", ""Steven J. Darges"", ""V.S. Devahdhanush"", ""Mohammad M. Hasan"", ""Henry K. Nahra"", ""R. Balasubramaniam"", ""Jeffrey R. Mackey""]",2024,International Journal of Heat and Mass Transfer,10.1016/j.ijheatmasstransfer.2024.126102,https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-15.pdf,orb_mudawar2024instability,orb_mudawar2024instability,peer-reviewed research article,publisher abstract and indexed author-PDF excerpts,fluids/boiling,ISS_FBCE_2022,supporting_automation,ISS flow-boiling experiments,"[""Characterizes condensation/backflow instabilities and targeted additional measurements on ISS.""]","[""Physical instability is not itself equipment failure; no AI-driven reconfiguration is demonstrated.""]",Abstract and experimental acquisition discussion,include,,ISS pressure and high-speed visualization,investigator analysis; exact hardware not reported,ISS,characterization of two-phase flow instabilities,additional measurements with enhanced acquisition settings,investigators design follow-up measurements,orbital_physics,orb_mudawar2024instability,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/60,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_mudawar2024instability""}",v5.1-2026-10-26,ISS pressure and high-speed visualization,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/17"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_18""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/18"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_19""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: characterization of two-phase flow instabilities"", ""claim_limit"": [""Physical instability is not itself equipment failure; no AI-driven reconfiguration is demonstrated.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,234,not reported,126102,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,,,,,,,,,,,,,,,,,
Automatic detection of equiaxed dendrites using computer vision neural networks,"[""A. Viardin"", ""K. Nöth"", ""M. Torabi Rad"", ""L. Sturz""]",2022,arXiv,10.48550/arXiv.2207.07428,https://arxiv.org/abs/2207.07428,orb_viardin2022,orb_viardin2022,preprint,"full text, arXiv preprint",materials/solidification,MEDI2_TEXUS55_2018,core_ai,TEXUS 55 sounding-rocket observations plus phase-field synthetic training,"[""Synthetic phase-field imagery trains a neural detector applied to experimental dendrite images.""]","[""Small dendrites, packed regions and thermocouple artifacts challenge detection."", ""Preprint; no in-flight scientific decision loop.""]",Sections 2 and 5.3,include,,transparent-alloy flight images and synthetic dendrites,ground training/analysis,sounding rocket supplies data; no AI actuation reported,object detection of equiaxed dendrites,experimental solidification imaging,manual artifact removal and training-data design,orbital_physics,orb_viardin2022,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/61,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_viardin2022""}",v5.1-2026-10-26,transparent-alloy flight images and synthetic dendrites,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/12"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_13""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: object detection of equiaxed dendrites"", ""claim_limit"": [""Small dendrites, packed regions and thermocouple artifacts challenge detection."", ""Preprint; no in-flight scientific decision loop.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,not applicable,not applicable,not applicable,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,2207.07428,,,,,,,,,,,,,,,,,
A Study on Microgravity and Combustion Temperature Change,"[""Minghua Deng"", ""Weicheng Fan"", ""Guangxuan Liao"", ""Qing'an Wang"", ""Jian Wang"", ""Xiaoyi Li"", ""Liping Shen"", ""Qingtang Zeng""]",2001,Fire Safety Science,,https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1,orb_deng2001,orb_deng2001,peer-reviewed research article,"publisher abstract, Chinese",combustion/microgravity fluctuations,parabolic_combustion_temperature_2001,core_ai,parabolic-flight combustion experiment,"[""Early neural-network study relates microgravity fluctuations to combustion-temperature changes.""]","[""Only abstract verified; model details and computing location cannot be inferred."", ""Publisher DOI field is a placeholder and was not copied.""]",Abstract,include,,parabolic-flight microgravity and combustion-temperature data,not reported in accessed abstract,parabolic flight original experiment; no learned action reported,neural-network time-series analysis,combustion measurements under fluctuating gravity,not reported in accessed abstract,orbital_physics,orb_deng2001,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/62,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_deng2001""}",v5.1-2026-10-26,parabolic-flight microgravity and combustion-temperature data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""unknown""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/3"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_4""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/10"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_11""}, {""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/11"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_12""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: neural-network time-series analysis"", ""claim_limit"": [""Only abstract verified; model details and computing location cannot be inferred."", ""Publisher DOI field is a placeholder and was not copied.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,10,1,39–42,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,,,,,,,,,,,"[""邓名华"", ""范维澄"", ""廖光煊"", ""王清安"", ""汪箭"", ""李晓艺"", ""沈力平"", ""曾庆堂""]",Chinese; title supplied by journal; author names transliterated,,,,,,,,,,,,,,,
Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection,"[""Minghui Xu"", ""Chaoyi Zhou"", ""Aaron P. Cecil"", ""Xi Liu"", ""Siyu Huang"", ""Yuhao Xu""]",2026,arXiv,10.48550/arXiv.2607.16587,https://arxiv.org/abs/2607.16587,orb_xu2026,orb_xu2026,preprint,"full text, arXiv preprint",combustion/droplets,ISS_FLEX2_MDCA,core_ai,analysis of ISS FLEX-2 experimental images,"[""SAM 2 with automatic prompts and geometric fitting extracts droplet-flame diameters from ISS imagery.""]","[""Preprint; image segmentation is offline measurement, not in-orbit experimental selection."", ""Visible flame contours do not represent all combustion states.""]",Sections 2–4,include,,ISS droplet-combustion imagery,ground image processing,ISS original experiments; no AI-driven action reported,flame-diameter measurement by prompted segmentation,"original droplet generation, ignition and imaging",manual reference measurements; investigators configure model pipeline,orbital_physics,orb_xu2026,"[""03b_orbital_physics.tex""]",raw_v3/literature_matrix.json#/63,"{""file"": ""orbital_physics_records.json"", ""citekey"": ""orb_xu2026""}",v5.1-2026-10-26,ISS droplet-combustion imagery,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""orbital_physics_search_log.json"", ""json_pointer"": ""/searches/4"", ""link_basis"": ""exact_source_identifier_in_retained_search_results; not proof of first discovery"", ""query_id"": ""orb_search_5""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: flame-diameter measurement by prompted segmentation"", ""claim_limit"": [""Preprint; image segmentation is offline measurement, not in-orbit experimental selection."", ""Visible flame contours do not represent all combustion states.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,not demonstrated in the cited study,,,,,,,,,2026-10-25,not applicable,not applicable,not applicable,Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed,2026-07-18,,,,,,,,,2607.16587,,,,,,,,,,,,,,,,,
AEGIS autonomous targeting for ChemCam on Mars Science Laboratory: Deployment and results of initial science team use,"[""R. Francis"", ""T. Estlin"", ""G. Doran"", ""S. Johnstone"", ""D. Gaines"", ""V. Verma"", ""M. Burl"", ""J. Frydenvang"", ""S. Montaño"", ""R. C. Wiens"", ""S. Schaffer"", ""O. Gasnault"", ""L. DeFlores"", ""D. L. Blaney"", ""B. Bornstein""]",2017,"Science Robotics 2(7), eaan4582",10.1126/scirobotics.aan4582,https://doi.org/10.1126/scirobotics.aan4582,pln_francis2017,pln_francis2017,peer-reviewed article,Article bibliographic record and abstract; NASA/JPL project description read in full. Publisher DOI full-text open returned 403.,planetary in situ science,AEGIS-Curiosity,core_ai,Mars surface,"[""Onboard science autonomy can fill the post-drive interval before Earth receives imagery and returns a targeting plan. Reported first-year preferred-target selection exceeded 93%, versus approximately 24% expected from blind targeting.""]","[""The preferred-target metric is not a general scientific-discovery accuracy metric. Scientists specify target profiles and scientific priorities. AEGIS does not autonomously formulate open-ended hypotheses or execute arbitrary physical experiments.""]",Publisher abstract at https://doi.org/10.1126/scirobotics.aan4582 ; NASA/JPL AEGIS project description https://ai.jpl.nasa.gov/public/projects/aegis/ (Curiosity use and target selection). Passage-level location of the percentage comparison was not retained in the earlier audit.,include,2026-10-25,Mars surface,Onboard image processing and targeting; ground scientists set profiles and review results,Mars surface,"Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity",Point ChemCam at selected rocks and acquire follow-up laser/spectroscopic measurements,Scientists specify target properties and broader investigation priorities; mission team retains oversight,planetary_robotics,pln_francis2017,"[""01_introduction.tex"", ""02_environment.tex"", ""04_planetary.tex"", ""04b_comparison.tex""]",raw_v3/literature_matrix.json#/64,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_francis2017""}",v5.1-2026-10-26,Mars surface,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.,[],article_abstract_and_official_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""onboard software, with ground-developed representation/rules"", ""scientific_decision"": ""bounded onboard choice within scientist-defined objectives"", ""physical_execution"": ""spacecraft instrument"", ""intervention_recovery"": ""unknown/not established by this record""}",Record-level extraction; do not merge phases solely because system_id matches.,source_and_claim_topic_identified_from_prior_audit,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity"", ""claim_limit"": [""The preferred-target metric is not a general scientific-discovery accuracy metric. Scientists specify target profiles and scientific priorities. AEGIS does not autonomously formulate open-ended hypotheses or execute arbitrary physical experiments.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,Preferred-material selection exceeded93% over reported2.5km traverse; selected observations produced geochemical measurements,Approximately24% expected preferred-material targeting without intelligent targeting,Add original empirical baseline with correct metric definition.,https://pubmed.ncbi.nlm.nih.gov/33157897/,,,,,,,,,Original abstract freshly checked throughPubMed; publisher DOI403. Routine Perseverance extension cited separately viarev_aegis_status2026.,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",Carried forward from 2026-10-24 source audit; not a new independent study,space_francis2017,Related records use system_id; record counts do not count independent systems.,"Target-profile agreement, not discovery accuracy or general comparison with fully informed human targeting",,,,,,,,,,
Adaptive sampling with PIXL on the Mars Perseverance rover,"[""Peter R. Lawson"", ""Tanya V. Kizovski"", ""Michael M. Tice"", ""Benton C. Clark III"", ""Scott J. VanBommel"", ""David R. Thompson"", ""Lawrence A. Wade"", ""Robert W. Denise"", ""Christopher M. Heirwegh"", ""W. Timothy Elam"", ""Mariek E. Schmidt"", ""Yang Liu"", ""Abigail C. Allwood"", ""Martin S. Gilbert"", ""Benjamin J. Bornstein""]",2025,"Icarus 429, 116433",10.1016/j.icarus.2024.116433,https://doi.org/10.1016/j.icarus.2024.116433,pln_lawson2025,pln_lawson2025,peer-reviewed article,author full-text HTML rechecked2026-10-26,planetary in situ science,PIXL,core_ai,Mars surface,"[""Onboard spectra are compared with scientist-defined trigger rules, including rules derived by machine learning, to select longer integrations at interesting compositions. This links chemical interpretation to a real-time instrument action and improves selected measurement signal-to-noise.""]","[""Mineral-specific benefits: carbonate scans showed little compositional gain in analyzed set."", ""SomeCu-rule triggers caused by diffraction; finite long-dwell budget can prevent later triggers."", ""Ground rule construction and updates; no onboard retraining demonstrated.""]","§1.2,§3.5,§5.2–5.6,Table7",include,2026-10-25,Mars surface,Onboard spectrum assessment and dwell selection; rules trained/designed and checked on Earth,Mars surface,Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars,Allocate longer PIXL X-ray fluorescence integration at selected raster points,Scientists specify objectives and retain mission oversight,planetary_robotics,pln_lawson2025,"[""01_introduction.tex"", ""02_environment.tex"", ""04_planetary.tex"", ""04b_comparison.tex"", ""06_robotics.tex"", ""07_agenda.tex""]",raw_v3/literature_matrix.json#/65,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_lawson2025""}",v5.1-2026-10-26,Mars surface,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""onboard software, with ground-developed representation/rules"", ""scientific_decision"": ""bounded onboard choice within scientist-defined objectives"", ""physical_execution"": ""spacecraft instrument"", ""intervention_recovery"": ""unknown/not established by this record""}",Record-level extraction; do not merge phases solely because system_id matches.,collaborator_source_recheck; see access_level and versioned update input,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars"", ""claim_limit"": [""Mineral-specific benefits: carbonate scans showed little compositional gain in analyzed set."", ""SomeCu-rule triggers caused by diffraction; finite long-dwell budget can prevent later triggers."", ""Ground rule construction and updates; no onboard retraining demonstrated.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,2026-10-26: author preprint abstract and table of contents reopened to verify the adaptive action and section locators; no claim of rereading all results.,,,,,Short-plus-long dwell comparisons revised some phosphate major-element estimates and removed spurious elemental detections,Short-dwell versus combined short/long-dwell spectra for same measured regions,Replace possible spectral benefit with measured scientific-interpretation gains and context-specific limits.,https://arxiv.org/html/2405.14471v1,"Ground-built linear classifiers/compositional thresholds on spectral pseudo-intensities, evaluated onboard to trigger long dwell",,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",Carried forward from 2026-10-24 source audit; not a new independent study,space_lawson2025,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
EELS: Autonomous snake-like robot with task and motion planning capabilities for ice world exploration,"[""Tiago S. Vaquero"", ""Guglielmo Daddi"", ""Rohan Thakker"", ""Michael Paton"", ""Ashkan Jasour"", ""Marlin P. Strub"", ""others""]",2024,"Science Robotics 9(88), eadh8332",10.1126/scirobotics.adh8332,https://doi.org/10.1126/scirobotics.adh8332,rob_eels2024,rob_eels2024,peer-reviewed article,"Publisher indexed full-text architecture and results sections, PubMed metadata, and NASA/JPL project page checked.",space robotics for scientific workflows,EELS,transfer,Earth ice and terrain analogues,"[""Physical analogue tests demonstrate planning that trades locomotion against information-gathering/relocalization when exteroceptive sensing fails, relevant to maintaining access to scientific sites under uncertainty.""]","[""Ground/analogue capability demonstration, not a flown Enceladus mission and not yet autonomous astrobiological discovery. Use as enabling physical autonomy, not as a completed AI4S loop.""]",Publisher indexed Architecture/Results portions (prior audit); JPL system description https://robotics.jpl.nasa.gov/how-we-do-it/systems/exobiology-extant-life-surveyor-eels/ . Exact publisher paragraph locations were not retained.,include,2026-10-25,Earth ice and terrain analogues,Earth; deployment elsewhere not established,Earth ice and terrain analogues,Risk-aware task and motion planning for an articulated snake robot intended for icy-world exploration,Articulated locomotion and sensing/relocalization in Earth ice/terrain tests,Ground test and engineering team defines trials; detailed human intervention schedule not retained,planetary_robotics,rob_eels2024,"[""06_robotics.tex""]",raw_v3/literature_matrix.json#/66,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_eels2024""}",v5.1-2026-10-26,Earth ice and terrain analogues,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""partly_known""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,source_and_claim_topic_identified_from_prior_audit,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Risk-aware task and motion planning for an articulated snake robot intended for icy-world exploration"", ""claim_limit"": [""Ground/analogue capability demonstration, not a flown Enceladus mission and not yet autonomous astrobiological discovery. Use as enabling physical autonomy, not as a completed AI4S loop.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",Carried forward from 2026-10-24 source audit; not a new independent study,space_vaquero2024,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Using Autonomy Flight Software to Improve Science Return on Earth Observing One,"[""Steve Chien"", ""Rob Sherwood"", ""Daniel Tran"", ""Benjamin Cichy"", ""Gregg Rabideau"", ""Rebecca Castano"", ""Ashley Davis"", ""Dan Mandl"", ""Stuart Frye"", ""Bruce Trout"", ""Seth Shulman"", ""Darrell Boyer""]",2005,"Journal of Aerospace Computing, Information, and Communication 2(4), 196–216",10.2514/1.12923,https://doi.org/10.2514/1.12923,pln_eo12005,pln_eo12005,peer-reviewed article,"NASA/JPL-hosted full paper opened and relevant architecture, operations and constraints sections read.",planetary in situ science,EO1-ASE,background,Earth orbit,"[""Demonstrates a closed observation-response loop: science imagery triggers revised observing goals, planning schedules follow-up observations, and execution responds to runtime uncertainty. Cases include thermal events, flooding, ice changes, and cloud screening.""]","[""Task-specific science algorithms and a modeled spacecraft action space; not open-ended experimental discovery. The paper explicitly uses a layered architecture with redundant safety constraints, so earlier autonomy must not be described as merely blind fixed scripts.""]",JPL author-hosted PDF https://ai.jpl.nasa.gov/public/documents/papers/chien-JACIC2005-UsingAutonomy.pdf ; prior architecture/operations/constraints assessment retained. Independent v4 methods review checked printed pp. 196 and 199 (abstract/introduction and spacecraft/processor description); see revision/prior_v4_review/methods_and_delivery_review.txt. No new full-paper reread is claimed in v5.,include,2026-10-25,Earth orbit,Onboard EO-1 with ground-specified goals,Earth orbit,"EO-1 Autonomous Sciencecraft Experiment (ASE): onboard event detection, CASPER planning, and robust execution",Acquire revised Earth observations within the spacecraft instrument action space,Ground operators supply goals/models and oversee a bounded flight system,planetary_robotics,pln_eo12005,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/67,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_eo12005""}",v5.1-2026-10-26,Earth orbit,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}","Restored the empirical Earth-orbit/onboard workflow preserved in raw_v3 and confirmed by the independent v4 methods review (printed pp. 196 and 199). Background is this review's historical-comparison purpose, not the publication type; it does not erase experimental locations or actors.","[""R4: evidence_role remains background; source_type remains peer-reviewed article."", ""Source access provenance is inherited from the prior extraction and independent v4 review, not represented as a fresh v5 full-paper assessment.""]",selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""M: onboard science-image analysis within the programmed task"", ""scientific_decision"": ""H+M: ground-specified goals/models; onboard science triggers and CASPER planning within those bounds"", ""physical_execution"": ""M: spacecraft instruments acquire revised Earth observations"", ""intervention_recovery"": ""M: bounded execution responds to runtime uncertainty; H: ground mission oversight. Physical repair is not established by this record.""}","Historical EO-1/ASE flight comparison: orbital image collection, onboard analysis/planning/execution, and ground goal/model definition and oversight. Its background use here does not make these flight phases not applicable.",prior_extraction_plus_independent_v4_review_page_check; no_new_v5_fullpaper_read,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: EO-1 Autonomous Sciencecraft Experiment (ASE): onboard event detection, CASPER planning, and robust execution"", ""claim_limit"": [""Task-specific science algorithms and a modeled spacecraft action space; not open-ended experimental discovery. The paper explicitly uses a layered architecture with redundant safety constraints, so earlier autonomy must not be described as merely blind fixed scripts.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",Carried forward from 2026-10-24 source audit; not a new independent study,space_chien2005,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Integration and Autonomy for Intra-Vehicular Robots: Results of the ISAAC Project,"[""Trey Smith"", ""Maria Bualat"", ""Brian Coltin"", ""Abiola Akanni"", ""Oleg Alexandrov"", ""Shaun Azimi"", ""Laura Barron"", ""J Benton"", ""Janette Garcia"", ""Jodi Graf"", ""Kathryn Hamilton"", ""Brian Kempa"", ""Evan Laske"", ""Marina Moreira"", ""Robert Morris"", ""Nicole Ortega"", ""Connor Rainen"", ""Jonathan Rogers"", ""Misha Savchenko"", ""Khaled Sharif"", ""Ryan Soussan"", ""Emma Zemler""]",2025,"International Space Station Research and Development Conference, Seattle, 28-31 July 2025",,https://ntrs.nasa.gov/citations/20250003945,rob_isaac2025,rob_isaac2025,Two-page conference extended abstract; NTRS records NASA Peer Committee technical review,Full text reviewed,space robotics for scientific workflows,ISAAC,supporting_automation,ISS cabin and separately simulated manipulation,"[""Two Astrobees performed an onboard-planned, multi-sensor survey of two ISS modules. Astrobee/Robonaut cargo transfer was demonstrated in software simulation, not on orbit. An ISS fault-response test injected high-CO2 synthetic telemetry and inspected a mock obstructed vent; computer vision reported the obstruction. No manipulator was available to clear the obstruction.""]","[""Does not demonstrate autonomous scientific hypothesis generation, general laboratory manipulation or physical fault repair.; The paper says intake vent while the agency summary says exhaust vent; use neutral 'vent'.""]","NASA NTRS 20250003945, https://ntrs.nasa.gov/api/citations/20250003945/downloads/2025_issrdc_isaac.pdf ; p.1 Highlighted demonstrations: Autonomous state assessment and Autonomous logistics management; p.2 Integrated fault management.",include,2026-10-25,ISS robot sensors and synthetic telemetry; separate simulated data,ISS onboard planning and perception; separate Earth software simulation,ISS cabin and separately simulated manipulation,Operational state assessment enabling future experiments,Multi-robot survey and visual inspection; cargo transfer simulated,Humans define tasks; mock anomaly supplied; physical clearance not performed,planetary_robotics,rob_isaac2025,"[""04b_comparison.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/68,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_isaac2025""}",v5.1-2026-10-26,ISS robot sensors and synthetic telemetry; separate simulated data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""onboard robot perception in bounded demonstrations"", ""scientific_decision"": ""not applicable: operational inspection, not scientific target selection"", ""physical_execution"": ""Astrobee in ISS; cargo manipulation separately simulated"", ""intervention_recovery"": ""automated inspection of mock obstruction; physical clearance not performed""}","Keep ISS survey, ISS synthetic-telemetry/mock-vent inspection, and software-simulated cargo transfer as separate phases. No robotic physical repair was demonstrated.",two_page_report_rechecked_v4,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Operational state assessment enabling future experiments"", ""claim_limit"": [""Does not demonstrate autonomous scientific hypothesis generation, general laboratory manipulation or physical fault repair.; The paper says intake vent while the agency summary says exhaust vent; use neutral 'vent'.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,"2026-10-26: full two-page NTRS extended abstract reopened; flight inspection, simulated cargo handling and missing manipulator distinguished.",,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",Carried forward from 2026-10-24 source audit,R07,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Biolab,"[""European Space Agency""]",,Agency documentation,,https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Columbus/Biolab,rob_biolab,rob_biolab,"Agency facility description, corroborated by dated 2008 on-orbit experiment activation report",HTML bodies reviewed,space robotics for scientific workflows,Biolab,supporting_automation,ISS cabin,"[""Biolab launched with Columbus in 2008; ESA reported WAICO activation on orbit that February. ESA describes crew loading followed by automatic processing, onboard centrifuge controls and a handling mechanism transporting samples to diagnostics. Ground scientists can participate through teleoperations.""]","[""The facility description is not a per-action flight validation log of every handling capability.; Crew loading, ground operations and experiment-specific containers distinguish it from general-purpose embodied scientific autonomy.""]",ESA Biolab facility page https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Columbus/Biolab ; body description of automatic handling/diagnostics and crew loading. Operational activation corroborated by linked Plant growth experiment starts in Columbus report in prior_source_audit_extracts.json.,include,2026-10-25,ISS cabin,onboard and ground support,ISS cabin,Biological experiment automation,Dedicated handling and diagnostics,Crew loads containers; ground telescience,planetary_robotics,rob_biolab,"[""06_robotics.tex""]",raw_v3/literature_matrix.json#/69,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_biolab""}",v5.1-2026-10-26,ISS cabin,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,source_and_claim_topic_identified_from_prior_audit,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Biological experiment automation"", ""claim_limit"": [""The facility description is not a per-action flight validation log of every handling capability.; Crew loading, ground operations and experiment-specific containers distinguish it from general-purpose embodied scientific autonomy.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",Carried forward from 2026-10-24 source audit,R08,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
BIOLAB on the International Space Station (ISS): Facility and Experiments,"[""Marianne Schuber"", ""Dieter Seibt"", ""Ralf Anken""]",2013,Current Biotechnology,10.2174/22115501113029990021,https://www.eurekaselect.com/article/54734,rob_biolab2013,rob_biolab2013,Journal facility paper,Publisher metadata and abstract reviewed only; full text not obtained,space robotics for scientific workflows,Biolab,supporting_automation,ISS cabin,"[""The flight facility combines an automated section with a section manually operated by astronauts. Samples use experiment-specific containers, and MUSC/DLR controls and monitors operations through telescience. The architecture therefore has explicit human and ground dependencies.""]","[""Abstract-level evidence only: do not infer experiment outcomes or measured autonomous recovery rates.""]","Publisher abstract https://www.eurekaselect.com/article/54734 : automated/manual sections, experiment containers and MUSC telescience. Full text was not obtained.",include,2026-10-25,ISS cabin,onboard and ground support,ISS cabin,Biological experiment automation,Dedicated sample handling,Crew manual work and MUSC ground control,planetary_robotics,rob_biolab2013,"[""06_robotics.tex""]",raw_v3/literature_matrix.json#/70,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_biolab2013""}",v5.1-2026-10-26,ISS cabin,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,source_and_claim_topic_identified_from_prior_audit,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Biological experiment automation"", ""claim_limit"": [""Abstract-level evidence only: do not infer experiment outcomes or measured autonomous recovery rates.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",Carried forward from 2026-10-24 source audit,R09,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Wunderbare Welt der Schwerkraft,"[""German Aerospace Center (DLR)""]",2022,Agency documentation,,https://www.dlr.de/de/blog/archiv/2022/wunderbare-welt-der-schwerkraft,rob_biolabmaintenance2022,rob_biolabmaintenance2022,Agency operations account,Full article reviewed,space robotics for scientific workflows,Biolab,supporting_automation,ISS cabin,"[""A scheduled five-year centrifuge-drive-belt replacement required Samantha Cristoforetti, ground coordination, replacement belts and many tools. The account reports approximately a crew workday of maintenance and successful completion.""]","[""This is preventive maintenance, not a measured failure-recovery experiment.; It supports the need for accessible mechanisms, spares and maintenance planning; it does not establish current robot ability to perform the task.""]","DLR article Wunderbare Welt der Schwerkraft, 2022-06-27, https://www.dlr.de/de/blog/archiv/2022/wunderbare-welt-der-schwerkraft ; body account of centrifuge-drive-belt replacement by Samantha Cristoforetti, tools and ground coordination; prior full-body audit.",include,2026-10-25,ISS cabin,"Not applicable: the cited event is human preventive maintenance, not a computational autonomy demonstration",ISS cabin,Maintain experimental facility,Preventive belt replacement,"Astronaut performed replacement with tools, spares and ground support",planetary_robotics,rob_biolabmaintenance2022,"[""02_environment.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/71,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_biolabmaintenance2022""}",v5.1-2026-10-26,ISS cabin,"{""data_location"": ""retained_extraction"", ""computation_location"": ""not_applicable"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,source_and_claim_topic_identified_from_prior_audit,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Maintain experimental facility"", ""claim_limit"": [""This is preventive maintenance, not a measured failure-recovery experiment.; It supports the need for accessible mechanisms, spares and maintenance planning; it does not establish current robot ability to perform the task.""], ""counterexample_or_comparator"": ""Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",Carried forward from 2026-10-24 source audit,R10,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Robotic External Leak Locator,"[""NASA""]",,Agency documentation,,https://www.nasa.gov/isam/robotic-external-leak-locator/,rob_rell,rob_rell,Agency hardware and completed-installation accounts,HTML bodies reviewed,space robotics for scientific workflows,RELL-Dextre,supporting_automation,ISS exterior,"[""Dextre carries the remotely controlled RELL instrument to locate ammonia leaks; NASA reports successful on-orbit leak location. A spare unit was launched because commercial electronics were vulnerable to radiation. Crew installed external RiTS storage in July 2020, improving robotic tool access and reducing deployment delays.""]","[""Leak localization is not autonomous leak repair.; The RELL overview retains obsolete future-tense RiTS text; use the dated 2020 installation report for chronology.""]",NASA Robotic External Leak Locator page https://www.nasa.gov/isam/robotic-external-leak-locator/ ; remotely controlled Dextre leak survey. Dated 2020-07-21 Robot Hotel account establishes RiTS installation; see prior_source_audit_extracts.json.,include,2026-10-25,ISS exterior,Ground teleoperation; instrument-side processing location not established in the retained account,ISS exterior,Infrastructure diagnosis; indirect science support,Robotic leak survey,Ground-operated robotic instrument,planetary_robotics,rob_rell,"[""06_robotics.tex""]",raw_v3/literature_matrix.json#/72,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_rell""}",v5.1-2026-10-26,ISS exterior,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,source_and_claim_topic_identified_from_prior_audit,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Infrastructure diagnosis; indirect science support"", ""claim_limit"": [""Leak localization is not autonomous leak repair.; The RELL overview retains obsolete future-tense RiTS text; use the dated 2020 installation report for chronology.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",Carried forward from 2026-10-24 source audit,R11,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Astrobee,"[""NASA Ames Research Center""]",,Agency documentation,,https://www.nasa.gov/ames/astrobee/,rob_astrobee,rob_astrobee,Agency facility overview and milestone record,HTML body reviewed,space robotics for scientific workflows,Astrobee,supporting_automation,ISS cabin,"[""Astrobee comprises three fan-propelled free-flying robots with cameras, sensors, docking/recharging and perching arms. It supports autonomous and remote-controlled operation and modular guest-science payloads. The robots launched in 2019; documented 2022 operations included navigation/mapping and panoramic imaging in separate modules.""]","[""The overview lists design goals as well as milestones; cargo transfer goals are not evidence of autonomous on-orbit logistics success.; Fan propulsion presumes cabin atmosphere and does not transfer to external vacuum.""]",NASA Astrobee page https://www.nasa.gov/ames/astrobee/ ; facility capabilities and dated operations milestones; prior body audit. Design goals are not per-action flight validation.,include,2026-10-25,ISS cabin,onboard and ground support,ISS cabin,Mobile inspection and research platform,"Free flight, docking and perching",Ground and crew support,planetary_robotics,rob_astrobee,"[""06_robotics.tex""]",raw_v3/literature_matrix.json#/73,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_astrobee""}",v5.1-2026-10-26,ISS cabin,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,source_and_claim_topic_identified_from_prior_audit,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Mobile inspection and research platform"", ""claim_limit"": [""The overview lists design goals as well as milestones; cargo transfer goals are not evidence of autonomous on-orbit logistics success.; Fan propulsion presumes cabin atmosphere and does not transfer to external vacuum.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",Carried forward from 2026-10-24 source audit,R06,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
OASIS: Onboard autonomous science investigation system for opportunistic rover science,"[""Rebecca Castano"", ""Tara Estlin"", ""Robert C. Anderson"", ""Daniel M. Gaines"", ""Andres Castano"", ""Benjamin Bornstein"", ""Caroline Chouinard"", ""Michele Judd""]",2007,"Journal of Field Robotics 24(5), 379--397",10.1002/rob.20192,https://onlinelibrary.wiley.com/doi/10.1002/rob.20192,pln_oasis2007,pln_oasis2007,peer-reviewed article,Publisher abstract; author PDF fetch unavailable,planetary in situ science,OASIS-FIDO,core_ai,Earth Mars-yard hardware,"[""A closed perception-planning-action sequence was demonstrated with FIDO at JPL.""]","[""This report is a ground demonstration, not deployment on Mars; no general scientific novelty metric.""]",Abstract,include,2026-10-25,Earth Mars-yard hardware,Earth; deployment elsewhere not established,Earth Mars-yard hardware,Opportunistic science,"Rock detection, resource-checked retargeting and closer imaging",Scientists define interesting properties and resources,planetary_robotics,pln_oasis2007,"[""04_planetary.tex"", ""06_robotics.tex"", ""07_agenda.tex""]",raw_v3/literature_matrix.json#/74,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_oasis2007""}",v5.1-2026-10-26,Earth Mars-yard hardware,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Opportunistic science"", ""claim_limit"": [""This report is a ground demonstration, not deployment on Mars; no general scientific novelty metric.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
AEGIS automated science targeting for the MER Opportunity rover,"[""Tara A. Estlin"", ""Benjamin J. Bornstein"", ""Daniel M. Gaines"", ""Robert C. Anderson"", ""David R. Thompson"", ""Michael Burl"", ""Rebecca Castano"", ""Michele Judd""]",2012,"ACM Transactions on Intelligent Systems and Technology 3(3), 1--19",10.1145/2168752.2168764,https://doi.org/10.1145/2168752.2168764,pln_aegis2012,pln_aegis2012,peer-reviewed article,Bibliographic record and NASA/JPL AEGIS project account,planetary in situ science,AEGIS-Opportunity,core_ai,Mars surface,"[""AEGIS provided autonomous targeting on Opportunity.""]","[""Different rover deployments are related systems, not independent evidence for arbitrary scientific autonomy.""]",NASA/JPL project page https://ai.jpl.nasa.gov/public/projects/aegis/,include,2026-10-25,Mars surface,onboard and ground support,Mars surface,Science target selection,Scientist-specified autonomous imaging targets,Scientists supply target preferences,planetary_robotics,pln_aegis2012,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/75,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_aegis2012""}",v5.1-2026-10-26,Mars surface,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],other_access_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Science target selection"", ""claim_limit"": [""Different rover deployments are related systems, not independent evidence for arbitrary scientific autonomy.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Science Autonomy and Space Science: Application to the ExoMars Mission,"[""Victoria Da Poian"", ""Eric Lyness"", ""Ryan Danell"", ""Xiang Li"", ""Bethany Theiling"", ""Melissa Trainer"", ""Desmond Kaplan"", ""William Brinckerhoff""]",2022,"Frontiers in Astronomy and Space Sciences 9, 848669",10.3389/fspas.2022.848669,https://www.frontiersin.org/journals/astronomy-and-space-sciences/articles/10.3389/fspas.2022.848669/full,pln_moma2022,pln_moma2022,peer-reviewed article,"Relevant full-text methods, evaluation and conclusions reviewed",planetary in situ science,MOMA-ML,core_ai,Earth engineering-test-unit data,"[""ML methods were developed using flight-like MOMA engineering-test-unit spectra; onboard self-directed tuning is a longer-term objective.""]","[""Laboratory classification is not identification of extraterrestrial life or a demonstrated flight control loop.""]",Introduction final paragraph; Evaluation of machine learning Techniques; Conclusions,include,2026-10-25,Earth engineering-test-unit data,Earth,Earth engineering-test-unit data,Mass-spectrum filtering and matching,No autonomous Martian physical action demonstrated,Experts inspect model outputs and choose subsequent operations,planetary_robotics,pln_moma2022,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/76,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_moma2022""}",v5.1-2026-10-26,Earth engineering-test-unit data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Mass-spectrum filtering and matching"", ""claim_limit"": [""Laboratory classification is not identification of extraterrestrial life or a demonstrated flight control loop.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
The Mars Organic Molecule Analyzer (MOMA) Instrument: Characterization of Organic Material in Martian Sediments,"[""Fred Goesmann"", ""others""]",2017,"Astrobiology 17(6--7), 655--685",10.1089/ast.2016.1551,https://pmc.ncbi.nlm.nih.gov/articles/PMC5685156/,pln_moma2017,pln_moma2017,peer-reviewed article,Primary full-text indexed sections,planetary in situ science,MOMA,supporting_automation,Ground instrument development,"[""MOMA couples complementary analytical modes to prepared subsurface samples.""]","[""Instrument design paper and obsolete historical launch forecast do not establish Mars operation.""]",Instrument overview; sample handling description,include,2026-10-25,Ground instrument development,Earth; deployment elsewhere not established,Ground instrument development,Organic molecular analysis,Laser desorption and gas chromatography mass spectrometry with prepared samples,Mission scientists define investigations,planetary_robotics,pln_moma2017,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/77,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_moma2017""}",v5.1-2026-10-26,Ground instrument development,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Organic molecular analysis"", ""claim_limit"": [""Instrument design paper and obsolete historical launch forecast do not establish Mars operation.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
NASA Trains Machine Learning Algorithm for Mars Sample Analysis,"[""NASA""]",2024,NASA technology article,,https://www.nasa.gov/technology/nasa-trains-machine-learning-algorithm-for-mars-sample-analysis/,pln_moma2024,pln_moma2024,institutional report or primary mission documentation,Article body reviewed,planetary in situ science,MOMA-ML,core_ai,Earth software and laboratory data,"[""The described first ML deployment is an Earth-bound computer analyzing future MOMA data, not onboard control.""]","[""Official explanation of intended deployment; not an experimental benchmark.""]",Highlights; Earth-bound computer paragraph; final quotation,include,2026-10-25,Earth software and laboratory data,Earth,Earth software and laboratory data,Ground decision support,None yet on Mars,Earth scientists interpret returned spectra and decide next operations,planetary_robotics,pln_moma2024,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/78,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_moma2024""}",v5.1-2026-10-26,Earth software and laboratory data,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Ground decision support"", ""claim_limit"": [""Official explanation of intended deployment; not an experimental benchmark.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Development of the Dragonfly Mass Spectrometer (DraMS) for Titan,"[""Melissa G. Trainer"", ""William B. Brinckerhoff"", ""Andrej Grubisic"", ""Ryan M. Danell"", ""others""]",2021,"52nd Lunar and Planetary Science Conference, abstract 1532",,https://ntrs.nasa.gov/citations/20210011122,pln_drams2021,pln_drams2021,institutional report or primary mission documentation,Two-page primary abstract full text reviewed,planetary in situ science,Dragonfly-DraMS-DrACO,supporting_automation,Ground development for Titan,"[""DraMS builds on MOMA/SAM heritage while DrACO transfers fines and manages sample temperature across cold and warm zones.""]","[""Development results, predicted specifications and future architecture are not Titan deployment or AI-controlled discovery.""]",https://ntrs.nasa.gov/api/citations/20210011122/downloads/Trainer_DraMS_Update_LPSC21_1532.pdf ; Introduction and Cold Zone-Warm Zone interface,include,2026-10-25,Ground development for Titan,Earth; deployment elsewhere not established,Ground development for Titan,Molecular composition and prebiotic chemistry,"Proposed drilling, pneumatic transfer, carousel and mass spectrometry",Mission scientists define science and operations,planetary_robotics,pln_drams2021,"[""04_planetary.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/79,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_drams2021""}",v5.1-2026-10-26,Ground development for Titan,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Molecular composition and prebiotic chemistry"", ""claim_limit"": [""Development results, predicted specifications and future architecture are not Titan deployment or AI-controlled discovery.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Toward Science Autonomy for Future NASA Missions,"[""NASA Advanced Supercomputing Division""]",2023,NASA SC23 research project 43,,https://www.nas.nasa.gov/SC23/research/project43.html,pln_scienceautonomy2023,pln_scienceautonomy2023,institutional report or primary mission documentation,Official project description,planetary in situ science,MOMA-DraMS-autonomy,background,Earth computational development,"[""Research targets MOMA, DraMS and ocean-world mass spectrometry.""]","[""Program description is not evidence of implemented flight decision authority.""]",Project overview,include,2026-10-25,Earth computational development,Earth; deployment elsewhere not established,"Not applicable: computational/project research, prospective instrument action",Mass-spectrum ML research,Not applicable: no new physical intervention established in the project overview,Researchers train algorithms,planetary_robotics,pln_scienceautonomy2023,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/80,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_scienceautonomy2023""}",v5.1-2026-10-26,Earth computational development,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.,[],other_access_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Mass-spectrum ML research"", ""claim_limit"": [""Program description is not evidence of implemented flight decision authority.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Science Autonomy using Machine Learning for Astrobiology,"[""Victoria Da Poian"", ""Bethany Theiling"", ""Eric Lyness"", ""David Burtt"", ""others""]",2025,arXiv:2504.00709,,https://arxiv.org/abs/2504.00709,pln_astrobiology2025,pln_astrobiology2025,preprint / white paper,Author preprint abstract,planetary in situ science,Astrobiology-autonomy-roadmap,background,Concept and research agenda,"[""The white paper identifies ML-enabled astrobiology as an autonomy research direction.""]","[""Recommendations, not a new flight experiment.""]",Abstract,include,2026-10-25,Not applicable: research agenda/overview,Not applicable: no single deployed computation in this overview,Not applicable: proposed future scientific operations,Chemical interpretation and prioritization,Proposed future scientific operations,Experts retain responsibility for training and validation,planetary_robotics,pln_astrobiology2025,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/81,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_astrobiology2025""}",v5.1-2026-10-26,Not applicable: research agenda/overview,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Chemical interpretation and prioritization"", ""claim_limit"": [""Recommendations, not a new flight experiment.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
The art of processing a sample on Mars,"[""European Space Agency""]",2025,"ESA To Mars and back, 3 October 2025",,https://blogs.esa.int/to-mars-and-back/2025/10/03/the-art-of-processing-a-sample-on-mars/,pln_exomars2025,pln_exomars2025,institutional report or primary mission documentation,Official technical article indexed body,planetary in situ science,ExoMars-SPDS,supporting_automation,Ground hardware for future Mars mission,"[""Purpose-built sample processing links a drill to a suite of instruments.""]","[""Description of future Rosalind Franklin capability, not Mars flight heritage.""]",Sample processing description,include,2026-10-25,Ground hardware for future Mars mission,Earth; deployment elsewhere not established,Ground hardware for future Mars mission,Mineralogical and molecular analysis,"Crushing, dosing and presentation to analytical instruments",Scientists plan investigations,planetary_robotics,pln_exomars2025,"[""04_planetary.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/82,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_exomars2025""}",v5.1-2026-10-26,Ground hardware for future Mars mission,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Mineralogical and molecular analysis"", ""claim_limit"": [""Description of future Rosalind Franklin capability, not Mars flight heritage.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
The Sample Analysis at Mars Investigation and Instrument Suite,"[""Paul R. Mahaffy"", ""Christopher R. Webster"", ""Michel Cabane"", ""others""]",2012,"Space Science Reviews 170, 401--478",10.1007/s11214-012-9879-z,https://doi.org/10.1007/s11214-012-9879-z,pln_sam2012,pln_sam2012,peer-reviewed article,Publisher full-text indexed instrument description and metadata,planetary in situ science,Curiosity-SAM,supporting_automation,Ground instrument characterization; later flight facility,"[""SAM provides a purpose-built multistage analytical laboratory for atmospheric and solid samples.""]","[""The instrument paper alone does not demonstrate AI-directed experiment selection.""]",Investigation overview and conclusions,include,2026-10-25,Ground instrument characterization; later flight facility,Earth; deployment elsewhere not established,Ground instrument characterization; later flight facility,Chemical and isotopic analysis,Sample processing and multiple analytical modes,Scientists choose measurement strategy,planetary_robotics,pln_sam2012,"[""04_planetary.tex"", ""06_robotics.tex"", ""07_agenda.tex""]",raw_v3/literature_matrix.json#/83,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_sam2012""}",v5.1-2026-10-26,Ground instrument characterization; later flight facility,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Chemical and isotopic analysis"", ""claim_limit"": [""The instrument paper alone does not demonstrate AI-directed experiment selection.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Hayabusa2 Sampler: Collection of Asteroidal Surface Material,"[""Hirotaka Sawada"", ""Ryuji Okazaki"", ""Shogo Tachibana"", ""others""]",2017,"Space Science Reviews 208, 81--106",10.1007/s11214-017-0338-8,https://doi.org/10.1007/s11214-017-0338-8,pln_hayabusa2017,pln_hayabusa2017,peer-reviewed article,Author-institution bibliographic record; JAXA mission overview technical description,planetary in situ science,Hayabusa2-sampler,supporting_automation,Ground development for asteroid sampling,"[""A specialized sampler was engineered for brief low-gravity contact and sample capture.""]","[""2017 design paper is not proof of 2019 outcomes; sampling is not autonomous hypothesis generation.""]",Kyushu University record; JAXA Mission-Overview_Watanabe_2017.pdf,include,2026-10-25,Ground development for asteroid sampling,Earth; deployment elsewhere not established,Ground development for asteroid sampling,Acquire primitive astromaterial,Projectile-assisted collection through sampler horn,Scientists select sampling targets,planetary_robotics,pln_hayabusa2017,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/84,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_hayabusa2017""}",v5.1-2026-10-26,Ground development for asteroid sampling,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],other_access_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Acquire primitive astromaterial"", ""claim_limit"": [""2017 design paper is not proof of 2019 outcomes; sampling is not autonomous hypothesis generation.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Success of the Second Touchdown of Asteroid Explorer Hayabusa2,"[""Japan Aerospace Exploration Agency""]",2019,"ISAS mission announcement, 11 July 2019",,https://www.isas.jaxa.jp/en/topics/002203.html,pln_hayabusa2019,pln_hayabusa2019,institutional report or primary mission documentation,Official announcement,planetary in situ science,Hayabusa2-sampler,supporting_automation,asteroid operations,"[""JAXA reported successful second touchdown and collection operations at Ryugu.""]","[""Operational confirmation is not evidence that scientific objectives were generated autonomously.""]",Announcement body,include,2026-10-25,asteroid operations,onboard and ground support,asteroid operations,Asteroid sample acquisition,Second touchdown sampling operation,Ground team determines operation and target,planetary_robotics,pln_hayabusa2019,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/85,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_hayabusa2019""}",v5.1-2026-10-26,asteroid operations,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],other_access_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Asteroid sample acquisition"", ""claim_limit"": [""Operational confirmation is not evidence that scientific objectives were generated autonomously.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Chang'e-5 completes automatic lunar sampling and packaging,"[""China National Space Administration""]",2020,"CNSA mission announcement, 3 December 2020",,https://www.cnsa.gov.cn/n6758823/n6758838/c6810708/content.html,pln_change2020,pln_change2020,institutional report or primary mission documentation,Official Chinese article body reviewed,planetary in situ science,Change5,supporting_automation,Moon surface,"[""Drill and arm sampling were completed with ground-supported modeling and operational decisions.""]","[""Automatic sampling does not imply autonomous scientific goal selection.""]",Paragraphs 1--3,include,2026-10-25,Moon surface,onboard and ground support,Moon surface,Acquire diverse lunar samples with geological context,"Drilling, arm sampling and sealing",Ground staff reconstruct terrain and simulate operations to support decisions,planetary_robotics,pln_change2020,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/86,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_change2020""}",v5.1-2026-10-26,Moon surface,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Acquire diverse lunar samples with geological context"", ""claim_limit"": [""Automatic sampling does not imply autonomous scientific goal selection.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Path Planning of Lunar Surface Sampling Manipulator for Chang'E-5 Mission,"[""Xiaodong Hu"", ""Kuan Zhang"", ""Yuan Xie"", ""Hui Zhang"", ""Hao Lu"", ""Chuankai Liu"", ""Xiang Chen"", ""Huanzhou Zhao"", ""Jianfeng Xie""]",2021,"Journal of Deep Space Exploration 8(6), 564--571",10.15982/j.issn.2096-9287.2021.20210095,https://jdse.bit.edu.cn/sktcxb/article/doi/10.15982/j.issn.2096-9287.2021.20210095,pln_changeRL2021,pln_changeRL2021,peer-reviewed article,Chinese and English publisher abstracts and metadata,planetary in situ science,Change5,supporting_automation,Simulation and reported lunar mission fine-adjustment application,"[""Authors report reinforcement-learning path planning and validation involving lunar mission fine adjustment.""]","[""Do not infer that learning ran onboard or that the robot selected scientific questions; only abstract-level scope verified.""]",Chinese abstract; English abstract; author list,include,2026-10-25,Simulation and reported lunar mission fine-adjustment application,Not established by accessible abstract; ground-assisted teleoperation context,Simulation and reported lunar mission fine-adjustment application,Enable accurate sample manipulation,Deep-Q-network-based constrained manipulator path planning,Teleoperation context; onboard computation not established by abstract,planetary_robotics,pln_changeRL2021,"[""04_planetary.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/87,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_changeRL2021""}",v5.1-2026-10-26,Simulation and reported lunar mission fine-adjustment application,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""partly_known""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Enable accurate sample manipulation"", ""claim_limit"": [""Do not infer that learning ran onboard or that the robot selected scientific questions; only abstract-level scope verified.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Control Technology for Unmanned Sampling of Lunar Surface,"[""Kuan Zhang"", ""Tianyi Yu"", ""Xiaodong Hu"", ""Chuankai Liu"", ""Lichun Li"", ""Huanzhou Zhao""]",2022,"Journal of Deep Space Exploration 9(2), 173--182",10.15982/j.issn.2096-9287.2022.20210052,https://jdse.bit.edu.cn/sktcxb/cn/article/doi/10.15982/j.issn.2096-9287.2022.20210052,pln_changecontrol2022,pln_changecontrol2022,peer-reviewed article,Primary PDF abstract and technical workflow sections reviewed,planetary in situ science,Change5,supporting_automation,Moon surface,"[""The reported workflow combines environment assessment, planning, arm refinement and control in the lunar sampling mission.""]","[""Operational efficiency is not a controlled demonstration of better scientific knowledge or full autonomy.""]",https://www.spacejournal.cn/sktcxb/cn/article/pdf/preview/10.15982/j.issn.2096-9287.2022.20210052.pdf ; pp.173--175,include,2026-10-25,Moon surface,Ground-supported planning and lunar command execution,Moon surface,Scientific sample acquisition within mission time,"Planning, visual pose measurement and state-conditioned command execution",Ground operations and preplanning remain central,planetary_robotics,pln_changecontrol2022,"[""04_planetary.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/88,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_changecontrol2022""}",v5.1-2026-10-26,Moon surface,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Scientific sample acquisition within mission time"", ""claim_limit"": [""Operational efficiency is not a controlled demonstration of better scientific knowledge or full autonomy.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Autonomous Robotic Meteorite Identification in Antarctica,"[""Liam Pedersen"", ""Michael Wagner"", ""Dimitrios Apostolopoulos"", ""William Red Whittaker""]",2001,IEEE International Conference on Robotics and Automation,,https://publications.ri.cmu.edu/storage/publications/pub_files/pub2/pedersen_liam_2001_1/pedersen_liam_2001_1.pdf,pln_nomad2001,pln_nomad2001,conference paper,Primary author-hosted paper abstract,planetary in situ science,Nomad,core_ai,Antarctic field analogue,"[""Nomad used Bayesian classification with robotic sensing to identify a meteorite in Antarctic field tests.""]","[""Terrestrial field identification does not demonstrate extraterrestrial deployment; sensor data acquisition is itself a limiting condition.""]",p.1 abstract and instrumentation figure,include,2026-10-25,Antarctic field analogue,Earth; deployment elsewhere not established,Antarctic field analogue,Meteorite classification,Camera and spectrometer measurements at rocks,Team configures classifier and campaign,planetary_robotics,pln_nomad2001,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/89,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_nomad2001""}",v5.1-2026-10-26,Antarctic field analogue,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Meteorite classification"", ""claim_limit"": [""Terrestrial field identification does not demonstrate extraterrestrial deployment; sensor data acquisition is itself a limiting condition.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Life in the Atacama: Science autonomy for improving data quality,"[""Trey Smith"", ""David R. Thompson"", ""David S. Wettergreen"", ""Nathalie A. Cabrol"", ""Kimberley A. Warren-Rhodes"", ""Shmuel J. Weinstein""]",2007,"Journal of Geophysical Research 112, G04S03",10.1029/2006JG000315,https://doi.org/10.1029/2006JG000315,pln_zoe2007,pln_zoe2007,peer-reviewed article,Author paper abstract and bibliographic first page,planetary in situ science,Zoe-LITA,core_ai,Atacama field analogue,"[""Science autonomy was evaluated in the Atacama as adaptive measurement and downlink selection.""]","[""Earth biological and environmental conditions are not Mars validation.""]",Abstract,include,2026-10-25,Atacama field analogue,Earth; deployment elsewhere not established,Atacama field analogue,Adaptive data acquisition and return,Select observations during traverse,Scientists establish mission goals and campaign,planetary_robotics,pln_zoe2007,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/90,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_zoe2007""}",v5.1-2026-10-26,Atacama field analogue,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Adaptive data acquisition and return"", ""claim_limit"": [""Earth biological and environmental conditions are not Mars validation.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Life in the Atacama: Searching for life with rovers (science overview),"[""Nathalie A. Cabrol"", ""David Wettergreen"", ""Kimberley Warren-Rhodes"", ""others""]",2007,Journal of Geophysical Research 112,10.1029/2006JG000298,https://agupubs.onlinelibrary.wiley.com/doi/full/10.1029/2006JG000298,pln_zoeoverview2007,pln_zoeoverview2007,peer-reviewed article,Author-institution abstract and publisher indexed text,planetary in situ science,Zoe-LITA,supporting_automation,Atacama field analogue,"[""LITA combined robotic traverses with multiple complementary life-detection and geology measurements.""]","[""Campaign science overview is related to, not independent of, the autonomy experiment report.""]",Abstract and project science objectives,include,2026-10-25,Atacama field analogue,Earth; deployment elsewhere not established,Atacama field analogue,Biogeological surveys,"Fluorescence, imaging and spectral surveys",Remote science team interprets and contextualizes evidence,planetary_robotics,pln_zoeoverview2007,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/91,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_zoeoverview2007""}",v5.1-2026-10-26,Atacama field analogue,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Biogeological surveys"", ""claim_limit"": [""Campaign science overview is related to, not independent of, the autonomy experiment report.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Rover Science Autonomy in Planetary Exploration: Field Analog Tests,"[""Eldar Z. Noe Dobrea"", ""Maria E. Banks"", ""Roger N. Clark"", ""David Wettergreen"", ""Alberto Candela"", ""others""]",2025,"The Planetary Science Journal 6, 51",10.3847/PSJ/adaa78,https://doi.org/10.3847/PSJ/adaa78,pln_zoe2025,pln_zoe2025,peer-reviewed article,full_text_selected_sections; cached author-hosted primary PDF and extracted text reread on 2026-10-26,planetary in situ science,Zoe-TREX,core_ai,Earth geological field analogue,"[""The study compares three exploration strategies and reports improved data collection per command cycle with science autonomy."", ""During the first field season, the interpretation table omitted a pedogenic origin for repeatedly identified kaolinite, producing systematically incorrect hydrothermal assessments."", ""The authors state that another scientist-rover hypothesis-map update cycle would have exposed and corrected this omission; this is a conditional corrective account, not a reported autonomous recovery experiment.""]","[""Shared science-team knowledge creates cross-scenario dependence."", ""Handheld/contact measurements and some simulated rendezvous prevent interpreting the entire workflow as unattended."", ""No mission-independent effect size was reconstructed in this review."", ""The first-season interpretation table omitted a pedogenic origin of kaolinite, causing systematic hydrothermal misattribution. Hypothesis-map completeness and scientist-rover revision constrain valid inference; additional data or physical actions alone do not supply an omitted explanatory category."", ""This specific interpretation failure does not establish that all Zoe results were invalid.""]","Author-hosted PDF: p.5, section 3.3 (handheld/contact instruments and uploaded measurements); p.11 (shared-team knowledge); section 6 Discussion/Conclusions begins p.16 and continues p.18 (first-season kaolinite, hydrothermal/pedogenic interpretation, and additional scientist-rover update cycle); p.18 Table 10 and note d (collection-rate metrics and excluded downtime); p.19 Fig.13 caption (simulated rendezvous).",include,2026-10-25,Earth geological field analogue,Earth; deployment elsewhere not established,Earth geological field analogue,Hypothesis-guided geological exploration,"Measurements chosen under human-directed, rover-directed and collaborative strategies",Team encodes initial hypotheses; some measurements use handheld instruments; shared science team; some rendezvous simulated by team members,planetary_robotics,pln_zoe2025,"[""04_planetary.tex"", ""04b_comparison.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/92,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_zoe2025""}",v5.1-2026-10-26,Earth geological field analogue,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,collaborator_source_recheck; see access_level and versioned update input,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Hypothesis-guided geological exploration"", ""claim_limit"": [""Shared science-team knowledge creates cross-scenario dependence."", ""Handheld/contact measurements and some simulated rendezvous prevent interpreting the entire workflow as unattended."", ""No mission-independent effect size was reconstructed in this review."", ""The first-season interpretation table omitted a pedogenic origin of kaolinite, causing systematic hydrothermal misattribution. Hypothesis-map completeness and scientist-rover revision constrain valid inference; additional data or physical actions alone do not supply an omitted explanatory category."", ""This specific interpretation failure does not establish that all Zoe results were invalid.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,Reported increased data collection per command cycle and evolving geological interpretations; first-season kaolinite misattribution shows that an incomplete interpretation table can systematically distort geological assessment.,Human-directed and astronaut-rover collaborative field scenarios,R1: include the author-reported failure of scientific inference while retaining acquisition benefits and the existing assistance limits.,https://www.ri.cmu.edu/app/uploads/2025/02/2RJ61w-Dobrea_2025_Planet._Sci._J._6_51.pdf,Onboard spectral interpretation and hypothesis-map updates supporting adaptive exploration,,,,,,,,,2026-10-26,revision/v5_space_access_log.json#/checks/0,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,"v5 reviewed selected original passages from the read-only v4 review source cache and visually inspected PDF p.18. The earlier indexed-body/timed-out access description is superseded for these selected passages, not retroactively rewritten. No fresh network retrieval or complete-paper reread is claimed.",,,,,,,,,
Subsurface Microbial Habitats in an Extreme Desert Mars-Analog Environment,"[""Kimberley A. Warren-Rhodes"", ""Kevin C. Lee"", ""Stephen D. J. Archer"", ""Nathalie Cabrol"", ""others""]",2019,"Frontiers in Microbiology 10, 69",10.3389/fmicb.2019.00069,https://www.frontiersin.org/journals/microbiology/articles/10.3389/fmicb.2019.00069/full,pln_microbes2019,pln_microbes2019,peer-reviewed article,Relevant primary full-text summary and citation record,planetary in situ science,Zoe-subsurface,supporting_automation,Atacama field analogue and Earth laboratories,"[""Robotic sampling supported a study of microbial heterogeneity in a Mars analogue.""]","[""Robotic collection does not mean autonomous onboard biological interpretation.""]",Abstract; Materials and Methods; Citation,include,2026-10-25,Atacama field analogue and Earth laboratories,Robotic collection followed by Earth laboratory analysis,Atacama field analogue and Earth laboratories,Subsurface microbial ecology,Recover subsurface samples for microbial analysis,Human laboratory analyses establish microbial findings,planetary_robotics,pln_microbes2019,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/93,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_microbes2019""}",v5.1-2026-10-26,Atacama field analogue and Earth laboratories,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Subsurface microbial ecology"", ""claim_limit"": [""Robotic collection does not mean autonomous onboard biological interpretation.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Autonomous science during large-scale robotic survey,"[""David R. Thompson"", ""David S. Wettergreen"", ""Francisco J. Calderon Peralta""]",2011,"Journal of Field Robotics 28(4), 542--564",10.1002/rob.20391,https://onlinelibrary.wiley.com/doi/abs/10.1002/rob.20391,pln_survey2011,pln_survey2011,peer-reviewed article,Publisher abstract and author paper first page,planetary in situ science,Zoe-survey,core_ai,Amboy Crater field analogue,"[""The rover interpreted spectra and learned spatial and cross-sensor relationships to guide field exploration.""]","[""Ground field evidence; no flight validation or universal information-gain metric.""]",Abstract,include,2026-10-25,Amboy Crater field analogue,Earth; deployment elsewhere not established,Amboy Crater field analogue,Information-driven geological mapping,"Visual servoing, spectral acquisition and adaptive exploration",Humans set science context,planetary_robotics,pln_survey2011,"[""04_planetary.tex""]",raw_v3/literature_matrix.json#/94,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_survey2011""}",v5.1-2026-10-26,Amboy Crater field analogue,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: Information-driven geological mapping"", ""claim_limit"": [""Ground field evidence; no flight validation or universal information-gain metric.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Remote Agent: To boldly go where no AI system has gone before,"[""Nicola Muscettola"", ""P. Pandurang Nayak"", ""Barney Pell"", ""Brian C. Williams""]",1998,"Artificial Intelligence 103(1--2), 5--47",10.1016/S0004-3702(98)00068-X,https://people.csail.mit.edu/williams/Web%20site/papers/aij98.pdf,rob_remoteagent1998,rob_remoteagent1998,peer-reviewed article,Author-hosted paper opening and publisher metadata,space robotics for scientific workflows,DS1-RemoteAgent,background,Ground development before DS1 experiment,"[""Integrated model-based autonomy predates contemporary learned agents.""]","[""This 1998 paper precedes the 1999 flight test and is not a scientific-discovery result.""]",Abstract and introduction,include,2026-10-25,Ground-development architecture and examples before the DS1 flight experiment,Earth; deployment elsewhere not established,Not applicable: this preflight framework record does not itself establish a flight action,Mission execution enabling science,"Not applicable: planning, execution and diagnostic software architecture; later flight is a separate record",Humans provide goals and models,planetary_robotics,rob_remoteagent1998,"[""01_introduction.tex"", ""04_planetary.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/95,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_remoteagent1998""}",v5.1-2026-10-26,Ground-development architecture and examples before the DS1 flight experiment,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.,[],other_access_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Mission execution enabling science"", ""claim_limit"": [""This 1998 paper precedes the 1999 flight test and is not a scientific-discovery result.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Results from the Deep Space 1 Technology Validation Mission,"[""Marc D. Rayman"", ""Philip Varghese"", ""David H. Lehman"", ""Leslie L. Livesay""]",2000,"Acta Astronautica 47(2–9), 475–487",10.1016/S0094-5765(00)00087-4,https://www.jpl.nasa.gov/nmp/ds1/DS1_Primary_Mission.pdf,rob_ds12000,rob_ds12000,peer-reviewed article,Primary report relevant full-text sections,space robotics for scientific workflows,DS1-RemoteAgent,background,Deep-space flight technology experiment,"[""DS1 validated autonomy in a limited flight experiment; its primary objectives were technological.""]","[""Mission autonomy must not be counted as direct autonomous scientific discovery.""]",Autonomous remote agent section; mission objectives; first page identifies 1999 conference and 2000 journal version,include,2026-10-25,Deep-space technology-demonstration telemetry; not an original science-discovery dataset,Onboard Deep Space 1 planning/execution experiment with ground monitoring and intervention,Deep-space flight technology experiment,Mission autonomy technology validation,Restricted onboard planning and execution experiment,"Ground team supplies goals, monitors the onboard experiment, handles an execution anomaly and arranges the revised experiment.",planetary_robotics,rob_ds12000,"[""04_planetary.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/96,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_ds12000""}",v5.1-2026-10-26,Deep-space technology-demonstration telemetry; not an original science-discovery dataset,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Mission autonomy technology validation"", ""claim_limit"": [""Mission autonomy must not be counted as direct autonomous scientific discovery.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,47,2–9,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,475–487,Publisher journal record verified 2026-10-25; DOI 10.1016/S0094-5765(00)00087-4. Author-hosted PDF is the journal-linked version of a 1999 conference paper.,,,,,,,
ASPEN—Automated Planning and Scheduling for Space Mission Operations,"[""S. Chien"", ""G. Rabideau"", ""R. Knight"", ""R. Sherwood"", ""B. Engelhardt"", ""D. Mutz"", ""T. Estlin"", ""B. Smith"", ""F. Fisher"", ""T. Barrett"", ""G. Stebbins"", ""D. Tran""]",2000,SpaceOps 2000,,https://ai.jpl.nasa.gov/public/documents/papers/aspenspaceops00.pdf,rob_aspen2000,rob_aspen2000,conference paper,Primary paper indexed text and NASA project description,space robotics for scientific workflows,ASPEN,background,Ground planning framework and applications,"[""ASPEN represents spacecraft and rover planning constraints in an AI scheduling framework.""]","[""A planning framework is not itself a flight scientific experiment.""]","Author-hosted primary PDF, p. 1: complete title and all twelve authors; https://ai.jpl.nasa.gov/public/documents/papers/aspenspaceops00.pdf",include,2026-10-25,Planning models and reported application scenarios,Earth; deployment elsewhere not established,Not applicable: software scheduling framework in this record,Resource-constrained science scheduling,"Not applicable: creates resource-constrained command plans, not an independently demonstrated physical intervention",Humans encode models and goals,planetary_robotics,rob_aspen2000,"[""01_introduction.tex"", ""04_planetary.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/97,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_aspen2000""}",v5.1-2026-10-26,Planning models and reported application scenarios,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Resource-constrained science scheduling"", ""claim_limit"": [""A planning framework is not itself a flight scientific experiment.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,Conference publication type verified from primary PDF or author publication record on 2026-10-25; agency/author hosting is not the publication type.,,,,,,,
Using Iterative Repair to Improve the Responsiveness of Planning and Scheduling,"[""Steve Chien"", ""Russell Knight"", ""Andre Stechert"", ""Rob Sherwood"", ""Gregg Rabideau""]",2000,"AIPS 2000, 300--307",,https://cdn.aaai.org/AIPS/2000/AIPS00-032.pdf,rob_casper2000,rob_casper2000,conference paper,Primary paper indexed text and project bibliography,space robotics for scientific workflows,CASPER,background,Computational planning experiments,"[""Continuous planning updates plans as state and goals change.""]","[""Plan repair is a computational operation, distinct from physical repair and scientific validity recovery.""]",Abstract; NASA CASPER project bibliography,include,2026-10-25,Computational planning experiments,Earth; deployment elsewhere not established,Not applicable: planning experiment; linked flight application coded separately,Responsive replanning,"Not applicable: repairs a plan representation, not physical equipment",Humans specify task models and constraints,planetary_robotics,rob_casper2000,"[""01_introduction.tex"", ""04_planetary.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/98,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_casper2000""}",v5.1-2026-10-26,Computational planning experiments,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Responsive replanning"", ""claim_limit"": [""Plan repair is a computational operation, distinct from physical repair and scientific validity recovery.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,Conference publication type verified from primary PDF or author publication record on 2026-10-25; agency/author hosting is not the publication type.,,,,,,,
The OSIRIS-REx Spacecraft and the Touch-and-Go Sample Acquisition Mechanism (TAGSAM),"[""Edward B. Bierhaus"", ""others""]",2018,"Space Science Reviews 214, 107",10.1007/s11214-018-0521-6,https://link.springer.com/article/10.1007/s11214-018-0521-6,pln_tagsam2018,pln_tagsam2018,peer-reviewed article,Publisher indexed full-text technical sections,planetary in situ science,OSIRISREx-TAGSAM,supporting_automation,Ground qualification for asteroid sampling,"[""TAGSAM links sample acquisition design to asteroid contact conditions and ground tests.""]","[""Gravity mismatch complicates qualification; paper predates flight sample capture.""]",TAGSAM design and testing,include,2026-10-25,Ground qualification for asteroid sampling,Earth; deployment elsewhere not established,Ground qualification for asteroid sampling,Asteroid sample capture,Specialized touch-and-go sampling,Scientists and mission operators define collection event,planetary_robotics,pln_tagsam2018,"[""02_environment.tex"", ""04_planetary.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/99,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""pln_tagsam2018""}",v5.1-2026-10-26,Ground qualification for asteroid sampling,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Asteroid sample capture"", ""claim_limit"": [""Gravity mismatch complicates qualification; paper predates flight sample capture.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
NASA's OSIRIS-REx Successfully Stows Sample of Asteroid Bennu,"[""NASA""]",2020,"NASA mission announcement, 29 October 2020",,https://www.nasa.gov/news-release/nasas-osiris-rex-successfully-stows-sample-of-asteroid-bennu/,rob_stow2020,rob_stow2020,institutional report or primary mission documentation,Official report body,space robotics for scientific workflows,OSIRISREx-TAGSAM,supporting_automation,asteroid operations,"[""Acquisition success still required sample retention assessment and ground-directed stowage.""]","[""This was not autonomous diagnosis and recovery.""]",Stowage oversight and flap-obstruction paragraphs,include,2026-10-25,asteroid operations,Ground monitoring and stowage decisions; spacecraft command execution,asteroid operations,Preserve acquired sample,Stow collector after material obstructed retention flap,Continuous ground oversight over two-day process,planetary_robotics,rob_stow2020,"[""06_robotics.tex""]",raw_v3/literature_matrix.json#/100,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_stow2020""}",v5.1-2026-10-26,asteroid operations,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human ground team using mission observations"", ""scientific_decision"": ""human ground team"", ""physical_execution"": ""commanded spacecraft/robot mechanism"", ""intervention_recovery"": ""human-designed/ground-supported intervention; outcome is case-specific""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Preserve acquired sample"", ""claim_limit"": [""This was not autonomous diagnosis and recovery.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Remote Diagnosis and Operational Response to an In-Flight Failure of the Drill Feed Mechanism Onboard the Mars Science Laboratory Rover,"[""Megan Richardson Lin"", ""Douglas Klein"", ""Thomas Green"", ""Ryan Kinnett""]",2022,Jet Propulsion Laboratory / Aerospace Mechanisms Symposium contribution,,https://ntrs.nasa.gov/citations/20230005798,rob_curiosity2022,rob_curiosity2022,institutional preprint record; related conference proceedings,NTRS primary abstract; proceedings PDF discovered but not reviewed,space robotics for scientific workflows,Curiosity-drill,supporting_automation,Mars surface,"[""The first feed-extended sample followed the original feed stall by 521 sols.""]","[""Successful remote recovery does not demonstrate onboard autonomous invention or repair.""]",NTRS abstract paragraphs 1--4,include,2026-10-25,Mars surface,"Ground diagnosis, testing and procedure redesign; commanded execution on Mars",Mars surface,Restore rock sample acquisition,Feed-extended drilling bypassed unreliable feed mechanism,"Ground diagnosis, tests and operation redesign",planetary_robotics,rob_curiosity2022,"[""02_environment.tex"", ""04b_comparison.tex"", ""06_robotics.tex"", ""07_agenda.tex""]",raw_v3/literature_matrix.json#/101,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_curiosity2022""}",v5.1-2026-10-26,Mars surface,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human ground team using mission observations"", ""scientific_decision"": ""human ground team"", ""physical_execution"": ""commanded spacecraft/robot mechanism"", ""intervention_recovery"": ""human-designed/ground-supported intervention; outcome is case-specific""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Restore rock sample acquisition"", ""claim_limit"": [""Successful remote recovery does not demonstrate onboard autonomous invention or repair.""], ""counterexample_or_comparator"": ""Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
The InSight-HP3 mole on Mars: Lessons learned from attempts to penetrate to depth in the Martian soil,"[""Tilman Spohn"", ""Troy L. Hudson"", ""Lars Witte"", ""Torben Wippermann"", ""others""]",2022,"Advances in Space Research 69, 3140--3163",10.1016/j.asr.2022.02.009,https://elib.dlr.de/186344/1/1-s2.0-S0273117722000916-main.pdf,rob_insight2022,rob_insight2022,peer-reviewed article,Primary full-text abstract and verification/lessons sections reviewed,space robotics for scientific workflows,InSight-HP3,supporting_automation,Mars surface,"[""Arm assistance did not achieve the depth needed for the heat-flow objective; soil and support assumptions limited performance.""]","[""Improved action selection cannot supply absent mechanical capability or guarantee recovery.""]","pp.3140,3154--3158; section 5 and lessons 5--6",include,2026-10-25,Mars surface,Ground analysis and intervention design; commanded penetration/deployment-arm actions on Mars,Mars surface,Emplace thermal sensors to measure heat flow,Penetration attempts and deployment-arm assistance,Ground team devised interventions,planetary_robotics,rob_insight2022,"[""06_robotics.tex"", ""07_agenda.tex""]",raw_v3/literature_matrix.json#/102,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_insight2022""}",v5.1-2026-10-26,Mars surface,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""human ground team using mission observations"", ""scientific_decision"": ""human ground team"", ""physical_execution"": ""commanded spacecraft/robot mechanism"", ""intervention_recovery"": ""human-designed/ground-supported intervention; outcome is case-specific""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Emplace thermal sensors to measure heat flow"", ""claim_limit"": [""Improved action selection cannot supply absent mechanical capability or guarantee recovery.""], ""counterexample_or_comparator"": ""Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
NASA's Perseverance Rover Successfully Cores Its First Rock,"[""NASA Jet Propulsion Laboratory""]",2021,JPL mission report,,https://www.jpl.nasa.gov/news/nasas-perseverance-rover-successfully-cores-its-first-rock/,rob_perseverance2021,rob_perseverance2021,institutional report or primary mission documentation,Official mission report indexed body,space robotics for scientific workflows,Perseverance-sampling,supporting_automation,Mars surface,"[""Tube images and additional verification were needed to assess core presence.""]","[""This is sample-state verification, not AI-driven scientific discovery.""]",September 2021 sampling report,include,2026-10-25,Mars surface,onboard and ground support,Mars surface,Preserve rock cores for future analysis,Coring and imaging inside sample tube,Ground teams inspect images before confirming sample state,planetary_robotics,rob_perseverance2021,"[""06_robotics.tex"", ""07_agenda.tex""]",raw_v3/literature_matrix.json#/103,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_perseverance2021""}",v5.1-2026-10-26,Mars surface,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Preserve rock cores for future analysis"", ""claim_limit"": [""This is sample-state verification, not AI-driven scientific discovery.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Rock sampling from space: Analog-1,"[""European Space Agency""]",2019,"ESA experiment account, 29 November 2019",,https://www.esa.int/ESA_Multimedia/Videos/2019/11/Rock_sampling_from_space_Analog-1,rob_analog2019,rob_analog2019,institutional report or primary mission documentation,Official account body reviewed,space robotics for scientific workflows,METERON-Analog1,transfer,ISS operator controlling Earth mock-lunar site,"[""Space-to-ground telerobotic sampling was demonstrated, with visual and force feedback.""]","[""Robot and samples were on Earth; neither lunar deployment nor autonomous target interpretation.""]",Experiment and science-team paragraphs,include,2026-10-25,Earth mock-lunar site,Distributed Earth robot and ISS operator interface,ISS operator controlling Earth mock-lunar site,Geological sampling with shared human expertise,Force-feedback gripper collects rocks,ISS astronaut operates rover with Earth geologists advising,planetary_robotics,rob_analog2019,"[""06_robotics.tex""]",raw_v3/literature_matrix.json#/104,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_analog2019""}",v5.1-2026-10-26,Earth mock-lunar site,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Geological sampling with shared human expertise"", ""claim_limit"": [""Robot and samples were on Earth; neither lunar deployment nor autonomous target interpretation.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,,,,,,,,
Astrobee: A New Platform for Free-Flying Robotics Research on the International Space Station,"[""Trey Smith"", ""Jonathan Barlow"", ""Maria Bualat"", ""Terrence Fong"", ""Christopher Provencher"", ""Hugo Sanchez"", ""Ernest Smith"", ""The Astrobee Team""]",2016,"International Symposium on AI, Robotics and Automation in Space",,https://longhorizon.org/trey/pubs/b2hd-smith16astrobee_design.html,rob_astrobee2016,rob_astrobee2016,conference paper,Author abstract and supplied BibTeX,space robotics for scientific workflows,Astrobee,supporting_automation,Ground preliminary design,"[""Astrobee was conceived as an indoor free-flying robotics research and mobile sensing platform.""]","[""2016 design forecasts are not actual launch dates or proof of completed later tasks.""]",Abstract; BibTeX entry,include,2026-10-25,Ground preliminary design,Earth; deployment elsewhere not established,Ground preliminary design,Robotics platform and sensor surveys,Designed free-flight and payload support,Human guest-science users and ground operations,planetary_robotics,rob_astrobee2016,"[""06_robotics.tex""]",raw_v3/literature_matrix.json#/105,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_astrobee2016""}",v5.1-2026-10-26,Ground preliminary design,"{""data_location"": ""retained_extraction"", ""computation_location"": ""partly_known"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Robotics platform and sensor surveys"", ""claim_limit"": [""2016 design forecasts are not actual launch dates or proof of completed later tasks.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,Related records use system_id; record counts do not count independent systems.,,,,Conference publication type verified from primary PDF or author publication record on 2026-10-25; agency/author hosting is not the publication type.,,,,,,,
Autonomy in Deep Space Exploration,"[""Robert D. Braun"", ""Elena Y. Adams"", ""James G. Bellingham"", ""T. Adrian Hill"", ""Andrew E. Johnson"", ""Zachary R. Putnam""]",2026,"Annual Review of Control, Robotics, and Autonomous Systems 10; online 16 October 2026",10.1146/annurev-control-033125-025902,https://www.annualreviews.org/content/journals/10.1146/annurev-control-033125-025902,rob_braun2026,rob_braun2026,review,Publisher abstract and online/volume dates,space robotics for scientific workflows,Deep-space-autonomy-review,background,Review of flight missions and planned Dragonfly,"[""The review links autonomy to local decision timescales shorter than Earth response times.""]","[""Publisher abstract only; broad mission autonomy is not automatically scientific autonomy.""]",Abstract and Review in Advance date,include,2026-10-25,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Mission autonomy and assurance context,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,planetary_robotics,rob_braun2026,"[""02_environment.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/106,"{""file"": ""planetary_robotics_records.json"", ""citekey"": ""rob_braun2026""}",v5.1-2026-10-26,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""not_applicable""}","Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""not applicable to record-level review/framework"", ""scientific_decision"": ""not applicable to record-level review/framework"", ""physical_execution"": ""not applicable to record-level review/framework"", ""intervention_recovery"": ""not applicable to record-level review/framework""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Mission autonomy and assurance context"", ""claim_limit"": [""Publisher abstract only; broad mission autonomy is not automatically scientific autonomy.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,2026-10-16,,,,,,,,,,,,"Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",,,"Publisher recommended citation is 2026, Review in Advance first online 16 October 2026; volume10 in press, copyright2027. Publisher DOI confirmed on official page, but DOI Handle API returned missing on 25 October 2026; do not claim registry verification.",,,,,,,,,,,
Functional genomic hypothesis generation and experimentation by a robot scientist,"[""Ross D. King"", ""Kenneth E. Whelan"", ""Ffion M. Jones"", ""Philip G. K. Reiser"", ""Christopher H. Bryant"", ""Stephen H. Muggleton"", ""Douglas B. Kell"", ""Stephen G. Oliver""]",2004,Nature,10.1038/nature02236,https://doi.org/10.1038/nature02236,grd_king2004,grd_king2004,peer_reviewed_original,abstract_only,functional genomics,robot_scientist_early,transfer,ground hardware,"[""Early integration of hypothesis generation and laboratory experimentation in a bounded yeast-genomics domain.""]","[""Abstract-level use only; no inference of general physical autonomy.""]",Publisher abstract; bibliographic record,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Early integration of hypothesis generation and laboratory experimentation in a bounded yeast-genomics domain.,Automated microbial experiments,Human-curated domain and experimental setup; detailed maintenance not assessed,ground,grd_king2004,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/107,"{""file"": ""ground_records.json"", ""citekey"": ""grd_king2004""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/2"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/44"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/0"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/0"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB01""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/2"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/44"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/0"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Early integration of hypothesis generation and laboratory experimentation in a bounded yeast-genomics domain."", ""claim_limit"": [""Abstract-level use only; no inference of general physical autonomy.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
The Automation of Science,"[""Ross D. King"", ""Jem Rowland"", ""Stephen G. Oliver"", ""Michael Young"", ""Wayne Aubrey"", ""Emma Byrne"", ""Maria Liakata"", ""Magdalena Markham"", ""Pinar Pir"", ""Larisa N. Soldatova"", ""Andrew Sparkes"", ""Kenneth E. Whelan"", ""Amanda Clare""]",2009,Science,10.1126/science.1165620,https://doi.org/10.1126/science.1165620,grd_king2009,grd_king2009,peer_reviewed_original,author_repository_abstract,functional genomics,Adam,transfer,ground hardware,"[""Adam generated and tested functional-genomics hypotheses; formal records linked measurements to research structure.""]","[""Domain-specific knowledge and experiments; full-text download failed in this pass.""]","University of Manchester author record, abstract and publication metadata","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Adam generated and tested functional-genomics hypotheses; formal records linked measurements to research structure.,Yeast growth experiments,Researchers confirmed conclusions through manual experiments,ground,grd_king2009,"[""01_introduction.tex"", ""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/108,"{""file"": ""ground_records.json"", ""citekey"": ""grd_king2009""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/5"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/1"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/31"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB32""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/5"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/1"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Adam generated and tested functional-genomics hypotheses; formal records linked measurements to research structure."", ""claim_limit"": [""Domain-specific knowledge and experiments; full-text download failed in this pass.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Cheaper faster drug development validated by the repositioning of drugs against neglected tropical diseases,"[""Kevin Williams"", ""Elizabeth Bilsland"", ""Andrew Sparkes"", ""Wayne Aubrey"", ""Michael Young"", ""Larisa N. Soldatova"", ""Kurt De Grave"", ""Jan Ramon"", ""Michaela de Clare"", ""Worachart Sirawaraporn"", ""Stephen G. Oliver"", ""Ross D. King""]",2015,Journal of The Royal Society Interface,10.1098/rsif.2014.1289,https://doi.org/10.1098/rsif.2014.1289,grd_eve2015,grd_eve2015,peer_reviewed_original,full_text_selected_sections,drug screening,Eve,transfer,ground hardware plus retrospective simulation,"[""Eve combines automated screening with model-guided compound selection."", ""The economic active-learning evaluation used an empirical assay dataset as a simulated oracle.""]","[""Chemical synthesis is outside the implemented scope; simulated selection benefit is not new physical assay throughput.""]","PMC4345494: robot design, active-learning and economic-evaluation sections","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Eve combines automated screening with model-guided compound selection.,Screen and confirm compound activity,Researchers provide compound library and assays,ground,grd_eve2015,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/109,"{""file"": ""ground_records.json"", ""citekey"": ""grd_eve2015""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/4"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/2"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/1"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB02""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/4"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB05""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/4"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/2"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Eve combines automated screening with model-guided compound selection."", ""claim_limit"": [""Chemical synthesis is outside the implemented scope; simulated selection benefit is not new physical assay throughput.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Autonomy in materials research: a case study in carbon nanotube growth,"[""Pavel Nikolaev"", ""Daylond Hooper"", ""Frederick Webber"", ""Rahul Rao"", ""Kevin Decker"", ""Michael Krein"", ""Jason Poleski"", ""Rick Barto"", ""Benji Maruyama""]",2016,npj Computational Materials,10.1038/npjcompumats.2016.31,https://doi.org/10.1038/npjcompumats.2016.31,grd_nikolaev2016,grd_nikolaev2016,peer_reviewed_original,full_text_selected_sections,carbon nanotubes,ARES,transfer,ground hardware,"[""A fixed instrument closed the growth--measurement--learning loop for carbon nanotubes.""]","[""Bounded process variables and growth targets; no general sample manipulation demonstrated.""]",Publisher full text: ARES architecture and autonomous growth experiments,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Ground experimental control and learning computers,Ground laboratory,A fixed instrument closed the growth--measurement--learning loop for carbon nanotubes.,Micro-CVD growth and Raman measurement,Humans periodically changed growth-rate targets,ground,grd_nikolaev2016,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/110,"{""file"": ""ground_records.json"", ""citekey"": ""grd_nikolaev2016""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/1"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/3"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/3/crossref_retry"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/7"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB08""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/8"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB09""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/1"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/3"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/3/crossref_retry"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: A fixed instrument closed the growth--measurement--learning loop for carbon nanotubes."", ""claim_limit"": [""Bounded process variables and growth targets; no general sample manipulation demonstrated.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
On-the-fly closed-loop materials discovery via Bayesian active learning,"[""A. Gilad Kusne"", ""Heshan Yu"", ""Changming Wu"", ""Huairuo Zhang"", ""Jason Hattrick-Simpers"", ""Brian DeCost"", ""Suchismita Sarker"", ""Corey Oses"", ""Cormac Toher"", ""Stefano Curtarolo"", ""Albert V. Davydov"", ""Ritesh Agarwal"", ""Leonid A. Bendersky"", ""Mo Li"", ""Apurva Mehta"", ""Ichiro Takeuchi""]",2020,Nature Communications,10.1038/s41467-020-19597-w,https://doi.org/10.1038/s41467-020-19597-w,grd_kusne2020,grd_kusne2020,peer_reviewed_original,full_text_selected_sections,phase mapping,CAMEO,transfer,ground hardware,"[""Bayesian active learning directs measurement on pre-synthesized material libraries.""]","[""Synthesis and simulation are explicitly outside the demonstrated closed loop.""]",PMC7686338: Methods M1; main workflow figure and experimental results,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Bayesian active learning directs measurement on pre-synthesized material libraries.,Select and measure X-ray diffraction locations,Humans synthesize composition libraries; experts supply auxiliary properties,ground,grd_kusne2020,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/111,"{""file"": ""ground_records.json"", ""citekey"": ""grd_kusne2020""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/3"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/4"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/9"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB10""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/3"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/4"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Bayesian active learning directs measurement on pre-synthesized material libraries."", ""claim_limit"": [""Synthesis and simulation are explicitly outside the demonstrated closed loop.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Bayesian reaction optimization as a tool for chemical synthesis,"[""Benjamin J. Shields"", ""Jason Stevens"", ""Jun Li"", ""Marvin Parasram"", ""Farhan Damani"", ""Jesus I. Martinez Alvarado"", ""Jacob M. Janey"", ""Ryan P. Adams"", ""Abigail G. Doyle""]",2021,Nature,10.1038/s41586-021-03213-y,https://doi.org/10.1038/s41586-021-03213-y,grd_shields2021,grd_shields2021,peer_reviewed_original,author_pdf_selected_sections,reaction optimization,Bayesian_reaction_optimization,transfer,ground experiments plus dataset benchmarks,"[""Bayesian optimization can improve experiment selection independently of a general robot.""]","[""Results depend on defined search spaces; virtual-game comparisons must be separated from prospective experiments.""]","Author PDF: optimizer development, experimental applications and virtual optimization game","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Bayesian optimization can improve experiment selection independently of a general robot.,Reaction-condition experiments; optimizer itself has no physical actuator,"Researchers specify variables, descriptors and feasible chemistry",ground,grd_shields2021,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/112,"{""file"": ""ground_records.json"", ""citekey"": ""grd_shields2021""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/0"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/38"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/5"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/14"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB15""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/0"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/38"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/5"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Bayesian optimization can improve experiment selection independently of a general robot."", ""claim_limit"": [""Results depend on defined search spaces; virtual-game comparisons must be separated from prospective experiments.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reconfigurable system for automated optimization of diverse chemical reactions,"[""Anne-Catherine Bédard"", ""Andrea Adamo"", ""Kosi C. Aroh"", ""M. Grace Russell"", ""Aaron A. Bedermann"", ""Jeremy Torosian"", ""Brian Yue"", ""Klavs F. Jensen"", ""Timothy F. Jamison""]",2018,Science,10.1126/science.aat0650,https://doi.org/10.1126/science.aat0650,grd_bedard2018,grd_bedard2018,peer_reviewed_original,abstract_only,flow chemistry,reconfigurable_flow_platform,transfer,ground hardware,"[""A modular flow platform combines online analysis and automated optimization across several reaction classes.""]","[""Abstract-level coverage supports architecture, not specific recovery or maintenance claims.""]",Science/PubMed abstract (PMID30237351),"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,A modular flow platform combines online analysis and automated optimization across several reaction classes.,Configure flow modules and tune reactions,Users supply reagents and applicable unit operations; detailed intervention not assessed,ground,grd_bedard2018,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/113,"{""file"": ""ground_records.json"", ""citekey"": ""grd_bedard2018""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/6"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/6"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/12"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB13""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/16"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB17""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/23"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB24""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/24"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB25""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/6"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/6"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: A modular flow platform combines online analysis and automated optimization across several reaction classes."", ""claim_limit"": [""Abstract-level coverage supports architecture, not specific recovery or maintenance claims.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Artificial Chemist: An Autonomous Quantum Dot Synthesis Bot,"[""Robert W. Epps"", ""Michael S. Bowen"", ""Amanda A. Volk"", ""Kameel Abdel‐Latif"", ""Suyong Han"", ""Kristofer G. Reyes"", ""Aram Amassian"", ""Milad Abolhasani""]",2020,Advanced Materials,10.1002/adma.202001626,https://doi.org/10.1002/adma.202001626,grd_epps2020,grd_epps2020,peer_reviewed_original,abstract_and_indexed_fulltext_excerpt,quantum dots,Artificial_Chemist,transfer,ground hardware,"[""Learning-guided flow synthesis targets quantum-dot optical properties without a general manipulator.""]","[""Bounded chemistry; detailed failure handling not available in inspected material.""]",Publisher abstract and indexed author-manuscript excerpts,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Learning-guided flow synthesis targets quantum-dot optical properties without a general manipulator.,Flow synthesis with optical feedback,Users define available precursors and optical objectives; maintenance not assessed,ground,grd_epps2020,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/114,"{""file"": ""ground_records.json"", ""citekey"": ""grd_epps2020""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/10"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/41"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/7"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/13"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB14""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/26"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB27""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/10"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/41"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/7"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Learning-guided flow synthesis targets quantum-dot optical properties without a general manipulator."", ""claim_limit"": [""Bounded chemistry; detailed failure handling not available in inspected material.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Autonomous optimization of non-aqueous Li-ion battery electrolytes via robotic experimentation and machine learning coupling,"[""Adarsh Dave"", ""Jared Mitchell"", ""Sven Burke"", ""Hongyi Lin"", ""Jay Whitacre"", ""Venkatasubramanian Viswanathan""]",2022,Nature Communications,10.1038/s41467-022-32938-1,https://doi.org/10.1038/s41467-022-32938-1,grd_dave2022,grd_dave2022,peer_reviewed_original,full_text_selected_sections,battery electrolytes,Clio,transfer,ground hardware plus simulated search baseline,"[""Clio performed 42 electrolyte experiments; the sixfold search acceleration was estimated in surrogate-model simulation."", ""The live optimizer used Gaussian-process Bayesian optimization with an adaptive acquisition strategy."", ""Subsequent pouch-cell testing outside Clio supported improved fast-charging performance over a reference electrolyte."", ""Rinsing and replicate readings addressed carryover.""]","[""The simulated random-search comparison is not a paired hardware-productivity comparison."", ""Conductivity was the within-loop objective; device-level testing was separate and human-supported."", ""The demonstration does not establish general autonomous maintenance or direct flight portability.""]","PMC9515088: Results pouch-cell comparison and Fig.5; Methods Clio: hardware and metrology, Clio: machine learning, Clio: software and Cell testing.","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Local LabVIEW control; management/Dragonfly client on AWS EC2,Ground laboratory,"Gaussian-process Bayesian selection of electrolyte formulations using conductivity measurements, followed by device-level assessment outside the automated loop.","Pump, mix, flush and measure conductivity",Researchers prepare stock solutions; pouch-cell validation occurs outside Clio,ground,grd_dave2022,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/115,"{""file"": ""ground_records.json"", ""citekey"": ""grd_dave2022""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,collaborator_source_recheck; see access_level and versioned update input,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/11"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/8"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/11"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/8"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Gaussian-process Bayesian selection of electrolyte formulations using conductivity measurements, followed by device-level assessment outside the automated loop."", ""claim_limit"": [""The simulated random-search comparison is not a paired hardware-productivity comparison."", ""Conductivity was the within-loop objective; device-level testing was separate and human-supported."", ""The demonstration does not establish general autonomous maintenance or direct flight portability.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,2026-10-26,,,,,,,,,,,,,,,"Primary PMC full HTML sections reread on 2026-10-26; model, metric and device-validation claims checked separately.",,,updated_existing,,,,,,
"Precise, automated control of conditions for high-throughput growth of yeast and bacteria with eVOLVER","[""Brandon G Wong"", ""Christopher P Mancuso"", ""Szilvia Kiriakov"", ""Caleb J Bashor"", ""Ahmad S Khalil""]",2018,Nature Biotechnology,10.1038/nbt.4151,https://doi.org/10.1038/nbt.4151,grd_wong2018,grd_wong2018,peer_reviewed_original,full_text_selected_sections,microbial culture,eVOLVER,supporting_automation,ground hardware,"[""Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm.""]","[""Fixed feedback is not automatically AI; daily vial replacement limits unattended duration.""]",PMC6035058: fluidic multiplexing/biofilm experiment and Methods,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm.,"Pump media, control conditions, automatically transfer between culture vials",Initial sterilization/inoculation/calibration; daily replacement of used vials in transfer experiment,ground,grd_wong2018,"[""05_terrestrial.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/116,"{""file"": ""ground_records.json"", ""citekey"": ""grd_wong2018""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/7"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/9"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/7"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/9"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm."", ""claim_limit"": [""Fixed feedback is not automatically AI; daily vial replacement limits unattended duration.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
In situ characterisation and manipulation of biological systems with Chi.Bio,"[""Harrison Steel"", ""Robert Habgood"", ""Ciarán L. Kelly"", ""Antonis Papachristodoulou""]",2020,PLOS Biology,10.1371/journal.pbio.3000794,https://doi.org/10.1371/journal.pbio.3000794,grd_steel2020,grd_steel2020,peer_reviewed_original,full_text_selected_sections,microbial culture,ChiBio,supporting_automation,ground hardware,"[""Integrated sensing and actuation implement growth and fluorescence feedback.""]","[""Control alone does not establish AI; open culture geometry and settling-dependent measurements need redesign for altered gravity.""]","PMC7419009: Fig.2g, software timing, device description and Methods","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Integrated sensing and actuation implement growth and fluorescence feedback.,"Media pumping, optical actuation, stirring and temperature control","Sterilization, setup, inoculation and calibration",ground,grd_steel2020,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/117,"{""file"": ""ground_records.json"", ""citekey"": ""grd_steel2020""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/8"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/10"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/8"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/10"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Integrated sensing and actuation implement growth and fluorescence feedback."", ""claim_limit"": [""Control alone does not establish AI; open culture geometry and settling-dependent measurements need redesign for altered gravity.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Enhancing bioreactor arrays for automated measurements and reactive control with ReacSight,"[""François Bertaux"", ""Sebastián Sosa-Carrillo"", ""Viktoriia Gross"", ""Achille Fraisse"", ""Chetan Aditya"", ""Mariela Furstenheim"", ""Gregory Batt""]",2022,Nature Communications,10.1038/s41467-022-31033-9,https://doi.org/10.1038/s41467-022-31033-9,grd_bertaux2022,grd_bertaux2022,peer_reviewed_original,full_text_selected_sections,bioreactor phenotyping,ReacSight,transfer,ground hardware,"[""A hybrid of fixed cultures, pipetting and measurement supports reactive biological control.""]","[""The described two-tip-box/two-plate configuration supports 192 samples before human intervention.""]","PMC9188569: automated measurement, cytometry and reactive-control demonstrations","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,"A hybrid of fixed cultures, pipetting and measurement supports reactive biological control.",Pipette samples between bioreactors and cytometry; regulate optogenetic inputs,Refill consumables after bounded sampling capacity; prepare cultures and instruments,ground,grd_bertaux2022,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/118,"{""file"": ""ground_records.json"", ""citekey"": ""grd_bertaux2022""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/9"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/11"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/6"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB07""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/9"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/11"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: A hybrid of fixed cultures, pipetting and measurement supports reactive biological control."", ""claim_limit"": [""The described two-tip-box/two-plate configuration supports 192 samples before human intervention.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Towards a fully automated algorithm driven platform for biosystems design,"[""Mohammad HamediRad"", ""Ran Chao"", ""Scott Weisberg"", ""Jiazhang Lian"", ""Saurabh Sinha"", ""Huimin Zhao""]",2019,Nature Communications,10.1038/s41467-019-13189-z,https://doi.org/10.1038/s41467-019-13189-z,grd_hamedirad2019,grd_hamedirad2019,peer_reviewed_original,full_text_selected_sections,biosystems design,BioAutomata_iBioFAB,transfer,ground hardware,"[""Bayesian optimization closes design--build--test cycles for lycopene-pathway design.""]","[""Assumed efficient DNA assembly can fail for harder designs; authors identify inline quality control as a need.""]",PMC6853954: Results; Discussion on assembly efficiency and quality control,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Bayesian optimization closes design--build--test cycles for lycopene-pathway design.,Assemble and screen genetic designs,Humans choose objective/design space and initial setup; ongoing maintenance incompletely specified,ground,grd_hamedirad2019,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/119,"{""file"": ""ground_records.json"", ""citekey"": ""grd_hamedirad2019""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/37"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/37/crossref_retry"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/20"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB21""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/37"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/37/crossref_retry"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Bayesian optimization closes design--build--test cycles for lycopene-pathway design."", ""claim_limit"": [""Assumed efficient DNA assembly can fail for harder designs; authors identify inline quality control as a need.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Robotic search for optimal cell culture in regenerative medicine,"[""Genki N Kanda"", ""Taku Tsuzuki"", ""Motoki Terada"", ""Noriko Sakai"", ""Naohiro Motozawa"", ""Tomohiro Masuda"", ""Mitsuhiro Nishida"", ""Chihaya T Watanabe"", ""Tatsuki Higashi"", ""Shuhei A Horiguchi"", ""Taku Kudo"", ""Motohisa Kamei"", ""Genshiro A Sunagawa"", ""Kenji Matsukuma"", ""Takeshi Sakurada"", ""Yosuke Ozawa"", ""Masayo Takahashi"", ""Koichi Takahashi"", ""Tohru Natsume""]",2022,eLife,10.7554/elife.77007,https://doi.org/10.7554/elife.77007,grd_kanda2022,grd_kanda2022,peer_reviewed_original,full_text_selected_sections,cell differentiation,LabDroid_Maholo,transfer,ground hardware,"[""A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days.""]","[""Campaign duration is not unattended duration; pigmentation is a screening proxy, not complete biological validation.""]",PMC9239686: Figs.2 and5; Methods human-operation and validation subsections,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days.,Robot cell-culture operations and experimental parameter search,"Manual reagent/labware loading, initial suspension, sampling, imaging and downstream biological validation",ground,grd_kanda2022,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/120,"{""file"": ""ground_records.json"", ""citekey"": ""grd_kanda2022""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/23"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/22"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/5"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB06""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/23"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/22"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days."", ""claim_limit"": [""Campaign duration is not unattended duration; pigmentation is a screening proxy, not complete biological validation.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Self-driving laboratory for accelerated discovery of thin-film materials,"[""B. P. MacLeod"", ""F. G. L. Parlane"", ""T. D. Morrissey"", ""F. Häse"", ""L. M. Roch"", ""K. E. Dettelbach"", ""R. Moreira"", ""L. P. E. Yunker"", ""M. B. Rooney"", ""J. R. Deeth"", ""V. Lai"", ""G. J. Ng"", ""H. Situ"", ""R. H. Zhang"", ""M. S. Elliott"", ""T. H. Haley"", ""D. J. Dvorak"", ""A. Aspuru-Guzik"", ""J. E. Hein"", ""C. P. Berlinguette""]",2020,Science Advances,10.1126/sciadv.aaz8867,https://doi.org/10.1126/sciadv.aaz8867,grd_macleod2020,grd_macleod2020,peer_reviewed_original,full_text_selected_sections,thin-film materials,Ada,transfer,ground hardware,"[""The organic thin-film workflow required consumable replenishment every seven samples."", ""Two 35-sample campaigns included replenishment; their elapsed duration is not uninterrupted autonomous duration.""]","[""The later Ada paper used a different chemistry, workflow and configuration; replenishment intervals are not a controlled estimate of added robotics."", ""Captured images did not imply autonomous defect diagnosis.""]","PMC7220369: Results following Fig.2 (spiro-OMeTAD, seven-sample replenishment, two 35-sample campaigns); Methods substrate preparation and image analysis.","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Robotic organic thin-film processing coupled to Bayesian optimization of a pseudomobility objective.,"Mix, coat, anneal and characterize films","Stock preparation, substrate cleaning, consumable refill every seven samples; post hoc image inspection",ground,grd_macleod2020,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/121,"{""file"": ""ground_records.json"", ""citekey"": ""grd_macleod2020""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,collaborator_source_recheck; see access_level and versioned update input,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/14"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/12"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/14"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/12"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Robotic organic thin-film processing coupled to Bayesian optimization of a pseudomobility objective."", ""claim_limit"": [""The later Ada paper used a different chemistry, workflow and configuration; replenishment intervals are not a controlled estimate of added robotics."", ""Captured images did not imply autonomous defect diagnosis.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,2026-10-26,,,,,,,,,,,,,,,PMC Results and Methods passages reread on 2026-10-26.,,,updated_existing,,,,,,
A self-driving laboratory advances the Pareto front for material properties,"[""Benjamin P. MacLeod"", ""Fraser G. L. Parlane"", ""Connor C. Rupnow"", ""Kevan E. Dettelbach"", ""Michael S. Elliott"", ""Thomas D. Morrissey"", ""Ted H. Haley"", ""Oleksii Proskurin"", ""Michael B. Rooney"", ""Nina Taherimakhsousi"", ""David J. Dvorak"", ""Hsi N. Chiu"", ""Christopher E. B. Waizenegger"", ""Karry Ocean"", ""Mehrdad Mokhtari"", ""Curtis P. Berlinguette""]",2022,Nature Communications,10.1038/s41467-022-28580-6,https://doi.org/10.1038/s41467-022-28580-6,grd_macleod2022,grd_macleod2022,peer_reviewed_original,full_text_selected_sections,thin-film materials,Ada,transfer,ground hardware,"[""The reported consumable configuration supported 40–60 experiments before replenishment."", ""The qEHVI acquisition strategy directed a conductivity/annealing-temperature Pareto-front campaign.""]","[""The 2020 and 2022 Ada papers use different workflows and configurations, not a controlled before–after robotics comparison."", ""Consumable capacity and improved experiment selection are different sources of benefit.""]","Results: Fig.2 and following autonomous-workflow, 40–60 experiments, qEHVI and Pareto-front paragraphs. Publisher PDF https://www.nature.com/articles/s41467-022-28580-6.pdf ; earlier full-text record PMC8863835.","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Multiobjective Bayesian optimization using qEHVI mapped trade-offs between film conductivity and annealing temperature in a combustion-synthesis workflow.,"Film processing, X-ray fluorescence and conductance measurement",Prepare stocks and replenish consumables after 40--60 samples,ground,grd_macleod2022,"[""05_terrestrial.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/122,"{""file"": ""ground_records.json"", ""citekey"": ""grd_macleod2022""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,collaborator_source_recheck; see access_level and versioned update input,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/12"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/13"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/12"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/13"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Multiobjective Bayesian optimization using qEHVI mapped trade-offs between film conductivity and annealing temperature in a combustion-synthesis workflow."", ""claim_limit"": [""The 2020 and 2022 Ada papers use different workflows and configurations, not a controlled before–after robotics comparison."", ""Consumable capacity and improved experiment selection are different sources of benefit.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,2026-10-26,,,,,,,,,,,,,,,Earlier v2 extraction used full-text sections; revision verified official PDF search-index passages on 2026-10-26. Direct PDF and PMC requests during revision encountered cookie/CAPTCHA access failures; no fresh full-document reread claimed.,,,updated_existing,,,,,,
A mobile robotic chemist,"[""Benjamin Burger"", ""Phillip M. Maffettone"", ""Vladimir V. Gusev"", ""Catherine M. Aitchison"", ""Yang Bai"", ""Xiaoyan Wang"", ""Xiaobo Li"", ""Ben M. Alston"", ""Buyi Li"", ""Rob Clowes"", ""Nicola Rankin"", ""Brandon Harris"", ""Reiner Sebastian Sprick"", ""Andrew I. Cooper""]",2020,Nature,10.1038/s41586-020-2442-2,https://doi.org/10.1038/s41586-020-2442-2,grd_burger2020,grd_burger2020,peer_reviewed_original,author_pdf_selected_sections,photocatalysis,mobile_robotic_chemist_2020,transfer,ground hardware,"[""A mobile robot conducted 688 experiments over eight days in a ten-variable photocatalysis search.""]","[""Sixfold improvement describes catalyst activity, not laboratory productivity; general maintenance was not established.""]","Author PDF: main experiment, search-space design and robotic operation","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,A mobile robot conducted 688 experiments over eight days in a ten-variable photocatalysis search.,Mobile transport and operation of laboratory stations,"Humans formulate scientific hypotheses, search space and setup",ground,grd_burger2020,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/123,"{""file"": ""ground_records.json"", ""citekey"": ""grd_burger2020""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/20"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/37"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/14"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/20"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/37"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/14"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: A mobile robot conducted 688 experiments over eight days in a ten-variable photocatalysis search."", ""claim_limit"": [""Sixfold improvement describes catalyst activity, not laboratory productivity; general maintenance was not established.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
A robotic platform for flow synthesis of organic compounds informed by AI planning,"[""Connor W. Coley"", ""Dale A. Thomas"", ""Justin A. M. Lummiss"", ""Jonathan N. Jaworski"", ""Christopher P. Breen"", ""Victor Schultz"", ""Travis Hart"", ""Joshua S. Fishman"", ""Luke Rogers"", ""Hanyu Gao"", ""Robert W. Hicklin"", ""Pieter P. Plehiers"", ""Joshua Byington"", ""John S. Piotti"", ""William H. Green"", ""A. John Hart"", ""Timothy F. Jamison"", ""Klavs F. Jensen""]",2019,Science,10.1126/science.aax1566,https://doi.org/10.1126/science.aax1566,grd_coley2019,grd_coley2019,peer_reviewed_original,abstract_only,organic synthesis,AI_flow_synthesis_robot,transfer,ground hardware,"[""AI planning and robotic module reconfiguration were combined in flow synthesis.""]","[""Abstract-level architecture evidence; broad autonomous protocol development is not established.""]",Science/PubMed abstract and bibliographic record,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,AI planning and robotic module reconfiguration were combined in flow synthesis.,Reconfigure flow modules and synthesize compounds,Experts supply implementation details between proposed routes and executable procedures,ground,grd_coley2019,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/124,"{""file"": ""ground_records.json"", ""citekey"": ""grd_coley2019""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/16"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/15"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/2"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB03""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/17"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB18""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/22"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB23""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/16"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/15"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: AI planning and robotic module reconfiguration were combined in flow synthesis."", ""claim_limit"": [""Abstract-level architecture evidence; broad autonomous protocol development is not established.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Organic synthesis in a modular robotic system driven by a chemical programming language,"[""Sebastian Steiner"", ""Jakob Wolf"", ""Stefan Glatzel"", ""Anna Andreou"", ""Jarosław M. Granda"", ""Graham Keenan"", ""Trevor Hinkley"", ""Gerardo Aragon-Camarasa"", ""Philip J. Kitson"", ""Davide Angelone"", ""Leroy Cronin""]",2019,Science,10.1126/science.aav2211,https://doi.org/10.1126/science.aav2211,grd_steiner2019,grd_steiner2019,peer_reviewed_original,author_pdf_selected_sections,organic synthesis,Chemputer,supporting_automation,ground hardware,"[""Chemical programs can execute multistep synthesis on modular hardware."", ""Conductivity sensing replaced unsuitable optical phase-boundary sensing in challenging mixtures.""]","[""Predefined protocols are not autonomous hypothesis generation; sensor redesign was engineering work, not self-repair.""]",Author PDF: modular architecture; liquid--liquid separation/sensing discussion,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Chemical programs can execute multistep synthesis on modular hardware.,Execute compiled unit operations and liquid separation,Humans develop/preload protocols and reagents; engineers select sensors,ground,grd_steiner2019,"[""05_terrestrial.tex"", ""06_robotics.tex"", ""07_agenda.tex""]",raw_v3/literature_matrix.json#/125,"{""file"": ""ground_records.json"", ""citekey"": ""grd_steiner2019""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/13"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/39"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/16"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/3"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB04""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/13"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/39"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/16"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Chemical programs can execute multistep synthesis on modular hardware."", ""claim_limit"": [""Predefined protocols are not autonomous hypothesis generation; sensor redesign was engineering work, not self-repair.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
An autonomous laboratory for the accelerated synthesis of inorganic materials,"[""Nathan J. Szymanski"", ""Bernardus Rendy"", ""Yuxing Fei"", ""Rishi E. Kumar"", ""Tanjin He"", ""David Milsted"", ""Matthew J. McDermott"", ""Max Gallant"", ""Ekin Dogus Cubuk"", ""Amil Merchant"", ""Haegyeom Kim"", ""Anubhav Jain"", ""Christopher J. Bartel"", ""Kristin Persson"", ""Yan Zeng"", ""Gerbrand Ceder""]",2023,Nature,10.1038/s41586-023-06734-w,https://doi.org/10.1038/s41586-023-06734-w,grd_szymanski2023,grd_szymanski2023,peer_reviewed_original,full_text_selected_sections,inorganic synthesis,A_Lab,transfer,ground hardware,"[""The corrected paper reports 36 of 57 targets synthesized in 353 experiments over 17 days."", ""Manual follow-up regrinding and higher-temperature heating produced two additional targets; these treatments lay outside the active-learning algorithm then used."", ""The platform already executed heating, grinding and transfer in its demonstrated workflow; autonomous intermediate regrinding was not established by those descriptions.""]","[""Distinguish policy-admissible operations, workflow integration and installed physical capabilities; this example does not by itself establish a need for additional robot hardware."", ""Station exception statistics are not a mission-level failure probability."", ""Use corrected phase assignments and novelty claims; the correction is not an independent demonstration.""]","Corrected primary PDF, print p.86 abstract and p.90 Outlook; p.89 Barriers to synthesis; PDF pp.7–8 Methods, Robotic synthesis and characterization. https://bartel.cems.umn.edu/sites/bartel.cems.umn.edu/files/2026-02/szymanski.ceder_2023-nature.pdf","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory synthesis and PXRD measurements,Not specified in inspected source,Ground laboratory,Corrected record reports 36 of 57 targets synthesized in 353 experiments over 17 days.,"Powder dispensing and mixing, furnace heating, post-heating grinding, sample transfer and X-ray diffraction","Manual precursor/consumable replenishment, holder cleaning, hardware-exception handling and post hoc phase validation",ground,grd_szymanski2023,"[""05_terrestrial.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/126,"{""file"": ""ground_records.json"", ""citekey"": ""grd_szymanski2023""}",v5.1-2026-10-26,Ground laboratory synthesis and PXRD measurements,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",No original field changed; retained as a documented boundary or intervention comparator. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,collaborator_source_recheck; see access_level and versioned update input,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/15"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/17"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/15"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/17"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Corrected record reports 36 of 57 targets synthesized in 353 experiments over 17 days."", ""claim_limit"": [""Distinguish policy-admissible operations, workflow integration and installed physical capabilities; this example does not by itself establish a need for additional robot hardware."", ""Station exception statistics are not a mission-level failure probability."", ""Use corrected phase assignments and novelty claims; the correction is not an independent demonstration.""], ""counterexample_or_comparator"": ""Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem.""}",,,,,,,,,,,,,,,,,,,,,,,,,2026-10-26,,,,,,,,,,,,,,,Corrected author-hosted PDF read directly on 2026-10-26; related correction also directly read. Replaces the earlier overbroad beyond-the-action-library claim.,,,updated_existing,"[""grd_szymanski2026""]",,,,,
Author Correction: An autonomous laboratory for the accelerated synthesis of inorganic materials,"[""Nathan J. Szymanski"", ""Bernardus Rendy"", ""Yuxing Fei"", ""Rishi E. Kumar"", ""Tanjin He"", ""David Milsted"", ""Matthew J. McDermott"", ""Max Gallant"", ""Ekin Dogus Cubuk"", ""Amil Merchant"", ""Haegyeom Kim"", ""Anubhav Jain"", ""Christopher J. Bartel"", ""Kristin Persson"", ""Yan Zeng"", ""Gerbrand Ceder""]",2026,Nature,10.1038/s41586-025-09992-y,https://doi.org/10.1038/s41586-025-09992-y,grd_szymanski2026,grd_szymanski2026,author_correction,full_text_selected_sections,inorganic synthesis,A_Lab,transfer,reanalysis of ground experiment,"[""Correction reduces confirmed outcomes and clarifies that novelty was not necessarily novelty to science.""]","[""Linked correction must not be counted as another independent system or validation campaign.""]",PMC12872444: complete correction notice,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Correction reduces confirmed outcomes and clarifies that novelty was not necessarily novelty to science.,No new independent robotic system,Authors re-evaluated phase assignments and dataset overlap,ground,grd_szymanski2026,"[""05_terrestrial.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/127,"{""file"": ""ground_records.json"", ""citekey"": ""grd_szymanski2026""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",No original field changed; retained as a documented boundary or intervention comparator.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/17"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/18"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/17"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/18"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Correction reduces confirmed outcomes and clarifies that novelty was not necessarily novelty to science."", ""claim_limit"": [""Linked correction must not be counted as another independent system or validation campaign.""], ""counterexample_or_comparator"": ""Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,"[""grd_szymanski2023""]",,,,,
Autonomous mobile robots for exploratory synthetic chemistry,"[""Tianwei Dai"", ""Sriram Vijayakrishnan"", ""Filip T. Szczypiński"", ""Jean-François Ayme"", ""Ehsan Simaei"", ""Thomas Fellowes"", ""Rob Clowes"", ""Lyubomir Kotopanov"", ""Caitlin E. Shields"", ""Zhengxue Zhou"", ""John W. Ward"", ""Andrew I. Cooper""]",2024,Nature,10.1038/s41586-024-08173-7,https://doi.org/10.1038/s41586-024-08173-7,grd_dai2024,grd_dai2024,peer_reviewed_original,full_text_selected_sections,exploratory chemistry,mobile_robotic_chemistry_2024,transfer,ground hardware,"[""Mobile robots connect complementary analyses and decide follow-up actions across selected chemistry classes.""]","[""Heuristic exploration is not general optimization; unexpected-product identification retained human scientific interpretation.""]",PMC11602721: experimental workflow and unexpected cyclized-product analysis,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Mobile robots connect complementary analyses and decide follow-up actions across selected chemistry classes.,"Move samples between synthesis, mass-spectrometry and NMR stations",Humans define building blocks/criteria and identify an unexpected product using further analysis,ground,grd_dai2024,"[""05_terrestrial.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/128,"{""file"": ""ground_records.json"", ""citekey"": ""grd_dai2024""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/27"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/19"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/27"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/19"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Mobile robots connect complementary analyses and decide follow-up actions across selected chemistry classes."", ""claim_limit"": [""Heuristic exploration is not general optimization; unexpected-product identification retained human scientific interpretation.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
AI-driven robotic chemist for autonomous synthesis of organic molecules,"[""Taesin Ha"", ""Dongseon Lee"", ""Youngchun Kwon"", ""Min Sik Park"", ""Sangyoon Lee"", ""Jaejun Jang"", ""Byungkwon Choi"", ""Hyunjeong Jeon"", ""Jeonghun Kim"", ""Hyundo Choi"", ""Hyung-Tae Seo"", ""Wonje Choi"", ""Wooram Hong"", ""Young Jin Park"", ""Junwon Jang"", ""Joonkee Cho"", ""Bosung Kim"", ""Hyukju Kwon"", ""Gahee Kim"", ""Won Seok Oh"", ""Jin Woo Kim"", ""Joonhyuk Choi"", ""Minsik Min"", ""Aram Jeon"", ""Yongsik Jung"", ""Eunji Kim"", ""Hyosug Lee"", ""Youn-Suk Choi""]",2023,Science Advances,10.1126/sciadv.adj0461,https://doi.org/10.1126/sciadv.adj0461,grd_ha2023,grd_ha2023,peer_reviewed_original,full_text_selected_sections,organic synthesis,Synbot,transfer,ground hardware,"[""An integrated system links AI synthesis planning, execution and analytical feedback.""]","[""Limited target demonstrations; assumed human throughput is not a matched comparative trial.""]","PMC10619927: workflow, demonstrations, automation and replenishment discussion","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,"An integrated system links AI synthesis planning, execution and analytical feedback.",Translate planned chemistry to batch synthesis and LC-MS,Periodic chemical/vial/filter refilling and waste removal; define targets,ground,grd_ha2023,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/129,"{""file"": ""ground_records.json"", ""citekey"": ""grd_ha2023""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/18"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/20"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/18"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/20"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: An integrated system links AI synthesis planning, execution and analytical feedback."", ""claim_limit"": [""Limited target demonstrations; assumed human throughput is not a matched comparative trial.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"Autonomous, multiproperty-driven molecular discovery: From predictions to measurements and back","[""Brent A. Koscher"", ""Richard B. Canty"", ""Matthew A. McDonald"", ""Kevin P. Greenman"", ""Charles J. McGill"", ""Camille L. Bilodeau"", ""Wengong Jin"", ""Haoyang Wu"", ""Florence H. Vermeire"", ""Brooke Jin"", ""Travis Hart"", ""Timothy Kulesza"", ""Shih-Cheng Li"", ""Tommi S. Jaakkola"", ""Regina Barzilay"", ""Rafael Gómez-Bombarelli"", ""William H. Green"", ""Klavs F. Jensen""]",2023,Science,10.1126/science.adi1407,https://doi.org/10.1126/science.adi1407,grd_koscher2023,grd_koscher2023,peer_reviewed_original,abstract_only,molecular discovery,multiproperty_molecular_discovery,transfer,ground hardware,"[""Prediction, synthesis and measurement form an iterative multiproperty discovery process.""]","[""Abstract-level use only; no quantified hardware recovery claim supported.""]",Science/PubMed abstract and publication metadata,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,"Prediction, synthesis and measurement form an iterative multiproperty discovery process.",Synthesize and measure proposed molecules,Human target-property and platform design; details of maintenance not assessed,ground,grd_koscher2023,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/130,"{""file"": ""ground_records.json"", ""citekey"": ""grd_koscher2023""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/19"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/21"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/19"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/21"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Prediction, synthesis and measurement form an iterative multiproperty discovery process."", ""claim_limit"": [""Abstract-level use only; no quantified hardware recovery claim supported.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Universal chemical programming language for robotic synthesis repeatability,"[""Robert Rauschen"", ""Mason Guy"", ""Jason E. Hein"", ""Leroy Cronin""]",2024,Nature Synthesis,10.1038/s44160-023-00473-6,https://doi.org/10.1038/s44160-023-00473-6,grd_rauschen2024,grd_rauschen2024,peer_reviewed_original,author_pdf_and_selected_supplement,protocol portability,chiDL_Chemputer,supporting_automation,ground hardware in two laboratories,"[""Explicit chemical programs improve cross-platform protocol inspection and repeatability.""]","[""Matching code does not eliminate starting-material, drying or crystallization differences; manual steps remain.""]",Author PDF pp.3--5; selected Supplementary Information p.4 (manual steps),"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Explicit chemical programs improve cross-platform protocol inspection and repeatability.,Execute portable chemical programs on four hardware configurations,Some solid additions and early protocol steps remain manual; investigators resolve crystallization/material differences,ground,grd_rauschen2024,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/131,"{""file"": ""ground_records.json"", ""citekey"": ""grd_rauschen2024""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/24"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/40"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/25"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/24"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/40"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/25"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Explicit chemical programs improve cross-platform protocol inspection and repeatability."", ""claim_limit"": [""Matching code does not eliminate starting-material, drying or crystallization differences; manual steps remain.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Digitization and validation of a chemical synthesis literature database in the ChemPU,"[""Simon Rohrbach"", ""Mindaugas Šiaučiulis"", ""Greig Chisholm"", ""Petrisor-Alin Pirvan"", ""Michael Saleeb"", ""S. Hessam M. Mehr"", ""Ekaterina Trushina"", ""Artem I. Leonov"", ""Graham Keenan"", ""Aamir Khan"", ""Alexander Hammer"", ""Leroy Cronin""]",2022,Science,10.1126/science.abo0058,https://doi.org/10.1126/science.abo0058,grd_rohrbach2022,grd_rohrbach2022,peer_reviewed_original,abstract_only,protocol digitization,ChemPU,supporting_automation,ground hardware plus protocol corpus,"[""A digitized synthesis database was coupled to execution and validation on chemical hardware.""]","[""Abstract-level evidence cannot establish complete transferability or unattended reliability.""]",Science abstract and metadata,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,A digitized synthesis database was coupled to execution and validation on chemical hardware.,Execute selected digitized synthesis procedures,Human curation and hardware provisioning; detailed autonomy not assessed,ground,grd_rohrbach2022,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/132,"{""file"": ""ground_records.json"", ""citekey"": ""grd_rohrbach2022""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/22"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/26"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/11"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB12""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/15"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB16""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/25"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB26""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/22"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/26"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: A digitized synthesis database was coupled to execution and validation on chemical hardware."", ""claim_limit"": [""Abstract-level evidence cannot establish complete transferability or unattended reliability.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
An autonomous portable platform for universal chemical synthesis,"[""J. Sebastián Manzano"", ""Wenduan Hou"", ""Sergey S. Zalesskiy"", ""Przemyslaw Frei"", ""Hsin Wang"", ""Philip J. Kitson"", ""Leroy Cronin""]",2022,Nature Chemistry,10.1038/s41557-022-01016-w,https://doi.org/10.1038/s41557-022-01016-w,grd_manzano2022,grd_manzano2022,peer_reviewed_original,abstract_and_figures,portable synthesis,portable_chemical_platform,supporting_automation,ground hardware,"[""Compact dedicated hardware supports multiple synthesis types and process monitoring.""]","[""Reported totals of operations and runtime do not establish intervention-free reliability.""]",Publisher abstract and accessible figures,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Compact dedicated hardware supports multiple synthesis types and process monitoring.,Execute digitally specified reactor operations; monitor pressure,Human setup/material provisioning; detailed intervention not assessed,ground,grd_manzano2022,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/133,"{""file"": ""ground_records.json"", ""citekey"": ""grd_manzano2022""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/35"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/35"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/35"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/35"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for physical execution, operations, or a limitation comparator: Compact dedicated hardware supports multiple synthesis types and process monitoring."", ""claim_limit"": [""Reported totals of operations and runtime do not establish intervention-free reliability.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
ChemOS: An orchestration software to democratize autonomous discovery,"[""Loïc M. Roch"", ""Florian Häse"", ""Christoph Kreisbeck"", ""Teresa Tamayo-Mendoza"", ""Lars P. E. Yunker"", ""Jason E. Hein"", ""Alán Aspuru-Guzik""]",2020,PLOS ONE,10.1371/journal.pone.0229862,https://doi.org/10.1371/journal.pone.0229862,grd_roch2020,grd_roch2020,peer_reviewed_original,full_text_selected_sections,orchestration,ChemOS,transfer,ground hardware and software demonstrations,"[""Modular orchestration joins experiment planning, instruments, analysis and data management.""]","[""Orchestration interfaces do not by themselves verify physical sample state.""]",PMC7161969: six-module architecture and application demonstrations,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,"Modular orchestration joins experiment planning, instruments, analysis and data management.",Schedule instruments and exchange experiment/data requests,"Humans define devices, interfaces and scientific goals; architecture supports human participation",ground,grd_roch2020,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/134,"{""file"": ""ground_records.json"", ""citekey"": ""grd_roch2020""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/38"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/38/crossref_retry"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/19"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB20""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/21"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB22""}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/38"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/38/crossref_retry"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Modular orchestration joins experiment planning, instruments, analysis and data management."", ""claim_limit"": [""Orchestration interfaces do not by themselves verify physical sample state.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Autonomous chemical research with large language models,"[""Daniil A. Boiko"", ""Robert MacKnight"", ""Ben Kline"", ""Gabe Gomes""]",2023,Nature,10.1038/s41586-023-06792-0,https://doi.org/10.1038/s41586-023-06792-0,grd_boiko2023,grd_boiko2023,peer_reviewed_original,full_text_selected_sections,LLM laboratory agents,Coscientist,transfer,ground hardware plus software tasks,"[""An LLM agent combines documentation retrieval, planning and chemical tool execution.""]","[""Code/API error correction does not demonstrate mechanical fault recovery.""]","Publisher full text: system architecture, liquid-handler and chemical-reaction demonstrations","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Remote LLM API and ground laboratory/tool infrastructure,Ground laboratory,"An LLM agent combines documentation retrieval, planning and chemical tool execution.",Generate code and command chemistry tools,"Humans configure platforms, goals and available tools; some tool outputs are mediated",ground,grd_boiko2023,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/135,"{""file"": ""ground_records.json"", ""citekey"": ""grd_boiko2023""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/21"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/23"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/21"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/23"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: An LLM agent combines documentation retrieval, planning and chemical tool execution."", ""claim_limit"": [""Code/API error correction does not demonstrate mechanical fault recovery.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Augmenting large language models with chemistry tools,"[""Andres M. Bran"", ""Sam Cox"", ""Oliver Schilter"", ""Carlo Baldassari"", ""Andrew D. White"", ""Philippe Schwaller""]",2024,Nature Machine Intelligence,10.1038/s42256-024-00832-8,https://doi.org/10.1038/s42256-024-00832-8,grd_bran2024,grd_bran2024,peer_reviewed_original,full_text_selected_sections,LLM laboratory agents,ChemCrow,transfer,ground hardware via cloud laboratory plus software tasks,"[""Tool feedback permits revision of invalid or insufficiently specified synthesis procedures.""]","[""Protocol revision is not physical hardware repair; expert and LLM-only quality assessments can differ.""]",PMC11116106: synthesis demonstrations and evaluation discussion,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,"GPT-4 API, chemical software and cloud-laboratory services",Ground laboratory,Tool feedback permits revision of invalid or insufficiently specified synthesis procedures.,Invoke chemical tools and RoboRXN synthesis,Human task/tool design and hardware provisioning,ground,grd_bran2024,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/136,"{""file"": ""ground_records.json"", ""citekey"": ""grd_bran2024""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/31"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/24"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/31"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/24"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Tool feedback permits revision of invalid or insufficiently specified synthesis procedures."", ""claim_limit"": [""Protocol revision is not physical hardware repair; expert and LLM-only quality assessments can differ.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"Localization, inspection, and reasoning (LIRA) module for autonomous workflows in self-driving laboratories","[""Zhengxue Zhou"", ""Satheeshkumar Veeramani"", ""Francisco Munguia-Galeano"", ""Hatem Fakhruldeen"", ""Andrew I. Cooper""]",2025,Communications Chemistry,10.1038/s42004-025-01770-1,https://doi.org/10.1038/s42004-025-01770-1,grd_zhou2025,grd_zhou2025,peer_reviewed_original,full_text_and_selected_supplement,robotic inspection and recovery,LIRA,transfer,ground hardware,"[""Visual inspection integrates with bounded translational-placement correction and reinspection."", ""Reported 97.5% on 200 tests is inspection/reasoning accuracy, not physical recovery success.""]","[""A 600-action run without observed failure is separate from injected-fault evaluation; end-to-end scientific integration remains future work.""]","PMC12663431 main results/discussion; SI S3, S5 and S7","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,Onboard Jetson AGX Orin for deployed module; ground laboratory,Ground laboratory,Visual inspection integrates with bounded translational-placement correction and reinspection.,"Localize, inspect placements and execute constrained pushes",Humans create placement-fault tests; complex/rotational and confined-space errors require intervention,ground,grd_zhou2025,"[""05_terrestrial.tex"", ""06_robotics.tex""]",raw_v3/literature_matrix.json#/137,"{""file"": ""ground_records.json"", ""citekey"": ""grd_zhou2025""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/25"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/27"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/25"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/27"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Visual inspection integrates with bounded translational-placement correction and reinspection."", ""claim_limit"": [""A 600-action run without observed failure is separate from injected-fault evaluation; end-to-end scientific integration remains future work.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Self-Driving Laboratories for Chemistry and Materials Science,"[""Gary Tom"", ""Stefan P. Schmid"", ""Sterling G. Baird"", ""Yang Cao"", ""Kourosh Darvish"", ""Han Hao"", ""Stanley Lo"", ""Sergio Pablo-García"", ""Ella M. Rajaonson"", ""Marta Skreta"", ""Naruki Yoshikawa"", ""Samantha Corapi"", ""Gun Deniz Akkoc"", ""Felix Strieth-Kalthoff"", ""Martin Seifrid"", ""Alán Aspuru-Guzik""]",2024,Chemical Reviews,10.1021/acs.chemrev.4c00055,https://doi.org/10.1021/acs.chemrev.4c00055,grd_tom2024,grd_tom2024,review,full_text_selected_sections,self-driving laboratory review,SDL_review_2024,background,literature synthesis,"[""Software experiment selection and hardware execution constitute distinct autonomy dimensions.""]","[""Review provides scope and prior art, not additional independent experimental validation.""]","PMC11363023: definitions, autonomy dimensions and platform survey","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Software experiment selection and hardware execution constitute distinct autonomy dimensions.,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,ground,grd_tom2024,"[""01_introduction.tex"", ""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/138,"{""file"": ""ground_records.json"", ""citekey"": ""grd_tom2024""}",v5.1-2026-10-26,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""not_applicable""}","Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""not applicable to record-level review/framework"", ""scientific_decision"": ""not applicable to record-level review/framework"", ""physical_execution"": ""not applicable to record-level review/framework"", ""intervention_recovery"": ""not applicable to record-level review/framework""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/28"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/28"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/28"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/28"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Software experiment selection and hardware execution constitute distinct autonomy dimensions."", ""claim_limit"": [""Review provides scope and prior art, not additional independent experimental validation.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Autonomous experimentation systems for materials development: A community perspective,"[""Eric Stach"", ""Brian DeCost"", ""A. Gilad Kusne"", ""Jason Hattrick-Simpers"", ""Keith A. Brown"", ""Kristofer G. Reyes"", ""Joshua Schrier"", ""Simon Billinge"", ""Tonio Buonassisi"", ""Ian Foster"", ""Carla P. Gomes"", ""John M. Gregoire"", ""Apurva Mehta"", ""Joseph Montoya"", ""Elsa Olivetti"", ""Chiwoo Park"", ""Eli Rotenberg"", ""Semion K. Saikin"", ""Sylvia Smullin"", ""Valentin Stanev"", ""Benji Maruyama""]",2021,Matter,10.1016/j.matt.2021.06.036,https://doi.org/10.1016/j.matt.2021.06.036,grd_stach2021,grd_stach2021,perspective,author_fulltext_selected_sections,autonomous experimentation perspective,community_perspective_2021,background,conceptual/community synthesis,"[""Standardized interfaces and instrument design are alternatives to complex general manipulation.""]","[""Design arguments are not a controlled empirical comparison of robot architectures.""]","Author manuscript: integration, interfaces and autonomy discussion","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Standardized interfaces and instrument design are alternatives to complex general manipulation.,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,ground,grd_stach2021,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/139,"{""file"": ""ground_records.json"", ""citekey"": ""grd_stach2021""}",v5.1-2026-10-26,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""not_applicable""}","Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""not applicable to record-level review/framework"", ""scientific_decision"": ""not applicable to record-level review/framework"", ""physical_execution"": ""not applicable to record-level review/framework"", ""intervention_recovery"": ""not applicable to record-level review/framework""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/26"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/42"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/29"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/26"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/42"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/29"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Standardized interfaces and instrument design are alternatives to complex general manipulation."", ""claim_limit"": [""Design arguments are not a controlled empirical comparison of robot architectures.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reproducibility in automated chemistry laboratories using computer science abstractions,"[""Richard B. Canty"", ""Milad Abolhasani""]",2024,Nature Synthesis,10.1038/s44160-024-00649-8,https://doi.org/10.1038/s44160-024-00649-8,grd_canty2024,grd_canty2024,review_or_perspective,abstract_only,reproducibility framework,reproducibility_abstractions,background,conceptual synthesis,"[""Computer-science abstractions are proposed for reproducible automated chemistry.""]","[""Abstract-only use; no quantitative reliability estimate derived.""]",Publisher abstract,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Computer-science abstractions are proposed for reproducible automated chemistry.,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,ground,grd_canty2024,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/140,"{""file"": ""ground_records.json"", ""citekey"": ""grd_canty2024""}",v5.1-2026-10-26,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""not_applicable""}","Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""not applicable to record-level review/framework"", ""scientific_decision"": ""not applicable to record-level review/framework"", ""physical_execution"": ""not applicable to record-level review/framework"", ""intervention_recovery"": ""not applicable to record-level review/framework""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/32"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/43"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/30"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/32"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/43"", ""link_basis"": ""record_key_match_in_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/30"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Computer-science abstractions are proposed for reproducible automated chemistry."", ""claim_limit"": [""Abstract-only use; no quantitative reliability estimate derived.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
"The past, present and future of self-driving laboratories","[""Richard B. Canty"", ""Milad Abolhasani""]",2026,Nature Reviews Chemistry,10.1038/s41570-026-00847-2,https://doi.org/10.1038/s41570-026-00847-2,grd_canty2026,grd_canty2026,review,abstract_only,self-driving laboratory review,SDL_review_2026,background,literature synthesis,"[""Scalability, generalizability and provenance-complete experimentation are existing review priorities.""]","[""Review does not itself establish space feasibility or robot necessity.""]",Publisher abstract and bibliographic record,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"Scalability, generalizability and provenance-complete experimentation are existing review priorities.",Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,ground,grd_canty2026,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/141,"{""file"": ""ground_records.json"", ""citekey"": ""grd_canty2026""}",v5.1-2026-10-26,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""not_applicable""}","Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",[],abstract_or_metadata_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""not applicable to record-level review/framework"", ""scientific_decision"": ""not applicable to record-level review/framework"", ""physical_execution"": ""not applicable to record-level review/framework"", ""intervention_recovery"": ""not applicable to record-level review/framework""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/29"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/31"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/31/crossref_retry"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/29"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/31"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/31/crossref_retry"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Scalability, generalizability and provenance-complete experimentation are existing review priorities."", ""claim_limit"": [""Review does not itself establish space feasibility or robot necessity.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
The ADePT framework for assessing autonomous laboratory robotics,"[""Pablo Salazar-Villacis"", ""Brahim Benyahia""]",2026,Communications Chemistry,10.1038/s42004-026-01932-9,https://doi.org/10.1038/s42004-026-01932-9,grd_salazar2026,grd_salazar2026,perspective,full_text_selected_sections,robotics assessment framework,ADePT,background,conceptual framework,"[""Adaptability, dexterity, perception and task complexity provide separate assessment dimensions.""]","[""Proposed assessment framework is not a validated universal measure of scientific autonomy.""]","PMC12923569: ADePT dimensions, examples and reporting discussion","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"Adaptability, dexterity, perception and task complexity provide separate assessment dimensions.",Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,ground,grd_salazar2026,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/142,"{""file"": ""ground_records.json"", ""citekey"": ""grd_salazar2026""}",v5.1-2026-10-26,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""not_applicable""}","Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""not applicable to record-level review/framework"", ""scientific_decision"": ""not applicable to record-level review/framework"", ""physical_execution"": ""not applicable to record-level review/framework"", ""intervention_recovery"": ""not applicable to record-level review/framework""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/30"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/32"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/30"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/32"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Adaptability, dexterity, perception and task complexity provide separate assessment dimensions."", ""claim_limit"": [""Proposed assessment framework is not a validated universal measure of scientific autonomy.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Autonomous microfluidic labs: progress and prospects,"[""Suyash Damir"", ""Fernando Delgado-Licona"", ""Andrew deMello"", ""Milad Abolhasani""]",2026,Lab on a Chip,10.1039/d5lc00908a,https://doi.org/10.1039/d5lc00908a,grd_damir2026,grd_damir2026,review,indexed_fulltext_selected_sections,autonomous microfluidics review,microfluidics_review_2026,background,literature synthesis,"[""Microfluidic autonomy includes sensing, control and strategies for fouling/blockage management.""]","[""Qualitative recovery labels in review tables are not measured recovery rates.""]","PMC12930150 indexed full text: bottlenecks, reliability and future directions","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"Microfluidic autonomy includes sensing, control and strategies for fouling/blockage management.",Not applicable: review/framework/provenance record; no single new experimental workflow is coded,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,ground,grd_damir2026,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/143,"{""file"": ""ground_records.json"", ""citekey"": ""grd_damir2026""}",v5.1-2026-10-26,Not applicable: review/framework/provenance record; no single new experimental workflow is coded,"{""data_location"": ""not_applicable"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""not_applicable""}","Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",[],indexed_body_or_excerpt_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""not applicable to record-level review/framework"", ""scientific_decision"": ""not applicable to record-level review/framework"", ""physical_execution"": ""not applicable to record-level review/framework"", ""intervention_recovery"": ""not applicable to record-level review/framework""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/34"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/33"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/34"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/33"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Microfluidic autonomy includes sensing, control and strategies for fouling/blockage management."", ""claim_limit"": [""Qualitative recovery labels in review tables are not measured recovery rates.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Cost-informed Bayesian reaction optimization,"[""Alexandre A. Schoepfer"", ""Jan Weinreich"", ""Ruben Laplaza"", ""Jerome Waser"", ""Clemence Corminboeuf""]",2024,Digital Discovery,10.1039/d4dd00225c,https://doi.org/10.1039/d4dd00225c,grd_schoepfer2024,grd_schoepfer2024,peer_reviewed_original,full_text_selected_sections,cost-aware experiment design,CIBO,transfer,retrospective/simulated optimization,"[""Cost-informed acquisition accounts for reagent purchasing and inventory in reaction search.""]","[""Evaluation is not a space hardware demonstration; transfer of resource models is an inference.""]",PMC11465108: cost model and dataset optimization,"{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Published reaction datasets,Not specified in inspected source,Simulation,Cost-informed acquisition accounts for reagent purchasing and inventory in reaction search.,No new physical execution demonstrated,"Humans define costs, existing inventory and optimization problem",ground,grd_schoepfer2024,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/144,"{""file"": ""ground_records.json"", ""citekey"": ""grd_schoepfer2024""}",v5.1-2026-10-26,Published reaction datasets,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_fetch_log.json"", ""json_pointer"": ""/requests/33"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_fulltext_retrieval_log.json"", ""json_pointer"": ""/36"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/metadata_and_pdf_requests/requests/33"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}, {""file"": ""ground_search_log.json"", ""json_pointer"": ""/doi_lookup_and_xml_retrieval/36"", ""link_basis"": ""identifier_match_in_retrieval_or_verification_log"", ""query_id"": null}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Cost-informed acquisition accounts for reagent purchasing and inventory in reaction search."", ""claim_limit"": [""Evaluation is not a space hardware demonstration; transfer of resource models is an inference.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
AutoLabs: cognitive multi-agent systems with self-correction for autonomous chemical experimentation,"[""Gihan Panapitiya"", ""Emily Saldanha"", ""Heather Job"", ""Olivia Hess""]",2026,Scientific Reports,10.1038/s41598-026-45593-z,https://doi.org/10.1038/s41598-026-45593-z,grd_panapitiya2026,grd_panapitiya2026,peer_reviewed_original,full_text_selected_sections,LLM protocol generation,AutoLabs,transfer,"software benchmarks, instrument simulation and two ground-hardware demonstrations","[""Five protocol tasks were evaluated; all five expert-led procedures ran in instrument simulation, but only tasks 1 and 2 ran physically.""]","[""Procedural F1 and quantity errors are not wet-lab success rates; platform constraints and human verification remain essential.""]","Publisher full text / PMC13304172: Agent architecture, Evaluation metrics, Hardware validation (main-text lines406--410)","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Ground laboratory; reported measurements or experimental records,LLM APIs plus rule-based ground hardware-file generation,Ground laboratory,"Five protocol tasks were evaluated; all five expert-led procedures ran in instrument simulation, but only tasks 1 and 2 ran physically.",Generate liquid-handling procedures; execute experiments 1 and 2,Users choose hardware tags; critical human verification before execution; expert-led workflow validation,ground,grd_panapitiya2026,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/145,"{""file"": ""ground_records.json"", ""citekey"": ""grd_panapitiya2026""}",v5.1-2026-10-26,Ground laboratory; reported measurements or experimental records,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/32"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB33""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Five protocol tasks were evaluated; all five expert-led procedures ran in instrument simulation, but only tasks 1 and 2 ran physically."", ""claim_limit"": [""Procedural F1 and quantity errors are not wet-lab success rates; platform constraints and human verification remain essential.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
LabRobFail: A Benchmark for Robotic Failure Analysis in Chemical Self-driving Laboratory,"[""Haobo Wang"", ""Baoli Sun"", ""Anqi Zou"", ""Dongsheng Huang"", ""Zelin Lv"", ""Ning Wang"", ""Rui Li"", ""Dongzhan Zhou"", ""Weiyu Guo"", ""Zhihui Wang"", ""Wanli Ouyang""]",2026,arXiv,10.48550/arXiv.2607.23704,https://arxiv.org/abs/2607.23704v2,grd_wang2026labrobfail,grd_wang2026labrobfail,preprint,full_html_selected_sections,robotic failure benchmark,LabRobFail,transfer,simulation,"[""Benchmark separates failure descriptions/corrections from simulated downstream task completion.""]","[""Text similarity is not physical recovery success; real chemical validity and space transfer are untested.""]","arXiv2607.23704v2: dataset, Table5, downstream evaluation","{""status"": ""include"", ""reason"": ""Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation""}",2026-10-25,Synthetic trajectories,Not specified in inspected source,Simulation,Benchmark separates failure descriptions/corrections from simulated downstream task completion.,Simulated recovery actions through bounded action dictionary,Humans define task/failure generators and evaluation; no verified wet-lab campaign,ground,grd_wang2026labrobfail,"[""05_terrestrial.tex""]",raw_v3/literature_matrix.json#/146,"{""file"": ""ground_records.json"", ""citekey"": ""grd_wang2026labrobfail""}",v5.1-2026-10-26,Synthetic trajectories,"{""data_location"": ""retained_extraction"", ""computation_location"": ""unknown"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""linked_to_retained_log"", ""links"": [{""file"": ""ground_search_log.json"", ""json_pointer"": ""/current_queries/27"", ""link_basis"": ""explicit_query_to_record_link"", ""query_id"": ""GWEB28""}], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for terrestrial capability or boundary used only as transfer evidence: Benchmark separates failure descriptions/corrections from simulated downstream task completion."", ""claim_limit"": [""Text similarity is not physical recovery success; real chemical validity and space transfer are untested.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
The rise of robotics in self-driving labs,"[""Christopher H. J. Moran"", ""Jinge Xu"", ""Milad Abolhasani""]",2026,npj Robotics,10.1038/s44182-026-00094-z,https://www.nature.com/articles/s44182-026-00094-z,grd_moran2026,grd_moran2026,perspective,full_text_selected_sections,terrestrial self-driving laboratory robotics,not_applicable_perspective,background,Literature synthesis and prospective discussion; no new integrated validation campaign,"[""Autonomous maintenance and reconfiguration are existing SDL research directions."", ""Serviceable interfaces, tooling, labware management and orchestration are discussed as enabling requirements.""]","[""A perspective is not independent empirical evidence that autonomous maintenance works."", ""Do not import its historical A-Lab success counts; use the corrected primary paper."", ""No demonstrated space deployment or universal robot advantage follows from this source.""]",Publisher HTML: 'Orchestrating robots in SDLs'; 'Autonomous maintenance and reconfiguration for new tasks'; Fig. 4; article metadata.,"{""status"": ""include"", ""reason"": ""Relevant technical prior art directly addressing maintenance, integration and reconfiguration; clarifies novelty without adding a new demonstration.""}",2026-10-26,Published literature; no newly generated experimental dataset,Not applicable: not a report of a newly deployed computational system,Not applicable: surveyed systems are primarily terrestrial,"Technical prior art on laboratory robotics, maintenance and reconfiguration.","Not applicable to this publication; discussed actions include sample handling, servicing and reconfiguration.",Perspective identifies maintenance and integration work as residual human roles; no new quantitative intervention measurement.,ground,grd_moran2026,"[""01_introduction.tex"", ""05_terrestrial.tex""]",additional input; see normalization_audit_log.json,"{""file"": ""additional input; see normalization_audit_log.json"", ""citekey"": ""grd_moran2026""}",v5.1-2026-10-26,Published literature; no newly generated experimental dataset,"{""data_location"": ""retained_extraction"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Technical prior art on laboratory robotics, maintenance and reconfiguration."", ""claim_limit"": [""A perspective is not independent empirical evidence that autonomous maintenance works."", ""Do not import its historical A-Lab success counts; use the corrected primary paper."", ""No demonstrated space deployment or universal robot advantage follows from this source.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,new,,2026-05-16,Identified during parent independent review; official DOI page opened and relevant sections read for v4.,,,
Science acceleration and accessibility with self-driving labs,"[""Richard B. Canty"", ""Jeffrey A. Bennett"", ""Keith A. Brown"", ""Tonio Buonassisi"", ""Sergei V. Kalinin"", ""John R. Kitchin"", ""Benji Maruyama"", ""Robert G. Moore"", ""Joshua Schrier"", ""Martin Seifrid"", ""Shijing Sun"", ""Tejs Vegge"", ""Milad Abolhasani""]",2025,Nature Communications,10.1038/s41467-025-59231-1,https://www.nature.com/articles/s41467-025-59231-1,grd_canty2025,grd_canty2025,perspective,full_text_selected_sections,self-driving laboratory integration and accessibility,not_applicable_perspective,background,Literature synthesis and community perspective; no new hardware validation campaign,"[""Accessible interfaces, experimental metadata, calibration and application-specific quality controls support trustworthy SDL integration."", ""Reporting partial success requires distinguishing chemical and automation outcomes.""]","[""Community recommendations are not controlled evidence for a space design."", ""No universal success metric, maintenance rate or autonomous-repair performance is established by this perspective.""]","Publisher HTML: 'Balancing a centralized and distributed future' (quality control); 'Roadblocks on the path to future SDLs' > 'In the workforce', 'In the lab', 'In the community' (metadata, calibration, partial success); article metadata.","{""status"": ""include"", ""reason"": ""Adds directly relevant technical prior art on workflow integration and evidential quality; informs transfer conditions without claiming a new space demonstration.""}",2026-10-26,Published literature and conceptual comparison,Not applicable: not a report of a newly deployed computational system,Not applicable: central and distributed terrestrial laboratories are discussed,"Prior technical discussion of integration, calibration, data quality and support roles.",Not applicable to this publication; physical automation and laboratory support are discussed.,"Discusses distinct developer, technician and scientific-user responsibilities, including maintenance and recalibration.",ground,grd_canty2025,"[""01_introduction.tex"", ""05_terrestrial.tex""]",additional input; see normalization_audit_log.json,"{""file"": ""additional input; see normalization_audit_log.json"", ""citekey"": ""grd_canty2025""}",v5.1-2026-10-26,Published literature and conceptual comparison,"{""data_location"": ""retained_extraction"", ""computation_location"": ""not_applicable"", ""action_location"": ""not_applicable"", ""physical_action"": ""not_applicable"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],selected_fulltext_or_body_assessed,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Prior technical discussion of integration, calibration, data quality and support roles."", ""claim_limit"": [""Community recommendations are not controlled evidence for a space design."", ""No universal success metric, maintenance rate or autonomous-repair performance is established by this perspective.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,new,,2025-04-24,Identified in comprehensive v3 review; official DOI page opened and technical sections read for v4.,,,
AEGIS (Autonomous Exploration for Gathering Increased Science),"[""NASA Jet Propulsion Laboratory Artificial Intelligence Group""]",,NASA/JPL Artificial Intelligence Group project website,,https://ai.jpl.nasa.gov/public/projects/aegis/,rev_aegis_status2026,rev_aegis_status2026,official project webpage,full official webpage,planetary in situ science,AEGIS,core_ai,Mars surface; Curiosity and Perseverance,"[""Perseverance SuperCam deployment began in2022 and is used to extend geochemical surveys beyond ground-command opportunities."", ""Image analysis and preference ranking select targets and connect selection to instrument pointing and acquisition.""]","[""Official evolving project summary, not a separate controlled performance experiment."", ""The revised manuscript cites Francis2017 for the2.5km preferred-material comparison rather than inferring discovery accuracy."", ""No publication date displayed; bibliography uses n.d. and records retrieval date.""]","Background, Technology, Status",include as operational update supporting an existing system; do not count as a new independent system,2026-10-26,Mars,onboard rover,Mars surface,scientist-configured geological target selection and pointing,pointing and ChemCam/SuperCam acquisition,scientists specify target profiles and plan investigations; project engineers maintain software,planetary_robotics,rev_aegis_status2026,"[""04_planetary.tex"", ""04b_comparison.tex""]",additional input; see normalization_audit_log.json,"{""file"": ""additional input; see normalization_audit_log.json"", ""citekey"": ""rev_aegis_status2026""}",v5.1-2026-10-26,Mars,"{""data_location"": ""retained_extraction"", ""computation_location"": ""retained_extraction"", ""action_location"": ""retained_extraction"", ""physical_action"": ""retained_extraction"", ""human_role"": ""retained_extraction""}",Existing extraction retained; no fresh source reassessment implied.,[],fulltext_or_body_assessed_as_recorded,Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.,"{""interpret_assess"": ""unknown/not separately extracted"", ""scientific_decision"": ""unknown/not separately extracted"", ""physical_execution"": ""unknown/not separately extracted"", ""intervention_recovery"": ""unknown/not separately extracted""}",Record-level extraction; do not merge phases solely because system_id matches.,retained_locator_not_freshly_verified,"{""status"": ""source_record_retained_initial_discovery_unresolved"", ""links"": [], ""note"": ""A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented.""}","{""decision"": ""retain in purposive synthesis"", ""timing"": ""retrospective explanation, 2026-10-26; not a reconstructed historical screening decision"", ""reason"": ""Retained for direct AI contribution to a selected scientific function: scientist-configured geological target selection and pointing"", ""claim_limit"": [""Official evolving project summary, not a separate controlled performance experiment."", ""The revised manuscript cites Francis2017 for the2.5km preferred-material comparison rather than inferring discovery accuracy."", ""No publication date displayed; bibliography uses n.d. and records retrieval date.""], ""counterexample_or_comparator"": ""No additional polarity assigned; see supported_claims and limitations.""}",,,,,,,,,,,,,,,,"edge-based Rockster segmentation, feature filtering/ranking, onboard targeting",,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,2026,"Official operational update supporting an existingAEGIS system, not an independent experiment or deployment count.",False


==> anc/evidence/research/literature_matrix.json <==
[
  {
    "title": "Biological research and self-driving labs in deep space supported by artificial intelligence",
    "authors": "Lauren M. Sanders, Ryan T. Scott, Jason H. Yang, Amina Ann Qutub, Hector Garcia Martin, Daniel C. Berrios, et al.",
    "year": 2023,
    "venue": "Nature Machine Intelligence 5, 208–219",
    "doi": "10.1038/s42256-023-00618-4",
    "url": "https://www.nature.com/articles/s42256-023-00618-4",
    "id": "bg_sanders2023",
    "citekey": "bg_sanders2023",
    "source_type": "review",
    "access_level": "Publisher abstract, article metadata, figure-caption indexed text, and NASA publication listing checked. Direct DOI access and arXiv HTML full text unavailable.",
    "domain": "cross-domain background",
    "system_id": "Space-biology-roadmap",
    "evidence_role": "background",
    "validation_environment": "conceptual review",
    "supported_claims": [
      "Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation."
    ],
    "limitations": [
      "A review and decadal recommendations, not a report of an integrated AI-driven wet laboratory flown in space. Cite as motivation/vision; do not place it in an evidence table as an in-orbit demonstration."
    ],
    "source_locator": "https://www.nature.com/articles/s42256-023-00618-4",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "scientific_function": "Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation.",
    "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "record_group": "background",
    "canonical_citekey": "bg_sanders2023",
    "cited_in": [
      "01_introduction.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/0",
    "source_extraction_ref": {
      "file": "background_records.json",
      "citekey": "bg_sanders2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "not_applicable"
    },
    "normalization_basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation.",
      "claim_limit": [
        "A review and decadal recommendations, not a report of an integrated AI-driven wet laboratory flown in space. Cite as motivation/vision; do not place it in an evidence table as an in-orbit demonstration."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "title": "NASA's BioSentinel deep space CubeSat mission: Successes and lessons learned",
    "authors": "Neha Lingam, Kylie Akiyama, Alina Lambacher, Dunya Shuman, Rachel Gilbert, Sergio R. Santa Maria",
    "year": 2025,
    "venue": "Acta Astronautica 236, 188–193",
    "doi": "10.1016/j.actaastro.2025.07.008",
    "url": "https://doi.org/10.1016/j.actaastro.2025.07.008",
    "id": "bg_lingam2025",
    "citekey": "bg_lingam2025",
    "source_type": "journal article",
    "access_level": "Publisher abstract/highlights and NASA Space Biology publication list checked; publisher full text open returned 403.",
    "domain": "space biology",
    "system_id": "BioSentinel",
    "evidence_role": "supporting_automation",
    "validation_environment": "deep space mission",
    "supported_claims": [
      "BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines."
    ],
    "limitations": [
      "Not evidence of AI-guided adaptive experimental design. Use separate NASA 2025 status source for verified no-growth outcome. Do not confuse the 2024 conference version attributed to Santa Maria with the 2025 journal paper's author list."
    ],
    "source_locator": "https://doi.org/10.1016/j.actaastro.2025.07.008",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "deep space mission",
    "computation_location": "Unknown: this source extraction does not separately establish computational deployment",
    "action_location": "deep space mission",
    "scientific_function": "BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines.",
    "physical_action": "Dedicated bioassay execution",
    "human_role": "Unknown: complete mission support roles were not extracted; see linked mission records",
    "record_group": "background",
    "canonical_citekey": "bg_lingam2025",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/1",
    "source_extraction_ref": {
      "file": "background_records.json",
      "citekey": "bg_lingam2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "deep space mission",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "unknown"
    },
    "normalization_basis": "Mission outcome source is relevant, but a generic background template does not establish processor location or support burden.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines.",
      "claim_limit": [
        "Not evidence of AI-guided adaptive experimental design. Use separate NASA 2025 status source for verified no-growth outcome. Do not confuse the 2024 conference version attributed to Santa Maria with the 2025 journal paper's author list."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "bg_wang2023",
    "citekey": "bg_wang2023",
    "title": "Scientific discovery in the age of artificial intelligence",
    "authors": [
      "Hanchen Wang",
      "Tianfan Fu",
      "Yuanqi Du",
      "et al."
    ],
    "year": 2023,
    "doi": "10.1038/s41586-023-06221-2",
    "url": "https://www.nature.com/articles/s41586-023-06221-2",
    "source_type": "review",
    "access_level": "Prior verified publisher metadata/abstract; current fulltext request failed",
    "domain": "background or mission context",
    "system_id": "wang2023",
    "evidence_role": "background",
    "validation_environment": "cross-domain review",
    "supported_claims": [
      "AI contributes representation, inference, candidate generation and scientific decision methods."
    ],
    "limitations": [
      "General review, not a space experiment."
    ],
    "source_locator": "https://www.nature.com/articles/s41586-023-06221-2",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "scientific_function": "AI contributes representation, inference, candidate generation and scientific decision methods.",
    "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "venue": "Nature 620, 47–60",
    "record_group": "background",
    "canonical_citekey": "bg_wang2023",
    "cited_in": [
      "01_introduction.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/2",
    "source_extraction_ref": {
      "file": "background_records.json",
      "citekey": "bg_wang2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "not_applicable"
    },
    "normalization_basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: AI contributes representation, inference, candidate generation and scientific decision methods.",
      "claim_limit": [
        "General review, not a space experiment."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "bg_nasem2023",
    "citekey": "bg_nasem2023",
    "title": "Thriving in Space: Ensuring the Future of Biological and Physical Sciences Research: A Decadal Survey for 2023–2032",
    "authors": [
      "National Academies of Sciences, Engineering, and Medicine"
    ],
    "year": 2023,
    "doi": "10.17226/26750",
    "url": "https://www.ncbi.nlm.nih.gov/books/NBK599690/",
    "source_type": "expert report",
    "access_level": "Official NCBI/NASEM overview and selected chapter passages",
    "domain": "background or mission context",
    "system_id": "nasem2023",
    "evidence_role": "background",
    "validation_environment": "decadal survey",
    "supported_claims": [
      "Scientific opportunities and infrastructure requirements across biological and physical sciences in space."
    ],
    "limitations": [
      "Strategy document, not empirical AI autonomy evidence."
    ],
    "source_locator": "https://www.ncbi.nlm.nih.gov/books/NBK599690/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "scientific_function": "Scientific opportunities and infrastructure requirements across biological and physical sciences in space.",
    "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "venue": "The National Academies Press",
    "record_group": "background",
    "canonical_citekey": "bg_nasem2023",
    "cited_in": [
      "01_introduction.tex",
      "02_environment.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/3",
    "source_extraction_ref": {
      "file": "background_records.json",
      "citekey": "bg_nasem2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "not_applicable"
    },
    "normalization_basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Scientific opportunities and infrastructure requirements across biological and physical sciences in space.",
      "claim_limit": [
        "Strategy document, not empirical AI autonomy evidence."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "bg_kassis2026",
    "citekey": "bg_kassis2026",
    "title": "Scientific Agent Skills: A Library of Procedural Knowledge for Research Agents",
    "authors": [
      "Timothy Kassis",
      "Vinayak Agarwal",
      "Yuhuan He",
      "Darshil Patel",
      "Aubrey M. Brueckner"
    ],
    "year": 2026,
    "doi": "10.48550/arXiv.2609.00065",
    "url": "https://arxiv.org/abs/2609.00065v2",
    "source_type": "preprint",
    "access_level": "arXiv v2 abstract, metadata and actual local skill instructions",
    "domain": "background or mission context",
    "system_id": "kassis2026",
    "evidence_role": "background",
    "validation_environment": "procedural library",
    "supported_claims": [
      "Provenance citation for K-Dense literature-review skill used in preparing this review."
    ],
    "limitations": [
      "Not scientific evidence for space autonomy; authors report no task-level evaluation."
    ],
    "source_locator": "https://arxiv.org/abs/2609.00065v2",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "scientific_function": "Provenance citation for K-Dense literature-review skill used in preparing this review.",
    "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "venue": "arXiv:2609.00065v2",
    "record_group": "background",
    "canonical_citekey": "bg_kassis2026",
    "cited_in": [
      "09_methods.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/4",
    "source_extraction_ref": {
      "file": "background_records.json",
      "citekey": "bg_kassis2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "not_applicable"
    },
    "normalization_basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Provenance citation for K-Dense literature-review skill used in preparing this review.",
      "claim_limit": [
        "Not scientific evidence for space autonomy; authors report no task-level evaluation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "bg_biosentinel_status",
    "citekey": "bg_biosentinel_status",
    "title": "What is BioSentinel?",
    "authors": [
      "Abby Tabor"
    ],
    "year": 2025,
    "doi": null,
    "url": "https://www.nasa.gov/centers-and-facilities/ames/what-is-biosentinel/",
    "source_type": "official mission account",
    "access_level": "Official mission account relevant outcome paragraphs read",
    "domain": "background or mission context",
    "system_id": "biosentinel_status",
    "evidence_role": "supporting_automation",
    "validation_environment": "deep space",
    "supported_claims": [
      "Four biological experiments showed no yeast growth, likely due to extended prelaunch storage; radiation monitoring continued."
    ],
    "limitations": [
      "Official mission account; hardware success and biological outcome must be distinguished."
    ],
    "source_locator": "https://www.nasa.gov/centers-and-facilities/ames/what-is-biosentinel/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "deep space",
    "computation_location": "Unknown: this source extraction does not separately establish computational deployment",
    "action_location": "deep space",
    "scientific_function": "Four biological experiments showed no yeast growth, likely due to extended prelaunch storage; radiation monitoring continued.",
    "physical_action": "Dedicated bioassay execution",
    "human_role": "Unknown: complete mission support roles were not extracted; see linked mission records",
    "venue": "NASA mission account",
    "record_group": "background",
    "canonical_citekey": "bg_biosentinel_status",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/5",
    "source_extraction_ref": {
      "file": "background_records.json",
      "citekey": "bg_biosentinel_status"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "deep space",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "unknown"
    },
    "normalization_basis": "Mission outcome source is relevant, but a generic background template does not establish processor location or support burden.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Four biological experiments showed no yeast growth, likely due to extended prelaunch storage; radiation monitoring continued.",
      "claim_limit": [
        "Official mission account; hardware success and biological outcome must be distinguished."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "pmid": "22091486",
    "title": "The O/OREOS mission: first science data from the Space Environment Survivability of Living Organisms (SESLO) payload.",
    "authors": [
      "Wayne L Nicholson",
      "Antonio J Ricco",
      "Elwood Agasid",
      "Christopher Beasley",
      "Millan Diaz-Aguado",
      "Pascale Ehrenfreund",
      "Charles Friedericks",
      "Shakib Ghassemieh",
      "Michael Henschke",
      "John W Hines",
      "Christopher Kitts",
      "Ed Luzzi",
      "Diana Ly",
      "Nghia Mai",
      "Rocco Mancinelli",
      "Michael McIntyre",
      "Giovanni Minelli",
      "Michael Neumann",
      "Macarena Parra",
      "Matthew Piccini",
      "R Mike Rasay",
      "Robert Ricks",
      "Orlando Santos",
      "Aaron Schooley",
      "David Squires",
      "Linda Timucin",
      "Bruce Yost",
      "Anthony Young"
    ],
    "year": "2011",
    "medline_date": "",
    "venue": "Astrobiology",
    "doi": "10.1089/ast.2011.0714",
    "pmc": null,
    "abstract": "We report the first telemetered spaceflight science results from the orbiting Space Environment Survivability of Living Organisms (SESLO) experiment, executed by one of the two 10 cm cube-format payloads aboard the 5.5 kg Organism/Organic Exposure to Orbital Stresses (O/OREOS) free-flying nanosatellite. The O/OREOS spacecraft was launched successfully to a 72° inclination, 650 km Earth orbit on 19 November 2010. This satellite provides access to the radiation environment of space in relatively weak regions of Earth's protective magnetosphere as it passes close to the north and south magnetic poles; the total dose rate is about 15 times that in the orbit of the International Space Station. The SESLO experiment measures the long-term survival, germination, and growth responses, including metabolic activity, of Bacillus subtilis spores exposed to the microgravity, ionizing radiation, and heavy-ion bombardment of its high-inclination orbit. Six microwells containing wild-type (168) and six more containing radiation-sensitive mutant (WN1087) strains of dried B. subtilis spores were rehydrated with nutrient medium after 14 days in space to allow the spores to germinate and grow. Similarly, the same distribution of organisms in a different set of microwells was rehydrated with nutrient medium after 97 days in space. The nutrient medium included the redox dye Alamar blue, which changes color in response to cellular metabolic activity. Three-color transmitted intensity measurements of all microwells were telemetered to Earth within days of each of the 48 h growth experiments. We report here on the evaluation and interpretation of these spaceflight data in comparison to delayed-synchronous laboratory ground control experiments.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/22091486/",
    "publication_types": [
      "Journal Article",
      "Research Support, U.S. Gov't, Non-P.H.S."
    ],
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "id": "bio_ooreos2011",
    "citekey": "bio_ooreos2011",
    "system_id": "O/OREOS-SESLO",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "orbit",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite."
    ],
    "limitations": [
      "Timed execution is not adaptive hypothesis selection; orbital environment combines radiation and microgravity."
    ],
    "human_role": "Ground investigators prepare and compare flight and delayed-synchronous ground-control experiments; detailed operational interventions not specified in the abstract.",
    "scientific_function": "Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite.",
    "physical_action": "Timed medium rehydration of bacterial microwells and three-color transmitted-intensity measurement.",
    "data_location": "Orbit and delayed-synchronous terrestrial control experiments",
    "computation_location": "Payload assay control; scientific comparison on Earth; exact processing hardware not stated",
    "action_location": "orbit",
    "source_locator": "PubMed PMID 22091486, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/22091486/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_ooreos2011",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/6",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_ooreos2011"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Orbit and delayed-synchronous terrestrial control experiments",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "partly_known"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pubmed_search_log.json",
          "query_id": "P3_biosat_heritage",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite.",
      "claim_limit": [
        "Timed execution is not adaptive hypothesis selection; orbital environment combines radiation and microgravity."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "29269933",
    "title": "Nanopore DNA Sequencing and Genome Assembly on the International Space Station.",
    "authors": [
      "Sarah L Castro-Wallace",
      "Charles Y Chiu",
      "Kristen K John",
      "Sarah E Stahl",
      "Kathleen H Rubins",
      "Alexa B R McIntyre",
      "Jason P Dworkin",
      "Mark L Lupisella",
      "David J Smith",
      "Douglas J Botkin",
      "Timothy A Stephenson",
      "Sissel Juul",
      "Daniel J Turner",
      "Fernando Izquierdo",
      "Scot Federman",
      "Doug Stryke",
      "Sneha Somasekar",
      "Noah Alexander",
      "Guixia Yu",
      "Christopher E Mason",
      "Aaron S Burton"
    ],
    "year": "2017",
    "medline_date": "",
    "venue": "Scientific reports",
    "doi": "10.1038/s41598-017-18364-0",
    "pmc": "PMC5740133",
    "abstract": "We evaluated the performance of the MinION DNA sequencer in-flight on the International Space Station (ISS), and benchmarked its performance off-Earth against the MinION, Illumina MiSeq, and PacBio RS II sequencing platforms in terrestrial laboratories. Samples contained equimolar mixtures of genomic DNA from lambda bacteriophage, Escherichia coli (strain K12, MG1655) and Mus musculus (female BALB/c mouse). Nine sequencing runs were performed aboard the ISS over a 6-month period, yielding a total of 276,882 reads with no apparent decrease in performance over time. From sequence data collected aboard the ISS, we constructed directed assemblies of the ~4.6 Mb E. coli genome, ~48.5 kb lambda genome, and a representative M. musculus sequence (the ~16.3 kb mitochondrial genome), at 100%, 100%, and 96.7% consensus pairwise identity, respectively; de novo assembly of the E. coli genome from raw reads yielded a single contig comprising 99.9% of the genome at 98.6% consensus pairwise identity. Simulated real-time analyses of in-flight sequence data using an automated bioinformatic pipeline and laptop-based genomic assembly demonstrated the feasibility of sequencing analysis and microbial identification aboard the ISS. These findings illustrate the potential for sequencing applications including disease diagnosis, environmental monitoring, and elucidating the molecular basis for how organisms respond to spaceflight.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/29269933/",
    "publication_types": [
      "Journal Article",
      "Research Support, N.I.H., Extramural",
      "Research Support, Non-U.S. Gov't",
      "Research Support, U.S. Gov't, Non-P.H.S."
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_sequencing2017",
    "citekey": "bio_sequencing2017",
    "system_id": "ISS-MinION",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "fulltext selected methods/results; v4 selected cached full-text passages rechecked, see v4_recheck_scope",
    "source_type": "journal article",
    "supported_claims": [
      "Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility."
    ],
    "limitations": [
      "Do not describe simulated real-time analysis as a flown autonomous sample-to-answer workflow."
    ],
    "human_role": "Crew members thaw and load prepared samples and start sequencing; ground personnel prepare DNA and run near-synchronous controls.",
    "scientific_function": "Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility.",
    "physical_action": "Crew loads and primes MinION flow cells; nanopore sequencing is performed on the ISS.",
    "data_location": "ISS sequencing runs and terrestrial comparator sequencing",
    "computation_location": "ISS Surface Pro/MinKNOW controls acquisition; simulated real-time bioinformatics and genome assembly are separate analytical demonstrations, not established as autonomous onboard analysis",
    "action_location": "ISS",
    "source_locator": "https://pmc.ncbi.nlm.nih.gov/articles/PMC5740133/ ; Materials and Methods: Sequencing Experiments; Basecalling and Read Selection; Discussion",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_sequencing2017",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/7",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_sequencing2017"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS sequencing runs and terrestrial comparator sequencing",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "section_titles_and_relevant_passages_rechecked_v4",
    "v4_recheck_scope": "2026-10-26: selected cached PMC XML sections, not a new full-paper review. Materials and Methods: Sequencing Experiments; Basecalling and Read Selection; Discussion",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/0",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility.",
      "claim_limit": [
        "Do not describe simulated real-time analysis as a flown autonomous sample-to-answer workflow."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "29999554",
    "title": "Effect of microgravity on proliferation and differentiation of embryonic stem cells in an automated culturing system during the TZ-1 space mission.",
    "authors": [
      "Xiaohua Lei",
      "Yujing Cao",
      "Ying Zhang",
      "Jingjing Qian",
      "Qian Zhao",
      "Fangwu Liu",
      "Tao Zhang",
      "Jiaxi Zhou",
      "Ying Gu",
      "Guoliang Xia",
      "Enkui Duan"
    ],
    "year": "2018",
    "medline_date": "",
    "venue": "Cell proliferation",
    "doi": "10.1111/cpr.12466",
    "pmc": "PMC6528932",
    "abstract": "OBJECTIVE: Despite a great number of studies analysing the effects of microgravity on stem cell proliferation and differentiation, few of them have focused on real-time imaging estimates in space. Herein, we utilized the TZ-1 cargo spacecraft, automatic cell culture equipment and live cell imaging techniques to examine the effects of real microgravity on the proliferation and differentiation of mouse embryonic stem cells (mESCs).\nMATERIALS AND METHODS: Oct4-GFP, Brachyury-GFP mESC and Oct4-GFP mESC-derived EBs were used as experimental samples in the TZ-1 spaceflight mission. These samples were seeded into chambers, cultured in an automatic cell culture device and were transported into space during the TZ-1 mission. Over 15 days of spaceflight, bright field and fluorescent images of cell growth were taken in micrography, and the medium was changed every day. Real-time image data were transferred to the ground for analysis.\nRESULTS: Space microgravity maintains stemness and long-term survival of mESCs, promising 3D aggregate formation. Although microgravity did not significantly prevent the migration of EBs on the ECM substrate, it did prevent terminal differentiation of cells.\nCONCLUSIONS: This study demonstrates that space microgravity might play a potential role in supporting 3D cell growth and maintenance of stemness in embryonic stem cells, while it may negatively affect terminal differentiation.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/29999554/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_tz2018",
    "citekey": "bio_tz2018",
    "system_id": "TZ-1-cell-culture",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "orbit",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1."
    ],
    "limitations": [
      "No demonstrated learning-driven experiment selection in the accessed evidence."
    ],
    "human_role": "Researchers seed cultures and analyze images transmitted to the ground; in-flight hands-on intervention is not described in the abstract.",
    "scientific_function": "Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1.",
    "physical_action": "Automated culture, daily medium exchange, and bright-field/fluorescence imaging.",
    "data_location": "TZ-1 flight culture and image observations",
    "computation_location": "Payload culture/imaging control; received images analyzed on Earth",
    "action_location": "orbit",
    "source_locator": "PubMed PMID 29999554, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/29999554/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_tz2018",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/8",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_tz2018"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "TZ-1 flight culture and image observations",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "partly_known"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/1",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1.",
      "claim_limit": [
        "No demonstrated learning-driven experiment selection in the accessed evidence."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "30329036",
    "title": "GeneLab: Omics database for spaceflight experiments.",
    "authors": [
      "Shayoni Ray",
      "Samrawit Gebre",
      "Homer Fogle",
      "Daniel C Berrios",
      "Peter B Tran",
      "Jonathan M Galazka",
      "Sylvain V Costes"
    ],
    "year": "2019",
    "medline_date": "",
    "venue": "Bioinformatics (Oxford, England)",
    "doi": "10.1093/bioinformatics/bty884",
    "pmc": null,
    "abstract": "MOTIVATION: To curate and organize expensive spaceflight experiments conducted aboard space stations and maximize the scientific return of investment, while democratizing access to vast amounts of spaceflight related omics data generated from several model organisms.\nRESULTS: The GeneLab Data System (GLDS) is an open access database containing fully coordinated and curated 'omics' (genomics, transcriptomics, proteomics, metabolomics) data, detailed metadata and radiation dosimetry for a variety of model organisms. GLDS is supported by an integrated data system allowing federated search across several public bioinformatics repositories. Archived datasets can be queried using full-text search (e.g. keywords, Boolean and wildcards) and results can be sorted in multifactorial manner using assistive filters. GLDS also provides a collaborative platform built on GenomeSpace for sharing files and analyses with collaborators. It currently houses 172 datasets and supports standard guidelines for submission of datasets, MIAME (for microarray), ENCODE Consortium Guidelines (for RNA-seq) and MIAPE Guidelines (for proteomics).\nAVAILABILITY AND IMPLEMENTATION: https://genelab.nasa.gov/.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/30329036/",
    "publication_types": [
      "Journal Article",
      "Research Support, Non-U.S. Gov't"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_genelab2019",
    "citekey": "bio_genelab2019",
    "system_id": "GeneLab",
    "evidence_role": "background",
    "domain": "orbital biology",
    "validation_environment": "ground data infrastructure",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets."
    ],
    "limitations": [
      "A database is enabling infrastructure, not a deployed autonomous experiment."
    ],
    "human_role": "Data curation and analysis are performed by researchers.",
    "scientific_function": "Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/30329036/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_genelab2019",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/9",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_genelab2019"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pubmed_search_log.json",
          "query_id": "P4_space_bio_data",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets.",
      "claim_limit": [
        "A database is enabling infrastructure, not a deployed autonomous experiment."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "31987476",
    "title": "EcAMSat spaceflight measurements of the role of σs in antibiotic resistance of stationary phase Escherichia coli in microgravity.",
    "authors": [
      "Michael R Padgen",
      "Matthew P Lera",
      "Macarena P Parra",
      "Antonio J Ricco",
      "Matthew Chin",
      "Tori N Chinn",
      "Aaron Cohen",
      "Charlie R Friedericks",
      "Michael B Henschke",
      "Timothy V Snyder",
      "Stevan M Spremo",
      "Jing-Hung Wang",
      "A C Matin"
    ],
    "year": "2020",
    "medline_date": "",
    "venue": "Life sciences in space research",
    "doi": "10.1016/j.lssr.2019.10.007",
    "pmc": null,
    "abstract": "We report the results of the EcAMSat (Escherichia coli Antimicrobial Satellite) autonomous space flight experiment, investigating the role of σs in the development of antibiotic resistance in uropathogenic E. coli (UPEC) in microgravity (µ-g). The presence of σs, encoded by the rpoS gene, has been shown to increase antibiotic resistance in Earth gravity, but it was unknown if this effect occurs in µ-g. Two strains, wildtype (WT) UPEC and its isogenic ΔrpoS mutant, were grown to stationary phase aboard EcAMSat, an 11-kg small satellite, and in a parallel ground-based control experiment; cell growth rates for the two strains were found to be unaltered by µ-g. After starvation for over 24 h, stationary-phase cells were incubated with three doses of gentamicin (Gm), a common treatment for urinary tract infections (which have been reported in astronauts). Cellular metabolic activity was measured optically using the redox-based indicator alamarBlue (aB): both strains exhibited slower metabolism in µ-g, consistent with results from previous smallsat missions. The results also showed that µ-g did not enhance UPEC resistance to Gm; in fact, both strains were more susceptible to Gm in µ-g. It was also found, via a second ground-control experiment, that multi-week storage in the payload hardware stressed the cells, potentially obscuring small differential effects of the antibiotic between WT and mutant and/or between µ-g and ground. Overall, results showed that the ∆rpoS mutant was 34-37% less metabolically active than the WT for four different sets of conditions: ground without Gm, ground with Gm; µ-g without Gm, µ-g with Gm. We conclude therefore that the rpoS gene and its downstream products are important therapeutic targets for treating bacterial infections in space, much as they are on the ground.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/31987476/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation",
      "P3_biosat_heritage"
    ],
    "id": "bio_ecamsat2020",
    "citekey": "bio_ecamsat2020",
    "system_id": "EcAMSat",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "orbit",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects."
    ],
    "limitations": [
      "Biological storage history is a confounder; published comment and response exist and were not substantively assessed."
    ],
    "human_role": "Researchers prepare the assay and run parallel and storage-stress ground controls; detailed intervention history is not specified in the abstract.",
    "scientific_function": "Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects.",
    "physical_action": "Dedicated bacterial culture, starvation, gentamicin dosing, and optical metabolic readout.",
    "data_location": "EcAMSat flight assays and terrestrial controls",
    "computation_location": "Payload assay control; comparative biological analysis on Earth; exact hardware not stated",
    "action_location": "orbit",
    "source_locator": "PubMed PMID 31987476, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/31987476/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_ecamsat2020",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/10",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_ecamsat2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "EcAMSat flight assays and terrestrial controls",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "partly_known"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P3_biosat_heritage",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects.",
      "claim_limit": [
        "Biological storage history is a confounder; published comment and response exist and were not substantively assessed."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "32282239",
    "title": "BioSentinel: A Biological CubeSat for Deep Space Exploration.",
    "authors": [
      "Sofia Massaro Tieze",
      "Lauren C Liddell",
      "Sergio R Santa Maria",
      "Sharmila Bhattacharya"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "Astrobiology",
    "doi": "10.1089/ast.2019.2068",
    "pmc": "PMC10254969",
    "abstract": "BioSentinel is the first biological CubeSat designed and developed for deep space. The main objectives of this NASA mission are to assess the effects of deep space radiation on biological systems and to engineer a CubeSat platform that can autonomously support and gather data from model organisms hundreds of thousands of kilometers from Earth. The articles in this special collection describe the extensive optimization of the biological payload system performed in preparation for this long-duration deep space mission. In this study, we briefly introduce BioSentinel and provide a glimpse into its technical and conceptual heritage by detailing the evolution of the science, subsystems, and capabilities of NASA's previous biological CubeSats. This introduction is not intended as an exhaustive review of CubeSat missions, but rather provides insight into the unique optimization parameters, science, and technology of those few that employ biological model systems.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/32282239/",
    "publication_types": [
      "Journal Article",
      "Research Support, U.S. Gov't, Non-P.H.S."
    ],
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "id": "bio_biosentinel2023",
    "citekey": "bio_biosentinel2023",
    "system_id": "BioSentinel",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ground development for deep-space mission",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Biological CubeSat concept and implementation for yeast radiation-response measurements."
    ],
    "limitations": [
      "Design article is not the final mission outcome; use Lingam2025 for flight results. Early online 2020, final issue 2023."
    ],
    "human_role": "Researchers design and optimize the biological payload; no executed human-support timeline is established by this introductory abstract.",
    "scientific_function": "Biological CubeSat concept and implementation for yeast radiation-response measurements.",
    "physical_action": "Proposed/design-described support and optical measurement of preloaded yeast assays; this introductory record is not an outcome report.",
    "data_location": "Design and heritage account; no new flight dataset established in this record",
    "computation_location": "Unknown: flight processing location is not established by this design/heritage abstract",
    "action_location": "ground development for deep-space mission",
    "source_locator": "PubMed PMID 32282239, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/32282239/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_biosentinel2023",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/11",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_biosentinel2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Design and heritage account; no new flight dataset established in this record",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/2",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P3_biosat_heritage",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Biological CubeSat concept and implementation for yeast radiation-response measurements.",
      "claim_limit": [
        "Design article is not the final mission outcome; use Lingam2025 for flight results. Early online 2020, final issue 2023."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "33445483",
    "title": "Knowledge Network Embedding of Transcriptomic Data from Spaceflown Mice Uncovers Signs and Symptoms Associated with Terrestrial Diseases.",
    "authors": [
      "Charlotte A Nelson",
      "Ana Uriarte Acuna",
      "Amber M Paul",
      "Ryan T Scott",
      "Atul J Butte",
      "Egle Cekanaviciute",
      "Sergio E Baranzini",
      "Sylvain V Costes"
    ],
    "year": "2021",
    "medline_date": "",
    "venue": "Life (Basel, Switzerland)",
    "doi": "10.3390/life11010042",
    "pmc": "PMC7828077",
    "abstract": "There has long been an interest in understanding how the hazards from spaceflight may trigger or exacerbate human diseases. With the goal of advancing our knowledge on physiological changes during space travel, NASA GeneLab provides an open-source repository of multi-omics data from real and simulated spaceflight studies. Alone, this data enables identification of biological changes during spaceflight, but cannot infer how that may impact an astronaut at the phenotypic level. To bridge this gap, Scalable Precision Medicine Oriented Knowledge Engine (SPOKE), a heterogeneous knowledge graph connecting biological and clinical data from over 30 databases, was used in combination with GeneLab transcriptomic data from six studies. This integration identified critical symptoms and physiological changes incurred during spaceflight.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/33445483/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_network2021",
    "citekey": "bio_network2021",
    "system_id": "GeneLab-SPOKE",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge."
    ],
    "limitations": [
      "Knowledge-graph associations do not establish astronaut disease or causal intervention effects."
    ],
    "human_role": "Researchers select datasets and interpret ranked associations.",
    "scientific_function": "Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Source observations: flight data",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/33445483/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_network2021",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/12",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_network2021"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Source observations: flight data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "abstract_assessed_fulltext_retrieved_not_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/3",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P4_space_bio_data",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge.",
      "claim_limit": [
        "Knowledge-graph associations do not establish astronaut disease or causal intervention effects."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "33601926",
    "title": "BioSentinel: A Biofluidic Nanosatellite Monitoring Microbial Growth and Activity in Deep Space.",
    "authors": [
      "Michael R Padgen",
      "Lauren C Liddell",
      "Shilpa R Bhardwaj",
      "Diana Gentry",
      "Diana Marina",
      "Macarena Parra",
      "Travis Boone",
      "Ming Tan",
      "Lance Ellingson",
      "Abraham Rademacher",
      "Joshua Benton",
      "Aaron Schooley",
      "Aliyeh Mousavi",
      "Charles Friedericks",
      "Robert P Hanel",
      "Antonio J Ricco",
      "Sharmila Bhattacharya",
      "Sergio R Santa Maria"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "Astrobiology",
    "doi": "10.1089/ast.2020.2305",
    "pmc": null,
    "abstract": "Small satellite technologies, particularly CubeSats, are enabling breakthrough research in space. Over the past 15 years, NASA Ames Research Center has developed and flown half a dozen biological CubeSats in low Earth orbit (LEO) to conduct space biology and astrobiology research investigating the effects of the space environment on microbiological organisms. These studies of the impacts of radiation and reduced gravity on cellular processes include dose-dependent interactions with antimicrobial drugs, measurements of gene expression and signaling, and assessment of radiation damage. BioSentinel, the newest addition to this series, will be the first deep space biological CubeSat, its heliocentric orbit extending far beyond the radiation-shielded environment of low Earth orbit. BioSentinel's 4U biosensing payload, the first living biology space experiment ever conducted beyond the Earth-Moon system, will use a microbial bioassay to assess repair of radiation-induced DNA damage in eukaryotic cells over a duration of 6-12 months. Part of a special collection of articles focused on BioSentinel and its science mission, this article describes the design, development, and testing of the biosensing payload's microfluidics and optical systems, highlighting improvements relative to previous CubeSat life-support and bioanalytical measurement technologies.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/33601926/",
    "publication_types": [
      "Journal Article",
      "Research Support, U.S. Gov't, Non-P.H.S."
    ],
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "id": "bio_biofluidic2023",
    "citekey": "bio_biofluidic2023",
    "system_id": "BioSentinel",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ground instrument development",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space."
    ],
    "limitations": [
      "Instrument architecture does not establish successful biological growth in the final mission; early online 2021, final issue 2023."
    ],
    "human_role": "Researchers design, assemble, and test the payload; detailed mission-time interventions are not established in the abstract.",
    "scientific_function": "Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space.",
    "physical_action": "Development and testing of culture-card microfluidics, fluid delivery, and optical readout.",
    "data_location": "BioSentinel payload development and test evidence",
    "computation_location": "Unknown: exact computation location is not specified in the inspected abstract",
    "action_location": "ground instrument development",
    "source_locator": "PubMed PMID 33601926, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/33601926/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_biofluidic2023",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/13",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_biofluidic2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "BioSentinel payload development and test evidence",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "partly_known"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pubmed_search_log.json",
          "query_id": "P3_biosat_heritage",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space.",
      "claim_limit": [
        "Instrument architecture does not establish successful biological growth in the final mission; early online 2021, final issue 2023."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "33870146",
    "title": "NASA GeneLab RNA-seq consensus pipeline: standardized processing of short-read RNA-seq data.",
    "authors": [
      "Eliah G Overbey",
      "Amanda M Saravia-Butler",
      "Zhe Zhang",
      "Komal S Rathi",
      "Homer Fogle",
      "Willian A da Silveira",
      "Richard J Barker",
      "Joseph J Bass",
      "Afshin Beheshti",
      "Daniel C Berrios",
      "Elizabeth A Blaber",
      "Egle Cekanaviciute",
      "Helio A Costa",
      "Laurence B Davin",
      "Kathleen M Fisch",
      "Samrawit G Gebre",
      "Matthew Geniza",
      "Rachel Gilbert",
      "Simon Gilroy",
      "Gary Hardiman",
      "Raúl Herranz",
      "Yared H Kidane",
      "Colin P S Kruse",
      "Michael D Lee",
      "Ted Liefeld",
      "Norman G Lewis",
      "J Tyson McDonald",
      "Robert Meller",
      "Tejaswini Mishra",
      "Imara Y Perera",
      "Shayoni Ray",
      "Sigrid S Reinsch",
      "Sara Brin Rosenthal",
      "Michael Strong",
      "Nathaniel J Szewczyk",
      "Candice G T Tahimic",
      "Deanne M Taylor",
      "Joshua P Vandenbrink",
      "Alicia Villacampa",
      "Silvio Weging",
      "Chris Wolverton",
      "Sarah E Wyatt",
      "Luis Zea",
      "Sylvain V Costes",
      "Jonathan M Galazka"
    ],
    "year": "2021",
    "medline_date": "",
    "venue": "iScience",
    "doi": "10.1016/j.isci.2021.102361",
    "pmc": "PMC8044432",
    "abstract": "With the development of transcriptomic technologies, we are able to quantify precise changes in gene expression profiles from astronauts and other organisms exposed to spaceflight. Members of NASA GeneLab and GeneLab-associated analysis working groups (AWGs) have developed a consensus pipeline for analyzing short-read RNA-sequencing data from spaceflight-associated experiments. The pipeline includes quality control, read trimming, mapping, and gene quantification steps, culminating in the detection of differentially expressed genes. This data analysis pipeline and the results of its execution using data submitted to GeneLab are now all publicly available through the GeneLab database. We present here the full details and rationale for the construction of this pipeline in order to promote transparency, reproducibility, and reusability of pipeline data; to provide a template for data processing of future spaceflight-relevant datasets; and to encourage cross-analysis of data from other databases with the data available in GeneLab.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/33870146/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_rnaseq2021",
    "citekey": "bio_rnaseq2021",
    "system_id": "GeneLab-pipeline",
    "evidence_role": "background",
    "domain": "orbital biology",
    "validation_environment": "ground data infrastructure",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse."
    ],
    "limitations": [
      "Standard processing cannot remove every biological or mission-level confounder."
    ],
    "human_role": "Researchers implement shared processing and quality control.",
    "scientific_function": "Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/33870146/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_rnaseq2021",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/14",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_rnaseq2021"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "abstract_assessed_fulltext_retrieved_not_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/4",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P4_space_bio_data",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse.",
      "claim_limit": [
        "Standard processing cannot remove every biological or mission-level confounder."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "34604234",
    "title": "An Integrative Network Science and Artificial Intelligence Drug Repurposing Approach for Muscle Atrophy in Spaceflight Microgravity.",
    "authors": [
      "Vidya Manian",
      "Jairo Orozco-Sandoval",
      "Victor Diaz-Martinez"
    ],
    "year": "2021",
    "medline_date": "",
    "venue": "Frontiers in cell and developmental biology",
    "doi": "10.3389/fcell.2021.732370",
    "pmc": "PMC8481783",
    "abstract": "Muscle atrophy is a side effect of several terrestrial diseases which also affects astronauts severely in space missions due to the reduced gravity in spaceflight. An integrative graph-theoretic network-based drug repurposing methodology quantifying the interplay of key gene regulations and protein-protein interactions in muscle atrophy conditions is presented. Transcriptomic datasets from mice in spaceflight from GeneLab have been extensively mined to extract the key genes that cause muscle atrophy in organ muscle tissues such as the thymus, liver, and spleen. Top muscle atrophy gene regulators are selected by Bayesian Markov blanket method and gene-disease knowledge graph is constructed using the scalable precision medicine knowledge engine. A deep graph neural network is trained for predicting links in the network. The top ranked diseases are identified and drugs are selected for repurposing using drug bank resource. A disease drug knowledge graph is constructed and the graph neural network is trained for predicting new drugs. The results are compared with machine learning methods such as random forest, and gradient boosting classifiers. Network measure based methods shows that preferential attachment has good performance for link prediction in both the gene-disease and disease-drug graphs. The receiver operating characteristic curves, and prediction accuracies for each method show that the random walk similarity measure and deep graph neural network outperforms the other methods. Several key target genes identified by the graph neural network are associated with diseases such as cancer, diabetes, and neural disorders. The novel link prediction approach applied to the disease drug knowledge graph identifies the Monoclonal Antibodies drug therapy as suitable candidate for drug repurposing for spaceflight induced microgravity. There are a total of 21 drugs identified as possible candidates for treating muscle atrophy. Graph neural network is a promising deep learning architecture for link prediction from gene-disease, and disease-drug networks.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/34604234/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_drug2021",
    "citekey": "bio_drug2021",
    "system_id": "Space-muscle-network",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks."
    ],
    "limitations": [
      "Computational drug ranking is not experimental validation of an effective countermeasure."
    ],
    "human_role": "Human-defined knowledge graphs and downstream candidate interpretation.",
    "scientific_function": "Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Source observations: flight data",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/34604234/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_drug2021",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/15",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_drug2021"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Source observations: flight data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/5",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P1_space_bio_ai",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P4_space_bio_data",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks.",
      "claim_limit": [
        "Computational drug ranking is not experimental validation of an effective countermeasure."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "36344513",
    "title": "Microfluidics-integrated spaceflight hardware for measuring muscle strength of Caenorhabditis elegans on the International Space Station.",
    "authors": [
      "Purushottam Soni",
      "Taslim Anupom",
      "Leila Lesanpezeshki",
      "Mizanur Rahman",
      "Jennifer E Hewitt",
      "Matthew Vellone",
      "Louis Stodieck",
      "Jerzy Blawzdziewicz",
      "Nathaniel J Szewczyk",
      "Siva A Vanapalli"
    ],
    "year": "2022",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-022-00241-4",
    "pmc": "PMC9640571",
    "abstract": "Caenorhabditis elegans is a low-cost genetic model that has been flown to the International Space Station to investigate the influence of microgravity on changes in the expression of genes involved in muscle maintenance. These studies showed that genes that encode muscle attachment complexes have decreased expression under microgravity. However, it remains to be answered whether the decreased expression leads to concomitant changes in animal muscle strength, specifically across multiple generations. We recently reported the NemaFlex microfluidic device for the measurement of muscle strength of C. elegans (Rahman et al., Lab Chip, 2018). In this study, we redesign our original NemaFlex device and integrate it with flow control hardware for spaceflight investigations considering mixed animal culture, constraints on astronaut time, crew safety, and on-orbit operations. The technical advances we have made include (i) a microfluidic device design that allows animals of a given size to be sorted from unsynchronized cultures and housed in individual chambers, (ii) a fluid handling protocol for injecting the suspension of animals into the microfluidic device that prevents channel clogging, introduction of bubbles, and crowding of animals in the chambers, and (iii) a custom-built worm-loading apparatus interfaced with the microfluidic device that allows easy manipulation of the worm suspension and prevents fluid leakage into the surrounding environment. Collectively, these technical advances enabled the development of new microfluidics-integrated hardware for spaceflight studies in C. elegans. Finally, we report Earth-based validation studies to test this new hardware, which has led to it being flown to the International Space Station.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/36344513/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_nemaflex2022",
    "citekey": "bio_nemaflex2022",
    "system_id": "NemaFlex-space",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "Ground validation and ISS operation; crew-performed loading and imaging reported",
    "access_level": "abstract and selected fulltext; v4 selected cached full-text passages rechecked, see v4_recheck_scope",
    "source_type": "journal article",
    "supported_claims": [
      "Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks."
    ],
    "limitations": [
      "Article principally reports hardware and Earth validation; flight hardware does not mean autonomous science decisions."
    ],
    "human_role": "Astronauts perform on-orbit culture inoculation, loading and recording with author guidance; teams prepare hardware/cultures and run ground controls.",
    "scientific_function": "Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks.",
    "physical_action": "Worm-culture transfer and loading into NemaFlex-S chambers, imaging of movement, and sample freezing.",
    "data_location": "Ground validation and ISS worm-culture/imaging operations",
    "computation_location": "Ground image analysis is described; flight recording uses dedicated hardware; location of every processing step is not established",
    "action_location": "Earth validation and ISS on-orbit operation",
    "source_locator": "https://pmc.ncbi.nlm.nih.gov/articles/PMC9640571/ ; Results: Flight launch and on-orbit operation; Methods: Image acquisition and processing",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_nemaflex2022",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/16",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_nemaflex2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground validation and ISS worm-culture/imaging operations",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "normalization_notes": [
      "The abstract emphasizes Earth validation, but the rechecked Flight launch and on-orbit operation section explicitly reports ISS crew operations. This is not a demonstration of AI-directed experiments."
    ],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "section_titles_and_relevant_passages_rechecked_v4",
    "v4_recheck_scope": "2026-10-26: selected cached PMC XML sections, not a new full-paper review. Results: Flight launch and on-orbit operation; Methods: Image acquisition and processing",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/6",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks.",
      "claim_limit": [
        "Article principally reports hardware and Earth validation; flight hardware does not mean autonomous science decisions."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "36676149",
    "title": "A Compact Imaging Platform for Conducting C. elegans Phenotypic Assays on Earth and in Spaceflight.",
    "authors": [
      "Taslim Anupom",
      "Siva A Vanapalli"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "Life (Basel, Switzerland)",
    "doi": "10.3390/life13010200",
    "pmc": "PMC9862956",
    "abstract": "The model organism Caenorhabditis elegans is used in a variety of applications ranging from fundamental biological studies, to drug screening, to disease modeling, and to space-biology investigations. These applications rely on conducting whole-organism phenotypic assays involving animal behavior and locomotion. In this study, we report a 3D printed compact imaging platform (CIP) that is integrated with a smart-device camera for the whole-organism phenotyping of C. elegans. The CIP has no external optical elements and does not require mechanical focusing, simplifying the optical configuration. The small footprint of the system powered with a standard USB provides capabilities ranging from plug-and-play, to parallel operation, and to housing it in incubators for temperature control. We demonstrate on Earth the compatibility of the CIP with different C. elegans substrates, including agar plates, liquid droplets on glass slides and microfluidic chips. We validate the system with behavioral and thrashing assays and show that the phenotypic readouts are in good agreement with the literature data. We conduct a pilot study with mutants and show that the phenotypic data collected from the CIP distinguishes these mutants. Finally, we discuss how the simplicity and versatility offered by CIP makes it amenable to future C. elegans investigations on the International Space Station, where science experiments are constrained by system size, payload weight and crew time. Overall, the compactness, portability and ease-of-use makes the CIP desirable for research and educational outreach applications on Earth and in space.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/36676149/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_cip2023",
    "citekey": "bio_cip2023",
    "system_id": "CIP-worm-imaging",
    "evidence_role": "transfer",
    "domain": "orbital biology",
    "validation_environment": "ground",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint."
    ],
    "limitations": [
      "Space suitability is prospective; demonstrations described are on Earth."
    ],
    "human_role": "Researchers prepare organisms, substrates and assays; no flight operation established.",
    "scientific_function": "Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint.",
    "physical_action": "Smart-device-camera imaging of C. elegans on plates, droplets and microfluidic chips",
    "data_location": "Earth C. elegans imaging experiments",
    "computation_location": "ground",
    "action_location": "Ground laboratory",
    "source_locator": "PubMed abstract: Earth demonstrations, assay validation and prospective ISS application",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_cip2023",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/17",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_cip2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Earth C. elegans imaging experiments",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Rechecked retained abstract: this is a physical ground imaging platform, not only a computational analysis.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computer-assisted phenotyping and human evaluation",
      "scientific_decision": "human-defined assays",
      "physical_execution": "ground imaging hardware with human preparation",
      "intervention_recovery": "unknown/not established"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/7",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint.",
      "claim_limit": [
        "Space suitability is prospective; demonstrations described are on Earth."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "36682827",
    "title": "Transfer learning as an AI-based solution to address limited datasets in space medicine.",
    "authors": [
      "Ethan Waisberg",
      "Joshua Ong",
      "Sharif Amit Kamran",
      "Phani Paladugu",
      "Nasif Zaman",
      "Andrew G Lee",
      "Alireza Tavakkoli"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "Life sciences in space research",
    "doi": "10.1016/j.lssr.2022.12.002",
    "pmc": null,
    "abstract": "The advent of artificial intelligence (AI) has a promising role in the future long-duration spaceflight missions. Traditional AI algorithms rely on training and testing data from the same domain. However, astronaut medical data is naturally limited to a small sample size and often difficult to collect, leading to extremely limited datasets. This significantly limits the ability of traditional machine learning methodologies. Transfer learning is a potential solution to overcome this dataset size limitation and can help improve training time and performance of a neural networks. We discuss the unique challenges of space medicine in producing datasets and transfer learning as an emerging technique to address these issues.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/36682827/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_transfer2023",
    "citekey": "bio_transfer2023",
    "system_id": "Space-medicine-transfer",
    "evidence_role": "background",
    "domain": "orbital biology",
    "validation_environment": "conceptual review",
    "access_level": "abstract",
    "source_type": "review",
    "supported_claims": [
      "Transfer learning is discussed as a response to small space-medicine datasets."
    ],
    "limitations": [
      "Review of potential methods, not a flight demonstration or proof that domain shift is resolved."
    ],
    "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "scientific_function": "Transfer learning is discussed as a response to small space-medicine datasets.",
    "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/36682827/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_transfer2023",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/18",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_transfer2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "not_applicable"
    },
    "normalization_basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pubmed_search_log.json",
          "query_id": "P1_space_bio_ai",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Transfer learning is discussed as a response to small space-medicine datasets.",
      "claim_limit": [
        "Review of potential methods, not a flight demonstration or proof that domain shift is resolved."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "37714852",
    "title": "Human skeletal muscle tissue chip autonomous payload reveals changes in fiber type and metabolic gene expression due to spaceflight.",
    "authors": [
      "Maddalena Parafati",
      "Shelby Giza",
      "Tushar S Shenoy",
      "Jorge A Mojica-Santiago",
      "Meghan Hopf",
      "Legrand K Malany",
      "Don Platt",
      "Isabel Moore",
      "Zachary A Jacobs",
      "Paul Kuehl",
      "Jason Rexroat",
      "Gentry Barnett",
      "Christine E Schmidt",
      "William T McLamb",
      "Twyman Clements",
      "Paul M Coen",
      "Siobhan Malany"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-023-00322-y",
    "pmc": "PMC10504373",
    "abstract": "Microphysiological systems provide the opportunity to model accelerated changes at the human tissue level in the extreme space environment. Spaceflight-induced muscle atrophy experienced by astronauts shares similar physiological changes to muscle wasting in older adults, known as sarcopenia. These shared attributes provide a rationale for investigating molecular changes in muscle cells exposed to spaceflight that may mimic the underlying pathophysiology of sarcopenia. We report the results from three-dimensional myobundles derived from muscle biopsies from young and older adults, integrated into an autonomous CubeLab™, and flown to the International Space Station (ISS) aboard SpaceX CRS-21 as part of the NIH/NASA funded Tissue Chips in Space program. Global transcriptomic RNA-Seq analyses comparing the myobundles in space and on the ground revealed downregulation of shared transcripts related to myoblast proliferation and muscle differentiation. The analyses also revealed downregulated differentially expressed gene pathways related to muscle metabolism unique to myobundles derived from the older cohort exposed to the space environment compared to ground controls. Gene classes related to inflammatory pathways were downregulated in flight samples cultured from the younger cohort compared to ground controls. Our muscle tissue chip platform provides an approach to studying the cell autonomous effects of spaceflight on muscle cell biology that may not be appreciated on the whole organ or organism level and sets the stage for continued data collection from muscle tissue chip experimentation in microgravity. We also report on the challenges and opportunities for conducting autonomous tissue-on-chip CubeLabTM payloads on the ISS.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/37714852/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_muscle2023",
    "citekey": "bio_muscle2023",
    "system_id": "ISS-muscle-CubeLab",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "fulltext selected methods/results/discussion; v4 selected cached full-text passages rechecked, see v4_recheck_scope",
    "source_type": "journal article",
    "supported_claims": [
      "Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14."
    ],
    "limitations": [
      "Bubble/salt effects made flow readings uncertain; continuation required human scientific judgement. Robot repair was not demonstrated."
    ],
    "human_role": "Ground team prepares tissues, monitors telemetry and initiates early termination/preservation; crew installs the CubeLab and transfers it to cold stowage.",
    "scientific_function": "Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14.",
    "physical_action": "Programmed perfusion, microscope positioning/imaging, electrical stimulation and RNALater delivery; subsequent crew cold stowage.",
    "data_location": "ISS tissue-chip telemetry/images and post-return RNA measurements, with asynchronous terrestrial controls",
    "computation_location": "ISS flight computer executes payload protocols; telemetry interpretation and post-return transcriptomics occur on Earth",
    "action_location": "ISS",
    "source_locator": "PMC10504373 XML: Results Sec4 (Differential expressed genes: flight vs ground and OS vs YA, first paragraph: nonstimulated analysis); Sec5 (Post-flight transcriptomic comparisons: flight vs ground, first paragraph and Fig. 2A: MYH1/OS); Methods Sec9 (Myoblast isolation: donor pooling), Sec12 (On-orbit payload operation: preservation/cold transfer), Sec13 (Post-flight RNA extraction); Introduction Fig. 1C and Results Fig. 2 captions (replicate chips); Discussion Sec7 penultimate paragraph (nonmodular early sampling/storage limit). Primary text selected sections, without PDF page numbers.",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_muscle2023",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "v5_design_recheck_scope": "2026-10-26: selected Results/Methods/Discussion and figure-caption passages reread from retained primary PMC10504373 XML/text, following blocked direct browser access. Confirmed pairing of MYH1 with non-electrically stimulated OS flight/ground chips, pooled male donors/chip replication, preservation and post-return assay chronology, and the nonmodular early-termination restriction. Not a complete-paper reread. The section 7 decision controller, qualified delivery witness, transfer interface, new controls, and future time-course experiment are proposals. Details and cache hashes: revision/v5_design_access_log.json, sources[0].",
    "raw_record_ref": "raw_v3/literature_matrix.json#/19",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_muscle2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS tissue-chip telemetry/images and post-return RNA measurements, with asynchronous terrestrial controls",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "v4_recheck_scope": "2026-10-26: selected cached PMC XML sections, not a new full-paper review. Results: Set-up and launch of skeletal muscle tissue chip payload; Methods: On-orbit payload operation; Post-flight RNA extraction",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/8",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14.",
      "claim_limit": [
        "Bubble/salt effects made flow readings uncertain; continuation required human scientific judgement. Robot repair was not demonstrated."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "pmid": "38092777",
    "title": "Explainable machine learning identifies multi-omics signatures of muscle response to spaceflight in mice.",
    "authors": [
      "Kevin Li",
      "Riya Desai",
      "Ryan T Scott",
      "Joel Ricky Steele",
      "Meera Machado",
      "Samuel Demharter",
      "Adrienne Hoarfrost",
      "Jessica L Braun",
      "Val A Fajardo",
      "Lauren M Sanders",
      "Sylvain V Costes"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-023-00337-5",
    "pmc": "PMC10719374",
    "abstract": "The adverse effects of microgravity exposure on mammalian physiology during spaceflight necessitate a deep understanding of the underlying mechanisms to develop effective countermeasures. One such concern is muscle atrophy, which is partly attributed to the dysregulation of calcium levels due to abnormalities in SERCA pump functioning. To identify potential biomarkers for this condition, multi-omics data and physiological data available on the NASA Open Science Data Repository (osdr.nasa.gov) were used, and machine learning methods were employed. Specifically, we used multi-omics (transcriptomic, proteomic, and DNA methylation) data and calcium reuptake data collected from C57BL/6 J mouse soleus and tibialis anterior tissues during several 30+ day-long missions on the international space station. The QLattice symbolic regression algorithm was introduced to generate highly explainable models that predict either experimental conditions or calcium reuptake levels based on multi-omics features. The list of candidate models established by QLattice was used to identify key features contributing to the predictive capability of these models, with Acyp1 and Rps7 proteins found to be the most predictive biomarkers related to the resilience of the tibialis anterior muscle in space. These findings could serve as targets for future interventions aiming to reduce the extent of muscle atrophy during space travel.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38092777/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_li2023",
    "citekey": "bio_li2023",
    "system_id": "Muscle-QLattice",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle."
    ],
    "limitations": [
      "Predictive biomarkers are not experimentally validated interventions; no onboard policy."
    ],
    "human_role": "Researchers train and interpret models; candidate biomarkers guide future work.",
    "scientific_function": "Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Source observations: flight data",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/38092777/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_li2023",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/20",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_li2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Source observations: flight data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pubmed_search_log.json",
          "query_id": "P1_space_bio_ai",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P4_space_bio_data",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle.",
      "claim_limit": [
        "Predictive biomarkers are not experimentally validated interventions; no onboard policy."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "38335853",
    "title": "Feature engineering from meta-data for prediction of differentially expressed genes: An investigation of Mus musculus exposed to space-conditions.",
    "authors": [
      "Michael Okwori",
      "Ali Eslami"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "Computational biology and chemistry",
    "doi": "10.1016/j.compbiolchem.2024.108026",
    "pmc": null,
    "abstract": "Transcription profiling is a key process that can reveal those biological mechanisms driving the response to various exposure conditions or gene perturbations. In this work, we investigate the prediction of differentially expressed genes (DEGs) when exposed to conditions in space from a set of diverse engineered features. To do this, we collected DEGs and non-differentially expressed genes (NDEGs) of Mus musculus-based experiments on the GeneLab database. We engineered a diverse set of features from factors reported in the literature to affect gene expression. An extreme gradient boosting (XGBoost) model was trained to predict if a given gene would be differentially expressed at various levels of differential expression. The test results on a separate holdout dataset showed an area under the receiver operating characteristics curves (AUCs) of 0.90±0.07, averaged across the five selected percentages of the most and least differentially expressed genes. Subsequently, we investigated the impact of selection of features, both individually with a correlation-based feature-selection procedure and in groups with a combination procedure, on the prediction performance. The feature selection confirmed some known drivers of adaptation to radiation and highlighted some new transcription factors and micro RNAs (miRNAs). Finally, gene ontology (GO) analysis revealed biological processes that tend to have expression patterns most suitable for this approach. This work highlights the potential of detection of differentially expressed genes using a machine learning (ML) approach, and provides some evidence of gene expression changes being captured by a diverse feature set not related to the condition under study.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38335853/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_metadata2024",
    "citekey": "bio_metadata2024",
    "system_id": "GeneLab-DEG-XGBoost",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Engineered metadata features and XGBoost predict differential-expression labels in mouse studies."
    ],
    "limitations": [
      "Predictive label performance is not prospective validation of a biological mechanism or experimental policy."
    ],
    "human_role": "Human-curated features and holdout evaluation.",
    "scientific_function": "Engineered metadata features and XGBoost predict differential-expression labels in mouse studies.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Source observations: flight data",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/38335853/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_metadata2024",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/21",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_metadata2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Source observations: flight data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pubmed_search_log.json",
          "query_id": "P4_space_bio_data",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Engineered metadata features and XGBoost predict differential-expression labels in mouse studies.",
      "claim_limit": [
        "Predictive label performance is not prospective validation of a biological mechanism or experimental policy."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "38734683",
    "title": "Development of a kidney microphysiological system hardware platform for microgravity studies.",
    "authors": [
      "Kendan A Jones-Isaac",
      "Kevin A Lidberg",
      "Catherine K Yeung",
      "Jade Yang",
      "Jacelyn Bain",
      "Micaela Ruiz",
      "Greta Koenig",
      "Paul Koenig",
      "Stefanie Countryman",
      "Jonathan Himmelfarb",
      "Edward J Kelly"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-024-00398-0",
    "pmc": "PMC11088639",
    "abstract": "Determining the physiological effects of microgravity on the human kidney is limited to relatively insensitive tests of biofluids (blood and urine) that do not return abnormal results until more than 50% of kidney function is lost. We have developed an \"organ on chip\" microphysiological model of the human kidney proximal tubule (PT-MPS) that can recapitulate many kidney functions and disease states and could play a critical role in determining mechanisms of early kidney dysfunction in microgravity. However, the ground-based PT-MPS system is incompatible with spaceflight as it requires a large pneumatic system coupled to a cell incubator for perfusion and intensive hand-on manipulation. Herein, we report the hardware engineering and performance of the Kidney Chip Perfusion Platform (KCPP), a small, advanced, semi-autonomous hardware platform to support kidney microphysiological model experiments in microgravity. The KCPP is composed of five components, the kidney MPS, the MPS housing and valve block, media cassettes, fixative cassettes, and the programable precision syringe pump. The system has been deployed twice to the ISSNL (aboard CRS-17 and CRS-22). From each set of ISSNL experiments and ground-based controls, we were able to recover PT-MPS effluent for biomarker analysis and RNA suitable for transcriptomics analysis demonstrating the usability and functionality of the KCPP.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38734683/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_kidney2024",
    "citekey": "bio_kidney2024",
    "system_id": "KCPP",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "publisher fulltext selected methods/results",
    "source_type": "journal article",
    "supported_claims": [
      "Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA."
    ],
    "limitations": [
      "Reduced manual workload is not removal of crew; specialized interfaces remain essential."
    ],
    "human_role": "Crew cassette exchange and mode changes were recorded in the earlier selected-text extraction; these details were not independently rechecked in v4. Investigators analyze recovered effluent and RNA.",
    "scientific_function": "Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA.",
    "physical_action": "Precision-pump perfusion, media/fixative routing, effluent collection, and sample fixation in the KCPP.",
    "data_location": "ISS KCPP experiments and terrestrial controls; recovered effluent and RNA analyzed after return",
    "computation_location": "Payload programmable pump control; post-return analysis on Earth; exact computational hardware not specified",
    "action_location": "ISS",
    "source_locator": "PubMed PMID 38734683, abstract (KCPP components and flight recovery of effluent/RNA); previous selected-text extraction noted crew cassette changes but did not retain a passage-level locator.",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_kidney2024",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex",
      "07_agenda.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/22",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_kidney2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS KCPP experiments and terrestrial controls; recovered effluent and RNA analyzed after return",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "retained_locator_not_freshly_verified",
    "v4_recheck_scope": "2026-10-26: retained abstract and prior extraction only; previously named local PMC cache was not present in the inspected cache directory. Crew detail remains prior-extraction evidence, not freshly verified.",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/9",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA.",
      "claim_limit": [
        "Reduced manual workload is not removal of crew; specialized interfaces remain essential."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "38818738",
    "title": "WormSpace μ-TAS enabling automated on-chip multi-strain culturing and multi-function imaging of Caenorhabditis elegans at the single-worm level on the China Space Station.",
    "authors": [
      "Qianqian Yang",
      "Runtao Zhong",
      "Wenbo Chang",
      "Kexin Chen",
      "Mengyu Wang",
      "Shuqi Yuan",
      "Zheng Liang",
      "Wei Wang",
      "Chao Wang",
      "Guanghui Tong",
      "Tao Zhang",
      "Yeqing Sun"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "Lab on a chip",
    "doi": "10.1039/d4lc00210e",
    "pmc": null,
    "abstract": "As a model organism for space biology experiments, Caenorhabditis elegans (C. elegans) has low demand for life support and strong resistance to unfavorable environments, making experimentation with C. elegans relatively easy and cost-effective. Previously, C. elegans has been flown in several spaceflight investigations, but there is still an urgent need for analytical platforms enabling on-orbit automated monitoring of multiple phenotypes of worms, such as growth and development, movement, changes of biomarkers, etc. To solve this problem, we presented a fully integrated microfluidic system (WormSpace μ-TAS) with an arrayed microfluidic chip (WormChip-4.8.1) and a replaceable microfluidic module (WormChip cartridge), which was compatible with the experimental facility on the China Space Station (CSS). By adopting technologies of programmed fluid control based on liquid medium CeMM as well as multi-function imaging with a camera mounted on a three-dimensional (3D) transportation stage, automated and long-term experimentation can be performed for on-chip multi-strain culturing and bright-field and fluorescence imaging of C. elegans at the single-worm level. The presented WormSpace μ-TAS enabled its successful application on the CSS, achieving flight launch of the sample unit (WormChip cartridge) at low temperature (controlled by a passive thermal case at 12 °C), automated 30-day cultivation of 4 strains of C. elegans, on-orbit monitoring of multiple phenotypes (growth and development, movement, and changes of fluorescent protein expression) at the single worm-level, on-chip fixation of animals at the end of the experiment and returning the fixed samples to earth. In summary, this study presented a verified microfluidic system and experimental protocols for automated on-chip multi-strain culturing and multi-function imaging of C. elegans at the single-worm level on the CSS. The WormSpace μ-TAS will provide a novel experimental platform for the study of biological effects of space radiation and microgravity, and for the development of protective drugs.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38818738/",
    "publication_types": [
      "Journal Article",
      "Research Support, Non-U.S. Gov't"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_wormspace2024",
    "citekey": "bio_wormspace2024",
    "system_id": "WormSpace",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "China Space Station",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains."
    ],
    "limitations": [
      "No adaptive learning policy established by accessed abstract."
    ],
    "human_role": "Investigators prepare cartridges and protocols; fixed samples return to Earth. The abstract does not provide a complete crew-intervention history.",
    "scientific_function": "Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains.",
    "physical_action": "Programmed medium control, multi-strain culture, 3D-stage bright-field/fluorescence imaging, and on-chip fixation.",
    "data_location": "China Space Station culture/imaging observations and returned fixed samples",
    "computation_location": "Payload programmed fluid/imaging control; location of subsequent analysis not established by the abstract",
    "action_location": "China Space Station",
    "source_locator": "PubMed PMID 38818738, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/38818738/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_wormspace2024",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/23",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_wormspace2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "China Space Station culture/imaging observations and returned fixed samples",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains.",
      "claim_limit": [
        "No adaptive learning policy established by accessed abstract."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "38862523",
    "title": "Harmonizing heterogeneous transcriptomics datasets for machine learning-based analysis to identify spaceflown murine liver-specific changes.",
    "authors": [
      "Hari Ilangovan",
      "Prachi Kothiyal",
      "Katherine A Hoadley",
      "Robin Elgart",
      "Greg Eley",
      "Parastou Eslami"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-024-00379-3",
    "pmc": "PMC11167036",
    "abstract": "NASA has employed high-throughput molecular assays to identify sub-cellular changes impacting human physiology during spaceflight. Machine learning (ML) methods hold the promise to improve our ability to identify important signals within highly dimensional molecular data. However, the inherent limitation of study subject numbers within a spaceflight mission minimizes the utility of ML approaches. To overcome the sample power limitations, data from multiple spaceflight missions must be aggregated while appropriately addressing intra- and inter-study variabilities. Here we describe an approach to log transform, scale and normalize data from six heterogeneous, mouse liver-derived transcriptomics datasets (ntotal = 137) which enabled ML-methods to classify spaceflown vs. ground control animals (AUC ≥ 0.87) while mitigating the variability from mission-of-origin. Concordance was found between liver-specific biological processes identified from harmonized ML-based analysis and study-by-study classical omics analysis. This work demonstrates the feasibility of applying ML methods on integrated, heterogeneous datasets of small sample size.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38862523/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_harmonize2024",
    "citekey": "bio_harmonize2024",
    "system_id": "OSDR-liver-ML",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "fulltext selected methods/discussion",
    "source_type": "journal article",
    "supported_claims": [
      "Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis."
    ],
    "limitations": [
      "Limited samples, largely female cohorts and disagreement in ranked genes constrain generalization; predictive association is not causal validation."
    ],
    "human_role": "Researchers specify preprocessing, splitting and biological interpretation.",
    "scientific_function": "Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Source observations: flight data",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "PMC fulltext cache PMC11167036",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_harmonize2024",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/24",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_harmonize2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Source observations: flight data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/10",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P1_space_bio_ai",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis.",
      "claim_limit": [
        "Limited samples, largely female cohorts and disagreement in ranked genes constrain generalization; predictive association is not causal validation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "39312653",
    "title": "Spaceflight-induced contractile and mitochondrial dysfunction in an automated heart-on-a-chip platform.",
    "authors": [
      "Devin B Mair",
      "Jonathan H Tsui",
      "Ty Higashi",
      "Paul Koenig",
      "Zhipeng Dong",
      "Jeffrey F Chen",
      "Jessica U Meir",
      "Alec S T Smith",
      "Peter H U Lee",
      "Eun Hyun Ahn",
      "Stefanie Countryman",
      "Nathan J Sniadecki",
      "Deok-Ho Kim"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "Proceedings of the National Academy of Sciences of the United States of America",
    "doi": "10.1073/pnas.2404644121",
    "pmc": "PMC11459163",
    "abstract": "With current plans for manned missions to Mars and beyond, the need to better understand, prevent, and counteract the harmful effects of long-duration spaceflight on the body is becoming increasingly important. In this study, an automated heart-on-a-chip platform was flown to the International Space Station on a 1-mo mission during which contractile cardiac function was monitored in real-time. Upon return to Earth, engineered human heart tissues (EHTs) were further analyzed with ultrastructural imaging and RNA sequencing to investigate the impact of prolonged microgravity on cardiomyocyte function and health. Spaceflight EHTs exhibited significantly reduced twitch forces, increased incidences of arrhythmias, and increased signs of sarcomere disruption and mitochondrial damage. Transcriptomic analyses showed an up-regulation of genes and pathways associated with metabolic disorders, heart failure, oxidative stress, and inflammation, while genes related to contractility and calcium signaling showed significant down-regulation. Finally, in silico modeling revealed a potential link between oxidative stress and mitochondrial dysfunction that corresponded with RNA sequencing results. This represents an in vitro model to faithfully reproduce the adverse effects of spaceflight on three-dimensional (3D)-engineered heart tissue.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/39312653/",
    "publication_types": [
      "Journal Article",
      "Research Support, N.I.H., Extramural"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_heart2024",
    "citekey": "bio_heart2024",
    "system_id": "ISS-heart-chip",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes."
    ],
    "limitations": [
      "Automated measurement is not learned experiment choice or unsupervised physical recovery."
    ],
    "human_role": "Researchers prepare engineered tissues and perform post-return ultrastructural imaging, RNA sequencing and modelling; detailed crew interventions not specified in the abstract.",
    "scientific_function": "Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes.",
    "physical_action": "Automated monitoring of engineered-heart-tissue contractile function during a one-month ISS campaign.",
    "data_location": "ISS contractile measurements and post-return tissue analyses",
    "computation_location": "Automated flight monitoring; post-return analyses and modelling on Earth; exact onboard computation not specified",
    "action_location": "ISS",
    "source_locator": "PubMed PMID 39312653, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/39312653/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_heart2024",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/25",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_heart2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS contractile measurements and post-return tissue analyses",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "partly_known"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "normalization_notes": [],
    "access_class": "abstract_assessed_fulltext_retrieved_not_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/11",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes.",
      "claim_limit": [
        "Automated measurement is not learned experiment choice or unsupervised physical recovery."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "39558178",
    "title": "NASA open science data repository: open science for life in space.",
    "authors": [
      "Samrawit G Gebre",
      "Ryan T Scott",
      "Amanda M Saravia-Butler",
      "Danielle K Lopez",
      "Lauren M Sanders",
      "Sylvain V Costes"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Nucleic acids research",
    "doi": "10.1093/nar/gkae1116",
    "pmc": "PMC11701653",
    "abstract": "Space biology and health data are critical for the success of deep space missions and sustainable human presence off-world. At the core of effectively managing biomedical risks is the commitment to open science principles, which ensure that data are findable, accessible, interoperable, reusable, reproducible and maximally open. The 2021 integration of the Ames Life Sciences Data Archive with GeneLab to establish the NASA Open Science Data Repository significantly enhanced access to a wide range of life sciences, biomedical-clinical and mission telemetry data alongside existing 'omics data from GeneLab. This paper describes the new database, its architecture and new data streams supporting diverse data types and enhancing data submission, retrieval and analysis. Features include the biological data management environment for improved data submission, a new user interface, controlled data access, an enhanced API and comprehensive public visualization tools for environmental telemetry, radiation dosimetry data and 'omics analyses. By fostering global collaboration through its analysis working groups and training programs, the open science data repository promotes widespread engagement in space biology, ensuring transparency and inclusivity in research. It supports the global scientific community in advancing our understanding of spaceflight's impact on biological systems, ensuring humans will thrive in future deep space missions.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/39558178/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_osdr2025",
    "citekey": "bio_osdr2025",
    "system_id": "OSDR",
    "evidence_role": "background",
    "domain": "orbital biology",
    "validation_environment": "ground data infrastructure",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "NASA Open Science Data Repository expands accessible space-biology datasets and metadata."
    ],
    "limitations": [
      "Availability does not itself provide mission-independent validation or onboard execution."
    ],
    "human_role": "Scientists deposit, curate, process and reuse data.",
    "scientific_function": "NASA Open Science Data Repository expands accessible space-biology datasets and metadata.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/39558178/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_osdr2025",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/26",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_osdr2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/12",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P4_space_bio_data",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: NASA Open Science Data Repository expands accessible space-biology datasets and metadata.",
      "claim_limit": [
        "Availability does not itself provide mission-independent validation or onboard execution."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "39824847",
    "title": "Analyzing the relationship between gene expression and phenotype in space-flown mice using a causal inference machine learning ensemble.",
    "authors": [
      "James A Casaletto",
      "Ryan T Scott",
      "Makenna Myrick",
      "Graham Mackintosh",
      "Hamed Chok",
      "Amanda Saravia-Butler",
      "Adrienne Hoarfrost",
      "Jonathan M Galazka",
      "Lauren M Sanders",
      "Sylvain V Costes"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Scientific reports",
    "doi": "10.1038/s41598-024-81394-y",
    "pmc": "PMC11748630",
    "abstract": "Spaceflight has several detrimental effects on human and rodent health. For example, liver dysfunction is a common phenotype observed in space-flown rodents, and this dysfunction is partially reflected in transcriptomic changes. Studies linking transcriptomics with liver dysfunction rely on tools which exploit correlation, but these tools make no attempt to disambiguate true correlations from spurious ones. In this work, we use a machine learning ensemble of causal inference methods called the Causal Research and Inference Search Platform (CRISP) which was developed to predict causal features of a binary response variable from high-dimensional input. We used CRISP to identify genes robustly correlated with a lipid density phenotype using transcriptomic and histological data from the NASA Open Science Data Repository (OSDR). Our approach identified genes and molecular targets not predicted by previous traditional differential gene expression analyses. These genes are likely to play a pivotal role in the liver dysfunction observed in space-flown rodents, and this work opens the door to identifying novel countermeasures for space travel.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/39824847/",
    "publication_types": [
      "Journal Article",
      "Research Support, N.I.H., Extramural"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_crisp2025",
    "citekey": "bio_crisp2025",
    "system_id": "CRISP",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "fulltext selected methods/introduction/discussion",
    "source_type": "journal article",
    "supported_claims": [
      "Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes."
    ],
    "limitations": [
      "Authors explicitly leave validation of true causality beyond study scope."
    ],
    "human_role": "Human-chosen phenotype and modeling workflow.",
    "scientific_function": "Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Source observations: flight data",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "PMC fulltext cache PMC11748630",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_crisp2025",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/27",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_crisp2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Source observations: flight data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/13",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P1_space_bio_ai",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P4_space_bio_data",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes.",
      "claim_limit": [
        "Authors explicitly leave validation of true causality beyond study scope."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "40348756",
    "title": "Pose estimation and tracking dataset for multi-animal behavior analysis on the China Space Station.",
    "authors": [
      "Shengyang Li",
      "Kang Liu",
      "Han Wang",
      "Rong Yang",
      "Xuzhi Li",
      "Yeqing Sun",
      "Runtao Zhong",
      "Wei Wang",
      "Yan Li",
      "Yuanjie Sun",
      "Gaohong Wang"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Scientific data",
    "doi": "10.1038/s41597-025-05111-8",
    "pmc": "PMC12065838",
    "abstract": "Non-contact behavioral study through intelligent image analysis is becoming increasingly vital in animal neuroscience and ethology. The shift from traditional \"black box\" methods to more open and intelligent approaches is driven by advances in deep learning-based pose estimation and tracking. These technologies enable the extraction of key points and their temporal relationships from sequence images. Such approach is particularly crucial for investigating animal behaviors in outer space, with microgravity, high radiation, and hypomagnetic field. However, the limited image data of space animal and the lack of publicly accessible datasets with ground truth annotations have hindered the development of effective evaluation tools and methods. To address this challenge, we present the SpaceAnimal Dataset-the first multi-task, expert-validated dataset for multi-animal behavior analysis in complex scenarios, including model organisms such as Caenorhabditis elegans, Drosophila, and zebrafish. Additionally, this paper provides evaluation code for deep learning models, establishing benchmarks to guide future research. This dataset will advance AI technology innovation in this field, contributing to the discovery of new behavior patterns in space animals.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40348756/",
    "publication_types": [
      "Journal Article",
      "Dataset"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_spaceanimal2025",
    "citekey": "bio_spaceanimal2025",
    "system_id": "SpaceAnimal",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground curation of space imagery",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking."
    ],
    "limitations": [
      "A benchmark dataset is not proof of onboard feedback or automated biological intervention."
    ],
    "human_role": "Expert annotations and validation.",
    "scientific_function": "Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Source observations: space imagery",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/40348756/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_spaceanimal2025",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/28",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_spaceanimal2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Source observations: space imagery",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "abstract_assessed_fulltext_retrieved_not_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/14",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P1_space_bio_ai",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking.",
      "claim_limit": [
        "A benchmark dataset is not proof of onboard feedback or automated biological intervention."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "40562752",
    "title": "Development and flight-testing of modular autonomous cultivation systems for biological plastics upcycling aboard the ISS.",
    "authors": [
      "Xin Liu",
      "Pat Pataranutaporn",
      "Benjamin Fram",
      "Allison Z Werner",
      "Sunanda Sharma",
      "Nicholas P Gauthier",
      "Erika Erickson",
      "Patrick Chwalek",
      "Kelsey J Ramirez",
      "Morgan A Ingraham",
      "Natasha P Murphy",
      "Krista A Ryon",
      "Braden T Tierney",
      "Gregg T Beckham",
      "Christopher E Mason",
      "Ariel Ekblaw"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-025-00463-2",
    "pmc": "PMC12198410",
    "abstract": "Cultivation of microorganisms in space has enormous potential to enable in-situ resource utilization (ISRU) Here, we develop an autonomous payload with fully programmable serial passaging and sample preservation, termed the Modular Open Biological Platform (MOBP), and flight-test the MOBP aboard the International Space Station (ISS) by conducting enzymatic and microbial plastics upcycling experiments. The MOBP is a compact, modular bioreactor system that allows for sustained microbial growth via automated media transfers, such as those for sample collection and storage for terrestrial analyses, and precise data monitoring from integrated sensors. The MOBP was flight-tested with two experiments designed to evaluate biological upcycling of the plastic poly(ethylene terephthalate) (PET). The bioproduct βKA can be polymerized into a nylon-6,6 analog with improved properties for use in the production of a variety of materials. We posit the MOBP will aid in democratizing the execution of synthetic biology in spaceflight towards enabling ISRU.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40562752/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_mobp2025",
    "citekey": "bio_mobp2025",
    "system_id": "MOBP",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "publisher full text rechecked2026-10-26",
    "source_type": "journal article",
    "supported_claims": [
      "Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented."
    ],
    "limitations": [
      "Missing histories and uncertain delivered volumes prevented quantitative yield calculation.",
      "Physical repair was not demonstrated; designed restart cannot reconstruct missing experimental history.",
      "A robotic remedy depends on which upstream interface is accessible and serviceable."
    ],
    "human_role": "Researchers prepare/load wetware, program schedules and analyze returned material; no open-ended in-flight scientific decision process is established.",
    "scientific_function": "Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented.",
    "physical_action": "Programmed fluid transfers, microbial revival/culture, sensor measurements and preservation into collection bags; predefined power-loss handling.",
    "data_location": "ISS sensor/operation records and returned microbial/chemical samples",
    "computation_location": "Onboard Teensy controller executes scheduled tasks and power-loss rules; returned-sample chemical analysis on Earth",
    "action_location": "ISS",
    "source_locator": "Flight-test aboard SpaceX CRS-26; Control unit/software; Discussion",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_mobp2025",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex",
      "04b_comparison.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "ai_closed_loop": "not demonstrated; programmed cultivation/transfer comparator",
    "recovery_evidence": "Designed resume/skip logic after power loss; only part of schedule executed inISS test",
    "failure_boundary": "External/integration-platform power and probable cooling-fan issues; also reported payload condition/volume problems",
    "scientific_outcome": "Microbial substrate conversion detected; quantitative product yield not calculated because input volumes uncertain",
    "baseline_or_comparator": "NoAI comparator; flight proof-of-concept with ground development tests",
    "revision_change_reason": "Separate programmed resumption from full experimental restoration and upstream platform failures.",
    "revision_source_url": "https://www.nature.com/articles/s41526-025-00463-2",
    "raw_record_ref": "raw_v3/literature_matrix.json#/29",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_mobp2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS sensor/operation records and returned microbial/chemical samples",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "v4_recheck_scope": "2026-10-26: selected cached PMC XML sections, not a new full-paper review. Results: Control unit and software; Flight-test aboard SpaceX CRS-26; Methods: Operating code of the MOBP; Analysis of analytes",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/15",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented.",
      "claim_limit": [
        "Missing histories and uncertain delivered volumes prevented quantitative yield calculation.",
        "Physical repair was not demonstrated; designed restart cannot reconstruct missing experimental history.",
        "A robotic remedy depends on which upstream interface is accessible and serviceable."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "pmid": "40847115",
    "title": "Autonomous, miniature research station (lab-payload) for the nanosatellite biological mission: LabSat.",
    "authors": [
      "Patrycja Śniadek",
      "Agnieszka Krakos",
      "Adrianna Graja",
      "Bartosz Kawa",
      "Rafał Walczak",
      "Jan Dziuban"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Scientific reports",
    "doi": "10.1038/s41598-025-16044-y",
    "pmc": "PMC12373727",
    "abstract": "There is an increase in demand for bio-nanosatellites and biomedical methodologies as a result of experiments conducted in microgravity and radiation conditions. Currently, the latest trend is to replace the experiments carried out by cosmonauts at the International Space Station (ISS) with research performed with the use of autonomous payload for nanosatellite. This paper describes the lab-payload for a biological nanosatellite of the CubeSat type with a size of 2U (10 × 10 × 20 cm3). The proposed payload enables the long-term cultivation of two different biological experiments simultaneously and provides suitable growth conditions. This lab-payload is equipped with lab-chips dedicated to each of the cultures, a container with a nutrient solution, a medium dosing system, an optical detection system, lighting, a heating system and sensors for measuring temperature, humidity, pressure and radiation inside a thermos.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40847115/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_labsat2025",
    "citekey": "bio_labsat2025",
    "system_id": "LabSat",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "orbit",
    "access_level": "fulltext selected mission results/conclusions; v4 selected cached full-text passages rechecked, see v4_recheck_scope",
    "source_type": "journal article",
    "supported_claims": [
      "Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry."
    ],
    "limitations": [
      "Communication difficulties and sample preservation before launch remained constraints; no reported AI policy."
    ],
    "human_role": "Ground team prepares/integrates cultures and payload, establishes communications and receives telemetry/images; later contact loss limits interpretation.",
    "scientific_function": "Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry.",
    "physical_action": "Programmed medium dosing, thermal regulation, focus adjustment and optical imaging in orbital lab chips.",
    "data_location": "LabSat orbital telemetry and partial biological images",
    "computation_location": "Payload service electronics control hardware; ground team receives telemetry; location of every analytical step not established",
    "action_location": "orbit",
    "source_locator": "https://pmc.ncbi.nlm.nih.gov/articles/PMC12373727/ ; Materials and methods: Dosing system; Mission",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_labsat2025",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/30",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_labsat2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "LabSat orbital telemetry and partial biological images",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "section_titles_and_relevant_passages_rechecked_v4",
    "v4_recheck_scope": "2026-10-26: selected cached PMC XML sections, not a new full-paper review. Materials and methods: Dosing system; Mission",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/16",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry.",
      "claim_limit": [
        "Communication difficulties and sample preservation before launch remained constraints; no reported AI policy."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "pmid": "40867776",
    "title": "A Deep Learning Framework for Multi-Object Tracking in Space Animal Behavior Studies.",
    "authors": [
      "Zhuang Zhou",
      "Shengyang Li",
      "Yixuan Lv",
      "Kang Liu",
      "Yuxuan Cao",
      "Shicheng Guo"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Animals : an open access journal from MDPI",
    "doi": "10.3390/ani15162448",
    "pmc": "PMC12382999",
    "abstract": "In space environments, microgravity, high radiation, and weak magnetic fields induce behavioral alterations in animals, resulting in erratic movement patterns that complicate tracking. These challenges impede accurate behavioral analysis, especially in multi-object scenarios. To address this issue, this study proposes a deep learning-based multi-object tracking (MOT) framework specifically designed for space animals. The proposed method decouples appearance and motion features through dual-stream inputs and employs modality-specific encoders (MSEs), which are fused via a heterogeneous graph network to model cross-modal spatio-temporal relationships. Additionally, an object re-detection module is integrated to maintain identity continuity during occlusions or rapid movements. This approach is validated using public datasets of space-observed Drosophila and zebrafish, with experimental results demonstrating superior performance compared with existing tracking methods. This work highlights the potential of artificial intelligence as a valuable tool in behavioral studies, enabling reliable animal tracking and analysis under extreme space conditions and supporting future research in space life sciences.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40867776/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_tracking2025",
    "citekey": "bio_tracking2025",
    "system_id": "Space-animal-MOT",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of space imagery",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Appearance/motion features and graph-based tracking address occlusion in space animal video."
    ],
    "limitations": [
      "Tracking performance does not demonstrate onboard intervention or maintained culture conditions."
    ],
    "human_role": "Labeled evaluation data and model development on Earth.",
    "scientific_function": "Appearance/motion features and graph-based tracking address occlusion in space animal video.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Source observations: space imagery",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/40867776/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_tracking2025",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/31",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_tracking2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Source observations: space imagery",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "abstract_assessed_fulltext_retrieved_not_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/17",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P1_space_bio_ai",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Appearance/motion features and graph-based tracking address occlusion in space animal video.",
      "claim_limit": [
        "Tracking performance does not demonstrate onboard intervention or maintained culture conditions."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "41152268",
    "title": "GLARE: discovering hidden patterns in spaceflight transcriptome using representation learning.",
    "authors": [
      "DongHyeon Seo",
      "Hunter F Strickland",
      "Mingqi Zhou",
      "Richard Barker",
      "Robert J Ferl",
      "Anna-Lisa Paul",
      "Simon Gilroy"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-025-00525-5",
    "pmc": "PMC12569054",
    "abstract": "Spaceflight studies present novel insights into biological processes through exposure to stressors outside the evolutionary path of terrestrial organisms. Despite limited access to space environments, numerous transcriptomic datasets from spaceflight experiments are now available through NASA's GeneLab data repository, which allows public access, encouraging further analysis. While various computational pipelines and methods have been used to process these transcriptomic datasets, learning-model-driven analyses have yet to be applied to a broad array of such spaceflight-related datasets. In this study, we present an open-source pipeline, GLARE: GeneLAb Representation learning pipelinE, which consists of training different representation learning approaches from manifold learning to self-supervised learning that enhance the performance of downstream analytical tasks. We illustrate the utility of GLARE by applying it to gene-level transcriptional values from the results of the CARA spaceflight experiment, an Arabidopsis root tip transcriptome dataset that spanned light, dark, and microgravity treatments. We show that GLARE not only substantiated the findings of the original study concerning cell wall remodeling but also revealed additional patterns of gene expression affected by the treatments, including evidence of hypoxic response. This work suggests there is great potential to supplement the insights drawn from initial studies on spaceflight omics-level data through further machine-learning-enabled analyses.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/41152268/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_glare2025",
    "citekey": "bio_glare2025",
    "system_id": "GLARE",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "publisher full text selected methods/results rechecked2026-10-26",
    "source_type": "journal article",
    "supported_claims": [
      "Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets."
    ],
    "limitations": [
      "Reported classification is not independent mission-level or individual-plant generalization; hypotheses require biological testing."
    ],
    "human_role": "Researchers evaluate features and biological interpretation.",
    "scientific_function": "Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Source observations: flight data",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "Publisher full text: Overview, Verification study, Data representation evaluation, GO analysis",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_glare2025",
    "cited_in": [
      "03a_orbital_biology.tex",
      "04b_comparison.tex"
    ],
    "ai_method": "Sparse autoencoder and single-cell-pretrained/fine-tuned SAE; ensemble clustering",
    "scientific_outcome": "Recovered cell-wall-associated patterns and identified a hypoxia-associated CARA expression cluster for biological follow-up",
    "baseline_or_comparator": "Alternative representations and clustering methods; earlier CARA analysis",
    "validation_unit": "Restructured gene-expression records; not independent plant or mission validation",
    "revision_change_reason": "Replace generic representation-learning summary with method/outcome/baseline.",
    "revision_source_url": "https://www.nature.com/articles/s41526-025-00525-5",
    "raw_record_ref": "raw_v3/literature_matrix.json#/32",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_glare2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Source observations: flight data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/18",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P1_space_bio_ai",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P4_space_bio_data",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets.",
      "claim_limit": [
        "Reported classification is not independent mission-level or individual-plant generalization; hypotheses require biological testing."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "41723202",
    "title": "MicroAge mission: experimental design and hardware for a bespoke culture system supporting tissue-engineered skeletal muscle.",
    "authors": [
      "Samantha W Jones",
      "Shahjahan Shigdar",
      "Jonathan Temple",
      "Benjamin Tollitt",
      "Adam Janvier",
      "Fiona Mutter",
      "James R Henstock",
      "Jessica Ohana",
      "David A Turner",
      "Christopher McArdle",
      "Gianluca Neri",
      "William Blackler",
      "Georgi Olentsenko",
      "Kai F Hoettges",
      "Anne McArdle",
      "Malcolm J Jackson"
    ],
    "year": "2026",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-026-00579-z",
    "pmc": "PMC13039470",
    "abstract": "Microgravity provides a unique model for accelerated skeletal muscle loss and potentially muscle ageing. During spaceflight, astronauts experience pronounced muscle atrophy, similar to age-related decline on Earth but over a much shorter timescale. Despite daily aerobic and resistance exercise on the International Space Station (ISS), countermeasures remain suboptimal, reflecting similar challenges seen in ageing populations. The MicroAge Mission used microgravity on the ISS to assess whether the molecular mechanisms behind reduced adaptive responses to contractile activity during ageing resemble those triggered by spaceflight. It also tested proof-of-concept genetic interventions, including Heat Shock Protein 10 (HSP10) overexpression, to mitigate muscle atrophy and functional loss. A tissue-engineering approach was used to fabricate human skeletal muscle constructs secured to 3D-printed scaffolds. These scaffolds incorporated microfluidic channels to interface with the flight hardware's fluid-handling system. The hardware, developed by Kayser Space Ltd, was designed to operate with the European Space Agency's (ESA) Kubik incubator on the ISS. This research addresses key methodological constraints in low Earth orbit (LEO) experimentation, outlining pre-flight protocol development, muscle construct biofabrication methods, and operational considerations. The findings provide a translational framework for future studies on musculoskeletal degeneration, with implications for therapies targeting both terrestrial ageing and astronaut musculoskeletal health.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/41723202/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_microage2026",
    "citekey": "bio_microage2026",
    "system_id": "MicroAge",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik."
    ],
    "limitations": [
      "Engineering feasibility does not establish autonomous selection of biological hypotheses."
    ],
    "human_role": "Researchers biofabricate tissues and develop preflight protocols; astronaut/mission infrastructure supports installation and operation, with exact intervention schedule not established by the abstract.",
    "scientific_function": "Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik.",
    "physical_action": "Engineered-muscle culture, stimulation and fluid handling using a dedicated Kubik-compatible payload.",
    "data_location": "ISS MicroAge experiment and preflight development evidence",
    "computation_location": "Dedicated payload control; exact locations of analytical computations not established in the abstract",
    "action_location": "ISS",
    "source_locator": "PubMed PMID 41723202, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/41723202/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_microage2026",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/33",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_microage2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS MicroAge experiment and preflight development evidence",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "partly_known"
    },
    "normalization_basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "normalization_notes": [],
    "access_class": "abstract_assessed_fulltext_retrieved_not_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/19",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P2_orbital_bio_automation",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik.",
      "claim_limit": [
        "Engineering feasibility does not establish autonomous selection of biological hypotheses."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "42399270",
    "title": "Machine learning ensemble reveals distinct molecular pathways of retinal damage in spaceflown mice.",
    "authors": [
      "James A Casaletto",
      "Ryan T Scott",
      "Aahan Rathod",
      "Aarav Jain",
      "Aarthi Chandar",
      "Aditi Adapala",
      "Aditya Prajapati",
      "Agastya Nautiyal",
      "Anagha Jayaraman",
      "Ananya Boddu",
      "Anish Kelam",
      "Anishka Jain",
      "Bella Pham",
      "Dhruv Shastry",
      "Diya Narayanan",
      "Eashan Kosaraju",
      "Elior Paley",
      "Fabian P Uribe",
      "Ibrahim Shahid",
      "Isabel Ye",
      "Jessica Wu",
      "Joshua Lin",
      "Krithikha Srinivas",
      "MarcAnthony Paolieri Della Monica",
      "Margaret Hitt",
      "Matthew Lin",
      "Maxwell Volkan",
      "Misha Kharya",
      "Mrinalini Kaul",
      "Muhammad A Jaffer",
      "Mushtaq Ali",
      "Naomi Z Chang",
      "Nishant Ashri",
      "Noélie Boquet Couderc",
      "Phani Paladugu",
      "Rohin Sood",
      "Ronak Hiremath",
      "Rudransh Pathak",
      "Saanvi Dogra",
      "Samarth Srinivas",
      "Shawnak Samaddar",
      "Shrikar Gopinath",
      "Shriya Sawant",
      "Sophie Cai",
      "Vania Pala",
      "Vinitha Nair",
      "Zhihan Shi",
      "S Anand Narayanan",
      "Daniya Mundackal Thomas",
      "Anna Lewkowicz",
      "Ethan Waisberg",
      "Joshua Ong",
      "Samrawit Gebre",
      "Jonathan M Galazka",
      "Parag A Vaishampayan",
      "Lauren M Sanders",
      "Xiao Wen Mao"
    ],
    "year": "2026",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-026-00625-w",
    "pmc": null,
    "abstract": "Spaceflight-associated neuro-ocular syndrome (SANS) poses significant ocular health risks in long-duration missions, yet its molecular mechanisms remain incompletely understood. Oxidative stress and apoptosis are candidate drivers, but their transcriptomic-phenotypic relationships in spaceflight-exposed retinal tissue have not been systematically characterized. We applied a machine learning ensemble to predict two ocular phenotypes: 4-hydroxynonenal (4-HNE) endothelial cell density as a marker of oxidative damage, and TUNEL endothelial cell density as a marker of apoptosis. In this observational study, we use transcriptomic data from a controlled experiment with ground control and spaceflown mice to predict these phenotypes. Gene Ontology pathway enrichment was performed using the most predictive genes for each phenotype. Genes predicting 4-HNE converge on membrane-associated pathways, photoreceptor modification, synaptic dysfunction, and extracellular matrix dysregulation, including B2m, Trf, Cnga1, mt-Nd1, Snap25, and Efemp1. Genes predicting TUNEL emphasize stress-induced apoptosis, rod photoreceptor degeneration, and endoplasmic reticulum dysfunction, with Ddit4, Nrl, Rom1, Reep6, and Gabarapl1 emerging as central regulators. Oxidative lipid peroxidation and apoptotic cell death represent complementary and molecularly distinct pathological mechanisms in spaceflight-exposed murine retinal tissue. The gene signatures provide a putative molecular framework for developing noninvasive biomarkers and therapeutic targets to monitor and protect astronaut visual health during long-duration and deep-space missions.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/42399270/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_retina2026",
    "citekey": "bio_retina2026",
    "system_id": "CRISP-retina",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice."
    ],
    "limitations": [
      "Observational molecular signatures remain putative; not a clinical countermeasure or an autonomous experimental loop."
    ],
    "human_role": "Researchers define phenotypes and interpret pathways.",
    "scientific_function": "Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Source observations: flight data",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/42399270/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_retina2026",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/34",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_retina2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Source observations: flight data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pubmed_search_log.json",
          "query_id": "P1_space_bio_ai",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice.",
      "claim_limit": [
        "Observational molecular signatures remain putative; not a clinical countermeasure or an autonomous experimental loop."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "42427531",
    "title": "Automated behavioral segmentation and markerless pose tracking of mice during spaceflight.",
    "authors": [
      "Frederico C Kiffer",
      "Ryan T Scott",
      "Marlu T Martens",
      "Arthur Mayo",
      "Yipeng Li",
      "Mariela Mendoza",
      "Shambhabi Gautam",
      "Julian Huang",
      "Meera Bathwal",
      "Svanik Jaikumar",
      "Amishi Mahajan",
      "Lauren M Sanders",
      "Amelia J Eisch",
      "Talmo D Pereira"
    ],
    "year": "2026",
    "medline_date": "",
    "venue": "bioRxiv : the preprint server for biology",
    "doi": "10.64898/2026.04.30.721950",
    "pmc": "PMC13345185",
    "abstract": "The NASA Rodent Habitat aboard the International Space Station enabled long-duration studies of behavioral responses to spaceflight, but video-based behavioral analysis has relied on laborious manual annotation. No study has tested whether deep learning tools can automate this analysis under the demanding imaging conditions of orbital vivaria. We applied pose estimation (SLEAP) and behavioral segmentation (DeepEthogram) to archival footage from the Rodent Research-1 mission. Nine labelers annotated 3,249 pose labels across 2,063 frames, and three behaviorists labeled 411,194 frames across 66 videos. Pose tracking accuracy approximated human inter-annotator variability despite progressive lens soiling, grid occlusions, and spherical aberration. Behavioral classification across eight categories achieved accuracy of 0.86-0.90 and suggests progressive behavioral adaptations to microgravity. Kinematic reconstruction of circling estimated centripetal accelerations periodically approaching 1g. This is the first application of deep learning-based pose estimation and behavioral segmentation to rodents in spaceflight, establishing benchmarks for future monitoring systems.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/42427531/",
    "publication_types": [
      "Journal Article",
      "Preprint"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_mousepose2026",
    "citekey": "bio_mousepose2026",
    "system_id": "RR1-SLEAP",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of archived ISS video",
    "access_level": "fulltext selected methods/results",
    "source_type": "preprint",
    "supported_claims": [
      "Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability."
    ],
    "limitations": [
      "Preprint; not onboard inference/control. View degradation is a measurement limitation, not evidence robots can safely clean animal habitats."
    ],
    "human_role": "Manual labels and retrospective ground models.",
    "scientific_function": "Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability.",
    "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
    "data_location": "Source observations: archived ISS video",
    "computation_location": "ground",
    "action_location": "Not applicable: no new physical intervention in this study",
    "source_locator": "PMC fulltext cache PMC13345185",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_mousepose2026",
    "cited_in": [
      "03a_orbital_biology.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/35",
    "source_extraction_ref": {
      "file": "biology_records.json",
      "citekey": "bio_mousepose2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Source observations: archived ISS video",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "pmc_retrieval_log.json",
          "json_pointer": "/20",
          "link_basis": "pmid_match_in_log",
          "query_id": null
        },
        {
          "file": "pubmed_search_log.json",
          "query_id": "P1_space_bio_ai",
          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability.",
      "claim_limit": [
        "Preprint; not onboard inference/control. View degradation is a measurement limitation, not evidence robots can safely clean animal habitats."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_ghritli2021",
    "citekey": "orb_ghritli2021",
    "title": "Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results",
    "authors": [
      "Rachid Ghritli",
      "Yasunori Okano",
      "Yuko Inatomi",
      "Atsushi Sekimoto",
      "Sadik Dost"
    ],
    "year": 2021,
    "venue": "Journal of Crystal Growth",
    "doi": "10.1016/j.jcrysgro.2021.126280",
    "url": "https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/",
    "source_type": "peer-reviewed research article",
    "access_level": "institutional abstract",
    "domain": "materials/crystal growth",
    "system_id": "ISS_InGaSb_VGF",
    "evidence_role": "core_ai",
    "validation_environment": "ISS experiment; subsequent numerical analysis",
    "data_location": "ISS crystal-growth measurements",
    "computation_location": "ground numerical analysis; exact hardware not reported",
    "action_location": "ISS original experiment; no AI-driven physical action reported",
    "scientific_function": "inverse estimation of diffusion coefficient",
    "physical_action": "vertical-gradient-freezing crystal growth supplies observations",
    "human_role": "investigators formulate and fit the transport model",
    "supported_claims": [
      "Bayesian optimization estimates a concentration-dependent diffusion coefficient from existing ISS crystal-growth results."
    ],
    "limitations": [
      "This is inference from acquired data, not an in-orbit Bayesian experimental loop."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "573",
    "issue": "not reported",
    "pages_or_article": "126280",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_ghritli2021",
    "cited_in": [
      "02_environment.tex",
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "baseline_or_comparator": "Experiment-simulation matching; comparative improvement not quantified in accessed abstract",
    "revision_change_reason": "Preserve abstract-only access in new technical table.",
    "revision_source_url": "https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/",
    "raw_record_ref": "raw_v3/literature_matrix.json#/36",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_ghritli2021"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS crystal-growth measurements",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/17",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_18"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: inverse estimation of diffusion coefficient",
      "claim_limit": [
        "This is inference from acquired data, not an in-orbit Bayesian experimental loop."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_wu2026",
    "citekey": "orb_wu2026",
    "title": "Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation",
    "authors": [
      "Fan Wu",
      "Jonathan Mullen",
      "Yangchao Deng",
      "Shashidhara Marathe",
      "Saranarayanan Ramachandran",
      "Mert Celikin",
      "Andrew G. Murphy",
      "Wim Sillekens",
      "Wajira Mirihanage",
      "David J. Browne"
    ],
    "year": 2026,
    "venue": "Acta Materialia",
    "doi": "10.1016/j.actamat.2025.121659",
    "url": "https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author-hosted PDF",
    "domain": "materials/solidification",
    "system_id": "XRMON_MASER13_2015",
    "evidence_role": "core_ai",
    "validation_environment": "MASER 13 sounding-rocket experiment; post-flight analysis",
    "data_location": "flight X-ray radiographs and post-flight CT/EBSD",
    "computation_location": "ground post-flight analysis",
    "action_location": "sounding rocket, not orbital station",
    "scientific_function": "segmentation, dendrite tracking and multimodal interpretation",
    "physical_action": "solidification imaging during microgravity",
    "human_role": "human-selected analysis and manual angle calibration for selected dendrites",
    "supported_claims": [
      "Learning-assisted image analysis plus structural characterization identifies dendrite growth directions under reduced gravity."
    ],
    "limitations": [
      "Small field of view and manual calibration remain relevant.",
      "No learned experiment-selection or flight-control loop is reported."
    ],
    "source_locator": "Methods 2.1–2.3; Results 3.4; pp. 2 and 10",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "302",
    "issue": "not reported",
    "pages_or_article": "121659",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "first_online_date": "2025-10-21 (publisher PDF)",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_wu2026",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/37",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_wu2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "flight X-ray radiographs and post-flight CT/EBSD",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/0",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_1"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/2",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_3"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/7",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_8"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/8",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_9"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: segmentation, dendrite tracking and multimodal interpretation",
      "claim_limit": [
        "Small field of view and manual calibration remain relevant.",
        "No learned experiment-selection or flight-control loop is reported."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_reinhart2023",
    "citekey": "orb_reinhart2023",
    "title": "In-situ X-ray monitoring of solidification and related processes of metal alloys",
    "authors": [
      "G. Reinhart",
      "D. J. Browne",
      "F. Kargl",
      "F. García-Moreno",
      "M. Becker",
      "E. Sondermann",
      "K. Binder",
      "J. S. Mullen",
      "G. Zimmermann",
      "R. H. Mathiesen",
      "W. H. Sillekens",
      "H. Nguyen-Thi"
    ],
    "year": 2023,
    "venue": "npj Microgravity",
    "doi": "10.1038/s41526-023-00321-z",
    "url": "https://www.nature.com/articles/s41526-023-00321-z",
    "source_type": "peer-reviewed review article",
    "access_level": "full text, publisher",
    "domain": "materials/solidification",
    "system_id": "XRMON_and_related_Xray_programs",
    "evidence_role": "supporting_automation",
    "validation_environment": "review of terrestrial and reduced-gravity experiments",
    "data_location": "X-ray observation across several campaigns",
    "computation_location": "varies by reviewed study",
    "action_location": "sounding-rocket and terrestrial experiments",
    "scientific_function": "in-situ observation of growth mechanisms",
    "physical_action": "controlled solidification and X-ray monitoring",
    "human_role": "scientists plan experiments and interpret image sequences",
    "supported_claims": [
      "Reviews the progression of X-ray studies of solidification, including XRMON sounding-rocket campaigns."
    ],
    "limitations": [
      "Review is context, not an independent AI deployment.",
      "Programs and reused campaigns must not be counted as distinct demonstrations."
    ],
    "source_locator": "Sections on microgravity experiments and equiaxed growth",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "9",
    "issue": "1",
    "pages_or_article": "70",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_reinhart2023",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/38",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_reinhart2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "X-ray observation across several campaigns",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/6",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_7"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/8",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_9"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/14",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_15"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/15",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_16"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: in-situ observation of growth mechanisms",
      "claim_limit": [
        "Review is context, not an independent AI deployment.",
        "Programs and reused campaigns must not be counted as distinct demonstrations."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_ishikawa2022",
    "citekey": "orb_ishikawa2022",
    "title": "Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station",
    "authors": [
      "Takehiko Ishikawa",
      "Paul-François Paradis",
      "Chihiro Koyama"
    ],
    "year": 2022,
    "venue": "Frontiers in Materials",
    "doi": "10.3389/fmats.2022.954126",
    "url": "https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full",
    "source_type": "peer-reviewed review with experimental results",
    "access_level": "full text, publisher",
    "domain": "materials/thermophysical properties",
    "system_id": "ISS_ELF",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS electrostatic levitation experiments",
    "data_location": "ISS high-temperature melt observations",
    "computation_location": "onboard position feedback; ground-issued laser-power commands",
    "action_location": "ISS",
    "scientific_function": "containerless measurement of melt properties",
    "physical_action": "electrostatic positioning, laser melting and droplet oscillation",
    "human_role": "ground commands and experimental analysis",
    "supported_claims": [
      "ISS-ELF measures refractory-oxide melt properties using dedicated control and sensing."
    ],
    "limitations": [
      "The 2022 account reports unsuccessful ZrO2/HfO2 melting associated with unstable surface charging.",
      "This dated limitation is not a statement of present facility capability or an AI deployment."
    ],
    "source_locator": "Sections 2.1 and 3.2",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "9",
    "issue": "not reported",
    "pages_or_article": "954126",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_ishikawa2022",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/39",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_ishikawa2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS high-temperature melt observations",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/9",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_10"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/11",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_12"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/14",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_15"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/18",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_19"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: containerless measurement of melt properties",
      "claim_limit": [
        "The 2022 account reports unsuccessful ZrO2/HfO2 melting associated with unstable surface charging.",
        "This dated limitation is not a statement of present facility capability or an AI deployment."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_luo2020",
    "citekey": "orb_luo2020",
    "title": "Thermophysical properties of a Si50Ge50 melt measured on board the International Space Station",
    "authors": [
      "Yuansu Luo",
      "Bernd Damaschke",
      "Georg Lohöfer",
      "Konrad Samwer"
    ],
    "year": 2020,
    "venue": "npj Microgravity",
    "doi": "10.1038/s41526-020-0100-5",
    "url": "https://www.nature.com/articles/s41526-020-0100-5",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and indexed text",
    "domain": "materials/thermophysical properties",
    "system_id": "ISS_EML_SiGe",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS electromagnetic levitation experiment",
    "data_location": "ISS Si50Ge50 melt data",
    "computation_location": "not reported in accessed text",
    "action_location": "ISS",
    "scientific_function": "thermophysical property measurement",
    "physical_action": "contactless melt heating and characterization",
    "human_role": "not reported in accessed text",
    "supported_claims": [
      "Reports thermophysical measurements on a Si50Ge50 melt in ISS electromagnetic levitation hardware."
    ],
    "limitations": [
      "No AI role is established by the accessed abstract."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "6",
    "issue": "1",
    "pages_or_article": "10",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_luo2020",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/40",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_luo2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS Si50Ge50 melt data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "unknown"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/11",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_12"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: thermophysical property measurement",
      "claim_limit": [
        "No AI role is established by the accessed abstract."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_mudawar2024ann",
    "citekey": "orb_mudawar2024ann",
    "title": "Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs)",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush"
    ],
    "year": 2024,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2023.124998",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full_text_selected_sections; cached author-hosted primary PDF and extracted text reread on 2026-10-26",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "core_ai",
    "validation_environment": "ISS and terrestrial experimental datasets; offline prediction",
    "data_location": "ISS and Earth-gravity flow-boiling measurements",
    "computation_location": "ground ANN training and evaluation",
    "action_location": "ISS and terrestrial original experiments; no AI-driven action reported",
    "scientific_function": "heat-transfer and critical-heat-flux prediction",
    "physical_action": "original pump/heater experiments supply training data",
    "human_role": "researchers consolidate data and train/test models",
    "supported_claims": [
      "ANNs predict heat transfer and critical heat flux from consolidated microgravity and terrestrial data.",
      "The reported mean absolute relative errors of 7.99% for heat transfer and 12.05% for critical heat flux concern randomly held-out testing subsets of the respective databases.",
      "The paper specifies a random 70% training, 15% testing, and 15% validation partition of database observations; these are not independent flight experiment validation units."
    ],
    "limitations": [
      "Random 70/15/15 training/testing/validation partitioning evaluates within-dataset prediction; transfer across withheld runs or geometries requires separate assessment.",
      "The 7.99% and 12.05% errors are for the respective testing subsets, not entire database sizes or counts of independent flights.",
      "No in-orbit adaptive experiment is reported."
    ],
    "source_locator": "Author-hosted PDF: section 2.2, p.7 (random 70% training, 15% testing, 15% validation); section 3.1, p.11 (heat-transfer testing-subset MAE 7.99%); section 4.1, pp.17-18, especially p.18 (CHF model uses the same methodology and testing-data MAE is 12.05%).",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "220",
    "issue": "not reported",
    "pages_or_article": "124998",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2024ann",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "ai_method": "Separate fully connected feed-forward ANNs for heat transfer and critical heat flux",
    "scientific_outcome": "On randomly held-out testing subsets, reported mean absolute relative errors were 7.99% for heat transfer and 12.05% for CHF, lower than the assessed correlations under the reported comparisons.",
    "baseline_or_comparator": "Existing correlations evaluated on FBCE subsets",
    "access_update": "Earlier v4 direct-request failure remains in the historical input. For v5, selected original passages in the read-only author-PDF cache were reread and PDF pp.7, 11 and 18 visually inspected; no fresh network fetch or complete-paper reread is claimed.",
    "revision_change_reason": "S4: make the testing-subset denominator and partition explicit without disputing the reported within-dataset result or alleging leakage.",
    "revision_source_url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
    "validation_unit": "Randomly held-out database observations: 70% training, 15% testing, 15% validation; not independent flight experiments, entire held-out runs, or held-out geometries.",
    "revision_date": "2026-10-26",
    "v5_source_access_ref": "revision/v5_space_access_log.json#/checks/1",
    "raw_record_ref": "raw_v3/literature_matrix.json#/41",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_mudawar2024ann"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS and Earth-gravity flow-boiling measurements",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/0",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_1"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/16",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_17"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/17",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_18"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/18",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_19"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: heat-transfer and critical-heat-flux prediction",
      "claim_limit": [
        "Random 70/15/15 training/testing/validation partitioning evaluates within-dataset prediction; transfer across withheld runs or geometries requires separate assessment.",
        "The 7.99% and 12.05% errors are for the respective testing subsets, not entire database sizes or counts of independent flights.",
        "No in-orbit adaptive experiment is reported."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_huang2024",
    "citekey": "orb_huang2024",
    "title": "Machine learning boiling prediction: From autonomous vision of flow visualization data to performance parameter theoretical modeling",
    "authors": [
      "Cho-Ning Huang",
      "Sanghyeon Chang",
      "Youngjoon Suh",
      "Issam Mudawar",
      "Yoonjin Won",
      "Chirag R. Kharangate"
    ],
    "year": 2024,
    "venue": "International Journal of Multiphase Flow",
    "doi": "10.1016/j.ijmultiphaseflow.2024.104928",
    "url": "https://suh.lab.uic.edu/wp-content/uploads/sites/1247/2025/08/Machine-Learning-Boiling-Prediction-From-Autonomous-Vision-of-Flow-Visualization-Data-to-Performance-Parameter-Theoretical-Modeling.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author-hosted PDF",
    "domain": "fluids/boiling",
    "system_id": "FBCE_parabolic_vision",
    "evidence_role": "core_ai",
    "validation_environment": "parabolic-flight microgravity experiments; offline image analysis",
    "data_location": "parabolic-flight flow visualization",
    "computation_location": "ground image analysis and model construction",
    "action_location": "parabolic-flight apparatus",
    "scientific_function": "vision-derived interfacial quantities for physical heat-transfer models",
    "physical_action": "flow-boiling visualization",
    "human_role": "researchers annotate/train and construct theoretical models",
    "supported_claims": [
      "Machine vision extracts flow morphology for heat-transfer and critical-heat-flux modeling."
    ],
    "limitations": [
      "Tested thin rectangular channel and two-dimensional view limit unqualified geometric transfer.",
      "Autonomous image processing does not establish autonomous experimentation."
    ],
    "source_locator": "Section 5, limitations; experimental setup",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "179",
    "issue": "not reported",
    "pages_or_article": "104928",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_huang2024",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/42",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_huang2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "parabolic-flight flow visualization",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/2",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_3"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/14",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_15"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/17",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_18"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/18",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_19"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: vision-derived interfacial quantities for physical heat-transfer models",
      "claim_limit": [
        "Tested thin rectangular channel and two-dimensional view limit unqualified geometric transfer.",
        "Autonomous image processing does not establish autonomous experimentation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_mudawar2023ht",
    "citekey": "orb_mudawar2023ht",
    "title": "Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "V.S. Devahdhanush",
      "Steven J. Darges",
      "Mohammad M. Hasan",
      "Henry K. Nahra",
      "R. Balasubramaniam",
      "Jeffrey R. Mackey"
    ],
    "year": 2023,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2023.123998",
    "url": "https://www.sciencedirect.com/science/article/pii/S0017931023001539",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and indexed article excerpts",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS flow-boiling experiment",
    "data_location": "ISS single-side-heated rectangular channel",
    "computation_location": "not reported in accessed text",
    "action_location": "ISS",
    "scientific_function": "measurement of heat transfer and interfacial flow physics",
    "physical_action": "controlled flow rate and heat input with visualization",
    "human_role": "investigators specify campaign conditions",
    "supported_claims": [
      "ISS experiments characterize microgravity flow boiling with subcooled inlet conditions."
    ],
    "limitations": [
      "Experimental baseline; do not count later ANN analyses of the campaign as additional flights."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "207",
    "issue": "not reported",
    "pages_or_article": "123998",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2023ht",
    "cited_in": [
      "02_environment.tex",
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/43",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_mudawar2023ht"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS single-side-heated rectangular channel",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/9",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_10"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: measurement of heat transfer and interfacial flow physics",
      "claim_limit": [
        "Experimental baseline; do not count later ANN analyses of the campaign as additional flights."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_mudawar2023chf",
    "citekey": "orb_mudawar2023chf",
    "title": "Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush"
    ],
    "year": 2023,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2023.124296",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2023/2023-04.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and author-PDF indexed excerpts",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS experiment and mechanistic-model comparison",
    "data_location": "ISS critical-heat-flux observations",
    "computation_location": "ground model analysis",
    "action_location": "ISS original experiments",
    "scientific_function": "critical-heat-flux mechanisms and correlation assessment",
    "physical_action": "flow-boiling experiments",
    "human_role": "investigators compare correlations and lift-off model",
    "supported_claims": [
      "Compares measured microgravity critical heat flux with correlations and a mechanistic interfacial lift-off model."
    ],
    "limitations": [
      "Scientific/modeling baseline; not a learned adaptive controller."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "213",
    "issue": "not reported",
    "pages_or_article": "124296",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2023chf",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/44",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_mudawar2023chf"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS critical-heat-flux observations",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/9",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_10"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: critical-heat-flux mechanisms and correlation assessment",
      "claim_limit": [
        "Scientific/modeling baseline; not a learned adaptive controller."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_kinjo2026",
    "citekey": "orb_kinjo2026",
    "title": "Machine-Learning and Experimental Study on Predicting the Heat Transfer Coefficient in Vertical and Microgravity Flow Boiling Using Horizontal Flow Data",
    "authors": [
      "Tomihiro Kinjo",
      "Takeshi Mochizuki",
      "Hayato Nakano",
      "Koji Enoki",
      "Yuichi Sei"
    ],
    "year": 2026,
    "venue": "Journal of Thermal Science and Engineering Applications",
    "doi": "10.1115/1.4071502",
    "url": "https://doi.org/10.1115/1.4071502",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher-deposited Crossref abstract; full text unavailable",
    "domain": "fluids/boiling",
    "system_id": "HFOR1233zdE_crossgravity_ML",
    "evidence_role": "core_ai",
    "validation_environment": "ground vertical-flow experiments and compiled microgravity data; latter platform not reported in accessed abstract",
    "data_location": "horizontal/vertical/microgravity boiling datasets",
    "computation_location": "offline model training; exact location not reported",
    "action_location": "ground new experiment; microgravity data platform not reported",
    "scientific_function": "cross-condition transfer for heat-transfer prediction",
    "physical_action": "vertical-flow boiling measurements",
    "human_role": "investigators collect data and pretrain/fine-tune models",
    "supported_claims": [
      "Uses horizontal-flow training data and target-domain fine-tuning to predict vertical and microgravity heat transfer."
    ],
    "limitations": [
      "Microgravity platform and operational deployment cannot be inferred from the abstract.",
      "No physical AI feedback is established."
    ],
    "source_locator": "Crossref publisher abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "18",
    "issue": "11",
    "pages_or_article": "111007",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "first_online_date": "2026-06-10",
    "issue_date": "2026-11-01; already online before review cutoff",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_kinjo2026",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/45",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_kinjo2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "horizontal/vertical/microgravity boiling datasets",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "partly_known",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/2",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_3"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/13",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_14"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: cross-condition transfer for heat-transfer prediction",
      "claim_limit": [
        "Microgravity platform and operational deployment cannot be inferred from the abstract.",
        "No physical AI feedback is established."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_gagnon2021",
    "citekey": "orb_gagnon2021",
    "title": "Using an Artificial Neural Network to Predict Flame Spread Across Electrical Wires",
    "authors": [
      "Lauren Gagnon",
      "Van P. Carey",
      "Carlos Fernandez-Pello"
    ],
    "year": 2021,
    "venue": "Journal of Energy Resources Technology",
    "doi": "10.1115/1.4050816",
    "url": "https://doi.org/10.1115/1.4050816",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher-deposited Crossref abstract; NASA Task Book corroboration",
    "domain": "combustion/wire flame spread",
    "system_id": "wire_flame_spread_multistudy",
    "evidence_role": "core_ai",
    "validation_environment": "experimental datasets across gravity and other conditions",
    "data_location": "in-house and published wire-combustion experiments",
    "computation_location": "offline ANN prediction; exact hardware not reported",
    "action_location": "original experiment locations vary; microgravity platform not reported in abstract",
    "scientific_function": "prediction of flame-spread rate",
    "physical_action": "electrical-wire combustion experiments provide data",
    "human_role": "researchers assemble heterogeneous experimental data",
    "supported_claims": [
      "ANN modeling incorporates wire, atmosphere, flow and gravity conditions in flame-spread prediction."
    ],
    "limitations": [
      "Abstract does not establish flight computing or adaptive ignition/measurement."
    ],
    "source_locator": "Crossref abstract; NASA Task Book FY2024 report",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "143",
    "issue": "9",
    "pages_or_article": "092305",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_gagnon2021",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/46",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_gagnon2021"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "in-house and published wire-combustion experiments",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "partly_known",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/4",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_5"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/13",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_14"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: prediction of flame-spread rate",
      "claim_limit": [
        "Abstract does not establish flight computing or adaptive ignition/measurement."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_nayagam2012",
    "citekey": "orb_nayagam2012",
    "title": "Can cool flames support quasi-steady alkane droplet burning?",
    "authors": [
      "Vedha Nayagam",
      "Daniel L. Dietrich",
      "Paul V. Ferkul",
      "Michael C. Hicks",
      "Forman A. Williams"
    ],
    "year": 2012,
    "venue": "Combustion and Flame",
    "doi": "10.1016/j.combustflame.2012.07.012",
    "url": "https://www.sciencedirect.com/science/article/abs/pii/S0010218012002131",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract",
    "domain": "combustion/droplets",
    "system_id": "ISS_FLEX",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS droplet combustion",
    "data_location": "ISS droplet observations",
    "computation_location": "investigator analysis; exact location not reported",
    "action_location": "ISS",
    "scientific_function": "interpretation of post-extinction droplet behavior",
    "physical_action": "burning of alkane droplets",
    "human_role": "researchers infer low-temperature burning mechanisms",
    "supported_claims": [
      "Persistent droplet vaporization after visible hot-flame extinction motivates cool-flame interpretation."
    ],
    "limitations": [
      "Non-AI scientific result; disappearance of a visible contour alone is not proof that all reaction ceased."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "159",
    "issue": "12",
    "pages_or_article": "3583-3588",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_nayagam2012",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/47",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_nayagam2012"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS droplet observations",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/12",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_13"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: interpretation of post-extinction droplet behavior",
      "claim_limit": [
        "Non-AI scientific result; disappearance of a visible contour alone is not proof that all reaction ceased."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_dietrich2014",
    "citekey": "orb_dietrich2014",
    "title": "Droplet Combustion Experiments Aboard the International Space Station",
    "authors": [
      "Daniel L. Dietrich",
      "Vedha Nayagam",
      "Michael C. Hicks",
      "Paul V. Ferkul",
      "Frederick L. Dryer",
      "Tanvir Farouk",
      "Benjamin D. Shaw",
      "Hyun Kyu Suh",
      "Mun Y. Choi",
      "Yu Cheng Liu",
      "C. Thomas Avedisian",
      "Forman A. Williams"
    ],
    "year": 2014,
    "venue": "Microgravity Science and Technology",
    "doi": "10.1007/s12217-014-9372-2",
    "url": "https://link.springer.com/article/10.1007/s12217-014-9372-2",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher indexed article excerpts and abstract",
    "domain": "combustion/droplets",
    "system_id": "ISS_FLEX_MDCA",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS droplet combustion experiments",
    "data_location": "ISS combustion imaging and instrumentation",
    "computation_location": "not reported in accessed text",
    "action_location": "ISS",
    "scientific_function": "experimental study of droplet burning",
    "physical_action": "dedicated droplet deployment, ignition and optical measurements",
    "human_role": "campaign planning and scientific interpretation by investigators",
    "supported_claims": [
      "Describes ISS droplet-combustion apparatus and scientific investigations that support later image-analysis work."
    ],
    "limitations": [
      "Automated experimental execution is not evidence of learned scientific selection."
    ],
    "source_locator": "Abstract and apparatus discussion",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "26",
    "issue": "2",
    "pages_or_article": "65-76",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_dietrich2014",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/48",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_dietrich2014"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS combustion imaging and instrumentation",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/12",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_13"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: experimental study of droplet burning",
      "claim_limit": [
        "Automated experimental execution is not evidence of learned scientific selection."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_pasquet2023",
    "citekey": "orb_pasquet2023",
    "title": "Aqueous foams in microgravity, measuring bubble sizes",
    "authors": [
      "Marina Pasquet",
      "Nicolo Galvani",
      "Olivier Pitois",
      "Sylvie Cohen-Addad",
      "Reinhard Höhler",
      "Anthony T. Chieco",
      "Sam Dillavou",
      "Jesse M. Hanlan",
      "Douglas J. Durian",
      "Emmanuelle Rio",
      "Anniina Salonen",
      "Dominique Langevin"
    ],
    "year": 2023,
    "venue": "Comptes Rendus. Mécanique",
    "doi": "10.5802/crmeca.153",
    "url": "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher PDF",
    "domain": "soft matter/foams",
    "system_id": "ISS_FOAM_FSL",
    "evidence_role": "core_ai",
    "validation_environment": "ISS foam experiments with terrestrial calibration",
    "data_location": "ISS images/DTS plus ground monolayer measurements",
    "computation_location": "post-acquisition analysis; geographic computing location unspecified in extracted evidence",
    "action_location": "ISS dedicated apparatus; no AI-driven actuation reported",
    "scientific_function": "bubble-size measurement and cross-method validation",
    "physical_action": "cell carousel, magnetic-piston foam generation, imaging and light scattering",
    "human_role": "manual measurements, annotation and systematic-bias correction",
    "supported_claims": [
      "Manual, scripted and neural-network measurements are cross-checked against bulk and calibration measurements."
    ],
    "limitations": [
      "Surface images require bias assessment; dedicated automation is not reported to adapt experiments using the CNN."
    ],
    "source_locator": "§3.3–3.4; separately rechecked full publisherPDF2026-10-26",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "351",
    "issue": "S2",
    "pages_or_article": "139-161",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_pasquet2023",
    "cited_in": [
      "02_environment.tex",
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "baseline_or_comparator": "Manual/scripted bubble measurements, complementary bulk measurements and calibration",
    "computation_location_basis": "Post-acquisition labeled-image analysis is explicit; geographic computing location not stated.",
    "revision_change_reason": "Maintain uncertainty in geographic computing location.",
    "revision_source_url": "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf",
    "raw_record_ref": "raw_v3/literature_matrix.json#/49",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_pasquet2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS images/DTS plus ground monolayer measurements",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Original extraction retained; phase-specific unknown location is not inherited from a later analysis paper. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "post-acquisition automated analysis plus investigator assessment",
      "scientific_decision": "human-defined experiment",
      "physical_execution": "dedicated foam apparatus",
      "intervention_recovery": "unknown/not reported"
    },
    "phase_note": "Original ISS foam investigation combines imaging/DTS and ground monolayer measurements; post-acquisition analysis location/hardware is not established in the retained extraction. Keep distinct from later Bellybutton reanalysis.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/6",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_7"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/7",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_8"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/8",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_9"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/14",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_15"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: bubble-size measurement and cross-method validation",
      "claim_limit": [
        "Surface images require bias assessment; dedicated automation is not reported to adapt experiments using the CNN."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_dillavou2024",
    "citekey": "orb_dillavou2024",
    "title": "Bellybutton: accessible and customizable deep-learning image segmentation",
    "authors": [
      "Sam Dillavou",
      "Jesse M. Hanlan",
      "Anthony T. Chieco",
      "Hongyi Xiao",
      "Sage Fulco",
      "Kevin T. Turner",
      "Douglas J. Durian"
    ],
    "year": 2024,
    "venue": "Scientific Reports",
    "doi": "10.1038/s41598-024-63906-y",
    "url": "https://www.nature.com/articles/s41598-024-63906-y",
    "source_type": "peer-reviewed research article",
    "access_level": "full publisher text rechecked2026-10-26",
    "domain": "soft matter/image analysis",
    "system_id": "ISS_FOAM_FSL",
    "evidence_role": "core_ai",
    "validation_environment": "image-analysis benchmarks including ISS foam data",
    "data_location": "several datasets, including ISS foam images",
    "computation_location": "ground software analysis, inferred from offline labeled-image/laptop workflow; geographic location not explicitly stated",
    "action_location": "none in learning study",
    "scientific_function": "instance segmentation from limited user annotation",
    "physical_action": "not applicable to the software study",
    "human_role": "users supply training labels and customize segmentation",
    "supported_claims": [
      "Bellybutton supports customizable segmentation, including the ISS foam-analysis lineage."
    ],
    "limitations": [
      "Method demonstration does not add an independent flight or an experimental control loop."
    ],
    "source_locator": "Methods aroundFig1; Accessibility; acknowledgements; publisher body lines78–92,139–147,201",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "14",
    "issue": "1",
    "pages_or_article": "14281",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_dillavou2024",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "computation_location_basis": "2024 method uses the2023 ISS-foam dataset; Methods and Accessibility describe user-labeled images, laptop-capable training/inference and downloadable example data. This supports an inferred ground software-study classification rather than an explicit location report.",
    "independent_flight_deployment": false,
    "revision_change_reason": "Reconcile2023/2024 foam location coding without inventing an explicit geographic statement.",
    "revision_source_url": "https://www.nature.com/articles/s41598-024-63906-y",
    "raw_record_ref": "raw_v3/literature_matrix.json#/50",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_dillavou2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "several datasets, including ISS foam images",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "inferred",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Original extraction said ground analysis; v4 source recheck qualifies this as an inference from the offline labeled-image/laptop workflow, not an explicit geographic statement. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "customized learned segmentation with user labels",
      "scientific_decision": "not applicable: no adaptive physical experiment in this learning study",
      "physical_execution": "not applicable to this software study",
      "intervention_recovery": "not applicable to this software study"
    },
    "phase_note": "Later Bellybutton software reanalysis includes ISS foam images among multiple datasets. Ground computation is inferred from the documented software workflow, not explicitly geographically reported. Keep distinct from the original Pasquet 2023 processing phase and do not count an additional flight.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/6",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_7"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/8",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_9"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: instance segmentation from limited user annotation",
      "claim_limit": [
        "Method demonstration does not add an independent flight or an experimental control loop."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_galvani2023",
    "citekey": "orb_galvani2023",
    "title": "Hierarchical bubble size distributions in coarsening wet liquid foams",
    "authors": [
      "Nicolò Galvani",
      "Marina Pasquet",
      "Arnab Mukherjee",
      "Alice Requier",
      "Sylvie Cohen-Addad",
      "Olivier Pitois",
      "Reinhard Höhler",
      "Emmanuelle Rio",
      "Anniina Salonen",
      "Douglas J. Durian",
      "Dominique Langevin"
    ],
    "year": 2023,
    "venue": "Proceedings of the National Academy of Sciences",
    "doi": "10.1073/pnas.2306551120",
    "url": "https://pubmed.ncbi.nlm.nih.gov/37708201/",
    "source_type": "peer-reviewed research article",
    "access_level": "PubMed abstract and PMC indexed text",
    "domain": "soft matter/foams",
    "system_id": "ISS_FOAM_FSL",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS wet-foam coarsening experiment",
    "data_location": "ISS time-dependent bubble distributions",
    "computation_location": "post-experiment statistical analysis",
    "action_location": "ISS",
    "scientific_function": "physical interpretation of bubble-size distributions",
    "physical_action": "foam generation and observation",
    "human_role": "researchers formulate and test physical interpretation",
    "supported_claims": [
      "Microgravity wet-foam experiments reveal distinct large-bubble and small-bubble populations."
    ],
    "limitations": [
      "Same FOAM research program; do not attribute the physical finding exclusively to a neural network."
    ],
    "source_locator": "Abstract; experimental study",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "120",
    "issue": "38",
    "pages_or_article": "e2306551120",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_galvani2023",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/51",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_galvani2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS time-dependent bubble distributions",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/10",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_11"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: physical interpretation of bubble-size distributions",
      "claim_limit": [
        "Same FOAM research program; do not attribute the physical finding exclusively to a neural network."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_sata2025",
    "citekey": "orb_sata2025",
    "title": "Criteria for dynamical clustering in permanently excited granular gases: comparison and estimation with machine learning approaches",
    "authors": [
      "Sai Preetham Sata",
      "Ralf Stannarius",
      "Dmitry Puzyrev"
    ],
    "year": 2025,
    "venue": "Granular Matter",
    "doi": "10.1007/s10035-025-01560-5",
    "url": "https://link.springer.com/article/10.1007/s10035-025-01560-5",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher",
    "domain": "soft matter/granular gases",
    "system_id": "VIPGran_geometry_DEM",
    "evidence_role": "core_ai",
    "validation_environment": "discrete-element simulations, not flight validation",
    "data_location": "simulated permanently excited granular gases",
    "computation_location": "ground numerical simulation and ML",
    "action_location": "no physical action in the study",
    "scientific_function": "classification/prediction of dynamical clustering",
    "physical_action": "not applicable to simulation",
    "human_role": "investigators define clustering criteria and simulation design",
    "supported_claims": [
      "Compares ML predictors of clustering using multiple dynamical criteria in VIPGran-related geometry."
    ],
    "limitations": [
      "Simulation evidence cannot establish onboard diagnosis.",
      "Choice of clustering definition affects the scientific target."
    ],
    "source_locator": "Methods and discussion",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "27",
    "issue": "4",
    "pages_or_article": "91",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_sata2025",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/52",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_sata2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "simulated permanently excited granular gases",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/3",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_4"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: classification/prediction of dynamical clustering",
      "claim_limit": [
        "Simulation evidence cannot establish onboard diagnosis.",
        "Choice of clustering definition affects the scientific target."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_aveline2020",
    "citekey": "orb_aveline2020",
    "title": "Observation of Bose–Einstein condensates in an Earth-orbiting research lab",
    "authors": [
      "David C. Aveline",
      "Jason R. Williams",
      "Ethan R. Elliott",
      "Chelsea Dutenhoffer",
      "James R. Kellogg",
      "James M. Kohel",
      "Norman E. Lay",
      "Kamal Oudrhiri",
      "Robert F. Shotwell",
      "Nan Yu",
      "Robert J. Thompson"
    ],
    "year": 2020,
    "venue": "Nature",
    "doi": "10.1038/s41586-020-2346-1",
    "url": "https://www.nature.com/articles/s41586-020-2346-1",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract, methods excerpts and author-contribution text",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ISS_CAL",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS Cold Atom Lab",
    "data_location": "ISS cold-atom observations",
    "computation_location": "instrument control plus investigator operation/analysis",
    "action_location": "ISS",
    "scientific_function": "Bose–Einstein condensate production and observation",
    "physical_action": "laser cooling, trapping and atom-cloud release",
    "human_role": "investigators optimize/operate instrument; crew installation",
    "supported_claims": [
      "Reports orbital Bose–Einstein condensate production in CAL."
    ],
    "limitations": [
      "No artificial-intelligence claim is established.",
      "Figure 4g units corrected from mm to micrometres; not used for quantitative claims here."
    ],
    "source_locator": "Abstract and author contributions; correction DOI 10.1038/s41586-020-2517-0",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "582",
    "issue": "7811",
    "pages_or_article": "193-197",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "correction": {
      "doi": "10.1038/s41586-020-2517-0",
      "url": "https://www.nature.com/articles/s41586-020-2517-0",
      "content": "Figure 4g vertical-axis units corrected from millimetres to micrometres.",
      "access_level": "full correction text via publisher search index",
      "effect_on_used_claim": "none; no quantitative plot claim used"
    },
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_aveline2020",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/53",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_aveline2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS cold-atom observations",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/6",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_7"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/15",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_16"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Bose–Einstein condensate production and observation",
      "claim_limit": [
        "No artificial-intelligence claim is established.",
        "Figure 4g units corrected from mm to micrometres; not used for quantitative claims here."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_williams2024",
    "citekey": "orb_williams2024",
    "title": "Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station",
    "authors": [
      "Jason R. Williams",
      "Charles A. Sackett",
      "Holger Ahlers",
      "David C. Aveline",
      "Patrick Boegel",
      "Sofia Botsi",
      "Eric Charron",
      "Ethan R. Elliott",
      "Naceur Gaaloul",
      "Enno Giese",
      "Waldemar Herr",
      "James R. Kellogg",
      "James M. Kohel",
      "Norman E. Lay",
      "Matthias Meister",
      "Gabriel Müller",
      "Holger Müller",
      "Kamal Oudrhiri",
      "Leah Phillips",
      "Annie Pichery",
      "Ernst M. Rasel",
      "Albert Roura",
      "Matteo Sbroscia",
      "Wolfgang P. Schleich",
      "Christian Schneider",
      "Christian Schubert",
      "Bejoy Sen",
      "Robert J. Thompson",
      "Nicholas P. Bigelow"
    ],
    "year": 2024,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-024-50585-6",
    "url": "https://www.nature.com/articles/s41467-024-50585-6",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ISS_CAL",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS Cold Atom Lab",
    "data_location": "ISS atom-interferometry measurements",
    "computation_location": "remote operation from ground; onboard sequence execution",
    "action_location": "ISS",
    "scientific_function": "atom interferometry and assessment of ISS disturbances",
    "physical_action": "cold-atom manipulation; astronaut replacement of science module",
    "human_role": "ground-operated experiments and astronaut hardware intervention",
    "supported_claims": [
      "Demonstrates orbital atom interferometry and documents astronaut replacement of the science module."
    ],
    "limitations": [
      "AI abbreviates atom interferometer in this article, not artificial intelligence."
    ],
    "source_locator": "Results and Methods, science-module replacement",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "15",
    "issue": "1",
    "pages_or_article": "6414",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_williams2024",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/54",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_williams2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS atom-interferometry measurements",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/6",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_7"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/10",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_11"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/11",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_12"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: atom interferometry and assessment of ISS disturbances",
      "claim_limit": [
        "AI abbreviates atom interferometer in this article, not artificial intelligence."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_anton2024",
    "citekey": "orb_anton2024",
    "title": "Review and experimental benchmarking of machine learning algorithms for efficient optimization of cold atom experiments",
    "authors": [
      "Oliver Anton",
      "Victoria A Henderson",
      "Elisa Da Ros",
      "Ivan Sekulic",
      "Sven Burger",
      "Philipp-Immanuel Schneider",
      "Markus Krutzik"
    ],
    "year": 2024,
    "venue": "Machine Learning: Science and Technology",
    "doi": "10.1088/2632-2153/ad3cb6",
    "url": "https://inspirehep.net/files/0c36d0b6693347513af273b1a1623d8a",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author manuscript",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ground_cold_atom_optimizer_benchmark",
    "evidence_role": "transfer",
    "validation_environment": "terrestrial cold-atom hardware",
    "data_location": "ground cold-atom experiment",
    "computation_location": "ground optimizer connected to experiment",
    "action_location": "ground laboratory",
    "scientific_function": "benchmarking experimental parameter optimization",
    "physical_action": "electronic adjustment of cold-atom experimental parameters",
    "human_role": "investigators choose objectives, parameters and algorithms",
    "supported_claims": [
      "Benchmarks optimizers on physical cold-atom experiments, including noise and computational overhead."
    ],
    "limitations": [
      "Space transfer is prospective; the experiment is terrestrial."
    ],
    "source_locator": "Experimental benchmark and discussion",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "5",
    "issue": "2",
    "pages_or_article": "025022",
    "ai_closed_loop": "ground physical experimental optimization demonstrated",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_anton2024",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/55",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_anton2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ground cold-atom experiment",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/1",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_2"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/13",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_14"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: benchmarking experimental parameter optimization",
      "claim_limit": [
        "Space transfer is prospective; the experiment is terrestrial."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_wigley2016",
    "citekey": "orb_wigley2016",
    "title": "Fast machine-learning online optimization of ultra-cold-atom experiments",
    "authors": [
      "P. B. Wigley",
      "P. J. Everitt",
      "A. van den Hengel",
      "J. W. Bastian",
      "M. A. Sooriyabandara",
      "G. D. McDonald",
      "K. S. Hardman",
      "C. D. Quinlivan",
      "P. Manju",
      "C. C. N. Kuhn",
      "I. R. Petersen",
      "A. N. Luiten",
      "J. J. Hope",
      "N. P. Robins",
      "M. R. Hush"
    ],
    "year": 2016,
    "venue": "Scientific Reports",
    "doi": "10.1038/srep25890",
    "url": "https://www.nature.com/articles/srep25890",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ground_BEC_online_optimizer",
    "evidence_role": "transfer",
    "validation_environment": "terrestrial ultracold-atom experiment",
    "data_location": "ground absorption imaging and experimental outcomes",
    "computation_location": "ground model-based optimizer",
    "action_location": "ground laboratory",
    "scientific_function": "online experimental optimization",
    "physical_action": "adjustment of evaporative-cooling sequences",
    "human_role": "researchers define controls and cost; algorithm proposes trials",
    "supported_claims": [
      "Learns from successive physical experiments to optimize ultracold-atom production using fixed apparatus."
    ],
    "limitations": [
      "Ground demonstration; objective validity and handling of failed atom-cloud measurements remain part of the protocol."
    ],
    "source_locator": "Results and Methods",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "6",
    "issue": "1",
    "pages_or_article": "25890",
    "ai_closed_loop": "ground physical experimental optimization demonstrated",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_wigley2016",
    "additional_extractions": [
      {
        "id": "grd_wigley2016",
        "citekey": "grd_wigley2016",
        "title": "Fast machine-learning online optimization of ultra-cold-atom experiments",
        "authors": [
          "P. B. Wigley",
          "P. J. Everitt",
          "A. van den Hengel",
          "J. W. Bastian",
          "M. A. Sooriyabandara",
          "G. D. McDonald",
          "K. S. Hardman",
          "C. D. Quinlivan",
          "P. Manju",
          "C. C. N. Kuhn",
          "I. R. Petersen",
          "A. N. Luiten",
          "J. J. Hope",
          "N. P. Robins",
          "M. R. Hush"
        ],
        "year": 2016,
        "venue": "Scientific Reports",
        "doi": "10.1038/srep25890",
        "url": "https://doi.org/10.1038/srep25890",
        "source_type": "peer_reviewed_original",
        "access_level": "full_text_selected_sections",
        "domain": "ultracold atoms",
        "system_id": "BEC_optimization",
        "evidence_role": "transfer",
        "validation_environment": "ground hardware",
        "data_location": "Ground laboratory; reported measurements or experimental records",
        "computation_location": "Not specified in inspected source",
        "action_location": "Ground laboratory",
        "scientific_function": "Machine learning optimizes a fixed ultracold-atom experiment without general sample manipulation.",
        "physical_action": "Adjust evaporation/control parameters",
        "human_role": "Humans prepare apparatus and optimization objective",
        "supported_claims": [
          "Machine learning optimizes a fixed ultracold-atom experiment without general sample manipulation."
        ],
        "limitations": [
          "Bounded parameter optimization; no spacecraft implementation established by this source."
        ],
        "source_locator": "PMC4867626: online optimization and comparisons",
        "decision": {
          "status": "include",
          "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
        },
        "retrieval_date": "2026-10-25",
        "record_group": "ground",
        "canonical_citekey": "orb_wigley2016"
      }
    ],
    "cited_in": [
      "03b_orbital_physics.tex",
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/56",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_wigley2016"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ground absorption imaging and experimental outcomes",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/36",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/34",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/36",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/34",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/1",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_2"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/13",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_14"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: online experimental optimization",
      "claim_limit": [
        "Ground demonstration; objective validity and handling of failed atom-cloud measurements remain part of the protocol."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_aumaitre2018",
    "citekey": "orb_aumaitre2018",
    "title": "An instrument for studying granular media in low-gravity environment",
    "authors": [
      "S. Aumaître",
      "R. P. Behringer",
      "A. Cazaubiel",
      "E. Clément",
      "J. Crassous",
      "D. J. Durian",
      "E. Falcon",
      "S. Fauve",
      "D. Fischer",
      "A. Garcimartín",
      "Y. Garrabos",
      "M. Hou",
      "X. Jia",
      "C. Lecoutre",
      "S. Luding",
      "D. Maza",
      "M. Noirhomme",
      "E. Opsomer",
      "F. Palencia",
      "T. Pöschel",
      "J. Schockmel",
      "M. Sperl",
      "R. Stannarius",
      "N. Vandewalle",
      "P. Yu"
    ],
    "year": 2018,
    "venue": "Review of Scientific Instruments",
    "doi": "10.1063/1.5034061",
    "url": "https://research.utwente.nl/en/publications/an-instrument-for-studying-granular-media-in-low-gravity-environm/",
    "source_type": "peer-reviewed research article",
    "access_level": "institutional abstract and indexed author-PDF excerpts",
    "domain": "soft matter/granular gases",
    "system_id": "VIPGran_PF",
    "evidence_role": "supporting_automation",
    "validation_environment": "parabolic-flight apparatus",
    "data_location": "granular-media imagery in low gravity",
    "computation_location": "dedicated apparatus control; exact computation location not reported",
    "action_location": "parabolic flight",
    "scientific_function": "controlled investigation of granular matter",
    "physical_action": "driven pistons, interchangeable cells, bead feeding and imaging",
    "human_role": "experiment preparation and campaign management",
    "supported_claims": [
      "VIPGran provides modular automation for low-gravity granular-media experiments."
    ],
    "limitations": [
      "Flight apparatus is distinct from later simulation-only ML work; autonomy beyond the described controls is not established."
    ],
    "source_locator": "Sections II.D and II.G; institutional abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "89",
    "issue": "7",
    "pages_or_article": "075103",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_aumaitre2018",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/57",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_aumaitre2018"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "granular-media imagery in low gravity",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/16",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_17"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: controlled investigation of granular matter",
      "claim_limit": [
        "Flight apparatus is distinct from later simulation-only ML work; autonomy beyond the described controls is not established."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_murphy2016",
    "citekey": "orb_murphy2016",
    "title": "Direct observation of spatially isothermal equiaxed solidification of an Al–Cu alloy in microgravity on board the MASER 13 sounding rocket",
    "authors": [
      "A.G. Murphy",
      "R.H. Mathiesen",
      "Y. Houltz",
      "J. Li",
      "C. Lockowandt",
      "K. Henriksson",
      "N. Melville",
      "D.J. Browne"
    ],
    "year": 2016,
    "venue": "Journal of Crystal Growth",
    "doi": "10.1016/j.jcrysgro.2016.08.054",
    "url": "https://researchrepository.ucd.ie/entities/publication/cca497e3-4bbf-4e81-9845-526c5d5ec793",
    "source_type": "peer-reviewed research article",
    "access_level": "author-institution abstract",
    "domain": "materials/solidification",
    "system_id": "XRMON_MASER13_2015",
    "evidence_role": "supporting_automation",
    "validation_environment": "MASER 13 sounding rocket",
    "data_location": "flight Al–Cu X-ray solidification sequence",
    "computation_location": "not reported in accessed abstract",
    "action_location": "sounding rocket",
    "scientific_function": "direct observation of equiaxed solidification",
    "physical_action": "spatially isothermal solidification and radiography",
    "human_role": "planned experimental campaign",
    "supported_claims": [
      "Reports direct X-ray observation of equiaxed Al–Cu solidification during MASER 13."
    ],
    "limitations": [
      "Precursor experiment to later ML reanalysis; no onboard ML demonstrated."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "454",
    "issue": "not reported",
    "pages_or_article": "96-104",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_murphy2016",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/58",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_murphy2016"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "flight Al–Cu X-ray solidification sequence",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/16",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_17"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/18",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_19"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: direct observation of equiaxed solidification",
      "claim_limit": [
        "Precursor experiment to later ML reanalysis; no onboard ML demonstrated."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_mudawar2025pressure",
    "citekey": "orb_mudawar2025pressure",
    "title": "Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush",
      "Mohammad M. Hasan",
      "Henry K. Nahra",
      "R. Balasubramaniam",
      "Jeffrey R. Mackey"
    ],
    "year": 2025,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2024.126593",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2025/2025-04.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author-hosted PDF",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "core_ai",
    "validation_environment": "ISS measurements and offline prediction",
    "data_location": "ISS FBCE pressure-drop dataset",
    "computation_location": "ground ANN/model comparison",
    "action_location": "ISS original campaign; no learned physical action reported",
    "scientific_function": "pressure-drop prediction and comparison with correlations",
    "physical_action": "flow-boiling measurements",
    "human_role": "investigators build and evaluate models",
    "supported_claims": [
      "ANNs and conventional models are compared for pressure drop in ISS microgravity flow boiling."
    ],
    "limitations": [
      "Extends analysis targets from a shared experimental lineage, not an additional AI flight deployment."
    ],
    "source_locator": "Experimental database and ANN sections",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "240",
    "issue": "not reported",
    "pages_or_article": "126593",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2025pressure",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/59",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_mudawar2025pressure"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS FBCE pressure-drop dataset",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/16",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_17"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/17",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_18"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/18",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_19"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: pressure-drop prediction and comparison with correlations",
      "claim_limit": [
        "Extends analysis targets from a shared experimental lineage, not an additional AI flight deployment."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_mudawar2024instability",
    "citekey": "orb_mudawar2024instability",
    "title": "Two-phase flow instabilities during microgravity flow boiling onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush",
      "Mohammad M. Hasan",
      "Henry K. Nahra",
      "R. Balasubramaniam",
      "Jeffrey R. Mackey"
    ],
    "year": 2024,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2024.126102",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-15.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and indexed author-PDF excerpts",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS flow-boiling experiments",
    "data_location": "ISS pressure and high-speed visualization",
    "computation_location": "investigator analysis; exact hardware not reported",
    "action_location": "ISS",
    "scientific_function": "characterization of two-phase flow instabilities",
    "physical_action": "additional measurements with enhanced acquisition settings",
    "human_role": "investigators design follow-up measurements",
    "supported_claims": [
      "Characterizes condensation/backflow instabilities and targeted additional measurements on ISS."
    ],
    "limitations": [
      "Physical instability is not itself equipment failure; no AI-driven reconfiguration is demonstrated."
    ],
    "source_locator": "Abstract and experimental acquisition discussion",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "234",
    "issue": "not reported",
    "pages_or_article": "126102",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2024instability",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/60",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_mudawar2024instability"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS pressure and high-speed visualization",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/17",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_18"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/18",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_19"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: characterization of two-phase flow instabilities",
      "claim_limit": [
        "Physical instability is not itself equipment failure; no AI-driven reconfiguration is demonstrated."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_viardin2022",
    "citekey": "orb_viardin2022",
    "title": "Automatic detection of equiaxed dendrites using computer vision neural networks",
    "authors": [
      "A. Viardin",
      "K. Nöth",
      "M. Torabi Rad",
      "L. Sturz"
    ],
    "year": 2022,
    "venue": "arXiv",
    "doi": "10.48550/arXiv.2207.07428",
    "url": "https://arxiv.org/abs/2207.07428",
    "source_type": "preprint",
    "access_level": "full text, arXiv preprint",
    "domain": "materials/solidification",
    "system_id": "MEDI2_TEXUS55_2018",
    "evidence_role": "core_ai",
    "validation_environment": "TEXUS 55 sounding-rocket observations plus phase-field synthetic training",
    "data_location": "transparent-alloy flight images and synthetic dendrites",
    "computation_location": "ground training/analysis",
    "action_location": "sounding rocket supplies data; no AI actuation reported",
    "scientific_function": "object detection of equiaxed dendrites",
    "physical_action": "experimental solidification imaging",
    "human_role": "manual artifact removal and training-data design",
    "supported_claims": [
      "Synthetic phase-field imagery trains a neural detector applied to experimental dendrite images."
    ],
    "limitations": [
      "Small dendrites, packed regions and thermocouple artifacts challenge detection.",
      "Preprint; no in-flight scientific decision loop."
    ],
    "source_locator": "Sections 2 and 5.3",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "not applicable",
    "issue": "not applicable",
    "pages_or_article": "not applicable",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "eprint": "2207.07428",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_viardin2022",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/61",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_viardin2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "transparent-alloy flight images and synthetic dendrites",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/12",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_13"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: object detection of equiaxed dendrites",
      "claim_limit": [
        "Small dendrites, packed regions and thermocouple artifacts challenge detection.",
        "Preprint; no in-flight scientific decision loop."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_deng2001",
    "citekey": "orb_deng2001",
    "title": "A Study on Microgravity and Combustion Temperature Change",
    "authors": [
      "Minghua Deng",
      "Weicheng Fan",
      "Guangxuan Liao",
      "Qing'an Wang",
      "Jian Wang",
      "Xiaoyi Li",
      "Liping Shen",
      "Qingtang Zeng"
    ],
    "year": 2001,
    "venue": "Fire Safety Science",
    "doi": null,
    "url": "https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract, Chinese",
    "domain": "combustion/microgravity fluctuations",
    "system_id": "parabolic_combustion_temperature_2001",
    "evidence_role": "core_ai",
    "validation_environment": "parabolic-flight combustion experiment",
    "data_location": "parabolic-flight microgravity and combustion-temperature data",
    "computation_location": "not reported in accessed abstract",
    "action_location": "parabolic flight original experiment; no learned action reported",
    "scientific_function": "neural-network time-series analysis",
    "physical_action": "combustion measurements under fluctuating gravity",
    "human_role": "not reported in accessed abstract",
    "supported_claims": [
      "Early neural-network study relates microgravity fluctuations to combustion-temperature changes."
    ],
    "limitations": [
      "Only abstract verified; model details and computing location cannot be inferred.",
      "Publisher DOI field is a placeholder and was not copied."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "10",
    "issue": "1",
    "pages_or_article": "39–42",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "authors_original": [
      "邓名华",
      "范维澄",
      "廖光煊",
      "王清安",
      "汪箭",
      "李晓艺",
      "沈力平",
      "曾庆堂"
    ],
    "language": "Chinese; title supplied by journal; author names transliterated",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_deng2001",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/62",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_deng2001"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "parabolic-flight microgravity and combustion-temperature data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "unknown"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/3",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_4"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/10",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_11"
        },
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/11",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_12"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: neural-network time-series analysis",
      "claim_limit": [
        "Only abstract verified; model details and computing location cannot be inferred.",
        "Publisher DOI field is a placeholder and was not copied."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "orb_xu2026",
    "citekey": "orb_xu2026",
    "title": "Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection",
    "authors": [
      "Minghui Xu",
      "Chaoyi Zhou",
      "Aaron P. Cecil",
      "Xi Liu",
      "Siyu Huang",
      "Yuhao Xu"
    ],
    "year": 2026,
    "venue": "arXiv",
    "doi": "10.48550/arXiv.2607.16587",
    "url": "https://arxiv.org/abs/2607.16587",
    "source_type": "preprint",
    "access_level": "full text, arXiv preprint",
    "domain": "combustion/droplets",
    "system_id": "ISS_FLEX2_MDCA",
    "evidence_role": "core_ai",
    "validation_environment": "analysis of ISS FLEX-2 experimental images",
    "data_location": "ISS droplet-combustion imagery",
    "computation_location": "ground image processing",
    "action_location": "ISS original experiments; no AI-driven action reported",
    "scientific_function": "flame-diameter measurement by prompted segmentation",
    "physical_action": "original droplet generation, ignition and imaging",
    "human_role": "manual reference measurements; investigators configure model pipeline",
    "supported_claims": [
      "SAM 2 with automatic prompts and geometric fitting extracts droplet-flame diameters from ISS imagery."
    ],
    "limitations": [
      "Preprint; image segmentation is offline measurement, not in-orbit experimental selection.",
      "Visible flame contours do not represent all combustion states."
    ],
    "source_locator": "Sections 2–4",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "not applicable",
    "issue": "not applicable",
    "pages_or_article": "not applicable",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "eprint": "2607.16587",
    "first_online_date": "2026-07-18",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_xu2026",
    "cited_in": [
      "03b_orbital_physics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/63",
    "source_extraction_ref": {
      "file": "orbital_physics_records.json",
      "citekey": "orb_xu2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS droplet-combustion imagery",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "orbital_physics_search_log.json",
          "json_pointer": "/searches/4",
          "link_basis": "exact_source_identifier_in_retained_search_results; not proof of first discovery",
          "query_id": "orb_search_5"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: flame-diameter measurement by prompted segmentation",
      "claim_limit": [
        "Preprint; image segmentation is offline measurement, not in-orbit experimental selection.",
        "Visible flame contours do not represent all combustion states."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_francis2017",
    "citekey": "pln_francis2017",
    "title": "AEGIS autonomous targeting for ChemCam on Mars Science Laboratory: Deployment and results of initial science team use",
    "authors": [
      "R. Francis",
      "T. Estlin",
      "G. Doran",
      "S. Johnstone",
      "D. Gaines",
      "V. Verma",
      "M. Burl",
      "J. Frydenvang",
      "S. Montaño",
      "R. C. Wiens",
      "S. Schaffer",
      "O. Gasnault",
      "L. DeFlores",
      "D. L. Blaney",
      "B. Bornstein"
    ],
    "year": 2017,
    "venue": "Science Robotics 2(7), eaan4582",
    "doi": "10.1126/scirobotics.aan4582",
    "url": "https://doi.org/10.1126/scirobotics.aan4582",
    "source_type": "peer-reviewed article",
    "access_level": "Article bibliographic record and abstract; NASA/JPL project description read in full. Publisher DOI full-text open returned 403.",
    "domain": "planetary in situ science",
    "system_id": "AEGIS-Curiosity",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "Onboard image processing and targeting; ground scientists set profiles and review results",
    "action_location": "Mars surface",
    "scientific_function": "Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity",
    "physical_action": "Point ChemCam at selected rocks and acquire follow-up laser/spectroscopic measurements",
    "human_role": "Scientists specify target properties and broader investigation priorities; mission team retains oversight",
    "supported_claims": [
      "Onboard science autonomy can fill the post-drive interval before Earth receives imagery and returns a targeting plan. Reported first-year preferred-target selection exceeded 93%, versus approximately 24% expected from blind targeting."
    ],
    "limitations": [
      "The preferred-target metric is not a general scientific-discovery accuracy metric. Scientists specify target profiles and scientific priorities. AEGIS does not autonomously formulate open-ended hypotheses or execute arbitrary physical experiments."
    ],
    "source_locator": "Publisher abstract at https://doi.org/10.1126/scirobotics.aan4582 ; NASA/JPL AEGIS project description https://ai.jpl.nasa.gov/public/projects/aegis/ (Curiosity use and target selection). Passage-level location of the percentage comparison was not retained in the earlier audit.",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_francis2017",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_francis2017",
    "cited_in": [
      "01_introduction.tex",
      "02_environment.tex",
      "04_planetary.tex",
      "04b_comparison.tex"
    ],
    "baseline_or_comparator": "Approximately24% expected preferred-material targeting without intelligent targeting",
    "scientific_outcome": "Preferred-material selection exceeded93% over reported2.5km traverse; selected observations produced geochemical measurements",
    "metric_boundary": "Target-profile agreement, not discovery accuracy or general comparison with fully informed human targeting",
    "access_update": "Original abstract freshly checked throughPubMed; publisher DOI403. Routine Perseverance extension cited separately viarev_aegis_status2026.",
    "revision_change_reason": "Add original empirical baseline with correct metric definition.",
    "revision_source_url": "https://pubmed.ncbi.nlm.nih.gov/33157897/",
    "raw_record_ref": "raw_v3/literature_matrix.json#/64",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_francis2017"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Mars surface",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "article_abstract_and_official_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "onboard software, with ground-developed representation/rules",
      "scientific_decision": "bounded onboard choice within scientist-defined objectives",
      "physical_execution": "spacecraft instrument",
      "intervention_recovery": "unknown/not established by this record"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity",
      "claim_limit": [
        "The preferred-target metric is not a general scientific-discovery accuracy metric. Scientists specify target profiles and scientific priorities. AEGIS does not autonomously formulate open-ended hypotheses or execute arbitrary physical experiments."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_lawson2025",
    "citekey": "pln_lawson2025",
    "title": "Adaptive sampling with PIXL on the Mars Perseverance rover",
    "authors": [
      "Peter R. Lawson",
      "Tanya V. Kizovski",
      "Michael M. Tice",
      "Benton C. Clark III",
      "Scott J. VanBommel",
      "David R. Thompson",
      "Lawrence A. Wade",
      "Robert W. Denise",
      "Christopher M. Heirwegh",
      "W. Timothy Elam",
      "Mariek E. Schmidt",
      "Yang Liu",
      "Abigail C. Allwood",
      "Martin S. Gilbert",
      "Benjamin J. Bornstein"
    ],
    "year": 2025,
    "venue": "Icarus 429, 116433",
    "doi": "10.1016/j.icarus.2024.116433",
    "url": "https://doi.org/10.1016/j.icarus.2024.116433",
    "source_type": "peer-reviewed article",
    "access_level": "author full-text HTML rechecked2026-10-26",
    "domain": "planetary in situ science",
    "system_id": "PIXL",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "Onboard spectrum assessment and dwell selection; rules trained/designed and checked on Earth",
    "action_location": "Mars surface",
    "scientific_function": "Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars",
    "physical_action": "Allocate longer PIXL X-ray fluorescence integration at selected raster points",
    "human_role": "Scientists specify objectives and retain mission oversight",
    "supported_claims": [
      "Onboard spectra are compared with scientist-defined trigger rules, including rules derived by machine learning, to select longer integrations at interesting compositions. This links chemical interpretation to a real-time instrument action and improves selected measurement signal-to-noise."
    ],
    "limitations": [
      "Mineral-specific benefits: carbonate scans showed little compositional gain in analyzed set.",
      "SomeCu-rule triggers caused by diffraction; finite long-dwell budget can prevent later triggers.",
      "Ground rule construction and updates; no onboard retraining demonstrated."
    ],
    "source_locator": "§1.2,§3.5,§5.2–5.6,Table7",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_lawson2025",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_lawson2025",
    "cited_in": [
      "01_introduction.tex",
      "02_environment.tex",
      "04_planetary.tex",
      "04b_comparison.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "ai_method": "Ground-built linear classifiers/compositional thresholds on spectral pseudo-intensities, evaluated onboard to trigger long dwell",
    "scientific_outcome": "Short-plus-long dwell comparisons revised some phosphate major-element estimates and removed spurious elemental detections",
    "baseline_or_comparator": "Short-dwell versus combined short/long-dwell spectra for same measured regions",
    "revision_change_reason": "Replace possible spectral benefit with measured scientific-interpretation gains and context-specific limits.",
    "revision_source_url": "https://arxiv.org/html/2405.14471v1",
    "raw_record_ref": "raw_v3/literature_matrix.json#/65",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_lawson2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Mars surface",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "onboard software, with ground-developed representation/rules",
      "scientific_decision": "bounded onboard choice within scientist-defined objectives",
      "physical_execution": "spacecraft instrument",
      "intervention_recovery": "unknown/not established by this record"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "v4_recheck_scope": "2026-10-26: author preprint abstract and table of contents reopened to verify the adaptive action and section locators; no claim of rereading all results.",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars",
      "claim_limit": [
        "Mineral-specific benefits: carbonate scans showed little compositional gain in analyzed set.",
        "SomeCu-rule triggers caused by diffraction; finite long-dwell budget can prevent later triggers.",
        "Ground rule construction and updates; no onboard retraining demonstrated."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_eels2024",
    "citekey": "rob_eels2024",
    "title": "EELS: Autonomous snake-like robot with task and motion planning capabilities for ice world exploration",
    "authors": [
      "Tiago S. Vaquero",
      "Guglielmo Daddi",
      "Rohan Thakker",
      "Michael Paton",
      "Ashkan Jasour",
      "Marlin P. Strub",
      "others"
    ],
    "year": 2024,
    "venue": "Science Robotics 9(88), eadh8332",
    "doi": "10.1126/scirobotics.adh8332",
    "url": "https://doi.org/10.1126/scirobotics.adh8332",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher indexed full-text architecture and results sections, PubMed metadata, and NASA/JPL project page checked.",
    "domain": "space robotics for scientific workflows",
    "system_id": "EELS",
    "evidence_role": "transfer",
    "validation_environment": "Earth ice and terrain analogues",
    "data_location": "Earth ice and terrain analogues",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Earth ice and terrain analogues",
    "scientific_function": "Risk-aware task and motion planning for an articulated snake robot intended for icy-world exploration",
    "physical_action": "Articulated locomotion and sensing/relocalization in Earth ice/terrain tests",
    "human_role": "Ground test and engineering team defines trials; detailed human intervention schedule not retained",
    "supported_claims": [
      "Physical analogue tests demonstrate planning that trades locomotion against information-gathering/relocalization when exteroceptive sensing fails, relevant to maintaining access to scientific sites under uncertainty."
    ],
    "limitations": [
      "Ground/analogue capability demonstration, not a flown Enceladus mission and not yet autonomous astrobiological discovery. Use as enabling physical autonomy, not as a completed AI4S loop."
    ],
    "source_locator": "Publisher indexed Architecture/Results portions (prior audit); JPL system description https://robotics.jpl.nasa.gov/how-we-do-it/systems/exobiology-extant-life-surveyor-eels/ . Exact publisher paragraph locations were not retained.",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_vaquero2024",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_eels2024",
    "cited_in": [
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/66",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_eels2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Earth ice and terrain analogues",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "partly_known"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Risk-aware task and motion planning for an articulated snake robot intended for icy-world exploration",
      "claim_limit": [
        "Ground/analogue capability demonstration, not a flown Enceladus mission and not yet autonomous astrobiological discovery. Use as enabling physical autonomy, not as a completed AI4S loop."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_eo12005",
    "citekey": "pln_eo12005",
    "title": "Using Autonomy Flight Software to Improve Science Return on Earth Observing One",
    "authors": [
      "Steve Chien",
      "Rob Sherwood",
      "Daniel Tran",
      "Benjamin Cichy",
      "Gregg Rabideau",
      "Rebecca Castano",
      "Ashley Davis",
      "Dan Mandl",
      "Stuart Frye",
      "Bruce Trout",
      "Seth Shulman",
      "Darrell Boyer"
    ],
    "year": 2005,
    "venue": "Journal of Aerospace Computing, Information, and Communication 2(4), 196–216",
    "doi": "10.2514/1.12923",
    "url": "https://doi.org/10.2514/1.12923",
    "source_type": "peer-reviewed article",
    "access_level": "NASA/JPL-hosted full paper opened and relevant architecture, operations and constraints sections read.",
    "domain": "planetary in situ science",
    "system_id": "EO1-ASE",
    "evidence_role": "background",
    "validation_environment": "Earth orbit",
    "data_location": "Earth orbit",
    "computation_location": "Onboard EO-1 with ground-specified goals",
    "action_location": "Earth orbit",
    "scientific_function": "EO-1 Autonomous Sciencecraft Experiment (ASE): onboard event detection, CASPER planning, and robust execution",
    "physical_action": "Acquire revised Earth observations within the spacecraft instrument action space",
    "human_role": "Ground operators supply goals/models and oversee a bounded flight system",
    "supported_claims": [
      "Demonstrates a closed observation-response loop: science imagery triggers revised observing goals, planning schedules follow-up observations, and execution responds to runtime uncertainty. Cases include thermal events, flooding, ice changes, and cloud screening."
    ],
    "limitations": [
      "Task-specific science algorithms and a modeled spacecraft action space; not open-ended experimental discovery. The paper explicitly uses a layered architecture with redundant safety constraints, so earlier autonomy must not be described as merely blind fixed scripts."
    ],
    "source_locator": "JPL author-hosted PDF https://ai.jpl.nasa.gov/public/documents/papers/chien-JACIC2005-UsingAutonomy.pdf ; prior architecture/operations/constraints assessment retained. Independent v4 methods review checked printed pp. 196 and 199 (abstract/introduction and spacecraft/processor description); see revision/prior_v4_review/methods_and_delivery_review.txt. No new full-paper reread is claimed in v5.",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_chien2005",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_eo12005",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/67",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_eo12005"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Earth orbit",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Restored the empirical Earth-orbit/onboard workflow preserved in raw_v3 and confirmed by the independent v4 methods review (printed pp. 196 and 199). Background is this review's historical-comparison purpose, not the publication type; it does not erase experimental locations or actors.",
    "normalization_notes": [
      "R4: evidence_role remains background; source_type remains peer-reviewed article.",
      "Source access provenance is inherited from the prior extraction and independent v4 review, not represented as a fresh v5 full-paper assessment."
    ],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "M: onboard science-image analysis within the programmed task",
      "scientific_decision": "H+M: ground-specified goals/models; onboard science triggers and CASPER planning within those bounds",
      "physical_execution": "M: spacecraft instruments acquire revised Earth observations",
      "intervention_recovery": "M: bounded execution responds to runtime uncertainty; H: ground mission oversight. Physical repair is not established by this record."
    },
    "phase_note": "Historical EO-1/ASE flight comparison: orbital image collection, onboard analysis/planning/execution, and ground goal/model definition and oversight. Its background use here does not make these flight phases not applicable.",
    "locator_status": "prior_extraction_plus_independent_v4_review_page_check; no_new_v5_fullpaper_read",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: EO-1 Autonomous Sciencecraft Experiment (ASE): onboard event detection, CASPER planning, and robust execution",
      "claim_limit": [
        "Task-specific science algorithms and a modeled spacecraft action space; not open-ended experimental discovery. The paper explicitly uses a layered architecture with redundant safety constraints, so earlier autonomy must not be described as merely blind fixed scripts."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_isaac2025",
    "citekey": "rob_isaac2025",
    "title": "Integration and Autonomy for Intra-Vehicular Robots: Results of the ISAAC Project",
    "authors": [
      "Trey Smith",
      "Maria Bualat",
      "Brian Coltin",
      "Abiola Akanni",
      "Oleg Alexandrov",
      "Shaun Azimi",
      "Laura Barron",
      "J Benton",
      "Janette Garcia",
      "Jodi Graf",
      "Kathryn Hamilton",
      "Brian Kempa",
      "Evan Laske",
      "Marina Moreira",
      "Robert Morris",
      "Nicole Ortega",
      "Connor Rainen",
      "Jonathan Rogers",
      "Misha Savchenko",
      "Khaled Sharif",
      "Ryan Soussan",
      "Emma Zemler"
    ],
    "year": 2025,
    "venue": "International Space Station Research and Development Conference, Seattle, 28-31 July 2025",
    "doi": null,
    "url": "https://ntrs.nasa.gov/citations/20250003945",
    "source_type": "Two-page conference extended abstract; NTRS records NASA Peer Committee technical review",
    "access_level": "Full text reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "ISAAC",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin and separately simulated manipulation",
    "data_location": "ISS robot sensors and synthetic telemetry; separate simulated data",
    "computation_location": "ISS onboard planning and perception; separate Earth software simulation",
    "action_location": "ISS cabin and separately simulated manipulation",
    "scientific_function": "Operational state assessment enabling future experiments",
    "physical_action": "Multi-robot survey and visual inspection; cargo transfer simulated",
    "human_role": "Humans define tasks; mock anomaly supplied; physical clearance not performed",
    "supported_claims": [
      "Two Astrobees performed an onboard-planned, multi-sensor survey of two ISS modules. Astrobee/Robonaut cargo transfer was demonstrated in software simulation, not on orbit. An ISS fault-response test injected high-CO2 synthetic telemetry and inspected a mock obstructed vent; computer vision reported the obstruction. No manipulator was available to clear the obstruction."
    ],
    "limitations": [
      "Does not demonstrate autonomous scientific hypothesis generation, general laboratory manipulation or physical fault repair.; The paper says intake vent while the agency summary says exhaust vent; use neutral 'vent'."
    ],
    "source_locator": "NASA NTRS 20250003945, https://ntrs.nasa.gov/api/citations/20250003945/downloads/2025_issrdc_isaac.pdf ; p.1 Highlighted demonstrations: Autonomous state assessment and Autonomous logistics management; p.2 Integrated fault management.",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R07",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_isaac2025",
    "cited_in": [
      "04b_comparison.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/68",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_isaac2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS robot sensors and synthetic telemetry; separate simulated data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "onboard robot perception in bounded demonstrations",
      "scientific_decision": "not applicable: operational inspection, not scientific target selection",
      "physical_execution": "Astrobee in ISS; cargo manipulation separately simulated",
      "intervention_recovery": "automated inspection of mock obstruction; physical clearance not performed"
    },
    "phase_note": "Keep ISS survey, ISS synthetic-telemetry/mock-vent inspection, and software-simulated cargo transfer as separate phases. No robotic physical repair was demonstrated.",
    "locator_status": "two_page_report_rechecked_v4",
    "v4_recheck_scope": "2026-10-26: full two-page NTRS extended abstract reopened; flight inspection, simulated cargo handling and missing manipulator distinguished.",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Operational state assessment enabling future experiments",
      "claim_limit": [
        "Does not demonstrate autonomous scientific hypothesis generation, general laboratory manipulation or physical fault repair.; The paper says intake vent while the agency summary says exhaust vent; use neutral 'vent'."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_biolab",
    "citekey": "rob_biolab",
    "title": "Biolab",
    "authors": [
      "European Space Agency"
    ],
    "year": null,
    "venue": "Agency documentation",
    "doi": null,
    "url": "https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Columbus/Biolab",
    "source_type": "Agency facility description, corroborated by dated 2008 on-orbit experiment activation report",
    "access_level": "HTML bodies reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Biolab",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin",
    "data_location": "ISS cabin",
    "computation_location": "onboard and ground support",
    "action_location": "ISS cabin",
    "scientific_function": "Biological experiment automation",
    "physical_action": "Dedicated handling and diagnostics",
    "human_role": "Crew loads containers; ground telescience",
    "supported_claims": [
      "Biolab launched with Columbus in 2008; ESA reported WAICO activation on orbit that February. ESA describes crew loading followed by automatic processing, onboard centrifuge controls and a handling mechanism transporting samples to diagnostics. Ground scientists can participate through teleoperations."
    ],
    "limitations": [
      "The facility description is not a per-action flight validation log of every handling capability.; Crew loading, ground operations and experiment-specific containers distinguish it from general-purpose embodied scientific autonomy."
    ],
    "source_locator": "ESA Biolab facility page https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Columbus/Biolab ; body description of automatic handling/diagnostics and crew loading. Operational activation corroborated by linked Plant growth experiment starts in Columbus report in prior_source_audit_extracts.json.",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R08",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_biolab",
    "cited_in": [
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/69",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_biolab"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS cabin",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Biological experiment automation",
      "claim_limit": [
        "The facility description is not a per-action flight validation log of every handling capability.; Crew loading, ground operations and experiment-specific containers distinguish it from general-purpose embodied scientific autonomy."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_biolab2013",
    "citekey": "rob_biolab2013",
    "title": "BIOLAB on the International Space Station (ISS): Facility and Experiments",
    "authors": [
      "Marianne Schuber",
      "Dieter Seibt",
      "Ralf Anken"
    ],
    "year": 2013,
    "venue": "Current Biotechnology",
    "doi": "10.2174/22115501113029990021",
    "url": "https://www.eurekaselect.com/article/54734",
    "source_type": "Journal facility paper",
    "access_level": "Publisher metadata and abstract reviewed only; full text not obtained",
    "domain": "space robotics for scientific workflows",
    "system_id": "Biolab",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin",
    "data_location": "ISS cabin",
    "computation_location": "onboard and ground support",
    "action_location": "ISS cabin",
    "scientific_function": "Biological experiment automation",
    "physical_action": "Dedicated sample handling",
    "human_role": "Crew manual work and MUSC ground control",
    "supported_claims": [
      "The flight facility combines an automated section with a section manually operated by astronauts. Samples use experiment-specific containers, and MUSC/DLR controls and monitors operations through telescience. The architecture therefore has explicit human and ground dependencies."
    ],
    "limitations": [
      "Abstract-level evidence only: do not infer experiment outcomes or measured autonomous recovery rates."
    ],
    "source_locator": "Publisher abstract https://www.eurekaselect.com/article/54734 : automated/manual sections, experiment containers and MUSC telescience. Full text was not obtained.",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R09",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_biolab2013",
    "cited_in": [
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/70",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_biolab2013"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS cabin",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Biological experiment automation",
      "claim_limit": [
        "Abstract-level evidence only: do not infer experiment outcomes or measured autonomous recovery rates."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_biolabmaintenance2022",
    "citekey": "rob_biolabmaintenance2022",
    "title": "Wunderbare Welt der Schwerkraft",
    "authors": [
      "German Aerospace Center (DLR)"
    ],
    "year": 2022,
    "venue": "Agency documentation",
    "doi": null,
    "url": "https://www.dlr.de/de/blog/archiv/2022/wunderbare-welt-der-schwerkraft",
    "source_type": "Agency operations account",
    "access_level": "Full article reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Biolab",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin",
    "data_location": "ISS cabin",
    "computation_location": "Not applicable: the cited event is human preventive maintenance, not a computational autonomy demonstration",
    "action_location": "ISS cabin",
    "scientific_function": "Maintain experimental facility",
    "physical_action": "Preventive belt replacement",
    "human_role": "Astronaut performed replacement with tools, spares and ground support",
    "supported_claims": [
      "A scheduled five-year centrifuge-drive-belt replacement required Samantha Cristoforetti, ground coordination, replacement belts and many tools. The account reports approximately a crew workday of maintenance and successful completion."
    ],
    "limitations": [
      "This is preventive maintenance, not a measured failure-recovery experiment.; It supports the need for accessible mechanisms, spares and maintenance planning; it does not establish current robot ability to perform the task."
    ],
    "source_locator": "DLR article Wunderbare Welt der Schwerkraft, 2022-06-27, https://www.dlr.de/de/blog/archiv/2022/wunderbare-welt-der-schwerkraft ; body account of centrifuge-drive-belt replacement by Samantha Cristoforetti, tools and ground coordination; prior full-body audit.",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R10",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_biolabmaintenance2022",
    "cited_in": [
      "02_environment.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/71",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_biolabmaintenance2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS cabin",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "not_applicable",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Maintain experimental facility",
      "claim_limit": [
        "This is preventive maintenance, not a measured failure-recovery experiment.; It supports the need for accessible mechanisms, spares and maintenance planning; it does not establish current robot ability to perform the task."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "id": "rob_rell",
    "citekey": "rob_rell",
    "title": "Robotic External Leak Locator",
    "authors": [
      "NASA"
    ],
    "year": null,
    "venue": "Agency documentation",
    "doi": null,
    "url": "https://www.nasa.gov/isam/robotic-external-leak-locator/",
    "source_type": "Agency hardware and completed-installation accounts",
    "access_level": "HTML bodies reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "RELL-Dextre",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS exterior",
    "data_location": "ISS exterior",
    "computation_location": "Ground teleoperation; instrument-side processing location not established in the retained account",
    "action_location": "ISS exterior",
    "scientific_function": "Infrastructure diagnosis; indirect science support",
    "physical_action": "Robotic leak survey",
    "human_role": "Ground-operated robotic instrument",
    "supported_claims": [
      "Dextre carries the remotely controlled RELL instrument to locate ammonia leaks; NASA reports successful on-orbit leak location. A spare unit was launched because commercial electronics were vulnerable to radiation. Crew installed external RiTS storage in July 2020, improving robotic tool access and reducing deployment delays."
    ],
    "limitations": [
      "Leak localization is not autonomous leak repair.; The RELL overview retains obsolete future-tense RiTS text; use the dated 2020 installation report for chronology."
    ],
    "source_locator": "NASA Robotic External Leak Locator page https://www.nasa.gov/isam/robotic-external-leak-locator/ ; remotely controlled Dextre leak survey. Dated 2020-07-21 Robot Hotel account establishes RiTS installation; see prior_source_audit_extracts.json.",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R11",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_rell",
    "cited_in": [
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/72",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_rell"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS exterior",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Infrastructure diagnosis; indirect science support",
      "claim_limit": [
        "Leak localization is not autonomous leak repair.; The RELL overview retains obsolete future-tense RiTS text; use the dated 2020 installation report for chronology."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_astrobee",
    "citekey": "rob_astrobee",
    "title": "Astrobee",
    "authors": [
      "NASA Ames Research Center"
    ],
    "year": null,
    "venue": "Agency documentation",
    "doi": null,
    "url": "https://www.nasa.gov/ames/astrobee/",
    "source_type": "Agency facility overview and milestone record",
    "access_level": "HTML body reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Astrobee",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin",
    "data_location": "ISS cabin",
    "computation_location": "onboard and ground support",
    "action_location": "ISS cabin",
    "scientific_function": "Mobile inspection and research platform",
    "physical_action": "Free flight, docking and perching",
    "human_role": "Ground and crew support",
    "supported_claims": [
      "Astrobee comprises three fan-propelled free-flying robots with cameras, sensors, docking/recharging and perching arms. It supports autonomous and remote-controlled operation and modular guest-science payloads. The robots launched in 2019; documented 2022 operations included navigation/mapping and panoramic imaging in separate modules."
    ],
    "limitations": [
      "The overview lists design goals as well as milestones; cargo transfer goals are not evidence of autonomous on-orbit logistics success.; Fan propulsion presumes cabin atmosphere and does not transfer to external vacuum."
    ],
    "source_locator": "NASA Astrobee page https://www.nasa.gov/ames/astrobee/ ; facility capabilities and dated operations milestones; prior body audit. Design goals are not per-action flight validation.",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R06",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_astrobee",
    "cited_in": [
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/73",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_astrobee"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "ISS cabin",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Mobile inspection and research platform",
      "claim_limit": [
        "The overview lists design goals as well as milestones; cargo transfer goals are not evidence of autonomous on-orbit logistics success.; Fan propulsion presumes cabin atmosphere and does not transfer to external vacuum."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_oasis2007",
    "citekey": "pln_oasis2007",
    "title": "OASIS: Onboard autonomous science investigation system for opportunistic rover science",
    "authors": [
      "Rebecca Castano",
      "Tara Estlin",
      "Robert C. Anderson",
      "Daniel M. Gaines",
      "Andres Castano",
      "Benjamin Bornstein",
      "Caroline Chouinard",
      "Michele Judd"
    ],
    "year": 2007,
    "venue": "Journal of Field Robotics 24(5), 379--397",
    "doi": "10.1002/rob.20192",
    "url": "https://onlinelibrary.wiley.com/doi/10.1002/rob.20192",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher abstract; author PDF fetch unavailable",
    "domain": "planetary in situ science",
    "system_id": "OASIS-FIDO",
    "evidence_role": "core_ai",
    "validation_environment": "Earth Mars-yard hardware",
    "data_location": "Earth Mars-yard hardware",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Earth Mars-yard hardware",
    "scientific_function": "Opportunistic science",
    "physical_action": "Rock detection, resource-checked retargeting and closer imaging",
    "human_role": "Scientists define interesting properties and resources",
    "supported_claims": [
      "A closed perception-planning-action sequence was demonstrated with FIDO at JPL."
    ],
    "limitations": [
      "This report is a ground demonstration, not deployment on Mars; no general scientific novelty metric."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_oasis2007",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/74",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_oasis2007"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Earth Mars-yard hardware",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Opportunistic science",
      "claim_limit": [
        "This report is a ground demonstration, not deployment on Mars; no general scientific novelty metric."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_aegis2012",
    "citekey": "pln_aegis2012",
    "title": "AEGIS automated science targeting for the MER Opportunity rover",
    "authors": [
      "Tara A. Estlin",
      "Benjamin J. Bornstein",
      "Daniel M. Gaines",
      "Robert C. Anderson",
      "David R. Thompson",
      "Michael Burl",
      "Rebecca Castano",
      "Michele Judd"
    ],
    "year": 2012,
    "venue": "ACM Transactions on Intelligent Systems and Technology 3(3), 1--19",
    "doi": "10.1145/2168752.2168764",
    "url": "https://doi.org/10.1145/2168752.2168764",
    "source_type": "peer-reviewed article",
    "access_level": "Bibliographic record and NASA/JPL AEGIS project account",
    "domain": "planetary in situ science",
    "system_id": "AEGIS-Opportunity",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Science target selection",
    "physical_action": "Scientist-specified autonomous imaging targets",
    "human_role": "Scientists supply target preferences",
    "supported_claims": [
      "AEGIS provided autonomous targeting on Opportunity."
    ],
    "limitations": [
      "Different rover deployments are related systems, not independent evidence for arbitrary scientific autonomy."
    ],
    "source_locator": "NASA/JPL project page https://ai.jpl.nasa.gov/public/projects/aegis/",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_aegis2012",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/75",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_aegis2012"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Mars surface",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "other_access_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Science target selection",
      "claim_limit": [
        "Different rover deployments are related systems, not independent evidence for arbitrary scientific autonomy."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_moma2022",
    "citekey": "pln_moma2022",
    "title": "Science Autonomy and Space Science: Application to the ExoMars Mission",
    "authors": [
      "Victoria Da Poian",
      "Eric Lyness",
      "Ryan Danell",
      "Xiang Li",
      "Bethany Theiling",
      "Melissa Trainer",
      "Desmond Kaplan",
      "William Brinckerhoff"
    ],
    "year": 2022,
    "venue": "Frontiers in Astronomy and Space Sciences 9, 848669",
    "doi": "10.3389/fspas.2022.848669",
    "url": "https://www.frontiersin.org/journals/astronomy-and-space-sciences/articles/10.3389/fspas.2022.848669/full",
    "source_type": "peer-reviewed article",
    "access_level": "Relevant full-text methods, evaluation and conclusions reviewed",
    "domain": "planetary in situ science",
    "system_id": "MOMA-ML",
    "evidence_role": "core_ai",
    "validation_environment": "Earth engineering-test-unit data",
    "data_location": "Earth engineering-test-unit data",
    "computation_location": "Earth",
    "action_location": "Earth engineering-test-unit data",
    "scientific_function": "Mass-spectrum filtering and matching",
    "physical_action": "No autonomous Martian physical action demonstrated",
    "human_role": "Experts inspect model outputs and choose subsequent operations",
    "supported_claims": [
      "ML methods were developed using flight-like MOMA engineering-test-unit spectra; onboard self-directed tuning is a longer-term objective."
    ],
    "limitations": [
      "Laboratory classification is not identification of extraterrestrial life or a demonstrated flight control loop."
    ],
    "source_locator": "Introduction final paragraph; Evaluation of machine learning Techniques; Conclusions",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_moma2022",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/76",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_moma2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Earth engineering-test-unit data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Mass-spectrum filtering and matching",
      "claim_limit": [
        "Laboratory classification is not identification of extraterrestrial life or a demonstrated flight control loop."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_moma2017",
    "citekey": "pln_moma2017",
    "title": "The Mars Organic Molecule Analyzer (MOMA) Instrument: Characterization of Organic Material in Martian Sediments",
    "authors": [
      "Fred Goesmann",
      "others"
    ],
    "year": 2017,
    "venue": "Astrobiology 17(6--7), 655--685",
    "doi": "10.1089/ast.2016.1551",
    "url": "https://pmc.ncbi.nlm.nih.gov/articles/PMC5685156/",
    "source_type": "peer-reviewed article",
    "access_level": "Primary full-text indexed sections",
    "domain": "planetary in situ science",
    "system_id": "MOMA",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground instrument development",
    "data_location": "Ground instrument development",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground instrument development",
    "scientific_function": "Organic molecular analysis",
    "physical_action": "Laser desorption and gas chromatography mass spectrometry with prepared samples",
    "human_role": "Mission scientists define investigations",
    "supported_claims": [
      "MOMA couples complementary analytical modes to prepared subsurface samples."
    ],
    "limitations": [
      "Instrument design paper and obsolete historical launch forecast do not establish Mars operation."
    ],
    "source_locator": "Instrument overview; sample handling description",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_moma2017",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/77",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_moma2017"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground instrument development",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Organic molecular analysis",
      "claim_limit": [
        "Instrument design paper and obsolete historical launch forecast do not establish Mars operation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_moma2024",
    "citekey": "pln_moma2024",
    "title": "NASA Trains Machine Learning Algorithm for Mars Sample Analysis",
    "authors": [
      "NASA"
    ],
    "year": 2024,
    "venue": "NASA technology article",
    "doi": null,
    "url": "https://www.nasa.gov/technology/nasa-trains-machine-learning-algorithm-for-mars-sample-analysis/",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Article body reviewed",
    "domain": "planetary in situ science",
    "system_id": "MOMA-ML",
    "evidence_role": "core_ai",
    "validation_environment": "Earth software and laboratory data",
    "data_location": "Earth software and laboratory data",
    "computation_location": "Earth",
    "action_location": "Earth software and laboratory data",
    "scientific_function": "Ground decision support",
    "physical_action": "None yet on Mars",
    "human_role": "Earth scientists interpret returned spectra and decide next operations",
    "supported_claims": [
      "The described first ML deployment is an Earth-bound computer analyzing future MOMA data, not onboard control."
    ],
    "limitations": [
      "Official explanation of intended deployment; not an experimental benchmark."
    ],
    "source_locator": "Highlights; Earth-bound computer paragraph; final quotation",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_moma2024",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/78",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_moma2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Earth software and laboratory data",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Ground decision support",
      "claim_limit": [
        "Official explanation of intended deployment; not an experimental benchmark."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_drams2021",
    "citekey": "pln_drams2021",
    "title": "Development of the Dragonfly Mass Spectrometer (DraMS) for Titan",
    "authors": [
      "Melissa G. Trainer",
      "William B. Brinckerhoff",
      "Andrej Grubisic",
      "Ryan M. Danell",
      "others"
    ],
    "year": 2021,
    "venue": "52nd Lunar and Planetary Science Conference, abstract 1532",
    "doi": null,
    "url": "https://ntrs.nasa.gov/citations/20210011122",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Two-page primary abstract full text reviewed",
    "domain": "planetary in situ science",
    "system_id": "Dragonfly-DraMS-DrACO",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground development for Titan",
    "data_location": "Ground development for Titan",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground development for Titan",
    "scientific_function": "Molecular composition and prebiotic chemistry",
    "physical_action": "Proposed drilling, pneumatic transfer, carousel and mass spectrometry",
    "human_role": "Mission scientists define science and operations",
    "supported_claims": [
      "DraMS builds on MOMA/SAM heritage while DrACO transfers fines and manages sample temperature across cold and warm zones."
    ],
    "limitations": [
      "Development results, predicted specifications and future architecture are not Titan deployment or AI-controlled discovery."
    ],
    "source_locator": "https://ntrs.nasa.gov/api/citations/20210011122/downloads/Trainer_DraMS_Update_LPSC21_1532.pdf ; Introduction and Cold Zone-Warm Zone interface",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_drams2021",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/79",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_drams2021"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground development for Titan",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Molecular composition and prebiotic chemistry",
      "claim_limit": [
        "Development results, predicted specifications and future architecture are not Titan deployment or AI-controlled discovery."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_scienceautonomy2023",
    "citekey": "pln_scienceautonomy2023",
    "title": "Toward Science Autonomy for Future NASA Missions",
    "authors": [
      "NASA Advanced Supercomputing Division"
    ],
    "year": 2023,
    "venue": "NASA SC23 research project 43",
    "doi": null,
    "url": "https://www.nas.nasa.gov/SC23/research/project43.html",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official project description",
    "domain": "planetary in situ science",
    "system_id": "MOMA-DraMS-autonomy",
    "evidence_role": "background",
    "validation_environment": "Earth computational development",
    "data_location": "Earth computational development",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Not applicable: computational/project research, prospective instrument action",
    "scientific_function": "Mass-spectrum ML research",
    "physical_action": "Not applicable: no new physical intervention established in the project overview",
    "human_role": "Researchers train algorithms",
    "supported_claims": [
      "Research targets MOMA, DraMS and ocean-world mass spectrometry."
    ],
    "limitations": [
      "Program description is not evidence of implemented flight decision authority."
    ],
    "source_locator": "Project overview",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_scienceautonomy2023",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/80",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_scienceautonomy2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Earth computational development",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "other_access_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Mass-spectrum ML research",
      "claim_limit": [
        "Program description is not evidence of implemented flight decision authority."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_astrobiology2025",
    "citekey": "pln_astrobiology2025",
    "title": "Science Autonomy using Machine Learning for Astrobiology",
    "authors": [
      "Victoria Da Poian",
      "Bethany Theiling",
      "Eric Lyness",
      "David Burtt",
      "others"
    ],
    "year": 2025,
    "venue": "arXiv:2504.00709",
    "doi": null,
    "url": "https://arxiv.org/abs/2504.00709",
    "source_type": "preprint / white paper",
    "access_level": "Author preprint abstract",
    "domain": "planetary in situ science",
    "system_id": "Astrobiology-autonomy-roadmap",
    "evidence_role": "background",
    "validation_environment": "Concept and research agenda",
    "data_location": "Not applicable: research agenda/overview",
    "computation_location": "Not applicable: no single deployed computation in this overview",
    "action_location": "Not applicable: proposed future scientific operations",
    "scientific_function": "Chemical interpretation and prioritization",
    "physical_action": "Proposed future scientific operations",
    "human_role": "Experts retain responsibility for training and validation",
    "supported_claims": [
      "The white paper identifies ML-enabled astrobiology as an autonomy research direction."
    ],
    "limitations": [
      "Recommendations, not a new flight experiment."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_astrobiology2025",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/81",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_astrobiology2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: research agenda/overview",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Chemical interpretation and prioritization",
      "claim_limit": [
        "Recommendations, not a new flight experiment."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_exomars2025",
    "citekey": "pln_exomars2025",
    "title": "The art of processing a sample on Mars",
    "authors": [
      "European Space Agency"
    ],
    "year": 2025,
    "venue": "ESA To Mars and back, 3 October 2025",
    "doi": null,
    "url": "https://blogs.esa.int/to-mars-and-back/2025/10/03/the-art-of-processing-a-sample-on-mars/",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official technical article indexed body",
    "domain": "planetary in situ science",
    "system_id": "ExoMars-SPDS",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground hardware for future Mars mission",
    "data_location": "Ground hardware for future Mars mission",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground hardware for future Mars mission",
    "scientific_function": "Mineralogical and molecular analysis",
    "physical_action": "Crushing, dosing and presentation to analytical instruments",
    "human_role": "Scientists plan investigations",
    "supported_claims": [
      "Purpose-built sample processing links a drill to a suite of instruments."
    ],
    "limitations": [
      "Description of future Rosalind Franklin capability, not Mars flight heritage."
    ],
    "source_locator": "Sample processing description",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_exomars2025",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/82",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_exomars2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground hardware for future Mars mission",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Mineralogical and molecular analysis",
      "claim_limit": [
        "Description of future Rosalind Franklin capability, not Mars flight heritage."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_sam2012",
    "citekey": "pln_sam2012",
    "title": "The Sample Analysis at Mars Investigation and Instrument Suite",
    "authors": [
      "Paul R. Mahaffy",
      "Christopher R. Webster",
      "Michel Cabane",
      "others"
    ],
    "year": 2012,
    "venue": "Space Science Reviews 170, 401--478",
    "doi": "10.1007/s11214-012-9879-z",
    "url": "https://doi.org/10.1007/s11214-012-9879-z",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher full-text indexed instrument description and metadata",
    "domain": "planetary in situ science",
    "system_id": "Curiosity-SAM",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground instrument characterization; later flight facility",
    "data_location": "Ground instrument characterization; later flight facility",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground instrument characterization; later flight facility",
    "scientific_function": "Chemical and isotopic analysis",
    "physical_action": "Sample processing and multiple analytical modes",
    "human_role": "Scientists choose measurement strategy",
    "supported_claims": [
      "SAM provides a purpose-built multistage analytical laboratory for atmospheric and solid samples."
    ],
    "limitations": [
      "The instrument paper alone does not demonstrate AI-directed experiment selection."
    ],
    "source_locator": "Investigation overview and conclusions",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_sam2012",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/83",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_sam2012"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground instrument characterization; later flight facility",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Chemical and isotopic analysis",
      "claim_limit": [
        "The instrument paper alone does not demonstrate AI-directed experiment selection."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_hayabusa2017",
    "citekey": "pln_hayabusa2017",
    "title": "Hayabusa2 Sampler: Collection of Asteroidal Surface Material",
    "authors": [
      "Hirotaka Sawada",
      "Ryuji Okazaki",
      "Shogo Tachibana",
      "others"
    ],
    "year": 2017,
    "venue": "Space Science Reviews 208, 81--106",
    "doi": "10.1007/s11214-017-0338-8",
    "url": "https://doi.org/10.1007/s11214-017-0338-8",
    "source_type": "peer-reviewed article",
    "access_level": "Author-institution bibliographic record; JAXA mission overview technical description",
    "domain": "planetary in situ science",
    "system_id": "Hayabusa2-sampler",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground development for asteroid sampling",
    "data_location": "Ground development for asteroid sampling",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground development for asteroid sampling",
    "scientific_function": "Acquire primitive astromaterial",
    "physical_action": "Projectile-assisted collection through sampler horn",
    "human_role": "Scientists select sampling targets",
    "supported_claims": [
      "A specialized sampler was engineered for brief low-gravity contact and sample capture."
    ],
    "limitations": [
      "2017 design paper is not proof of 2019 outcomes; sampling is not autonomous hypothesis generation."
    ],
    "source_locator": "Kyushu University record; JAXA Mission-Overview_Watanabe_2017.pdf",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_hayabusa2017",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/84",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_hayabusa2017"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground development for asteroid sampling",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "other_access_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Acquire primitive astromaterial",
      "claim_limit": [
        "2017 design paper is not proof of 2019 outcomes; sampling is not autonomous hypothesis generation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_hayabusa2019",
    "citekey": "pln_hayabusa2019",
    "title": "Success of the Second Touchdown of Asteroid Explorer Hayabusa2",
    "authors": [
      "Japan Aerospace Exploration Agency"
    ],
    "year": 2019,
    "venue": "ISAS mission announcement, 11 July 2019",
    "doi": null,
    "url": "https://www.isas.jaxa.jp/en/topics/002203.html",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official announcement",
    "domain": "planetary in situ science",
    "system_id": "Hayabusa2-sampler",
    "evidence_role": "supporting_automation",
    "validation_environment": "asteroid operations",
    "data_location": "asteroid operations",
    "computation_location": "onboard and ground support",
    "action_location": "asteroid operations",
    "scientific_function": "Asteroid sample acquisition",
    "physical_action": "Second touchdown sampling operation",
    "human_role": "Ground team determines operation and target",
    "supported_claims": [
      "JAXA reported successful second touchdown and collection operations at Ryugu."
    ],
    "limitations": [
      "Operational confirmation is not evidence that scientific objectives were generated autonomously."
    ],
    "source_locator": "Announcement body",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_hayabusa2019",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/85",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_hayabusa2019"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "asteroid operations",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "other_access_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Asteroid sample acquisition",
      "claim_limit": [
        "Operational confirmation is not evidence that scientific objectives were generated autonomously."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_change2020",
    "citekey": "pln_change2020",
    "title": "Chang'e-5 completes automatic lunar sampling and packaging",
    "authors": [
      "China National Space Administration"
    ],
    "year": 2020,
    "venue": "CNSA mission announcement, 3 December 2020",
    "doi": null,
    "url": "https://www.cnsa.gov.cn/n6758823/n6758838/c6810708/content.html",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official Chinese article body reviewed",
    "domain": "planetary in situ science",
    "system_id": "Change5",
    "evidence_role": "supporting_automation",
    "validation_environment": "Moon surface",
    "data_location": "Moon surface",
    "computation_location": "onboard and ground support",
    "action_location": "Moon surface",
    "scientific_function": "Acquire diverse lunar samples with geological context",
    "physical_action": "Drilling, arm sampling and sealing",
    "human_role": "Ground staff reconstruct terrain and simulate operations to support decisions",
    "supported_claims": [
      "Drill and arm sampling were completed with ground-supported modeling and operational decisions."
    ],
    "limitations": [
      "Automatic sampling does not imply autonomous scientific goal selection."
    ],
    "source_locator": "Paragraphs 1--3",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_change2020",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/86",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_change2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Moon surface",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Acquire diverse lunar samples with geological context",
      "claim_limit": [
        "Automatic sampling does not imply autonomous scientific goal selection."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_changeRL2021",
    "citekey": "pln_changeRL2021",
    "title": "Path Planning of Lunar Surface Sampling Manipulator for Chang'E-5 Mission",
    "authors": [
      "Xiaodong Hu",
      "Kuan Zhang",
      "Yuan Xie",
      "Hui Zhang",
      "Hao Lu",
      "Chuankai Liu",
      "Xiang Chen",
      "Huanzhou Zhao",
      "Jianfeng Xie"
    ],
    "year": 2021,
    "venue": "Journal of Deep Space Exploration 8(6), 564--571",
    "doi": "10.15982/j.issn.2096-9287.2021.20210095",
    "url": "https://jdse.bit.edu.cn/sktcxb/article/doi/10.15982/j.issn.2096-9287.2021.20210095",
    "source_type": "peer-reviewed article",
    "access_level": "Chinese and English publisher abstracts and metadata",
    "domain": "planetary in situ science",
    "system_id": "Change5",
    "evidence_role": "supporting_automation",
    "validation_environment": "Simulation and reported lunar mission fine-adjustment application",
    "data_location": "Simulation and reported lunar mission fine-adjustment application",
    "computation_location": "Not established by accessible abstract; ground-assisted teleoperation context",
    "action_location": "Simulation and reported lunar mission fine-adjustment application",
    "scientific_function": "Enable accurate sample manipulation",
    "physical_action": "Deep-Q-network-based constrained manipulator path planning",
    "human_role": "Teleoperation context; onboard computation not established by abstract",
    "supported_claims": [
      "Authors report reinforcement-learning path planning and validation involving lunar mission fine adjustment."
    ],
    "limitations": [
      "Do not infer that learning ran onboard or that the robot selected scientific questions; only abstract-level scope verified."
    ],
    "source_locator": "Chinese abstract; English abstract; author list",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_changeRL2021",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/87",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_changeRL2021"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Simulation and reported lunar mission fine-adjustment application",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "partly_known"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Enable accurate sample manipulation",
      "claim_limit": [
        "Do not infer that learning ran onboard or that the robot selected scientific questions; only abstract-level scope verified."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_changecontrol2022",
    "citekey": "pln_changecontrol2022",
    "title": "Control Technology for Unmanned Sampling of Lunar Surface",
    "authors": [
      "Kuan Zhang",
      "Tianyi Yu",
      "Xiaodong Hu",
      "Chuankai Liu",
      "Lichun Li",
      "Huanzhou Zhao"
    ],
    "year": 2022,
    "venue": "Journal of Deep Space Exploration 9(2), 173--182",
    "doi": "10.15982/j.issn.2096-9287.2022.20210052",
    "url": "https://jdse.bit.edu.cn/sktcxb/cn/article/doi/10.15982/j.issn.2096-9287.2022.20210052",
    "source_type": "peer-reviewed article",
    "access_level": "Primary PDF abstract and technical workflow sections reviewed",
    "domain": "planetary in situ science",
    "system_id": "Change5",
    "evidence_role": "supporting_automation",
    "validation_environment": "Moon surface",
    "data_location": "Moon surface",
    "computation_location": "Ground-supported planning and lunar command execution",
    "action_location": "Moon surface",
    "scientific_function": "Scientific sample acquisition within mission time",
    "physical_action": "Planning, visual pose measurement and state-conditioned command execution",
    "human_role": "Ground operations and preplanning remain central",
    "supported_claims": [
      "The reported workflow combines environment assessment, planning, arm refinement and control in the lunar sampling mission."
    ],
    "limitations": [
      "Operational efficiency is not a controlled demonstration of better scientific knowledge or full autonomy."
    ],
    "source_locator": "https://www.spacejournal.cn/sktcxb/cn/article/pdf/preview/10.15982/j.issn.2096-9287.2022.20210052.pdf ; pp.173--175",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_changecontrol2022",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/88",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_changecontrol2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Moon surface",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Scientific sample acquisition within mission time",
      "claim_limit": [
        "Operational efficiency is not a controlled demonstration of better scientific knowledge or full autonomy."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_nomad2001",
    "citekey": "pln_nomad2001",
    "title": "Autonomous Robotic Meteorite Identification in Antarctica",
    "authors": [
      "Liam Pedersen",
      "Michael Wagner",
      "Dimitrios Apostolopoulos",
      "William Red Whittaker"
    ],
    "year": 2001,
    "venue": "IEEE International Conference on Robotics and Automation",
    "doi": null,
    "url": "https://publications.ri.cmu.edu/storage/publications/pub_files/pub2/pedersen_liam_2001_1/pedersen_liam_2001_1.pdf",
    "source_type": "conference paper",
    "access_level": "Primary author-hosted paper abstract",
    "domain": "planetary in situ science",
    "system_id": "Nomad",
    "evidence_role": "core_ai",
    "validation_environment": "Antarctic field analogue",
    "data_location": "Antarctic field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Antarctic field analogue",
    "scientific_function": "Meteorite classification",
    "physical_action": "Camera and spectrometer measurements at rocks",
    "human_role": "Team configures classifier and campaign",
    "supported_claims": [
      "Nomad used Bayesian classification with robotic sensing to identify a meteorite in Antarctic field tests."
    ],
    "limitations": [
      "Terrestrial field identification does not demonstrate extraterrestrial deployment; sensor data acquisition is itself a limiting condition."
    ],
    "source_locator": "p.1 abstract and instrumentation figure",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_nomad2001",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/89",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_nomad2001"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Antarctic field analogue",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Meteorite classification",
      "claim_limit": [
        "Terrestrial field identification does not demonstrate extraterrestrial deployment; sensor data acquisition is itself a limiting condition."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_zoe2007",
    "citekey": "pln_zoe2007",
    "title": "Life in the Atacama: Science autonomy for improving data quality",
    "authors": [
      "Trey Smith",
      "David R. Thompson",
      "David S. Wettergreen",
      "Nathalie A. Cabrol",
      "Kimberley A. Warren-Rhodes",
      "Shmuel J. Weinstein"
    ],
    "year": 2007,
    "venue": "Journal of Geophysical Research 112, G04S03",
    "doi": "10.1029/2006JG000315",
    "url": "https://doi.org/10.1029/2006JG000315",
    "source_type": "peer-reviewed article",
    "access_level": "Author paper abstract and bibliographic first page",
    "domain": "planetary in situ science",
    "system_id": "Zoe-LITA",
    "evidence_role": "core_ai",
    "validation_environment": "Atacama field analogue",
    "data_location": "Atacama field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Atacama field analogue",
    "scientific_function": "Adaptive data acquisition and return",
    "physical_action": "Select observations during traverse",
    "human_role": "Scientists establish mission goals and campaign",
    "supported_claims": [
      "Science autonomy was evaluated in the Atacama as adaptive measurement and downlink selection."
    ],
    "limitations": [
      "Earth biological and environmental conditions are not Mars validation."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_zoe2007",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/90",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_zoe2007"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Atacama field analogue",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Adaptive data acquisition and return",
      "claim_limit": [
        "Earth biological and environmental conditions are not Mars validation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_zoeoverview2007",
    "citekey": "pln_zoeoverview2007",
    "title": "Life in the Atacama: Searching for life with rovers (science overview)",
    "authors": [
      "Nathalie A. Cabrol",
      "David Wettergreen",
      "Kimberley Warren-Rhodes",
      "others"
    ],
    "year": 2007,
    "venue": "Journal of Geophysical Research 112",
    "doi": "10.1029/2006JG000298",
    "url": "https://agupubs.onlinelibrary.wiley.com/doi/full/10.1029/2006JG000298",
    "source_type": "peer-reviewed article",
    "access_level": "Author-institution abstract and publisher indexed text",
    "domain": "planetary in situ science",
    "system_id": "Zoe-LITA",
    "evidence_role": "supporting_automation",
    "validation_environment": "Atacama field analogue",
    "data_location": "Atacama field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Atacama field analogue",
    "scientific_function": "Biogeological surveys",
    "physical_action": "Fluorescence, imaging and spectral surveys",
    "human_role": "Remote science team interprets and contextualizes evidence",
    "supported_claims": [
      "LITA combined robotic traverses with multiple complementary life-detection and geology measurements."
    ],
    "limitations": [
      "Campaign science overview is related to, not independent of, the autonomy experiment report."
    ],
    "source_locator": "Abstract and project science objectives",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_zoeoverview2007",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/91",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_zoeoverview2007"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Atacama field analogue",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Biogeological surveys",
      "claim_limit": [
        "Campaign science overview is related to, not independent of, the autonomy experiment report."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_zoe2025",
    "citekey": "pln_zoe2025",
    "title": "Rover Science Autonomy in Planetary Exploration: Field Analog Tests",
    "authors": [
      "Eldar Z. Noe Dobrea",
      "Maria E. Banks",
      "Roger N. Clark",
      "David Wettergreen",
      "Alberto Candela",
      "others"
    ],
    "year": 2025,
    "venue": "The Planetary Science Journal 6, 51",
    "doi": "10.3847/PSJ/adaa78",
    "url": "https://doi.org/10.3847/PSJ/adaa78",
    "source_type": "peer-reviewed article",
    "access_level": "full_text_selected_sections; cached author-hosted primary PDF and extracted text reread on 2026-10-26",
    "domain": "planetary in situ science",
    "system_id": "Zoe-TREX",
    "evidence_role": "core_ai",
    "validation_environment": "Earth geological field analogue",
    "data_location": "Earth geological field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Earth geological field analogue",
    "scientific_function": "Hypothesis-guided geological exploration",
    "physical_action": "Measurements chosen under human-directed, rover-directed and collaborative strategies",
    "human_role": "Team encodes initial hypotheses; some measurements use handheld instruments; shared science team; some rendezvous simulated by team members",
    "supported_claims": [
      "The study compares three exploration strategies and reports improved data collection per command cycle with science autonomy.",
      "During the first field season, the interpretation table omitted a pedogenic origin for repeatedly identified kaolinite, producing systematically incorrect hydrothermal assessments.",
      "The authors state that another scientist-rover hypothesis-map update cycle would have exposed and corrected this omission; this is a conditional corrective account, not a reported autonomous recovery experiment."
    ],
    "limitations": [
      "Shared science-team knowledge creates cross-scenario dependence.",
      "Handheld/contact measurements and some simulated rendezvous prevent interpreting the entire workflow as unattended.",
      "No mission-independent effect size was reconstructed in this review.",
      "The first-season interpretation table omitted a pedogenic origin of kaolinite, causing systematic hydrothermal misattribution. Hypothesis-map completeness and scientist-rover revision constrain valid inference; additional data or physical actions alone do not supply an omitted explanatory category.",
      "This specific interpretation failure does not establish that all Zoe results were invalid."
    ],
    "source_locator": "Author-hosted PDF: p.5, section 3.3 (handheld/contact instruments and uploaded measurements); p.11 (shared-team knowledge); section 6 Discussion/Conclusions begins p.16 and continues p.18 (first-season kaolinite, hydrothermal/pedogenic interpretation, and additional scientist-rover update cycle); p.18 Table 10 and note d (collection-rate metrics and excluded downtime); p.19 Fig.13 caption (simulated rendezvous).",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_zoe2025",
    "cited_in": [
      "04_planetary.tex",
      "04b_comparison.tex",
      "06_robotics.tex"
    ],
    "ai_method": "Onboard spectral interpretation and hypothesis-map updates supporting adaptive exploration",
    "scientific_outcome": "Reported increased data collection per command cycle and evolving geological interpretations; first-season kaolinite misattribution shows that an incomplete interpretation table can systematically distort geological assessment.",
    "baseline_or_comparator": "Human-directed and astronaut-rover collaborative field scenarios",
    "revision_change_reason": "R1: include the author-reported failure of scientific inference while retaining acquisition benefits and the existing assistance limits.",
    "revision_source_url": "https://www.ri.cmu.edu/app/uploads/2025/02/2RJ61w-Dobrea_2025_Planet._Sci._J._6_51.pdf",
    "revision_date": "2026-10-26",
    "revision_access_note": "v5 reviewed selected original passages from the read-only v4 review source cache and visually inspected PDF p.18. The earlier indexed-body/timed-out access description is superseded for these selected passages, not retroactively rewritten. No fresh network retrieval or complete-paper reread is claimed.",
    "v5_source_access_ref": "revision/v5_space_access_log.json#/checks/0",
    "raw_record_ref": "raw_v3/literature_matrix.json#/92",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_zoe2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Earth geological field analogue",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Hypothesis-guided geological exploration",
      "claim_limit": [
        "Shared science-team knowledge creates cross-scenario dependence.",
        "Handheld/contact measurements and some simulated rendezvous prevent interpreting the entire workflow as unattended.",
        "No mission-independent effect size was reconstructed in this review.",
        "The first-season interpretation table omitted a pedogenic origin of kaolinite, causing systematic hydrothermal misattribution. Hypothesis-map completeness and scientist-rover revision constrain valid inference; additional data or physical actions alone do not supply an omitted explanatory category.",
        "This specific interpretation failure does not establish that all Zoe results were invalid."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_microbes2019",
    "citekey": "pln_microbes2019",
    "title": "Subsurface Microbial Habitats in an Extreme Desert Mars-Analog Environment",
    "authors": [
      "Kimberley A. Warren-Rhodes",
      "Kevin C. Lee",
      "Stephen D. J. Archer",
      "Nathalie Cabrol",
      "others"
    ],
    "year": 2019,
    "venue": "Frontiers in Microbiology 10, 69",
    "doi": "10.3389/fmicb.2019.00069",
    "url": "https://www.frontiersin.org/journals/microbiology/articles/10.3389/fmicb.2019.00069/full",
    "source_type": "peer-reviewed article",
    "access_level": "Relevant primary full-text summary and citation record",
    "domain": "planetary in situ science",
    "system_id": "Zoe-subsurface",
    "evidence_role": "supporting_automation",
    "validation_environment": "Atacama field analogue and Earth laboratories",
    "data_location": "Atacama field analogue and Earth laboratories",
    "computation_location": "Robotic collection followed by Earth laboratory analysis",
    "action_location": "Atacama field analogue and Earth laboratories",
    "scientific_function": "Subsurface microbial ecology",
    "physical_action": "Recover subsurface samples for microbial analysis",
    "human_role": "Human laboratory analyses establish microbial findings",
    "supported_claims": [
      "Robotic sampling supported a study of microbial heterogeneity in a Mars analogue."
    ],
    "limitations": [
      "Robotic collection does not mean autonomous onboard biological interpretation."
    ],
    "source_locator": "Abstract; Materials and Methods; Citation",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_microbes2019",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/93",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_microbes2019"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Atacama field analogue and Earth laboratories",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Subsurface microbial ecology",
      "claim_limit": [
        "Robotic collection does not mean autonomous onboard biological interpretation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_survey2011",
    "citekey": "pln_survey2011",
    "title": "Autonomous science during large-scale robotic survey",
    "authors": [
      "David R. Thompson",
      "David S. Wettergreen",
      "Francisco J. Calderon Peralta"
    ],
    "year": 2011,
    "venue": "Journal of Field Robotics 28(4), 542--564",
    "doi": "10.1002/rob.20391",
    "url": "https://onlinelibrary.wiley.com/doi/abs/10.1002/rob.20391",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher abstract and author paper first page",
    "domain": "planetary in situ science",
    "system_id": "Zoe-survey",
    "evidence_role": "core_ai",
    "validation_environment": "Amboy Crater field analogue",
    "data_location": "Amboy Crater field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Amboy Crater field analogue",
    "scientific_function": "Information-driven geological mapping",
    "physical_action": "Visual servoing, spectral acquisition and adaptive exploration",
    "human_role": "Humans set science context",
    "supported_claims": [
      "The rover interpreted spectra and learned spatial and cross-sensor relationships to guide field exploration."
    ],
    "limitations": [
      "Ground field evidence; no flight validation or universal information-gain metric."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_survey2011",
    "cited_in": [
      "04_planetary.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/94",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_survey2011"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Amboy Crater field analogue",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Information-driven geological mapping",
      "claim_limit": [
        "Ground field evidence; no flight validation or universal information-gain metric."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_remoteagent1998",
    "citekey": "rob_remoteagent1998",
    "title": "Remote Agent: To boldly go where no AI system has gone before",
    "authors": [
      "Nicola Muscettola",
      "P. Pandurang Nayak",
      "Barney Pell",
      "Brian C. Williams"
    ],
    "year": 1998,
    "venue": "Artificial Intelligence 103(1--2), 5--47",
    "doi": "10.1016/S0004-3702(98)00068-X",
    "url": "https://people.csail.mit.edu/williams/Web%20site/papers/aij98.pdf",
    "source_type": "peer-reviewed article",
    "access_level": "Author-hosted paper opening and publisher metadata",
    "domain": "space robotics for scientific workflows",
    "system_id": "DS1-RemoteAgent",
    "evidence_role": "background",
    "validation_environment": "Ground development before DS1 experiment",
    "data_location": "Ground-development architecture and examples before the DS1 flight experiment",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Not applicable: this preflight framework record does not itself establish a flight action",
    "scientific_function": "Mission execution enabling science",
    "physical_action": "Not applicable: planning, execution and diagnostic software architecture; later flight is a separate record",
    "human_role": "Humans provide goals and models",
    "supported_claims": [
      "Integrated model-based autonomy predates contemporary learned agents."
    ],
    "limitations": [
      "This 1998 paper precedes the 1999 flight test and is not a scientific-discovery result."
    ],
    "source_locator": "Abstract and introduction",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_remoteagent1998",
    "cited_in": [
      "01_introduction.tex",
      "04_planetary.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/95",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_remoteagent1998"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground-development architecture and examples before the DS1 flight experiment",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "other_access_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Mission execution enabling science",
      "claim_limit": [
        "This 1998 paper precedes the 1999 flight test and is not a scientific-discovery result."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_ds12000",
    "citekey": "rob_ds12000",
    "title": "Results from the Deep Space 1 Technology Validation Mission",
    "authors": [
      "Marc D. Rayman",
      "Philip Varghese",
      "David H. Lehman",
      "Leslie L. Livesay"
    ],
    "year": 2000,
    "venue": "Acta Astronautica 47(2–9), 475–487",
    "doi": "10.1016/S0094-5765(00)00087-4",
    "url": "https://www.jpl.nasa.gov/nmp/ds1/DS1_Primary_Mission.pdf",
    "source_type": "peer-reviewed article",
    "access_level": "Primary report relevant full-text sections",
    "domain": "space robotics for scientific workflows",
    "system_id": "DS1-RemoteAgent",
    "evidence_role": "background",
    "validation_environment": "Deep-space flight technology experiment",
    "data_location": "Deep-space technology-demonstration telemetry; not an original science-discovery dataset",
    "computation_location": "Onboard Deep Space 1 planning/execution experiment with ground monitoring and intervention",
    "action_location": "Deep-space flight technology experiment",
    "scientific_function": "Mission autonomy technology validation",
    "physical_action": "Restricted onboard planning and execution experiment",
    "human_role": "Ground team supplies goals, monitors the onboard experiment, handles an execution anomaly and arranges the revised experiment.",
    "supported_claims": [
      "DS1 validated autonomy in a limited flight experiment; its primary objectives were technological."
    ],
    "limitations": [
      "Mission autonomy must not be counted as direct autonomous scientific discovery."
    ],
    "source_locator": "Autonomous remote agent section; mission objectives; first page identifies 1999 conference and 2000 journal version",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "volume": "47",
    "issue": "2–9",
    "pages": "475–487",
    "metadata_audit": "Publisher journal record verified 2026-10-25; DOI 10.1016/S0094-5765(00)00087-4. Author-hosted PDF is the journal-linked version of a 1999 conference paper.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_ds12000",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/96",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_ds12000"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Deep-space technology-demonstration telemetry; not an original science-discovery dataset",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Mission autonomy technology validation",
      "claim_limit": [
        "Mission autonomy must not be counted as direct autonomous scientific discovery."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_aspen2000",
    "citekey": "rob_aspen2000",
    "title": "ASPEN—Automated Planning and Scheduling for Space Mission Operations",
    "authors": [
      "S. Chien",
      "G. Rabideau",
      "R. Knight",
      "R. Sherwood",
      "B. Engelhardt",
      "D. Mutz",
      "T. Estlin",
      "B. Smith",
      "F. Fisher",
      "T. Barrett",
      "G. Stebbins",
      "D. Tran"
    ],
    "year": 2000,
    "venue": "SpaceOps 2000",
    "doi": null,
    "url": "https://ai.jpl.nasa.gov/public/documents/papers/aspenspaceops00.pdf",
    "source_type": "conference paper",
    "access_level": "Primary paper indexed text and NASA project description",
    "domain": "space robotics for scientific workflows",
    "system_id": "ASPEN",
    "evidence_role": "background",
    "validation_environment": "Ground planning framework and applications",
    "data_location": "Planning models and reported application scenarios",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Not applicable: software scheduling framework in this record",
    "scientific_function": "Resource-constrained science scheduling",
    "physical_action": "Not applicable: creates resource-constrained command plans, not an independently demonstrated physical intervention",
    "human_role": "Humans encode models and goals",
    "supported_claims": [
      "ASPEN represents spacecraft and rover planning constraints in an AI scheduling framework."
    ],
    "limitations": [
      "A planning framework is not itself a flight scientific experiment."
    ],
    "source_locator": "Author-hosted primary PDF, p. 1: complete title and all twelve authors; https://ai.jpl.nasa.gov/public/documents/papers/aspenspaceops00.pdf",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "metadata_audit": "Conference publication type verified from primary PDF or author publication record on 2026-10-25; agency/author hosting is not the publication type.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_aspen2000",
    "cited_in": [
      "01_introduction.tex",
      "04_planetary.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/97",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_aspen2000"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Planning models and reported application scenarios",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Resource-constrained science scheduling",
      "claim_limit": [
        "A planning framework is not itself a flight scientific experiment."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_casper2000",
    "citekey": "rob_casper2000",
    "title": "Using Iterative Repair to Improve the Responsiveness of Planning and Scheduling",
    "authors": [
      "Steve Chien",
      "Russell Knight",
      "Andre Stechert",
      "Rob Sherwood",
      "Gregg Rabideau"
    ],
    "year": 2000,
    "venue": "AIPS 2000, 300--307",
    "doi": null,
    "url": "https://cdn.aaai.org/AIPS/2000/AIPS00-032.pdf",
    "source_type": "conference paper",
    "access_level": "Primary paper indexed text and project bibliography",
    "domain": "space robotics for scientific workflows",
    "system_id": "CASPER",
    "evidence_role": "background",
    "validation_environment": "Computational planning experiments",
    "data_location": "Computational planning experiments",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Not applicable: planning experiment; linked flight application coded separately",
    "scientific_function": "Responsive replanning",
    "physical_action": "Not applicable: repairs a plan representation, not physical equipment",
    "human_role": "Humans specify task models and constraints",
    "supported_claims": [
      "Continuous planning updates plans as state and goals change."
    ],
    "limitations": [
      "Plan repair is a computational operation, distinct from physical repair and scientific validity recovery."
    ],
    "source_locator": "Abstract; NASA CASPER project bibliography",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "metadata_audit": "Conference publication type verified from primary PDF or author publication record on 2026-10-25; agency/author hosting is not the publication type.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_casper2000",
    "cited_in": [
      "01_introduction.tex",
      "04_planetary.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/98",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_casper2000"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Computational planning experiments",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Responsive replanning",
      "claim_limit": [
        "Plan repair is a computational operation, distinct from physical repair and scientific validity recovery."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "pln_tagsam2018",
    "citekey": "pln_tagsam2018",
    "title": "The OSIRIS-REx Spacecraft and the Touch-and-Go Sample Acquisition Mechanism (TAGSAM)",
    "authors": [
      "Edward B. Bierhaus",
      "others"
    ],
    "year": 2018,
    "venue": "Space Science Reviews 214, 107",
    "doi": "10.1007/s11214-018-0521-6",
    "url": "https://link.springer.com/article/10.1007/s11214-018-0521-6",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher indexed full-text technical sections",
    "domain": "planetary in situ science",
    "system_id": "OSIRISREx-TAGSAM",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground qualification for asteroid sampling",
    "data_location": "Ground qualification for asteroid sampling",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground qualification for asteroid sampling",
    "scientific_function": "Asteroid sample capture",
    "physical_action": "Specialized touch-and-go sampling",
    "human_role": "Scientists and mission operators define collection event",
    "supported_claims": [
      "TAGSAM links sample acquisition design to asteroid contact conditions and ground tests."
    ],
    "limitations": [
      "Gravity mismatch complicates qualification; paper predates flight sample capture."
    ],
    "source_locator": "TAGSAM design and testing",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_tagsam2018",
    "cited_in": [
      "02_environment.tex",
      "04_planetary.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/99",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "pln_tagsam2018"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground qualification for asteroid sampling",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Asteroid sample capture",
      "claim_limit": [
        "Gravity mismatch complicates qualification; paper predates flight sample capture."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_stow2020",
    "citekey": "rob_stow2020",
    "title": "NASA's OSIRIS-REx Successfully Stows Sample of Asteroid Bennu",
    "authors": [
      "NASA"
    ],
    "year": 2020,
    "venue": "NASA mission announcement, 29 October 2020",
    "doi": null,
    "url": "https://www.nasa.gov/news-release/nasas-osiris-rex-successfully-stows-sample-of-asteroid-bennu/",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official report body",
    "domain": "space robotics for scientific workflows",
    "system_id": "OSIRISREx-TAGSAM",
    "evidence_role": "supporting_automation",
    "validation_environment": "asteroid operations",
    "data_location": "asteroid operations",
    "computation_location": "Ground monitoring and stowage decisions; spacecraft command execution",
    "action_location": "asteroid operations",
    "scientific_function": "Preserve acquired sample",
    "physical_action": "Stow collector after material obstructed retention flap",
    "human_role": "Continuous ground oversight over two-day process",
    "supported_claims": [
      "Acquisition success still required sample retention assessment and ground-directed stowage."
    ],
    "limitations": [
      "This was not autonomous diagnosis and recovery."
    ],
    "source_locator": "Stowage oversight and flap-obstruction paragraphs",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_stow2020",
    "cited_in": [
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/100",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_stow2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "asteroid operations",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human ground team using mission observations",
      "scientific_decision": "human ground team",
      "physical_execution": "commanded spacecraft/robot mechanism",
      "intervention_recovery": "human-designed/ground-supported intervention; outcome is case-specific"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Preserve acquired sample",
      "claim_limit": [
        "This was not autonomous diagnosis and recovery."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_curiosity2022",
    "citekey": "rob_curiosity2022",
    "title": "Remote Diagnosis and Operational Response to an In-Flight Failure of the Drill Feed Mechanism Onboard the Mars Science Laboratory Rover",
    "authors": [
      "Megan Richardson Lin",
      "Douglas Klein",
      "Thomas Green",
      "Ryan Kinnett"
    ],
    "year": 2022,
    "venue": "Jet Propulsion Laboratory / Aerospace Mechanisms Symposium contribution",
    "doi": null,
    "url": "https://ntrs.nasa.gov/citations/20230005798",
    "source_type": "institutional preprint record; related conference proceedings",
    "access_level": "NTRS primary abstract; proceedings PDF discovered but not reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Curiosity-drill",
    "evidence_role": "supporting_automation",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "Ground diagnosis, testing and procedure redesign; commanded execution on Mars",
    "action_location": "Mars surface",
    "scientific_function": "Restore rock sample acquisition",
    "physical_action": "Feed-extended drilling bypassed unreliable feed mechanism",
    "human_role": "Ground diagnosis, tests and operation redesign",
    "supported_claims": [
      "The first feed-extended sample followed the original feed stall by 521 sols."
    ],
    "limitations": [
      "Successful remote recovery does not demonstrate onboard autonomous invention or repair."
    ],
    "source_locator": "NTRS abstract paragraphs 1--4",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_curiosity2022",
    "cited_in": [
      "02_environment.tex",
      "04b_comparison.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/101",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_curiosity2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Mars surface",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human ground team using mission observations",
      "scientific_decision": "human ground team",
      "physical_execution": "commanded spacecraft/robot mechanism",
      "intervention_recovery": "human-designed/ground-supported intervention; outcome is case-specific"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Restore rock sample acquisition",
      "claim_limit": [
        "Successful remote recovery does not demonstrate onboard autonomous invention or repair."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "id": "rob_insight2022",
    "citekey": "rob_insight2022",
    "title": "The InSight-HP3 mole on Mars: Lessons learned from attempts to penetrate to depth in the Martian soil",
    "authors": [
      "Tilman Spohn",
      "Troy L. Hudson",
      "Lars Witte",
      "Torben Wippermann",
      "others"
    ],
    "year": 2022,
    "venue": "Advances in Space Research 69, 3140--3163",
    "doi": "10.1016/j.asr.2022.02.009",
    "url": "https://elib.dlr.de/186344/1/1-s2.0-S0273117722000916-main.pdf",
    "source_type": "peer-reviewed article",
    "access_level": "Primary full-text abstract and verification/lessons sections reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "InSight-HP3",
    "evidence_role": "supporting_automation",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "Ground analysis and intervention design; commanded penetration/deployment-arm actions on Mars",
    "action_location": "Mars surface",
    "scientific_function": "Emplace thermal sensors to measure heat flow",
    "physical_action": "Penetration attempts and deployment-arm assistance",
    "human_role": "Ground team devised interventions",
    "supported_claims": [
      "Arm assistance did not achieve the depth needed for the heat-flow objective; soil and support assumptions limited performance."
    ],
    "limitations": [
      "Improved action selection cannot supply absent mechanical capability or guarantee recovery."
    ],
    "source_locator": "pp.3140,3154--3158; section 5 and lessons 5--6",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_insight2022",
    "cited_in": [
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/102",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_insight2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Mars surface",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "human ground team using mission observations",
      "scientific_decision": "human ground team",
      "physical_execution": "commanded spacecraft/robot mechanism",
      "intervention_recovery": "human-designed/ground-supported intervention; outcome is case-specific"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Emplace thermal sensors to measure heat flow",
      "claim_limit": [
        "Improved action selection cannot supply absent mechanical capability or guarantee recovery."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "id": "rob_perseverance2021",
    "citekey": "rob_perseverance2021",
    "title": "NASA's Perseverance Rover Successfully Cores Its First Rock",
    "authors": [
      "NASA Jet Propulsion Laboratory"
    ],
    "year": 2021,
    "venue": "JPL mission report",
    "doi": null,
    "url": "https://www.jpl.nasa.gov/news/nasas-perseverance-rover-successfully-cores-its-first-rock/",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official mission report indexed body",
    "domain": "space robotics for scientific workflows",
    "system_id": "Perseverance-sampling",
    "evidence_role": "supporting_automation",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Preserve rock cores for future analysis",
    "physical_action": "Coring and imaging inside sample tube",
    "human_role": "Ground teams inspect images before confirming sample state",
    "supported_claims": [
      "Tube images and additional verification were needed to assess core presence."
    ],
    "limitations": [
      "This is sample-state verification, not AI-driven scientific discovery."
    ],
    "source_locator": "September 2021 sampling report",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_perseverance2021",
    "cited_in": [
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/103",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_perseverance2021"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Mars surface",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Preserve rock cores for future analysis",
      "claim_limit": [
        "This is sample-state verification, not AI-driven scientific discovery."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_analog2019",
    "citekey": "rob_analog2019",
    "title": "Rock sampling from space: Analog-1",
    "authors": [
      "European Space Agency"
    ],
    "year": 2019,
    "venue": "ESA experiment account, 29 November 2019",
    "doi": null,
    "url": "https://www.esa.int/ESA_Multimedia/Videos/2019/11/Rock_sampling_from_space_Analog-1",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official account body reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "METERON-Analog1",
    "evidence_role": "transfer",
    "validation_environment": "ISS operator controlling Earth mock-lunar site",
    "data_location": "Earth mock-lunar site",
    "computation_location": "Distributed Earth robot and ISS operator interface",
    "action_location": "ISS operator controlling Earth mock-lunar site",
    "scientific_function": "Geological sampling with shared human expertise",
    "physical_action": "Force-feedback gripper collects rocks",
    "human_role": "ISS astronaut operates rover with Earth geologists advising",
    "supported_claims": [
      "Space-to-ground telerobotic sampling was demonstrated, with visual and force feedback."
    ],
    "limitations": [
      "Robot and samples were on Earth; neither lunar deployment nor autonomous target interpretation."
    ],
    "source_locator": "Experiment and science-team paragraphs",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_analog2019",
    "cited_in": [
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/104",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_analog2019"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Earth mock-lunar site",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Geological sampling with shared human expertise",
      "claim_limit": [
        "Robot and samples were on Earth; neither lunar deployment nor autonomous target interpretation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_astrobee2016",
    "citekey": "rob_astrobee2016",
    "title": "Astrobee: A New Platform for Free-Flying Robotics Research on the International Space Station",
    "authors": [
      "Trey Smith",
      "Jonathan Barlow",
      "Maria Bualat",
      "Terrence Fong",
      "Christopher Provencher",
      "Hugo Sanchez",
      "Ernest Smith",
      "The Astrobee Team"
    ],
    "year": 2016,
    "venue": "International Symposium on AI, Robotics and Automation in Space",
    "doi": null,
    "url": "https://longhorizon.org/trey/pubs/b2hd-smith16astrobee_design.html",
    "source_type": "conference paper",
    "access_level": "Author abstract and supplied BibTeX",
    "domain": "space robotics for scientific workflows",
    "system_id": "Astrobee",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground preliminary design",
    "data_location": "Ground preliminary design",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground preliminary design",
    "scientific_function": "Robotics platform and sensor surveys",
    "physical_action": "Designed free-flight and payload support",
    "human_role": "Human guest-science users and ground operations",
    "supported_claims": [
      "Astrobee was conceived as an indoor free-flying robotics research and mobile sensing platform."
    ],
    "limitations": [
      "2016 design forecasts are not actual launch dates or proof of completed later tasks."
    ],
    "source_locator": "Abstract; BibTeX entry",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "metadata_audit": "Conference publication type verified from primary PDF or author publication record on 2026-10-25; agency/author hosting is not the publication type.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_astrobee2016",
    "cited_in": [
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/105",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_astrobee2016"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground preliminary design",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "partly_known",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Robotics platform and sensor surveys",
      "claim_limit": [
        "2016 design forecasts are not actual launch dates or proof of completed later tasks."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "rob_braun2026",
    "citekey": "rob_braun2026",
    "title": "Autonomy in Deep Space Exploration",
    "authors": [
      "Robert D. Braun",
      "Elena Y. Adams",
      "James G. Bellingham",
      "T. Adrian Hill",
      "Andrew E. Johnson",
      "Zachary R. Putnam"
    ],
    "year": 2026,
    "venue": "Annual Review of Control, Robotics, and Autonomous Systems 10; online 16 October 2026",
    "doi": "10.1146/annurev-control-033125-025902",
    "url": "https://www.annualreviews.org/content/journals/10.1146/annurev-control-033125-025902",
    "source_type": "review",
    "access_level": "Publisher abstract and online/volume dates",
    "domain": "space robotics for scientific workflows",
    "system_id": "Deep-space-autonomy-review",
    "evidence_role": "background",
    "validation_environment": "Review of flight missions and planned Dragonfly",
    "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "scientific_function": "Mission autonomy and assurance context",
    "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "supported_claims": [
      "The review links autonomy to local decision timescales shorter than Earth response times."
    ],
    "limitations": [
      "Publisher abstract only; broad mission autonomy is not automatically scientific autonomy."
    ],
    "source_locator": "Abstract and Review in Advance date",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "first_online_date": "2026-10-16",
    "version_note": "Publisher recommended citation is 2026, Review in Advance first online 16 October 2026; volume10 in press, copyright2027. Publisher DOI confirmed on official page, but DOI Handle API returned missing on 25 October 2026; do not claim registry verification.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_braun2026",
    "cited_in": [
      "02_environment.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/106",
    "source_extraction_ref": {
      "file": "planetary_robotics_records.json",
      "citekey": "rob_braun2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "not_applicable"
    },
    "normalization_basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Mission autonomy and assurance context",
      "claim_limit": [
        "Publisher abstract only; broad mission autonomy is not automatically scientific autonomy."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_king2004",
    "citekey": "grd_king2004",
    "title": "Functional genomic hypothesis generation and experimentation by a robot scientist",
    "authors": [
      "Ross D. King",
      "Kenneth E. Whelan",
      "Ffion M. Jones",
      "Philip G. K. Reiser",
      "Christopher H. Bryant",
      "Stephen H. Muggleton",
      "Douglas B. Kell",
      "Stephen G. Oliver"
    ],
    "year": 2004,
    "venue": "Nature",
    "doi": "10.1038/nature02236",
    "url": "https://doi.org/10.1038/nature02236",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_only",
    "domain": "functional genomics",
    "system_id": "robot_scientist_early",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Early integration of hypothesis generation and laboratory experimentation in a bounded yeast-genomics domain.",
    "physical_action": "Automated microbial experiments",
    "human_role": "Human-curated domain and experimental setup; detailed maintenance not assessed",
    "supported_claims": [
      "Early integration of hypothesis generation and laboratory experimentation in a bounded yeast-genomics domain."
    ],
    "limitations": [
      "Abstract-level use only; no inference of general physical autonomy."
    ],
    "source_locator": "Publisher abstract; bibliographic record",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_king2004",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/107",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_king2004"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/2",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/44",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/0",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/0",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB01"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/2",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/44",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/0",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Early integration of hypothesis generation and laboratory experimentation in a bounded yeast-genomics domain.",
      "claim_limit": [
        "Abstract-level use only; no inference of general physical autonomy."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_king2009",
    "citekey": "grd_king2009",
    "title": "The Automation of Science",
    "authors": [
      "Ross D. King",
      "Jem Rowland",
      "Stephen G. Oliver",
      "Michael Young",
      "Wayne Aubrey",
      "Emma Byrne",
      "Maria Liakata",
      "Magdalena Markham",
      "Pinar Pir",
      "Larisa N. Soldatova",
      "Andrew Sparkes",
      "Kenneth E. Whelan",
      "Amanda Clare"
    ],
    "year": 2009,
    "venue": "Science",
    "doi": "10.1126/science.1165620",
    "url": "https://doi.org/10.1126/science.1165620",
    "source_type": "peer_reviewed_original",
    "access_level": "author_repository_abstract",
    "domain": "functional genomics",
    "system_id": "Adam",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Adam generated and tested functional-genomics hypotheses; formal records linked measurements to research structure.",
    "physical_action": "Yeast growth experiments",
    "human_role": "Researchers confirmed conclusions through manual experiments",
    "supported_claims": [
      "Adam generated and tested functional-genomics hypotheses; formal records linked measurements to research structure."
    ],
    "limitations": [
      "Domain-specific knowledge and experiments; full-text download failed in this pass."
    ],
    "source_locator": "University of Manchester author record, abstract and publication metadata",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_king2009",
    "cited_in": [
      "01_introduction.tex",
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/108",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_king2009"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/5",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/1",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/31",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB32"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/5",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/1",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Adam generated and tested functional-genomics hypotheses; formal records linked measurements to research structure.",
      "claim_limit": [
        "Domain-specific knowledge and experiments; full-text download failed in this pass."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_eve2015",
    "citekey": "grd_eve2015",
    "title": "Cheaper faster drug development validated by the repositioning of drugs against neglected tropical diseases",
    "authors": [
      "Kevin Williams",
      "Elizabeth Bilsland",
      "Andrew Sparkes",
      "Wayne Aubrey",
      "Michael Young",
      "Larisa N. Soldatova",
      "Kurt De Grave",
      "Jan Ramon",
      "Michaela de Clare",
      "Worachart Sirawaraporn",
      "Stephen G. Oliver",
      "Ross D. King"
    ],
    "year": 2015,
    "venue": "Journal of The Royal Society Interface",
    "doi": "10.1098/rsif.2014.1289",
    "url": "https://doi.org/10.1098/rsif.2014.1289",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "drug screening",
    "system_id": "Eve",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware plus retrospective simulation",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Eve combines automated screening with model-guided compound selection.",
    "physical_action": "Screen and confirm compound activity",
    "human_role": "Researchers provide compound library and assays",
    "supported_claims": [
      "Eve combines automated screening with model-guided compound selection.",
      "The economic active-learning evaluation used an empirical assay dataset as a simulated oracle."
    ],
    "limitations": [
      "Chemical synthesis is outside the implemented scope; simulated selection benefit is not new physical assay throughput."
    ],
    "source_locator": "PMC4345494: robot design, active-learning and economic-evaluation sections",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_eve2015",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/109",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_eve2015"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/4",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/2",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/1",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB02"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/4",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB05"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/4",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/2",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Eve combines automated screening with model-guided compound selection.",
      "claim_limit": [
        "Chemical synthesis is outside the implemented scope; simulated selection benefit is not new physical assay throughput."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_nikolaev2016",
    "citekey": "grd_nikolaev2016",
    "title": "Autonomy in materials research: a case study in carbon nanotube growth",
    "authors": [
      "Pavel Nikolaev",
      "Daylond Hooper",
      "Frederick Webber",
      "Rahul Rao",
      "Kevin Decker",
      "Michael Krein",
      "Jason Poleski",
      "Rick Barto",
      "Benji Maruyama"
    ],
    "year": 2016,
    "venue": "npj Computational Materials",
    "doi": "10.1038/npjcompumats.2016.31",
    "url": "https://doi.org/10.1038/npjcompumats.2016.31",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "carbon nanotubes",
    "system_id": "ARES",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Ground experimental control and learning computers",
    "action_location": "Ground laboratory",
    "scientific_function": "A fixed instrument closed the growth--measurement--learning loop for carbon nanotubes.",
    "physical_action": "Micro-CVD growth and Raman measurement",
    "human_role": "Humans periodically changed growth-rate targets",
    "supported_claims": [
      "A fixed instrument closed the growth--measurement--learning loop for carbon nanotubes."
    ],
    "limitations": [
      "Bounded process variables and growth targets; no general sample manipulation demonstrated."
    ],
    "source_locator": "Publisher full text: ARES architecture and autonomous growth experiments",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_nikolaev2016",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/110",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_nikolaev2016"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/1",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/3",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/3/crossref_retry",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/7",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB08"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/8",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB09"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/1",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/3",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/3/crossref_retry",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: A fixed instrument closed the growth--measurement--learning loop for carbon nanotubes.",
      "claim_limit": [
        "Bounded process variables and growth targets; no general sample manipulation demonstrated."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_kusne2020",
    "citekey": "grd_kusne2020",
    "title": "On-the-fly closed-loop materials discovery via Bayesian active learning",
    "authors": [
      "A. Gilad Kusne",
      "Heshan Yu",
      "Changming Wu",
      "Huairuo Zhang",
      "Jason Hattrick-Simpers",
      "Brian DeCost",
      "Suchismita Sarker",
      "Corey Oses",
      "Cormac Toher",
      "Stefano Curtarolo",
      "Albert V. Davydov",
      "Ritesh Agarwal",
      "Leonid A. Bendersky",
      "Mo Li",
      "Apurva Mehta",
      "Ichiro Takeuchi"
    ],
    "year": 2020,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-020-19597-w",
    "url": "https://doi.org/10.1038/s41467-020-19597-w",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "phase mapping",
    "system_id": "CAMEO",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Bayesian active learning directs measurement on pre-synthesized material libraries.",
    "physical_action": "Select and measure X-ray diffraction locations",
    "human_role": "Humans synthesize composition libraries; experts supply auxiliary properties",
    "supported_claims": [
      "Bayesian active learning directs measurement on pre-synthesized material libraries."
    ],
    "limitations": [
      "Synthesis and simulation are explicitly outside the demonstrated closed loop."
    ],
    "source_locator": "PMC7686338: Methods M1; main workflow figure and experimental results",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_kusne2020",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/111",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_kusne2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/3",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/4",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/9",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB10"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/3",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/4",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Bayesian active learning directs measurement on pre-synthesized material libraries.",
      "claim_limit": [
        "Synthesis and simulation are explicitly outside the demonstrated closed loop."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_shields2021",
    "citekey": "grd_shields2021",
    "title": "Bayesian reaction optimization as a tool for chemical synthesis",
    "authors": [
      "Benjamin J. Shields",
      "Jason Stevens",
      "Jun Li",
      "Marvin Parasram",
      "Farhan Damani",
      "Jesus I. Martinez Alvarado",
      "Jacob M. Janey",
      "Ryan P. Adams",
      "Abigail G. Doyle"
    ],
    "year": 2021,
    "venue": "Nature",
    "doi": "10.1038/s41586-021-03213-y",
    "url": "https://doi.org/10.1038/s41586-021-03213-y",
    "source_type": "peer_reviewed_original",
    "access_level": "author_pdf_selected_sections",
    "domain": "reaction optimization",
    "system_id": "Bayesian_reaction_optimization",
    "evidence_role": "transfer",
    "validation_environment": "ground experiments plus dataset benchmarks",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Bayesian optimization can improve experiment selection independently of a general robot.",
    "physical_action": "Reaction-condition experiments; optimizer itself has no physical actuator",
    "human_role": "Researchers specify variables, descriptors and feasible chemistry",
    "supported_claims": [
      "Bayesian optimization can improve experiment selection independently of a general robot."
    ],
    "limitations": [
      "Results depend on defined search spaces; virtual-game comparisons must be separated from prospective experiments."
    ],
    "source_locator": "Author PDF: optimizer development, experimental applications and virtual optimization game",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_shields2021",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/112",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_shields2021"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/0",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/38",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/5",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/14",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB15"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/0",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/38",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/5",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Bayesian optimization can improve experiment selection independently of a general robot.",
      "claim_limit": [
        "Results depend on defined search spaces; virtual-game comparisons must be separated from prospective experiments."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_bedard2018",
    "citekey": "grd_bedard2018",
    "title": "Reconfigurable system for automated optimization of diverse chemical reactions",
    "authors": [
      "Anne-Catherine Bédard",
      "Andrea Adamo",
      "Kosi C. Aroh",
      "M. Grace Russell",
      "Aaron A. Bedermann",
      "Jeremy Torosian",
      "Brian Yue",
      "Klavs F. Jensen",
      "Timothy F. Jamison"
    ],
    "year": 2018,
    "venue": "Science",
    "doi": "10.1126/science.aat0650",
    "url": "https://doi.org/10.1126/science.aat0650",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_only",
    "domain": "flow chemistry",
    "system_id": "reconfigurable_flow_platform",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "A modular flow platform combines online analysis and automated optimization across several reaction classes.",
    "physical_action": "Configure flow modules and tune reactions",
    "human_role": "Users supply reagents and applicable unit operations; detailed intervention not assessed",
    "supported_claims": [
      "A modular flow platform combines online analysis and automated optimization across several reaction classes."
    ],
    "limitations": [
      "Abstract-level coverage supports architecture, not specific recovery or maintenance claims."
    ],
    "source_locator": "Science/PubMed abstract (PMID30237351)",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_bedard2018",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/113",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_bedard2018"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/6",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/6",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/12",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB13"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/16",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB17"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/23",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB24"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/24",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB25"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/6",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/6",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: A modular flow platform combines online analysis and automated optimization across several reaction classes.",
      "claim_limit": [
        "Abstract-level coverage supports architecture, not specific recovery or maintenance claims."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_epps2020",
    "citekey": "grd_epps2020",
    "title": "Artificial Chemist: An Autonomous Quantum Dot Synthesis Bot",
    "authors": [
      "Robert W. Epps",
      "Michael S. Bowen",
      "Amanda A. Volk",
      "Kameel Abdel‐Latif",
      "Suyong Han",
      "Kristofer G. Reyes",
      "Aram Amassian",
      "Milad Abolhasani"
    ],
    "year": 2020,
    "venue": "Advanced Materials",
    "doi": "10.1002/adma.202001626",
    "url": "https://doi.org/10.1002/adma.202001626",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_and_indexed_fulltext_excerpt",
    "domain": "quantum dots",
    "system_id": "Artificial_Chemist",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Learning-guided flow synthesis targets quantum-dot optical properties without a general manipulator.",
    "physical_action": "Flow synthesis with optical feedback",
    "human_role": "Users define available precursors and optical objectives; maintenance not assessed",
    "supported_claims": [
      "Learning-guided flow synthesis targets quantum-dot optical properties without a general manipulator."
    ],
    "limitations": [
      "Bounded chemistry; detailed failure handling not available in inspected material."
    ],
    "source_locator": "Publisher abstract and indexed author-manuscript excerpts",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_epps2020",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/114",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_epps2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/10",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/41",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/7",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/13",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB14"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/26",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB27"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/10",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/41",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/7",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Learning-guided flow synthesis targets quantum-dot optical properties without a general manipulator.",
      "claim_limit": [
        "Bounded chemistry; detailed failure handling not available in inspected material."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_dave2022",
    "citekey": "grd_dave2022",
    "title": "Autonomous optimization of non-aqueous Li-ion battery electrolytes via robotic experimentation and machine learning coupling",
    "authors": [
      "Adarsh Dave",
      "Jared Mitchell",
      "Sven Burke",
      "Hongyi Lin",
      "Jay Whitacre",
      "Venkatasubramanian Viswanathan"
    ],
    "year": 2022,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-022-32938-1",
    "url": "https://doi.org/10.1038/s41467-022-32938-1",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "battery electrolytes",
    "system_id": "Clio",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware plus simulated search baseline",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Local LabVIEW control; management/Dragonfly client on AWS EC2",
    "action_location": "Ground laboratory",
    "scientific_function": "Gaussian-process Bayesian selection of electrolyte formulations using conductivity measurements, followed by device-level assessment outside the automated loop.",
    "physical_action": "Pump, mix, flush and measure conductivity",
    "human_role": "Researchers prepare stock solutions; pouch-cell validation occurs outside Clio",
    "supported_claims": [
      "Clio performed 42 electrolyte experiments; the sixfold search acceleration was estimated in surrogate-model simulation.",
      "The live optimizer used Gaussian-process Bayesian optimization with an adaptive acquisition strategy.",
      "Subsequent pouch-cell testing outside Clio supported improved fast-charging performance over a reference electrolyte.",
      "Rinsing and replicate readings addressed carryover."
    ],
    "limitations": [
      "The simulated random-search comparison is not a paired hardware-productivity comparison.",
      "Conductivity was the within-loop objective; device-level testing was separate and human-supported.",
      "The demonstration does not establish general autonomous maintenance or direct flight portability."
    ],
    "source_locator": "PMC9515088: Results pouch-cell comparison and Fig.5; Methods Clio: hardware and metrology, Clio: machine learning, Clio: software and Cell testing.",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_dave2022",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "revision_date": "2026-10-26",
    "new_or_updated": "updated_existing",
    "revision_access_note": "Primary PMC full HTML sections reread on 2026-10-26; model, metric and device-validation claims checked separately.",
    "raw_record_ref": "raw_v3/literature_matrix.json#/115",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_dave2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/11",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/8",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/11",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/8",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Gaussian-process Bayesian selection of electrolyte formulations using conductivity measurements, followed by device-level assessment outside the automated loop.",
      "claim_limit": [
        "The simulated random-search comparison is not a paired hardware-productivity comparison.",
        "Conductivity was the within-loop objective; device-level testing was separate and human-supported.",
        "The demonstration does not establish general autonomous maintenance or direct flight portability."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_wong2018",
    "citekey": "grd_wong2018",
    "title": "Precise, automated control of conditions for high-throughput growth of yeast and bacteria with eVOLVER",
    "authors": [
      "Brandon G Wong",
      "Christopher P Mancuso",
      "Szilvia Kiriakov",
      "Caleb J Bashor",
      "Ahmad S Khalil"
    ],
    "year": 2018,
    "venue": "Nature Biotechnology",
    "doi": "10.1038/nbt.4151",
    "url": "https://doi.org/10.1038/nbt.4151",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "microbial culture",
    "system_id": "eVOLVER",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm.",
    "physical_action": "Pump media, control conditions, automatically transfer between culture vials",
    "human_role": "Initial sterilization/inoculation/calibration; daily replacement of used vials in transfer experiment",
    "supported_claims": [
      "Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm."
    ],
    "limitations": [
      "Fixed feedback is not automatically AI; daily vial replacement limits unattended duration."
    ],
    "source_locator": "PMC6035058: fluidic multiplexing/biofilm experiment and Methods",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_wong2018",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/116",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_wong2018"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/7",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/9",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/7",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/9",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm.",
      "claim_limit": [
        "Fixed feedback is not automatically AI; daily vial replacement limits unattended duration."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_steel2020",
    "citekey": "grd_steel2020",
    "title": "In situ characterisation and manipulation of biological systems with Chi.Bio",
    "authors": [
      "Harrison Steel",
      "Robert Habgood",
      "Ciarán L. Kelly",
      "Antonis Papachristodoulou"
    ],
    "year": 2020,
    "venue": "PLOS Biology",
    "doi": "10.1371/journal.pbio.3000794",
    "url": "https://doi.org/10.1371/journal.pbio.3000794",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "microbial culture",
    "system_id": "ChiBio",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Integrated sensing and actuation implement growth and fluorescence feedback.",
    "physical_action": "Media pumping, optical actuation, stirring and temperature control",
    "human_role": "Sterilization, setup, inoculation and calibration",
    "supported_claims": [
      "Integrated sensing and actuation implement growth and fluorescence feedback."
    ],
    "limitations": [
      "Control alone does not establish AI; open culture geometry and settling-dependent measurements need redesign for altered gravity."
    ],
    "source_locator": "PMC7419009: Fig.2g, software timing, device description and Methods",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_steel2020",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/117",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_steel2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/8",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/10",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/8",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/10",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Integrated sensing and actuation implement growth and fluorescence feedback.",
      "claim_limit": [
        "Control alone does not establish AI; open culture geometry and settling-dependent measurements need redesign for altered gravity."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_bertaux2022",
    "citekey": "grd_bertaux2022",
    "title": "Enhancing bioreactor arrays for automated measurements and reactive control with ReacSight",
    "authors": [
      "François Bertaux",
      "Sebastián Sosa-Carrillo",
      "Viktoriia Gross",
      "Achille Fraisse",
      "Chetan Aditya",
      "Mariela Furstenheim",
      "Gregory Batt"
    ],
    "year": 2022,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-022-31033-9",
    "url": "https://doi.org/10.1038/s41467-022-31033-9",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "bioreactor phenotyping",
    "system_id": "ReacSight",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "A hybrid of fixed cultures, pipetting and measurement supports reactive biological control.",
    "physical_action": "Pipette samples between bioreactors and cytometry; regulate optogenetic inputs",
    "human_role": "Refill consumables after bounded sampling capacity; prepare cultures and instruments",
    "supported_claims": [
      "A hybrid of fixed cultures, pipetting and measurement supports reactive biological control."
    ],
    "limitations": [
      "The described two-tip-box/two-plate configuration supports 192 samples before human intervention."
    ],
    "source_locator": "PMC9188569: automated measurement, cytometry and reactive-control demonstrations",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_bertaux2022",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/118",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_bertaux2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/9",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/11",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/6",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB07"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/9",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/11",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: A hybrid of fixed cultures, pipetting and measurement supports reactive biological control.",
      "claim_limit": [
        "The described two-tip-box/two-plate configuration supports 192 samples before human intervention."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_hamedirad2019",
    "citekey": "grd_hamedirad2019",
    "title": "Towards a fully automated algorithm driven platform for biosystems design",
    "authors": [
      "Mohammad HamediRad",
      "Ran Chao",
      "Scott Weisberg",
      "Jiazhang Lian",
      "Saurabh Sinha",
      "Huimin Zhao"
    ],
    "year": 2019,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-019-13189-z",
    "url": "https://doi.org/10.1038/s41467-019-13189-z",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "biosystems design",
    "system_id": "BioAutomata_iBioFAB",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Bayesian optimization closes design--build--test cycles for lycopene-pathway design.",
    "physical_action": "Assemble and screen genetic designs",
    "human_role": "Humans choose objective/design space and initial setup; ongoing maintenance incompletely specified",
    "supported_claims": [
      "Bayesian optimization closes design--build--test cycles for lycopene-pathway design."
    ],
    "limitations": [
      "Assumed efficient DNA assembly can fail for harder designs; authors identify inline quality control as a need."
    ],
    "source_locator": "PMC6853954: Results; Discussion on assembly efficiency and quality control",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_hamedirad2019",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/119",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_hamedirad2019"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/37",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/37/crossref_retry",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/20",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB21"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/37",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/37/crossref_retry",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Bayesian optimization closes design--build--test cycles for lycopene-pathway design.",
      "claim_limit": [
        "Assumed efficient DNA assembly can fail for harder designs; authors identify inline quality control as a need."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_kanda2022",
    "citekey": "grd_kanda2022",
    "title": "Robotic search for optimal cell culture in regenerative medicine",
    "authors": [
      "Genki N Kanda",
      "Taku Tsuzuki",
      "Motoki Terada",
      "Noriko Sakai",
      "Naohiro Motozawa",
      "Tomohiro Masuda",
      "Mitsuhiro Nishida",
      "Chihaya T Watanabe",
      "Tatsuki Higashi",
      "Shuhei A Horiguchi",
      "Taku Kudo",
      "Motohisa Kamei",
      "Genshiro A Sunagawa",
      "Kenji Matsukuma",
      "Takeshi Sakurada",
      "Yosuke Ozawa",
      "Masayo Takahashi",
      "Koichi Takahashi",
      "Tohru Natsume"
    ],
    "year": 2022,
    "venue": "eLife",
    "doi": "10.7554/elife.77007",
    "url": "https://doi.org/10.7554/elife.77007",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "cell differentiation",
    "system_id": "LabDroid_Maholo",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days.",
    "physical_action": "Robot cell-culture operations and experimental parameter search",
    "human_role": "Manual reagent/labware loading, initial suspension, sampling, imaging and downstream biological validation",
    "supported_claims": [
      "A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days."
    ],
    "limitations": [
      "Campaign duration is not unattended duration; pigmentation is a screening proxy, not complete biological validation."
    ],
    "source_locator": "PMC9239686: Figs.2 and5; Methods human-operation and validation subsections",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_kanda2022",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/120",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_kanda2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/23",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/22",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/5",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB06"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/23",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/22",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days.",
      "claim_limit": [
        "Campaign duration is not unattended duration; pigmentation is a screening proxy, not complete biological validation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_macleod2020",
    "citekey": "grd_macleod2020",
    "title": "Self-driving laboratory for accelerated discovery of thin-film materials",
    "authors": [
      "B. P. MacLeod",
      "F. G. L. Parlane",
      "T. D. Morrissey",
      "F. Häse",
      "L. M. Roch",
      "K. E. Dettelbach",
      "R. Moreira",
      "L. P. E. Yunker",
      "M. B. Rooney",
      "J. R. Deeth",
      "V. Lai",
      "G. J. Ng",
      "H. Situ",
      "R. H. Zhang",
      "M. S. Elliott",
      "T. H. Haley",
      "D. J. Dvorak",
      "A. Aspuru-Guzik",
      "J. E. Hein",
      "C. P. Berlinguette"
    ],
    "year": 2020,
    "venue": "Science Advances",
    "doi": "10.1126/sciadv.aaz8867",
    "url": "https://doi.org/10.1126/sciadv.aaz8867",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "thin-film materials",
    "system_id": "Ada",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Robotic organic thin-film processing coupled to Bayesian optimization of a pseudomobility objective.",
    "physical_action": "Mix, coat, anneal and characterize films",
    "human_role": "Stock preparation, substrate cleaning, consumable refill every seven samples; post hoc image inspection",
    "supported_claims": [
      "The organic thin-film workflow required consumable replenishment every seven samples.",
      "Two 35-sample campaigns included replenishment; their elapsed duration is not uninterrupted autonomous duration."
    ],
    "limitations": [
      "The later Ada paper used a different chemistry, workflow and configuration; replenishment intervals are not a controlled estimate of added robotics.",
      "Captured images did not imply autonomous defect diagnosis."
    ],
    "source_locator": "PMC7220369: Results following Fig.2 (spiro-OMeTAD, seven-sample replenishment, two 35-sample campaigns); Methods substrate preparation and image analysis.",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_macleod2020",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "revision_date": "2026-10-26",
    "new_or_updated": "updated_existing",
    "revision_access_note": "PMC Results and Methods passages reread on 2026-10-26.",
    "raw_record_ref": "raw_v3/literature_matrix.json#/121",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_macleod2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/14",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/12",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/14",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/12",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Robotic organic thin-film processing coupled to Bayesian optimization of a pseudomobility objective.",
      "claim_limit": [
        "The later Ada paper used a different chemistry, workflow and configuration; replenishment intervals are not a controlled estimate of added robotics.",
        "Captured images did not imply autonomous defect diagnosis."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_macleod2022",
    "citekey": "grd_macleod2022",
    "title": "A self-driving laboratory advances the Pareto front for material properties",
    "authors": [
      "Benjamin P. MacLeod",
      "Fraser G. L. Parlane",
      "Connor C. Rupnow",
      "Kevan E. Dettelbach",
      "Michael S. Elliott",
      "Thomas D. Morrissey",
      "Ted H. Haley",
      "Oleksii Proskurin",
      "Michael B. Rooney",
      "Nina Taherimakhsousi",
      "David J. Dvorak",
      "Hsi N. Chiu",
      "Christopher E. B. Waizenegger",
      "Karry Ocean",
      "Mehrdad Mokhtari",
      "Curtis P. Berlinguette"
    ],
    "year": 2022,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-022-28580-6",
    "url": "https://doi.org/10.1038/s41467-022-28580-6",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "thin-film materials",
    "system_id": "Ada",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Multiobjective Bayesian optimization using qEHVI mapped trade-offs between film conductivity and annealing temperature in a combustion-synthesis workflow.",
    "physical_action": "Film processing, X-ray fluorescence and conductance measurement",
    "human_role": "Prepare stocks and replenish consumables after 40--60 samples",
    "supported_claims": [
      "The reported consumable configuration supported 40–60 experiments before replenishment.",
      "The qEHVI acquisition strategy directed a conductivity/annealing-temperature Pareto-front campaign."
    ],
    "limitations": [
      "The 2020 and 2022 Ada papers use different workflows and configurations, not a controlled before–after robotics comparison.",
      "Consumable capacity and improved experiment selection are different sources of benefit."
    ],
    "source_locator": "Results: Fig.2 and following autonomous-workflow, 40–60 experiments, qEHVI and Pareto-front paragraphs. Publisher PDF https://www.nature.com/articles/s41467-022-28580-6.pdf ; earlier full-text record PMC8863835.",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_macleod2022",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ],
    "revision_date": "2026-10-26",
    "new_or_updated": "updated_existing",
    "revision_access_note": "Earlier v2 extraction used full-text sections; revision verified official PDF search-index passages on 2026-10-26. Direct PDF and PMC requests during revision encountered cookie/CAPTCHA access failures; no fresh full-document reread claimed.",
    "raw_record_ref": "raw_v3/literature_matrix.json#/122",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_macleod2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/12",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/13",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/12",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/13",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Multiobjective Bayesian optimization using qEHVI mapped trade-offs between film conductivity and annealing temperature in a combustion-synthesis workflow.",
      "claim_limit": [
        "The 2020 and 2022 Ada papers use different workflows and configurations, not a controlled before–after robotics comparison.",
        "Consumable capacity and improved experiment selection are different sources of benefit."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_burger2020",
    "citekey": "grd_burger2020",
    "title": "A mobile robotic chemist",
    "authors": [
      "Benjamin Burger",
      "Phillip M. Maffettone",
      "Vladimir V. Gusev",
      "Catherine M. Aitchison",
      "Yang Bai",
      "Xiaoyan Wang",
      "Xiaobo Li",
      "Ben M. Alston",
      "Buyi Li",
      "Rob Clowes",
      "Nicola Rankin",
      "Brandon Harris",
      "Reiner Sebastian Sprick",
      "Andrew I. Cooper"
    ],
    "year": 2020,
    "venue": "Nature",
    "doi": "10.1038/s41586-020-2442-2",
    "url": "https://doi.org/10.1038/s41586-020-2442-2",
    "source_type": "peer_reviewed_original",
    "access_level": "author_pdf_selected_sections",
    "domain": "photocatalysis",
    "system_id": "mobile_robotic_chemist_2020",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "A mobile robot conducted 688 experiments over eight days in a ten-variable photocatalysis search.",
    "physical_action": "Mobile transport and operation of laboratory stations",
    "human_role": "Humans formulate scientific hypotheses, search space and setup",
    "supported_claims": [
      "A mobile robot conducted 688 experiments over eight days in a ten-variable photocatalysis search."
    ],
    "limitations": [
      "Sixfold improvement describes catalyst activity, not laboratory productivity; general maintenance was not established."
    ],
    "source_locator": "Author PDF: main experiment, search-space design and robotic operation",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_burger2020",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/123",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_burger2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/20",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/37",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/14",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/20",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/37",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/14",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: A mobile robot conducted 688 experiments over eight days in a ten-variable photocatalysis search.",
      "claim_limit": [
        "Sixfold improvement describes catalyst activity, not laboratory productivity; general maintenance was not established."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_coley2019",
    "citekey": "grd_coley2019",
    "title": "A robotic platform for flow synthesis of organic compounds informed by AI planning",
    "authors": [
      "Connor W. Coley",
      "Dale A. Thomas",
      "Justin A. M. Lummiss",
      "Jonathan N. Jaworski",
      "Christopher P. Breen",
      "Victor Schultz",
      "Travis Hart",
      "Joshua S. Fishman",
      "Luke Rogers",
      "Hanyu Gao",
      "Robert W. Hicklin",
      "Pieter P. Plehiers",
      "Joshua Byington",
      "John S. Piotti",
      "William H. Green",
      "A. John Hart",
      "Timothy F. Jamison",
      "Klavs F. Jensen"
    ],
    "year": 2019,
    "venue": "Science",
    "doi": "10.1126/science.aax1566",
    "url": "https://doi.org/10.1126/science.aax1566",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_only",
    "domain": "organic synthesis",
    "system_id": "AI_flow_synthesis_robot",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "AI planning and robotic module reconfiguration were combined in flow synthesis.",
    "physical_action": "Reconfigure flow modules and synthesize compounds",
    "human_role": "Experts supply implementation details between proposed routes and executable procedures",
    "supported_claims": [
      "AI planning and robotic module reconfiguration were combined in flow synthesis."
    ],
    "limitations": [
      "Abstract-level architecture evidence; broad autonomous protocol development is not established."
    ],
    "source_locator": "Science/PubMed abstract and bibliographic record",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_coley2019",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/124",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_coley2019"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/16",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/15",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/2",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB03"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/17",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB18"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/22",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB23"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/16",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/15",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: AI planning and robotic module reconfiguration were combined in flow synthesis.",
      "claim_limit": [
        "Abstract-level architecture evidence; broad autonomous protocol development is not established."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_steiner2019",
    "citekey": "grd_steiner2019",
    "title": "Organic synthesis in a modular robotic system driven by a chemical programming language",
    "authors": [
      "Sebastian Steiner",
      "Jakob Wolf",
      "Stefan Glatzel",
      "Anna Andreou",
      "Jarosław M. Granda",
      "Graham Keenan",
      "Trevor Hinkley",
      "Gerardo Aragon-Camarasa",
      "Philip J. Kitson",
      "Davide Angelone",
      "Leroy Cronin"
    ],
    "year": 2019,
    "venue": "Science",
    "doi": "10.1126/science.aav2211",
    "url": "https://doi.org/10.1126/science.aav2211",
    "source_type": "peer_reviewed_original",
    "access_level": "author_pdf_selected_sections",
    "domain": "organic synthesis",
    "system_id": "Chemputer",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Chemical programs can execute multistep synthesis on modular hardware.",
    "physical_action": "Execute compiled unit operations and liquid separation",
    "human_role": "Humans develop/preload protocols and reagents; engineers select sensors",
    "supported_claims": [
      "Chemical programs can execute multistep synthesis on modular hardware.",
      "Conductivity sensing replaced unsuitable optical phase-boundary sensing in challenging mixtures."
    ],
    "limitations": [
      "Predefined protocols are not autonomous hypothesis generation; sensor redesign was engineering work, not self-repair."
    ],
    "source_locator": "Author PDF: modular architecture; liquid--liquid separation/sensing discussion",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_steiner2019",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/125",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_steiner2019"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/13",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/39",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/16",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/3",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB04"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/13",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/39",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/16",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Chemical programs can execute multistep synthesis on modular hardware.",
      "claim_limit": [
        "Predefined protocols are not autonomous hypothesis generation; sensor redesign was engineering work, not self-repair."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_szymanski2023",
    "citekey": "grd_szymanski2023",
    "title": "An autonomous laboratory for the accelerated synthesis of inorganic materials",
    "authors": [
      "Nathan J. Szymanski",
      "Bernardus Rendy",
      "Yuxing Fei",
      "Rishi E. Kumar",
      "Tanjin He",
      "David Milsted",
      "Matthew J. McDermott",
      "Max Gallant",
      "Ekin Dogus Cubuk",
      "Amil Merchant",
      "Haegyeom Kim",
      "Anubhav Jain",
      "Christopher J. Bartel",
      "Kristin Persson",
      "Yan Zeng",
      "Gerbrand Ceder"
    ],
    "year": 2023,
    "venue": "Nature",
    "doi": "10.1038/s41586-023-06734-w",
    "url": "https://doi.org/10.1038/s41586-023-06734-w",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "inorganic synthesis",
    "system_id": "A_Lab",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory synthesis and PXRD measurements",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Corrected record reports 36 of 57 targets synthesized in 353 experiments over 17 days.",
    "physical_action": "Powder dispensing and mixing, furnace heating, post-heating grinding, sample transfer and X-ray diffraction",
    "human_role": "Manual precursor/consumable replenishment, holder cleaning, hardware-exception handling and post hoc phase validation",
    "supported_claims": [
      "The corrected paper reports 36 of 57 targets synthesized in 353 experiments over 17 days.",
      "Manual follow-up regrinding and higher-temperature heating produced two additional targets; these treatments lay outside the active-learning algorithm then used.",
      "The platform already executed heating, grinding and transfer in its demonstrated workflow; autonomous intermediate regrinding was not established by those descriptions."
    ],
    "limitations": [
      "Distinguish policy-admissible operations, workflow integration and installed physical capabilities; this example does not by itself establish a need for additional robot hardware.",
      "Station exception statistics are not a mission-level failure probability.",
      "Use corrected phase assignments and novelty claims; the correction is not an independent demonstration."
    ],
    "source_locator": "Corrected primary PDF, print p.86 abstract and p.90 Outlook; p.89 Barriers to synthesis; PDF pp.7–8 Methods, Robotic synthesis and characterization. https://bartel.cems.umn.edu/sites/bartel.cems.umn.edu/files/2026-02/szymanski.ceder_2023-nature.pdf",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "related_records": [
      "grd_szymanski2026"
    ],
    "record_group": "ground",
    "canonical_citekey": "grd_szymanski2023",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ],
    "revision_date": "2026-10-26",
    "new_or_updated": "updated_existing",
    "revision_access_note": "Corrected author-hosted PDF read directly on 2026-10-26; related correction also directly read. Replaces the earlier overbroad beyond-the-action-library claim.",
    "raw_record_ref": "raw_v3/literature_matrix.json#/126",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_szymanski2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory synthesis and PXRD measurements",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "No original field changed; retained as a documented boundary or intervention comparator. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "collaborator_source_recheck; see access_level and versioned update input",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/15",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/17",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/15",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/17",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Corrected record reports 36 of 57 targets synthesized in 353 experiments over 17 days.",
      "claim_limit": [
        "Distinguish policy-admissible operations, workflow integration and installed physical capabilities; this example does not by itself establish a need for additional robot hardware.",
        "Station exception statistics are not a mission-level failure probability.",
        "Use corrected phase assignments and novelty claims; the correction is not an independent demonstration."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "id": "grd_szymanski2026",
    "citekey": "grd_szymanski2026",
    "title": "Author Correction: An autonomous laboratory for the accelerated synthesis of inorganic materials",
    "authors": [
      "Nathan J. Szymanski",
      "Bernardus Rendy",
      "Yuxing Fei",
      "Rishi E. Kumar",
      "Tanjin He",
      "David Milsted",
      "Matthew J. McDermott",
      "Max Gallant",
      "Ekin Dogus Cubuk",
      "Amil Merchant",
      "Haegyeom Kim",
      "Anubhav Jain",
      "Christopher J. Bartel",
      "Kristin Persson",
      "Yan Zeng",
      "Gerbrand Ceder"
    ],
    "year": 2026,
    "venue": "Nature",
    "doi": "10.1038/s41586-025-09992-y",
    "url": "https://doi.org/10.1038/s41586-025-09992-y",
    "source_type": "author_correction",
    "access_level": "full_text_selected_sections",
    "domain": "inorganic synthesis",
    "system_id": "A_Lab",
    "evidence_role": "transfer",
    "validation_environment": "reanalysis of ground experiment",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Correction reduces confirmed outcomes and clarifies that novelty was not necessarily novelty to science.",
    "physical_action": "No new independent robotic system",
    "human_role": "Authors re-evaluated phase assignments and dataset overlap",
    "supported_claims": [
      "Correction reduces confirmed outcomes and clarifies that novelty was not necessarily novelty to science."
    ],
    "limitations": [
      "Linked correction must not be counted as another independent system or validation campaign."
    ],
    "source_locator": "PMC12872444: complete correction notice",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "related_records": [
      "grd_szymanski2023"
    ],
    "record_group": "ground",
    "canonical_citekey": "grd_szymanski2026",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/127",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_szymanski2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "No original field changed; retained as a documented boundary or intervention comparator.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/17",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/18",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/17",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/18",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Correction reduces confirmed outcomes and clarifies that novelty was not necessarily novelty to science.",
      "claim_limit": [
        "Linked correction must not be counted as another independent system or validation campaign."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "id": "grd_dai2024",
    "citekey": "grd_dai2024",
    "title": "Autonomous mobile robots for exploratory synthetic chemistry",
    "authors": [
      "Tianwei Dai",
      "Sriram Vijayakrishnan",
      "Filip T. Szczypiński",
      "Jean-François Ayme",
      "Ehsan Simaei",
      "Thomas Fellowes",
      "Rob Clowes",
      "Lyubomir Kotopanov",
      "Caitlin E. Shields",
      "Zhengxue Zhou",
      "John W. Ward",
      "Andrew I. Cooper"
    ],
    "year": 2024,
    "venue": "Nature",
    "doi": "10.1038/s41586-024-08173-7",
    "url": "https://doi.org/10.1038/s41586-024-08173-7",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "exploratory chemistry",
    "system_id": "mobile_robotic_chemistry_2024",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Mobile robots connect complementary analyses and decide follow-up actions across selected chemistry classes.",
    "physical_action": "Move samples between synthesis, mass-spectrometry and NMR stations",
    "human_role": "Humans define building blocks/criteria and identify an unexpected product using further analysis",
    "supported_claims": [
      "Mobile robots connect complementary analyses and decide follow-up actions across selected chemistry classes."
    ],
    "limitations": [
      "Heuristic exploration is not general optimization; unexpected-product identification retained human scientific interpretation."
    ],
    "source_locator": "PMC11602721: experimental workflow and unexpected cyclized-product analysis",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_dai2024",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/128",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_dai2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/27",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/19",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/27",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/19",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Mobile robots connect complementary analyses and decide follow-up actions across selected chemistry classes.",
      "claim_limit": [
        "Heuristic exploration is not general optimization; unexpected-product identification retained human scientific interpretation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_ha2023",
    "citekey": "grd_ha2023",
    "title": "AI-driven robotic chemist for autonomous synthesis of organic molecules",
    "authors": [
      "Taesin Ha",
      "Dongseon Lee",
      "Youngchun Kwon",
      "Min Sik Park",
      "Sangyoon Lee",
      "Jaejun Jang",
      "Byungkwon Choi",
      "Hyunjeong Jeon",
      "Jeonghun Kim",
      "Hyundo Choi",
      "Hyung-Tae Seo",
      "Wonje Choi",
      "Wooram Hong",
      "Young Jin Park",
      "Junwon Jang",
      "Joonkee Cho",
      "Bosung Kim",
      "Hyukju Kwon",
      "Gahee Kim",
      "Won Seok Oh",
      "Jin Woo Kim",
      "Joonhyuk Choi",
      "Minsik Min",
      "Aram Jeon",
      "Yongsik Jung",
      "Eunji Kim",
      "Hyosug Lee",
      "Youn-Suk Choi"
    ],
    "year": 2023,
    "venue": "Science Advances",
    "doi": "10.1126/sciadv.adj0461",
    "url": "https://doi.org/10.1126/sciadv.adj0461",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "organic synthesis",
    "system_id": "Synbot",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "An integrated system links AI synthesis planning, execution and analytical feedback.",
    "physical_action": "Translate planned chemistry to batch synthesis and LC-MS",
    "human_role": "Periodic chemical/vial/filter refilling and waste removal; define targets",
    "supported_claims": [
      "An integrated system links AI synthesis planning, execution and analytical feedback."
    ],
    "limitations": [
      "Limited target demonstrations; assumed human throughput is not a matched comparative trial."
    ],
    "source_locator": "PMC10619927: workflow, demonstrations, automation and replenishment discussion",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_ha2023",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/129",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_ha2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/18",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/20",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/18",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/20",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: An integrated system links AI synthesis planning, execution and analytical feedback.",
      "claim_limit": [
        "Limited target demonstrations; assumed human throughput is not a matched comparative trial."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_koscher2023",
    "citekey": "grd_koscher2023",
    "title": "Autonomous, multiproperty-driven molecular discovery: From predictions to measurements and back",
    "authors": [
      "Brent A. Koscher",
      "Richard B. Canty",
      "Matthew A. McDonald",
      "Kevin P. Greenman",
      "Charles J. McGill",
      "Camille L. Bilodeau",
      "Wengong Jin",
      "Haoyang Wu",
      "Florence H. Vermeire",
      "Brooke Jin",
      "Travis Hart",
      "Timothy Kulesza",
      "Shih-Cheng Li",
      "Tommi S. Jaakkola",
      "Regina Barzilay",
      "Rafael Gómez-Bombarelli",
      "William H. Green",
      "Klavs F. Jensen"
    ],
    "year": 2023,
    "venue": "Science",
    "doi": "10.1126/science.adi1407",
    "url": "https://doi.org/10.1126/science.adi1407",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_only",
    "domain": "molecular discovery",
    "system_id": "multiproperty_molecular_discovery",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Prediction, synthesis and measurement form an iterative multiproperty discovery process.",
    "physical_action": "Synthesize and measure proposed molecules",
    "human_role": "Human target-property and platform design; details of maintenance not assessed",
    "supported_claims": [
      "Prediction, synthesis and measurement form an iterative multiproperty discovery process."
    ],
    "limitations": [
      "Abstract-level use only; no quantified hardware recovery claim supported."
    ],
    "source_locator": "Science/PubMed abstract and publication metadata",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_koscher2023",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/130",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_koscher2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/19",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/21",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/19",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/21",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Prediction, synthesis and measurement form an iterative multiproperty discovery process.",
      "claim_limit": [
        "Abstract-level use only; no quantified hardware recovery claim supported."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_rauschen2024",
    "citekey": "grd_rauschen2024",
    "title": "Universal chemical programming language for robotic synthesis repeatability",
    "authors": [
      "Robert Rauschen",
      "Mason Guy",
      "Jason E. Hein",
      "Leroy Cronin"
    ],
    "year": 2024,
    "venue": "Nature Synthesis",
    "doi": "10.1038/s44160-023-00473-6",
    "url": "https://doi.org/10.1038/s44160-023-00473-6",
    "source_type": "peer_reviewed_original",
    "access_level": "author_pdf_and_selected_supplement",
    "domain": "protocol portability",
    "system_id": "chiDL_Chemputer",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware in two laboratories",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Explicit chemical programs improve cross-platform protocol inspection and repeatability.",
    "physical_action": "Execute portable chemical programs on four hardware configurations",
    "human_role": "Some solid additions and early protocol steps remain manual; investigators resolve crystallization/material differences",
    "supported_claims": [
      "Explicit chemical programs improve cross-platform protocol inspection and repeatability."
    ],
    "limitations": [
      "Matching code does not eliminate starting-material, drying or crystallization differences; manual steps remain."
    ],
    "source_locator": "Author PDF pp.3--5; selected Supplementary Information p.4 (manual steps)",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_rauschen2024",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/131",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_rauschen2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/24",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/40",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/25",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/24",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/40",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/25",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Explicit chemical programs improve cross-platform protocol inspection and repeatability.",
      "claim_limit": [
        "Matching code does not eliminate starting-material, drying or crystallization differences; manual steps remain."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_rohrbach2022",
    "citekey": "grd_rohrbach2022",
    "title": "Digitization and validation of a chemical synthesis literature database in the ChemPU",
    "authors": [
      "Simon Rohrbach",
      "Mindaugas Šiaučiulis",
      "Greig Chisholm",
      "Petrisor-Alin Pirvan",
      "Michael Saleeb",
      "S. Hessam M. Mehr",
      "Ekaterina Trushina",
      "Artem I. Leonov",
      "Graham Keenan",
      "Aamir Khan",
      "Alexander Hammer",
      "Leroy Cronin"
    ],
    "year": 2022,
    "venue": "Science",
    "doi": "10.1126/science.abo0058",
    "url": "https://doi.org/10.1126/science.abo0058",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_only",
    "domain": "protocol digitization",
    "system_id": "ChemPU",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware plus protocol corpus",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "A digitized synthesis database was coupled to execution and validation on chemical hardware.",
    "physical_action": "Execute selected digitized synthesis procedures",
    "human_role": "Human curation and hardware provisioning; detailed autonomy not assessed",
    "supported_claims": [
      "A digitized synthesis database was coupled to execution and validation on chemical hardware."
    ],
    "limitations": [
      "Abstract-level evidence cannot establish complete transferability or unattended reliability."
    ],
    "source_locator": "Science abstract and metadata",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_rohrbach2022",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/132",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_rohrbach2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/22",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/26",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/11",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB12"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/15",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB16"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/25",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB26"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/22",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/26",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: A digitized synthesis database was coupled to execution and validation on chemical hardware.",
      "claim_limit": [
        "Abstract-level evidence cannot establish complete transferability or unattended reliability."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_manzano2022",
    "citekey": "grd_manzano2022",
    "title": "An autonomous portable platform for universal chemical synthesis",
    "authors": [
      "J. Sebastián Manzano",
      "Wenduan Hou",
      "Sergey S. Zalesskiy",
      "Przemyslaw Frei",
      "Hsin Wang",
      "Philip J. Kitson",
      "Leroy Cronin"
    ],
    "year": 2022,
    "venue": "Nature Chemistry",
    "doi": "10.1038/s41557-022-01016-w",
    "url": "https://doi.org/10.1038/s41557-022-01016-w",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_and_figures",
    "domain": "portable synthesis",
    "system_id": "portable_chemical_platform",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Compact dedicated hardware supports multiple synthesis types and process monitoring.",
    "physical_action": "Execute digitally specified reactor operations; monitor pressure",
    "human_role": "Human setup/material provisioning; detailed intervention not assessed",
    "supported_claims": [
      "Compact dedicated hardware supports multiple synthesis types and process monitoring."
    ],
    "limitations": [
      "Reported totals of operations and runtime do not establish intervention-free reliability."
    ],
    "source_locator": "Publisher abstract and accessible figures",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_manzano2022",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/133",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_manzano2022"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/35",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/35",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/35",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/35",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Compact dedicated hardware supports multiple synthesis types and process monitoring.",
      "claim_limit": [
        "Reported totals of operations and runtime do not establish intervention-free reliability."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_roch2020",
    "citekey": "grd_roch2020",
    "title": "ChemOS: An orchestration software to democratize autonomous discovery",
    "authors": [
      "Loïc M. Roch",
      "Florian Häse",
      "Christoph Kreisbeck",
      "Teresa Tamayo-Mendoza",
      "Lars P. E. Yunker",
      "Jason E. Hein",
      "Alán Aspuru-Guzik"
    ],
    "year": 2020,
    "venue": "PLOS ONE",
    "doi": "10.1371/journal.pone.0229862",
    "url": "https://doi.org/10.1371/journal.pone.0229862",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "orchestration",
    "system_id": "ChemOS",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware and software demonstrations",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Modular orchestration joins experiment planning, instruments, analysis and data management.",
    "physical_action": "Schedule instruments and exchange experiment/data requests",
    "human_role": "Humans define devices, interfaces and scientific goals; architecture supports human participation",
    "supported_claims": [
      "Modular orchestration joins experiment planning, instruments, analysis and data management."
    ],
    "limitations": [
      "Orchestration interfaces do not by themselves verify physical sample state."
    ],
    "source_locator": "PMC7161969: six-module architecture and application demonstrations",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_roch2020",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/134",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_roch2020"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/38",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/38/crossref_retry",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/19",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB20"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/21",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB22"
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/38",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/38/crossref_retry",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Modular orchestration joins experiment planning, instruments, analysis and data management.",
      "claim_limit": [
        "Orchestration interfaces do not by themselves verify physical sample state."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_boiko2023",
    "citekey": "grd_boiko2023",
    "title": "Autonomous chemical research with large language models",
    "authors": [
      "Daniil A. Boiko",
      "Robert MacKnight",
      "Ben Kline",
      "Gabe Gomes"
    ],
    "year": 2023,
    "venue": "Nature",
    "doi": "10.1038/s41586-023-06792-0",
    "url": "https://doi.org/10.1038/s41586-023-06792-0",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "LLM laboratory agents",
    "system_id": "Coscientist",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware plus software tasks",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Remote LLM API and ground laboratory/tool infrastructure",
    "action_location": "Ground laboratory",
    "scientific_function": "An LLM agent combines documentation retrieval, planning and chemical tool execution.",
    "physical_action": "Generate code and command chemistry tools",
    "human_role": "Humans configure platforms, goals and available tools; some tool outputs are mediated",
    "supported_claims": [
      "An LLM agent combines documentation retrieval, planning and chemical tool execution."
    ],
    "limitations": [
      "Code/API error correction does not demonstrate mechanical fault recovery."
    ],
    "source_locator": "Publisher full text: system architecture, liquid-handler and chemical-reaction demonstrations",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_boiko2023",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/135",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_boiko2023"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/21",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/23",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/21",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/23",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: An LLM agent combines documentation retrieval, planning and chemical tool execution.",
      "claim_limit": [
        "Code/API error correction does not demonstrate mechanical fault recovery."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_bran2024",
    "citekey": "grd_bran2024",
    "title": "Augmenting large language models with chemistry tools",
    "authors": [
      "Andres M. Bran",
      "Sam Cox",
      "Oliver Schilter",
      "Carlo Baldassari",
      "Andrew D. White",
      "Philippe Schwaller"
    ],
    "year": 2024,
    "venue": "Nature Machine Intelligence",
    "doi": "10.1038/s42256-024-00832-8",
    "url": "https://doi.org/10.1038/s42256-024-00832-8",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "LLM laboratory agents",
    "system_id": "ChemCrow",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware via cloud laboratory plus software tasks",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "GPT-4 API, chemical software and cloud-laboratory services",
    "action_location": "Ground laboratory",
    "scientific_function": "Tool feedback permits revision of invalid or insufficiently specified synthesis procedures.",
    "physical_action": "Invoke chemical tools and RoboRXN synthesis",
    "human_role": "Human task/tool design and hardware provisioning",
    "supported_claims": [
      "Tool feedback permits revision of invalid or insufficiently specified synthesis procedures."
    ],
    "limitations": [
      "Protocol revision is not physical hardware repair; expert and LLM-only quality assessments can differ."
    ],
    "source_locator": "PMC11116106: synthesis demonstrations and evaluation discussion",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_bran2024",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/136",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_bran2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/31",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/24",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/31",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/24",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Tool feedback permits revision of invalid or insufficiently specified synthesis procedures.",
      "claim_limit": [
        "Protocol revision is not physical hardware repair; expert and LLM-only quality assessments can differ."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_zhou2025",
    "citekey": "grd_zhou2025",
    "title": "Localization, inspection, and reasoning (LIRA) module for autonomous workflows in self-driving laboratories",
    "authors": [
      "Zhengxue Zhou",
      "Satheeshkumar Veeramani",
      "Francisco Munguia-Galeano",
      "Hatem Fakhruldeen",
      "Andrew I. Cooper"
    ],
    "year": 2025,
    "venue": "Communications Chemistry",
    "doi": "10.1038/s42004-025-01770-1",
    "url": "https://doi.org/10.1038/s42004-025-01770-1",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_and_selected_supplement",
    "domain": "robotic inspection and recovery",
    "system_id": "LIRA",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Onboard Jetson AGX Orin for deployed module; ground laboratory",
    "action_location": "Ground laboratory",
    "scientific_function": "Visual inspection integrates with bounded translational-placement correction and reinspection.",
    "physical_action": "Localize, inspect placements and execute constrained pushes",
    "human_role": "Humans create placement-fault tests; complex/rotational and confined-space errors require intervention",
    "supported_claims": [
      "Visual inspection integrates with bounded translational-placement correction and reinspection.",
      "Reported 97.5% on 200 tests is inspection/reasoning accuracy, not physical recovery success."
    ],
    "limitations": [
      "A 600-action run without observed failure is separate from injected-fault evaluation; end-to-end scientific integration remains future work."
    ],
    "source_locator": "PMC12663431 main results/discussion; SI S3, S5 and S7",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_zhou2025",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/137",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_zhou2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/25",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/27",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/25",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/27",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Visual inspection integrates with bounded translational-placement correction and reinspection.",
      "claim_limit": [
        "A 600-action run without observed failure is separate from injected-fault evaluation; end-to-end scientific integration remains future work."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_tom2024",
    "citekey": "grd_tom2024",
    "title": "Self-Driving Laboratories for Chemistry and Materials Science",
    "authors": [
      "Gary Tom",
      "Stefan P. Schmid",
      "Sterling G. Baird",
      "Yang Cao",
      "Kourosh Darvish",
      "Han Hao",
      "Stanley Lo",
      "Sergio Pablo-García",
      "Ella M. Rajaonson",
      "Marta Skreta",
      "Naruki Yoshikawa",
      "Samantha Corapi",
      "Gun Deniz Akkoc",
      "Felix Strieth-Kalthoff",
      "Martin Seifrid",
      "Alán Aspuru-Guzik"
    ],
    "year": 2024,
    "venue": "Chemical Reviews",
    "doi": "10.1021/acs.chemrev.4c00055",
    "url": "https://doi.org/10.1021/acs.chemrev.4c00055",
    "source_type": "review",
    "access_level": "full_text_selected_sections",
    "domain": "self-driving laboratory review",
    "system_id": "SDL_review_2024",
    "evidence_role": "background",
    "validation_environment": "literature synthesis",
    "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "scientific_function": "Software experiment selection and hardware execution constitute distinct autonomy dimensions.",
    "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "supported_claims": [
      "Software experiment selection and hardware execution constitute distinct autonomy dimensions."
    ],
    "limitations": [
      "Review provides scope and prior art, not additional independent experimental validation."
    ],
    "source_locator": "PMC11363023: definitions, autonomy dimensions and platform survey",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_tom2024",
    "cited_in": [
      "01_introduction.tex",
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/138",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_tom2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "not_applicable"
    },
    "normalization_basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/28",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/28",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/28",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/28",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Software experiment selection and hardware execution constitute distinct autonomy dimensions.",
      "claim_limit": [
        "Review provides scope and prior art, not additional independent experimental validation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_stach2021",
    "citekey": "grd_stach2021",
    "title": "Autonomous experimentation systems for materials development: A community perspective",
    "authors": [
      "Eric Stach",
      "Brian DeCost",
      "A. Gilad Kusne",
      "Jason Hattrick-Simpers",
      "Keith A. Brown",
      "Kristofer G. Reyes",
      "Joshua Schrier",
      "Simon Billinge",
      "Tonio Buonassisi",
      "Ian Foster",
      "Carla P. Gomes",
      "John M. Gregoire",
      "Apurva Mehta",
      "Joseph Montoya",
      "Elsa Olivetti",
      "Chiwoo Park",
      "Eli Rotenberg",
      "Semion K. Saikin",
      "Sylvia Smullin",
      "Valentin Stanev",
      "Benji Maruyama"
    ],
    "year": 2021,
    "venue": "Matter",
    "doi": "10.1016/j.matt.2021.06.036",
    "url": "https://doi.org/10.1016/j.matt.2021.06.036",
    "source_type": "perspective",
    "access_level": "author_fulltext_selected_sections",
    "domain": "autonomous experimentation perspective",
    "system_id": "community_perspective_2021",
    "evidence_role": "background",
    "validation_environment": "conceptual/community synthesis",
    "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "scientific_function": "Standardized interfaces and instrument design are alternatives to complex general manipulation.",
    "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "supported_claims": [
      "Standardized interfaces and instrument design are alternatives to complex general manipulation."
    ],
    "limitations": [
      "Design arguments are not a controlled empirical comparison of robot architectures."
    ],
    "source_locator": "Author manuscript: integration, interfaces and autonomy discussion",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_stach2021",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/139",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_stach2021"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "not_applicable"
    },
    "normalization_basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/26",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/42",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/29",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/26",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/42",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/29",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Standardized interfaces and instrument design are alternatives to complex general manipulation.",
      "claim_limit": [
        "Design arguments are not a controlled empirical comparison of robot architectures."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_canty2024",
    "citekey": "grd_canty2024",
    "title": "Reproducibility in automated chemistry laboratories using computer science abstractions",
    "authors": [
      "Richard B. Canty",
      "Milad Abolhasani"
    ],
    "year": 2024,
    "venue": "Nature Synthesis",
    "doi": "10.1038/s44160-024-00649-8",
    "url": "https://doi.org/10.1038/s44160-024-00649-8",
    "source_type": "review_or_perspective",
    "access_level": "abstract_only",
    "domain": "reproducibility framework",
    "system_id": "reproducibility_abstractions",
    "evidence_role": "background",
    "validation_environment": "conceptual synthesis",
    "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "scientific_function": "Computer-science abstractions are proposed for reproducible automated chemistry.",
    "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "supported_claims": [
      "Computer-science abstractions are proposed for reproducible automated chemistry."
    ],
    "limitations": [
      "Abstract-only use; no quantitative reliability estimate derived."
    ],
    "source_locator": "Publisher abstract",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_canty2024",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/140",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_canty2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "not_applicable"
    },
    "normalization_basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/32",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/43",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/30",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/32",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/43",
          "link_basis": "record_key_match_in_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/30",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Computer-science abstractions are proposed for reproducible automated chemistry.",
      "claim_limit": [
        "Abstract-only use; no quantitative reliability estimate derived."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_canty2026",
    "citekey": "grd_canty2026",
    "title": "The past, present and future of self-driving laboratories",
    "authors": [
      "Richard B. Canty",
      "Milad Abolhasani"
    ],
    "year": 2026,
    "venue": "Nature Reviews Chemistry",
    "doi": "10.1038/s41570-026-00847-2",
    "url": "https://doi.org/10.1038/s41570-026-00847-2",
    "source_type": "review",
    "access_level": "abstract_only",
    "domain": "self-driving laboratory review",
    "system_id": "SDL_review_2026",
    "evidence_role": "background",
    "validation_environment": "literature synthesis",
    "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "scientific_function": "Scalability, generalizability and provenance-complete experimentation are existing review priorities.",
    "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "supported_claims": [
      "Scalability, generalizability and provenance-complete experimentation are existing review priorities."
    ],
    "limitations": [
      "Review does not itself establish space feasibility or robot necessity."
    ],
    "source_locator": "Publisher abstract and bibliographic record",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_canty2026",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/141",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_canty2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "not_applicable"
    },
    "normalization_basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "normalization_notes": [],
    "access_class": "abstract_or_metadata_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/29",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/31",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/31/crossref_retry",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/29",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/31",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/31/crossref_retry",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Scalability, generalizability and provenance-complete experimentation are existing review priorities.",
      "claim_limit": [
        "Review does not itself establish space feasibility or robot necessity."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_salazar2026",
    "citekey": "grd_salazar2026",
    "title": "The ADePT framework for assessing autonomous laboratory robotics",
    "authors": [
      "Pablo Salazar-Villacis",
      "Brahim Benyahia"
    ],
    "year": 2026,
    "venue": "Communications Chemistry",
    "doi": "10.1038/s42004-026-01932-9",
    "url": "https://doi.org/10.1038/s42004-026-01932-9",
    "source_type": "perspective",
    "access_level": "full_text_selected_sections",
    "domain": "robotics assessment framework",
    "system_id": "ADePT",
    "evidence_role": "background",
    "validation_environment": "conceptual framework",
    "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "scientific_function": "Adaptability, dexterity, perception and task complexity provide separate assessment dimensions.",
    "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "supported_claims": [
      "Adaptability, dexterity, perception and task complexity provide separate assessment dimensions."
    ],
    "limitations": [
      "Proposed assessment framework is not a validated universal measure of scientific autonomy."
    ],
    "source_locator": "PMC12923569: ADePT dimensions, examples and reporting discussion",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_salazar2026",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/142",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_salazar2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "not_applicable"
    },
    "normalization_basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/30",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/32",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/30",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/32",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Adaptability, dexterity, perception and task complexity provide separate assessment dimensions.",
      "claim_limit": [
        "Proposed assessment framework is not a validated universal measure of scientific autonomy."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_damir2026",
    "citekey": "grd_damir2026",
    "title": "Autonomous microfluidic labs: progress and prospects",
    "authors": [
      "Suyash Damir",
      "Fernando Delgado-Licona",
      "Andrew deMello",
      "Milad Abolhasani"
    ],
    "year": 2026,
    "venue": "Lab on a Chip",
    "doi": "10.1039/d5lc00908a",
    "url": "https://doi.org/10.1039/d5lc00908a",
    "source_type": "review",
    "access_level": "indexed_fulltext_selected_sections",
    "domain": "autonomous microfluidics review",
    "system_id": "microfluidics_review_2026",
    "evidence_role": "background",
    "validation_environment": "literature synthesis",
    "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "scientific_function": "Microfluidic autonomy includes sensing, control and strategies for fouling/blockage management.",
    "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "supported_claims": [
      "Microfluidic autonomy includes sensing, control and strategies for fouling/blockage management."
    ],
    "limitations": [
      "Qualitative recovery labels in review tables are not measured recovery rates."
    ],
    "source_locator": "PMC12930150 indexed full text: bottlenecks, reliability and future directions",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_damir2026",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/143",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_damir2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
    "normalized_status": {
      "data_location": "not_applicable",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "not_applicable"
    },
    "normalization_basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "normalization_notes": [],
    "access_class": "indexed_body_or_excerpt_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/34",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/33",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/34",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/33",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Microfluidic autonomy includes sensing, control and strategies for fouling/blockage management.",
      "claim_limit": [
        "Qualitative recovery labels in review tables are not measured recovery rates."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_schoepfer2024",
    "citekey": "grd_schoepfer2024",
    "title": "Cost-informed Bayesian reaction optimization",
    "authors": [
      "Alexandre A. Schoepfer",
      "Jan Weinreich",
      "Ruben Laplaza",
      "Jerome Waser",
      "Clemence Corminboeuf"
    ],
    "year": 2024,
    "venue": "Digital Discovery",
    "doi": "10.1039/d4dd00225c",
    "url": "https://doi.org/10.1039/d4dd00225c",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "cost-aware experiment design",
    "system_id": "CIBO",
    "evidence_role": "transfer",
    "validation_environment": "retrospective/simulated optimization",
    "data_location": "Published reaction datasets",
    "computation_location": "Not specified in inspected source",
    "action_location": "Simulation",
    "scientific_function": "Cost-informed acquisition accounts for reagent purchasing and inventory in reaction search.",
    "physical_action": "No new physical execution demonstrated",
    "human_role": "Humans define costs, existing inventory and optimization problem",
    "supported_claims": [
      "Cost-informed acquisition accounts for reagent purchasing and inventory in reaction search."
    ],
    "limitations": [
      "Evaluation is not a space hardware demonstration; transfer of resource models is an inference."
    ],
    "source_locator": "PMC11465108: cost model and dataset optimization",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_schoepfer2024",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/144",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_schoepfer2024"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Published reaction datasets",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_fetch_log.json",
          "json_pointer": "/requests/33",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_fulltext_retrieval_log.json",
          "json_pointer": "/36",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/metadata_and_pdf_requests/requests/33",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        },
        {
          "file": "ground_search_log.json",
          "json_pointer": "/doi_lookup_and_xml_retrieval/36",
          "link_basis": "identifier_match_in_retrieval_or_verification_log",
          "query_id": null
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Cost-informed acquisition accounts for reagent purchasing and inventory in reaction search.",
      "claim_limit": [
        "Evaluation is not a space hardware demonstration; transfer of resource models is an inference."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_panapitiya2026",
    "citekey": "grd_panapitiya2026",
    "title": "AutoLabs: cognitive multi-agent systems with self-correction for autonomous chemical experimentation",
    "authors": [
      "Gihan Panapitiya",
      "Emily Saldanha",
      "Heather Job",
      "Olivia Hess"
    ],
    "year": 2026,
    "venue": "Scientific Reports",
    "doi": "10.1038/s41598-026-45593-z",
    "url": "https://doi.org/10.1038/s41598-026-45593-z",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "LLM protocol generation",
    "system_id": "AutoLabs",
    "evidence_role": "transfer",
    "validation_environment": "software benchmarks, instrument simulation and two ground-hardware demonstrations",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "LLM APIs plus rule-based ground hardware-file generation",
    "action_location": "Ground laboratory",
    "scientific_function": "Five protocol tasks were evaluated; all five expert-led procedures ran in instrument simulation, but only tasks 1 and 2 ran physically.",
    "physical_action": "Generate liquid-handling procedures; execute experiments 1 and 2",
    "human_role": "Users choose hardware tags; critical human verification before execution; expert-led workflow validation",
    "supported_claims": [
      "Five protocol tasks were evaluated; all five expert-led procedures ran in instrument simulation, but only tasks 1 and 2 ran physically."
    ],
    "limitations": [
      "Procedural F1 and quantity errors are not wet-lab success rates; platform constraints and human verification remain essential."
    ],
    "source_locator": "Publisher full text / PMC13304172: Agent architecture, Evaluation metrics, Hardware validation (main-text lines406--410)",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_panapitiya2026",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/145",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_panapitiya2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Ground laboratory; reported measurements or experimental records",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/32",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB33"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Five protocol tasks were evaluated; all five expert-led procedures ran in instrument simulation, but only tasks 1 and 2 ran physically.",
      "claim_limit": [
        "Procedural F1 and quantity errors are not wet-lab success rates; platform constraints and human verification remain essential."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_wang2026labrobfail",
    "citekey": "grd_wang2026labrobfail",
    "title": "LabRobFail: A Benchmark for Robotic Failure Analysis in Chemical Self-driving Laboratory",
    "authors": [
      "Haobo Wang",
      "Baoli Sun",
      "Anqi Zou",
      "Dongsheng Huang",
      "Zelin Lv",
      "Ning Wang",
      "Rui Li",
      "Dongzhan Zhou",
      "Weiyu Guo",
      "Zhihui Wang",
      "Wanli Ouyang"
    ],
    "year": 2026,
    "venue": "arXiv",
    "doi": "10.48550/arXiv.2607.23704",
    "url": "https://arxiv.org/abs/2607.23704v2",
    "source_type": "preprint",
    "access_level": "full_html_selected_sections",
    "domain": "robotic failure benchmark",
    "system_id": "LabRobFail",
    "evidence_role": "transfer",
    "validation_environment": "simulation",
    "data_location": "Synthetic trajectories",
    "computation_location": "Not specified in inspected source",
    "action_location": "Simulation",
    "scientific_function": "Benchmark separates failure descriptions/corrections from simulated downstream task completion.",
    "physical_action": "Simulated recovery actions through bounded action dictionary",
    "human_role": "Humans define task/failure generators and evaluation; no verified wet-lab campaign",
    "supported_claims": [
      "Benchmark separates failure descriptions/corrections from simulated downstream task completion."
    ],
    "limitations": [
      "Text similarity is not physical recovery success; real chemical validity and space transfer are untested."
    ],
    "source_locator": "arXiv2607.23704v2: dataset, Table5, downstream evaluation",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_wang2026labrobfail",
    "cited_in": [
      "05_terrestrial.tex"
    ],
    "raw_record_ref": "raw_v3/literature_matrix.json#/146",
    "source_extraction_ref": {
      "file": "ground_records.json",
      "citekey": "grd_wang2026labrobfail"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Synthetic trajectories",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "unknown",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "linked_to_retained_log",
      "links": [
        {
          "file": "ground_search_log.json",
          "json_pointer": "/current_queries/27",
          "link_basis": "explicit_query_to_record_link",
          "query_id": "GWEB28"
        }
      ],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Benchmark separates failure descriptions/corrections from simulated downstream task completion.",
      "claim_limit": [
        "Text similarity is not physical recovery success; real chemical validity and space transfer are untested."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "id": "grd_moran2026",
    "citekey": "grd_moran2026",
    "title": "The rise of robotics in self-driving labs",
    "authors": [
      "Christopher H. J. Moran",
      "Jinge Xu",
      "Milad Abolhasani"
    ],
    "year": 2026,
    "venue": "npj Robotics",
    "doi": "10.1038/s44182-026-00094-z",
    "url": "https://www.nature.com/articles/s44182-026-00094-z",
    "source_type": "perspective",
    "access_level": "full_text_selected_sections",
    "domain": "terrestrial self-driving laboratory robotics",
    "system_id": "not_applicable_perspective",
    "evidence_role": "background",
    "validation_environment": "Literature synthesis and prospective discussion; no new integrated validation campaign",
    "data_location": "Published literature; no newly generated experimental dataset",
    "computation_location": "Not applicable: not a report of a newly deployed computational system",
    "action_location": "Not applicable: surveyed systems are primarily terrestrial",
    "scientific_function": "Technical prior art on laboratory robotics, maintenance and reconfiguration.",
    "physical_action": "Not applicable to this publication; discussed actions include sample handling, servicing and reconfiguration.",
    "human_role": "Perspective identifies maintenance and integration work as residual human roles; no new quantitative intervention measurement.",
    "supported_claims": [
      "Autonomous maintenance and reconfiguration are existing SDL research directions.",
      "Serviceable interfaces, tooling, labware management and orchestration are discussed as enabling requirements."
    ],
    "limitations": [
      "A perspective is not independent empirical evidence that autonomous maintenance works.",
      "Do not import its historical A-Lab success counts; use the corrected primary paper.",
      "No demonstrated space deployment or universal robot advantage follows from this source."
    ],
    "source_locator": "Publisher HTML: 'Orchestrating robots in SDLs'; 'Autonomous maintenance and reconfiguration for new tasks'; Fig. 4; article metadata.",
    "decision": {
      "status": "include",
      "reason": "Relevant technical prior art directly addressing maintenance, integration and reconfiguration; clarifies novelty without adding a new demonstration."
    },
    "retrieval_date": "2026-10-26",
    "publication_date": "2026-05-16",
    "discovery_path": "Identified during parent independent review; official DOI page opened and relevant sections read for v4.",
    "new_or_updated": "new",
    "raw_record_ref": "additional input; see normalization_audit_log.json",
    "source_extraction_ref": {
      "file": "additional input; see normalization_audit_log.json",
      "citekey": "grd_moran2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Published literature; no newly generated experimental dataset",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Technical prior art on laboratory robotics, maintenance and reconfiguration.",
      "claim_limit": [
        "A perspective is not independent empirical evidence that autonomous maintenance works.",
        "Do not import its historical A-Lab success counts; use the corrected primary paper.",
        "No demonstrated space deployment or universal robot advantage follows from this source."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    },
    "canonical_citekey": "grd_moran2026",
    "cited_in": [
      "01_introduction.tex",
      "05_terrestrial.tex"
    ],
    "record_group": "ground"
  },
  {
    "id": "grd_canty2025",
    "citekey": "grd_canty2025",
    "title": "Science acceleration and accessibility with self-driving labs",
    "authors": [
      "Richard B. Canty",
      "Jeffrey A. Bennett",
      "Keith A. Brown",
      "Tonio Buonassisi",
      "Sergei V. Kalinin",
      "John R. Kitchin",
      "Benji Maruyama",
      "Robert G. Moore",
      "Joshua Schrier",
      "Martin Seifrid",
      "Shijing Sun",
      "Tejs Vegge",
      "Milad Abolhasani"
    ],
    "year": 2025,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-025-59231-1",
    "url": "https://www.nature.com/articles/s41467-025-59231-1",
    "source_type": "perspective",
    "access_level": "full_text_selected_sections",
    "domain": "self-driving laboratory integration and accessibility",
    "system_id": "not_applicable_perspective",
    "evidence_role": "background",
    "validation_environment": "Literature synthesis and community perspective; no new hardware validation campaign",
    "data_location": "Published literature and conceptual comparison",
    "computation_location": "Not applicable: not a report of a newly deployed computational system",
    "action_location": "Not applicable: central and distributed terrestrial laboratories are discussed",
    "scientific_function": "Prior technical discussion of integration, calibration, data quality and support roles.",
    "physical_action": "Not applicable to this publication; physical automation and laboratory support are discussed.",
    "human_role": "Discusses distinct developer, technician and scientific-user responsibilities, including maintenance and recalibration.",
    "supported_claims": [
      "Accessible interfaces, experimental metadata, calibration and application-specific quality controls support trustworthy SDL integration.",
      "Reporting partial success requires distinguishing chemical and automation outcomes."
    ],
    "limitations": [
      "Community recommendations are not controlled evidence for a space design.",
      "No universal success metric, maintenance rate or autonomous-repair performance is established by this perspective."
    ],
    "source_locator": "Publisher HTML: 'Balancing a centralized and distributed future' (quality control); 'Roadblocks on the path to future SDLs' > 'In the workforce', 'In the lab', 'In the community' (metadata, calibration, partial success); article metadata.",
    "decision": {
      "status": "include",
      "reason": "Adds directly relevant technical prior art on workflow integration and evidential quality; informs transfer conditions without claiming a new space demonstration."
    },
    "retrieval_date": "2026-10-26",
    "publication_date": "2025-04-24",
    "discovery_path": "Identified in comprehensive v3 review; official DOI page opened and technical sections read for v4.",
    "new_or_updated": "new",
    "raw_record_ref": "additional input; see normalization_audit_log.json",
    "source_extraction_ref": {
      "file": "additional input; see normalization_audit_log.json",
      "citekey": "grd_canty2025"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Published literature and conceptual comparison",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "not_applicable",
      "action_location": "not_applicable",
      "physical_action": "not_applicable",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "selected_fulltext_or_body_assessed",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Prior technical discussion of integration, calibration, data quality and support roles.",
      "claim_limit": [
        "Community recommendations are not controlled evidence for a space design.",
        "No universal success metric, maintenance rate or autonomous-repair performance is established by this perspective."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    },
    "canonical_citekey": "grd_canty2025",
    "cited_in": [
      "01_introduction.tex",
      "05_terrestrial.tex"
    ],
    "record_group": "ground"
  },
  {
    "id": "rev_aegis_status2026",
    "citekey": "rev_aegis_status2026",
    "title": "AEGIS (Autonomous Exploration for Gathering Increased Science)",
    "authors": [
      "NASA Jet Propulsion Laboratory Artificial Intelligence Group"
    ],
    "year": null,
    "access_year": 2026,
    "venue": "NASA/JPL Artificial Intelligence Group project website",
    "doi": null,
    "url": "https://ai.jpl.nasa.gov/public/projects/aegis/",
    "source_type": "official project webpage",
    "access_level": "full official webpage",
    "domain": "planetary in situ science",
    "system_id": "AEGIS",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface; Curiosity and Perseverance",
    "data_location": "Mars",
    "computation_location": "onboard rover",
    "action_location": "Mars surface",
    "scientific_function": "scientist-configured geological target selection and pointing",
    "ai_method": "edge-based Rockster segmentation, feature filtering/ranking, onboard targeting",
    "physical_action": "pointing and ChemCam/SuperCam acquisition",
    "human_role": "scientists specify target profiles and plan investigations; project engineers maintain software",
    "supported_claims": [
      "Perseverance SuperCam deployment began in2022 and is used to extend geochemical surveys beyond ground-command opportunities.",
      "Image analysis and preference ranking select targets and connect selection to instrument pointing and acquisition."
    ],
    "limitations": [
      "Official evolving project summary, not a separate controlled performance experiment.",
      "The revised manuscript cites Francis2017 for the2.5km preferred-material comparison rather than inferring discovery accuracy.",
      "No publication date displayed; bibliography uses n.d. and records retrieval date."
    ],
    "source_locator": "Background, Technology, Status",
    "decision": "include as operational update supporting an existing system; do not count as a new independent system",
    "retrieval_date": "2026-10-26",
    "cited_in": [
      "04_planetary.tex",
      "04b_comparison.tex"
    ],
    "evidence_role_note": "Official operational update supporting an existingAEGIS system, not an independent experiment or deployment count.",
    "independent_system": false,
    "raw_record_ref": "additional input; see normalization_audit_log.json",
    "source_extraction_ref": {
      "file": "additional input; see normalization_audit_log.json",
      "citekey": "rev_aegis_status2026"
    },
    "normalization_version": "v5.1-2026-10-26",
    "data_origin": "Mars",
    "normalized_status": {
      "data_location": "retained_extraction",
      "computation_location": "retained_extraction",
      "action_location": "retained_extraction",
      "physical_action": "retained_extraction",
      "human_role": "retained_extraction"
    },
    "normalization_basis": "Existing extraction retained; no fresh source reassessment implied.",
    "normalization_notes": [],
    "access_class": "fulltext_or_body_assessed_as_recorded",
    "access_class_note": "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment.",
    "actor_by_function": {
      "interpret_assess": "unknown/not separately extracted",
      "scientific_decision": "unknown/not separately extracted",
      "physical_execution": "unknown/not separately extracted",
      "intervention_recovery": "unknown/not separately extracted"
    },
    "phase_note": "Record-level extraction; do not merge phases solely because system_id matches.",
    "locator_status": "retained_locator_not_freshly_verified",
    "discovery_trace": {
      "status": "source_record_retained_initial_discovery_unresolved",
      "links": [],
      "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."
    },
    "selection_rationale_v4": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: scientist-configured geological target selection and pointing",
      "claim_limit": [
        "Official evolving project summary, not a separate controlled performance experiment.",
        "The revised manuscript cites Francis2017 for the2.5km preferred-material comparison rather than inferring discovery accuracy.",
        "No publication date displayed; bibliography uses n.d. and records retrieval date."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    },
    "canonical_citekey": "rev_aegis_status2026",
    "record_group": "planetary_robotics"
  }
]


==> anc/evidence/research/normalization_audit_log.json <==
{
  "version": "v5.1-2026-10-26",
  "raw_input_sha256": "341209cc94362f8e97884da81437c6d5fce584f72b4dbd5435c329820b819372",
  "additional_inputs": [
    {
      "path": "revision/ground_new_records.json",
      "sha256": "ea6474867cf5786102548a87a1472f37ea760cbec161e75aa3cf0afabdaeb107",
      "count": 2
    },
    {
      "path": "revision/space_new_records.json",
      "sha256": "992f5d6bced53014e036e3a44804c9eb13c3bc2ee73bc290c8f54e907a772a43",
      "count": 1
    }
  ],
  "update_inputs": [
    {
      "path": "revision/ground_record_updates.json",
      "sha256": "0f04eaf3949e3c3c7b7519bb9cf8e42e3e71fd07ceefc44d9a757f2d678d30c7",
      "count": 4
    },
    {
      "path": "revision/space_coding_updates.json",
      "sha256": "0e6576501dd7c37239f12d9ab09aaf58020a64af44f75fa083e0da25b15bf3c6",
      "count": 9
    },
    {
      "path": "revision/v5_space_record_updates.json",
      "sha256": "948b6c32a694e129d50dea0591fc3516d83e5078bae8c89aad132a944673413c",
      "count": 2
    },
    {
      "path": "revision/v5_design_record_updates.json",
      "sha256": "bb15a722786023226f11ed19dddcc634b1d3413d2b963207154749c3349d445b",
      "count": 1
    }
  ],
  "encoding_review_input": {
    "path": "research/evidence_encoding_overrides.json",
    "sha256": "191bb93cdaede7ef203383ce0c45beb0658e13936d20476138c09107d3e5590d",
    "applied": [
      {
        "citekey": "bio_ooreos2011",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Payload assay control and comparison on Earth are known; exact processing hardware is not stated."
      },
      {
        "citekey": "bio_ooreos2011",
        "field": "human_role",
        "classification": "partly_known",
        "basis": "Ground preparation/comparison is known; detailed operational interventions are unspecified."
      },
      {
        "citekey": "bio_sequencing2017",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "ISS acquisition control is known; separate simulated analysis does not establish autonomous onboard analysis."
      },
      {
        "citekey": "bio_tz2018",
        "field": "human_role",
        "classification": "partly_known",
        "basis": "Culture seeding and ground image analysis are known; in-flight hands-on intervention is not described."
      },
      {
        "citekey": "bio_ecamsat2020",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Payload control and biological analysis on Earth are known; exact hardware is not stated."
      },
      {
        "citekey": "bio_ecamsat2020",
        "field": "human_role",
        "classification": "partly_known",
        "basis": "Assay preparation and ground controls are known; intervention history is unspecified."
      },
      {
        "citekey": "bio_biofluidic2023",
        "field": "human_role",
        "classification": "partly_known",
        "basis": "Payload design, assembly and testing are known; mission-time interventions are unestablished."
      },
      {
        "citekey": "bio_nemaflex2022",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Ground image analysis and dedicated flight recording hardware are known; locations of all processing steps are not."
      },
      {
        "citekey": "bio_kidney2024",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Pump control and post-return Earth analysis are known; exact computational hardware is unspecified."
      },
      {
        "citekey": "bio_wormspace2024",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Programmed payload control is known; subsequent analysis location is unestablished."
      },
      {
        "citekey": "bio_heart2024",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Flight monitoring and post-return Earth analysis are known; exact onboard computation is unspecified."
      },
      {
        "citekey": "bio_heart2024",
        "field": "human_role",
        "classification": "partly_known",
        "basis": "Tissue preparation and post-return analyses are known; detailed crew interventions are unspecified."
      },
      {
        "citekey": "bio_labsat2025",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Service-electronics hardware control and ground telemetry receipt are known; all analytical locations are not."
      },
      {
        "citekey": "bio_microage2026",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Dedicated payload control is known; analytical computation locations are unestablished."
      },
      {
        "citekey": "bio_microage2026",
        "field": "human_role",
        "classification": "partly_known",
        "basis": "Preflight protocols, tissue preparation and mission support are known; exact intervention schedule is not."
      },
      {
        "citekey": "orb_ghritli2021",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Ground numerical analysis is known; exact hardware is unreported."
      },
      {
        "citekey": "orb_kinjo2026",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Offline model-training phase is known; geographic location remains unreported. Offline does not imply Earth."
      },
      {
        "citekey": "orb_kinjo2026",
        "field": "action_location",
        "classification": "partly_known",
        "basis": "A new ground experiment is recorded; the microgravity data platform is unreported."
      },
      {
        "citekey": "orb_gagnon2021",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Offline ANN-prediction phase is known; exact hardware is unreported. Offline does not imply Earth."
      },
      {
        "citekey": "orb_gagnon2021",
        "field": "action_location",
        "classification": "partly_known",
        "basis": "Multiple original experimental locations are recorded; the microgravity platform is unreported."
      },
      {
        "citekey": "orb_nayagam2012",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Investigator-analysis phase is known; geographic location remains unreported."
      },
      {
        "citekey": "orb_pasquet2023",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Post-acquisition phase is known; geographic computing location remains unknown. This status does not assign a ground location."
      },
      {
        "citekey": "orb_dillavou2024",
        "field": "action_location",
        "classification": "not_applicable",
        "basis": "Reviewed against the software-reanalysis scope, physical_action and phase_note: no new physical intervention in this learning study. This is not a generic rule converting every occurrence of none to not_applicable."
      },
      {
        "citekey": "orb_aumaitre2018",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Dedicated apparatus control is known; exact computation location is unreported."
      },
      {
        "citekey": "orb_mudawar2024instability",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Investigator-analysis phase is known; exact hardware is unreported."
      },
      {
        "citekey": "pln_francis2017",
        "field": "access_level",
        "classification": "article_abstract_and_official_body_assessed",
        "basis": "Article metadata/abstract and a NASA/JPL project description were assessed; publisher paper full text returned 403. Official-body reading is not full-paper assessment."
      },
      {
        "citekey": "pln_lawson2025",
        "field": "access_level",
        "classification": "selected_fulltext_or_body_assessed",
        "basis": "The retained access statement and v4_recheck_scope document selected author-text checks; no whole-paper reading is inferred."
      },
      {
        "citekey": "rob_eels2024",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "rob_eels2024",
        "field": "human_role",
        "classification": "partly_known",
        "basis": "Ground engineering/test-team trial definition is known; intervention schedule is not retained."
      },
      {
        "citekey": "rob_rell",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Ground teleoperation is known; instrument-side processing location is unestablished."
      },
      {
        "citekey": "pln_oasis2007",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "pln_moma2017",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "pln_drams2021",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "pln_scienceautonomy2023",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "pln_exomars2025",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "pln_sam2012",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "pln_hayabusa2017",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "pln_changeRL2021",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "Ground-assisted teleoperation context is known; exact computational deployment is not established by the accessible abstract."
      },
      {
        "citekey": "pln_changeRL2021",
        "field": "human_role",
        "classification": "partly_known",
        "basis": "Human teleoperation context is known; onboard computational contribution is not established by the abstract."
      },
      {
        "citekey": "pln_nomad2001",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "pln_zoe2007",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "pln_zoeoverview2007",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "pln_zoe2025",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "pln_microbes2019",
        "field": "access_level",
        "classification": "selected_fulltext_or_body_assessed",
        "basis": "Relevant primary full-text summary is a selected portion; the retained statement does not establish a whole-paper read."
      },
      {
        "citekey": "pln_survey2011",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "rob_remoteagent1998",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "rob_aspen2000",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "rob_casper2000",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "pln_tagsam2018",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      },
      {
        "citekey": "rob_astrobee2016",
        "field": "computation_location",
        "classification": "partly_known",
        "basis": "The retained field explicitly records Earth, while deployment elsewhere is unestablished. No new source verification or extrapolation beyond that text is implied."
      }
    ]
  },
  "records": 150,
  "changed_original_field_records": 70,
  "changes": [
    {
      "citekey": "bg_sanders2023",
      "changes": {
        "data_location": {
          "before": "conceptual review",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "computation_location": {
          "before": "not applicable or not established by background source",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "action_location": {
          "before": "not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "physical_action": {
          "before": "not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "human_role": {
          "before": "Researchers define scientific program; mission operations where applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        }
      },
      "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans."
    },
    {
      "citekey": "bg_lingam2025",
      "changes": {
        "computation_location": {
          "before": "not applicable or not established by background source",
          "after": "Unknown: this source extraction does not separately establish computational deployment"
        },
        "human_role": {
          "before": "Researchers define scientific program; mission operations where applicable",
          "after": "Unknown: complete mission support roles were not extracted; see linked mission records"
        }
      },
      "basis": "Mission outcome source is relevant, but a generic background template does not establish processor location or support burden."
    },
    {
      "citekey": "bg_wang2023",
      "changes": {
        "data_location": {
          "before": "cross-domain review",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "computation_location": {
          "before": "not applicable or not established by background source",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "action_location": {
          "before": "not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "physical_action": {
          "before": "not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "human_role": {
          "before": "Researchers define scientific program; mission operations where applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        }
      },
      "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans."
    },
    {
      "citekey": "bg_nasem2023",
      "changes": {
        "data_location": {
          "before": "decadal survey",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "computation_location": {
          "before": "not applicable or not established by background source",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "action_location": {
          "before": "not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "physical_action": {
          "before": "not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "human_role": {
          "before": "Researchers define scientific program; mission operations where applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        }
      },
      "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans."
    },
    {
      "citekey": "bg_kassis2026",
      "changes": {
        "data_location": {
          "before": "procedural library",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "computation_location": {
          "before": "not applicable or not established by background source",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "action_location": {
          "before": "not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "physical_action": {
          "before": "not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "human_role": {
          "before": "Researchers define scientific program; mission operations where applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        }
      },
      "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans."
    },
    {
      "citekey": "bg_biosentinel_status",
      "changes": {
        "computation_location": {
          "before": "not applicable or not established by background source",
          "after": "Unknown: this source extraction does not separately establish computational deployment"
        },
        "human_role": {
          "before": "Researchers define scientific program; mission operations where applicable",
          "after": "Unknown: complete mission support roles were not extracted; see linked mission records"
        }
      },
      "basis": "Mission outcome source is relevant, but a generic background template does not establish processor location or support burden."
    },
    {
      "citekey": "bio_ooreos2011",
      "changes": {
        "human_role": {
          "before": "Dedicated fluidics and optical readout; comparison to delayed ground controls.",
          "after": "Ground investigators prepare and compare flight and delayed-synchronous ground-control experiments; detailed operational interventions not specified in the abstract."
        },
        "physical_action": {
          "before": "Dedicated fluidics and optical readout; comparison to delayed ground controls.",
          "after": "Timed medium rehydration of bacterial microwells and three-color transmitted-intensity measurement."
        },
        "data_location": {
          "before": "orbit",
          "after": "Orbit and delayed-synchronous terrestrial control experiments"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "Payload assay control; scientific comparison on Earth; exact processing hardware not stated"
        },
        "source_locator": {
          "before": "https://pubmed.ncbi.nlm.nih.gov/22091486/",
          "after": "PubMed PMID 22091486, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/22091486/"
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately."
    },
    {
      "citekey": "bio_sequencing2017",
      "changes": {
        "access_level": {
          "before": "fulltext selected methods/results",
          "after": "fulltext selected methods/results; v4 selected cached full-text passages rechecked, see v4_recheck_scope"
        },
        "human_role": {
          "before": "Astronaut-operated instrument; prepared DNA and terrestrial comparison workflows.",
          "after": "Crew members thaw and load prepared samples and start sequencing; ground personnel prepare DNA and run near-synchronous controls."
        },
        "physical_action": {
          "before": "Astronaut-operated instrument; prepared DNA and terrestrial comparison workflows.",
          "after": "Crew loads and primes MinION flow cells; nanopore sequencing is performed on the ISS."
        },
        "data_location": {
          "before": "ISS",
          "after": "ISS sequencing runs and terrestrial comparator sequencing"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "ISS Surface Pro/MinKNOW controls acquisition; simulated real-time bioinformatics and genome assembly are separate analytical demonstrations, not established as autonomous onboard analysis"
        },
        "source_locator": {
          "before": "PMC fulltext cache PMC5740133",
          "after": "https://pmc.ncbi.nlm.nih.gov/articles/PMC5740133/ ; Materials and Methods: Sequencing Experiments; Basecalling and Read Selection; Discussion"
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately."
    },
    {
      "citekey": "bio_tz2018",
      "changes": {
        "human_role": {
          "before": "Purpose-built culture and imaging; ground scientists interpret biology.",
          "after": "Researchers seed cultures and analyze images transmitted to the ground; in-flight hands-on intervention is not described in the abstract."
        },
        "physical_action": {
          "before": "Purpose-built culture and imaging; ground scientists interpret biology.",
          "after": "Automated culture, daily medium exchange, and bright-field/fluorescence imaging."
        },
        "data_location": {
          "before": "orbit",
          "after": "TZ-1 flight culture and image observations"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "Payload culture/imaging control; received images analyzed on Earth"
        },
        "source_locator": {
          "before": "https://pubmed.ncbi.nlm.nih.gov/29999554/",
          "after": "PubMed PMID 29999554, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/29999554/"
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately."
    },
    {
      "citekey": "bio_genelab2019",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground data infrastructure",
          "after": "Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "bio_ecamsat2020",
      "changes": {
        "human_role": {
          "before": "Dedicated fluidics, fixed drug-dose assay and ground controls.",
          "after": "Researchers prepare the assay and run parallel and storage-stress ground controls; detailed intervention history is not specified in the abstract."
        },
        "physical_action": {
          "before": "Dedicated fluidics, fixed drug-dose assay and ground controls.",
          "after": "Dedicated bacterial culture, starvation, gentamicin dosing, and optical metabolic readout."
        },
        "data_location": {
          "before": "orbit",
          "after": "EcAMSat flight assays and terrestrial controls"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "Payload assay control; comparative biological analysis on Earth; exact hardware not stated"
        },
        "source_locator": {
          "before": "https://pubmed.ncbi.nlm.nih.gov/31987476/",
          "after": "PubMed PMID 31987476, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/31987476/"
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately."
    },
    {
      "citekey": "bio_biosentinel2023",
      "changes": {
        "human_role": {
          "before": "Preloaded biology and dedicated microfluidic/optical systems.",
          "after": "Researchers design and optimize the biological payload; no executed human-support timeline is established by this introductory abstract."
        },
        "physical_action": {
          "before": "Preloaded biology and dedicated microfluidic/optical systems.",
          "after": "Proposed/design-described support and optical measurement of preloaded yeast assays; this introductory record is not an outcome report."
        },
        "data_location": {
          "before": "ground development for deep-space mission",
          "after": "Design and heritage account; no new flight dataset established in this record"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "Unknown: flight processing location is not established by this design/heritage abstract"
        },
        "source_locator": {
          "before": "https://pubmed.ncbi.nlm.nih.gov/32282239/",
          "after": "PubMed PMID 32282239, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/32282239/"
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately."
    },
    {
      "citekey": "bio_network2021",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground analysis of flight data",
          "after": "Source observations: flight data"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "bio_biofluidic2023",
      "changes": {
        "human_role": {
          "before": "Preconfigured culture cards, fluid handling and optical monitoring.",
          "after": "Researchers design, assemble, and test the payload; detailed mission-time interventions are not established in the abstract."
        },
        "physical_action": {
          "before": "Preconfigured culture cards, fluid handling and optical monitoring.",
          "after": "Development and testing of culture-card microfluidics, fluid delivery, and optical readout."
        },
        "data_location": {
          "before": "ground instrument development",
          "after": "BioSentinel payload development and test evidence"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "Unknown: exact computation location is not specified in the inspected abstract"
        },
        "source_locator": {
          "before": "https://pubmed.ncbi.nlm.nih.gov/33601926/",
          "after": "PubMed PMID 33601926, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/33601926/"
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately."
    },
    {
      "citekey": "bio_rnaseq2021",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground data infrastructure",
          "after": "Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "bio_drug2021",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground analysis of flight data",
          "after": "Source observations: flight data"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "bio_nemaflex2022",
      "changes": {
        "validation_environment": {
          "before": "ground validation; hardware flown to ISS",
          "after": "Ground validation and ISS operation; crew-performed loading and imaging reported"
        },
        "access_level": {
          "before": "abstract and selected fulltext",
          "after": "abstract and selected fulltext; v4 selected cached full-text passages rechecked, see v4_recheck_scope"
        },
        "human_role": {
          "before": "Crew-compatible loading hardware and predefined assay protocol.",
          "after": "Astronauts perform on-orbit culture inoculation, loading and recording with author guidance; teams prepare hardware/cultures and run ground controls."
        },
        "physical_action": {
          "before": "Crew-compatible loading hardware and predefined assay protocol.",
          "after": "Worm-culture transfer and loading into NemaFlex-S chambers, imaging of movement, and sample freezing."
        },
        "data_location": {
          "before": "ground validation; hardware flown to ISS",
          "after": "Ground validation and ISS worm-culture/imaging operations"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "Ground image analysis is described; flight recording uses dedicated hardware; location of every processing step is not established"
        },
        "action_location": {
          "before": "ground validation; hardware flown to ISS",
          "after": "Earth validation and ISS on-orbit operation"
        },
        "source_locator": {
          "before": "PMC fulltext cache PMC9640571",
          "after": "https://pmc.ncbi.nlm.nih.gov/articles/PMC9640571/ ; Results: Flight launch and on-orbit operation; Methods: Image acquisition and processing"
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately."
    },
    {
      "citekey": "bio_cip2023",
      "changes": {
        "human_role": {
          "before": "Human-designed assays and conventional image analysis.",
          "after": "Researchers prepare organisms, substrates and assays; no flight operation established."
        },
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Smart-device-camera imaging of C. elegans on plates, droplets and microfluidic chips"
        },
        "data_location": {
          "before": "ground",
          "after": "Earth C. elegans imaging experiments"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Ground laboratory"
        },
        "source_locator": {
          "before": "https://pubmed.ncbi.nlm.nih.gov/36676149/",
          "after": "PubMed abstract: Earth demonstrations, assay validation and prospective ISS application"
        }
      },
      "basis": "Rechecked retained abstract: this is a physical ground imaging platform, not only a computational analysis."
    },
    {
      "citekey": "bio_transfer2023",
      "changes": {
        "human_role": {
          "before": "Researchers choose source and target domains.",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "data_location": {
          "before": "conceptual review",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "computation_location": {
          "before": "ground",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        }
      },
      "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans."
    },
    {
      "citekey": "bio_muscle2023",
      "changes": {
        "access_level": {
          "before": "fulltext selected methods/results/discussion",
          "after": "fulltext selected methods/results/discussion; v4 selected cached full-text passages rechecked, see v4_recheck_scope"
        },
        "human_role": {
          "before": "Crew installation/cold stowage and ground-triggered RNALater termination during off-nominal conditions.",
          "after": "Ground team prepares tissues, monitors telemetry and initiates early termination/preservation; crew installs the CubeLab and transfers it to cold stowage."
        },
        "physical_action": {
          "before": "Crew installation/cold stowage and ground-triggered RNALater termination during off-nominal conditions.",
          "after": "Programmed perfusion, microscope positioning/imaging, electrical stimulation and RNALater delivery; subsequent crew cold stowage."
        },
        "data_location": {
          "before": "ISS",
          "after": "ISS tissue-chip telemetry/images and post-return RNA measurements, with asynchronous terrestrial controls"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "ISS flight computer executes payload protocols; telemetry interpretation and post-return transcriptomics occur on Earth"
        },
        "source_locator": {
          "before": "PMC fulltext cache PMC10504373",
          "after": "PMC10504373 XML: Results Sec4 (Differential expressed genes: flight vs ground and OS vs YA, first paragraph: nonstimulated analysis); Sec5 (Post-flight transcriptomic comparisons: flight vs ground, first paragraph and Fig. 2A: MYH1/OS); Methods Sec9 (Myoblast isolation: donor pooling), Sec12 (On-orbit payload operation: preservation/cold transfer), Sec13 (Post-flight RNA extraction); Introduction Fig. 1C and Results Fig. 2 captions (replicate chips); Discussion Sec7 penultimate paragraph (nonmodular early sampling/storage limit). Primary text selected sections, without PDF page numbers."
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "bio_li2023",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground analysis of flight data",
          "after": "Source observations: flight data"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "bio_metadata2024",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground analysis of flight data",
          "after": "Source observations: flight data"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "bio_kidney2024",
      "changes": {
        "human_role": {
          "before": "Crew exchanges preloaded media/fixative cassettes and operates simplified modes.",
          "after": "Crew cassette exchange and mode changes were recorded in the earlier selected-text extraction; these details were not independently rechecked in v4. Investigators analyze recovered effluent and RNA."
        },
        "physical_action": {
          "before": "Crew exchanges preloaded media/fixative cassettes and operates simplified modes.",
          "after": "Precision-pump perfusion, media/fixative routing, effluent collection, and sample fixation in the KCPP."
        },
        "data_location": {
          "before": "ISS",
          "after": "ISS KCPP experiments and terrestrial controls; recovered effluent and RNA analyzed after return"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "Payload programmable pump control; post-return analysis on Earth; exact computational hardware not specified"
        },
        "source_locator": {
          "before": "PMC fulltext cache PMC11088639",
          "after": "PubMed PMID 38734683, abstract (KCPP components and flight recovery of effluent/RNA); previous selected-text extraction noted crew cassette changes but did not retain a passage-level locator."
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately."
    },
    {
      "citekey": "bio_wormspace2024",
      "changes": {
        "human_role": {
          "before": "Predetermined culture/imaging/fixation schedule with return-based analysis.",
          "after": "Investigators prepare cartridges and protocols; fixed samples return to Earth. The abstract does not provide a complete crew-intervention history."
        },
        "physical_action": {
          "before": "Predetermined culture/imaging/fixation schedule with return-based analysis.",
          "after": "Programmed medium control, multi-strain culture, 3D-stage bright-field/fluorescence imaging, and on-chip fixation."
        },
        "data_location": {
          "before": "China Space Station",
          "after": "China Space Station culture/imaging observations and returned fixed samples"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "Payload programmed fluid/imaging control; location of subsequent analysis not established by the abstract"
        },
        "source_locator": {
          "before": "https://pubmed.ncbi.nlm.nih.gov/38818738/",
          "after": "PubMed PMID 38818738, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/38818738/"
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately."
    },
    {
      "citekey": "bio_harmonize2024",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground analysis of flight data",
          "after": "Source observations: flight data"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "bio_heart2024",
      "changes": {
        "human_role": {
          "before": "Prepared tissues, controlled payload and post-return analysis.",
          "after": "Researchers prepare engineered tissues and perform post-return ultrastructural imaging, RNA sequencing and modelling; detailed crew interventions not specified in the abstract."
        },
        "physical_action": {
          "before": "Prepared tissues, controlled payload and post-return analysis.",
          "after": "Automated monitoring of engineered-heart-tissue contractile function during a one-month ISS campaign."
        },
        "data_location": {
          "before": "ISS",
          "after": "ISS contractile measurements and post-return tissue analyses"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "Automated flight monitoring; post-return analyses and modelling on Earth; exact onboard computation not specified"
        },
        "source_locator": {
          "before": "https://pubmed.ncbi.nlm.nih.gov/39312653/",
          "after": "PubMed PMID 39312653, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/39312653/"
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately."
    },
    {
      "citekey": "bio_osdr2025",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground data infrastructure",
          "after": "Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "bio_crisp2025",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground analysis of flight data",
          "after": "Source observations: flight data"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "bio_spaceanimal2025",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground curation of space imagery",
          "after": "Source observations: space imagery"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "bio_mobp2025",
      "changes": {
        "access_level": {
          "before": "fulltext selected methods/results/discussion",
          "after": "publisher full text rechecked2026-10-26"
        },
        "limitations": {
          "before": [
            "Only two transfers executed; missing logs and uncertain liquid volumes prevented product-yield calculation. Physical faults were not automatically repaired."
          ],
          "after": [
            "Missing histories and uncertain delivered volumes prevented quantitative yield calculation.",
            "Physical repair was not demonstrated; designed restart cannot reconstruct missing experimental history.",
            "A robotic remedy depends on which upstream interface is accessible and serviceable."
          ]
        },
        "human_role": {
          "before": "Ground preparation and post-return inspection/chemistry; programmed transfers and preservation.",
          "after": "Researchers prepare/load wetware, program schedules and analyze returned material; no open-ended in-flight scientific decision process is established."
        },
        "physical_action": {
          "before": "Ground preparation and post-return inspection/chemistry; programmed transfers and preservation.",
          "after": "Programmed fluid transfers, microbial revival/culture, sensor measurements and preservation into collection bags; predefined power-loss handling."
        },
        "data_location": {
          "before": "ISS",
          "after": "ISS sensor/operation records and returned microbial/chemical samples"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "Onboard Teensy controller executes scheduled tasks and power-loss rules; returned-sample chemical analysis on Earth"
        },
        "source_locator": {
          "before": "PMC fulltext cache PMC12198410",
          "after": "Flight-test aboard SpaceX CRS-26; Control unit/software; Discussion"
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "bio_labsat2025",
      "changes": {
        "access_level": {
          "before": "fulltext selected mission results/conclusions",
          "after": "fulltext selected mission results/conclusions; v4 selected cached full-text passages rechecked, see v4_recheck_scope"
        },
        "human_role": {
          "before": "Preintegrated samples and ground communications.",
          "after": "Ground team prepares/integrates cultures and payload, establishes communications and receives telemetry/images; later contact loss limits interpretation."
        },
        "physical_action": {
          "before": "Preintegrated samples and ground communications.",
          "after": "Programmed medium dosing, thermal regulation, focus adjustment and optical imaging in orbital lab chips."
        },
        "data_location": {
          "before": "orbit",
          "after": "LabSat orbital telemetry and partial biological images"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "Payload service electronics control hardware; ground team receives telemetry; location of every analytical step not established"
        },
        "source_locator": {
          "before": "PMC fulltext cache PMC12373727",
          "after": "https://pmc.ncbi.nlm.nih.gov/articles/PMC12373727/ ; Materials and methods: Dosing system; Mission"
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately."
    },
    {
      "citekey": "bio_tracking2025",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground analysis of space imagery",
          "after": "Source observations: space imagery"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "bio_glare2025",
      "changes": {
        "access_level": {
          "before": "fulltext selected methods/results",
          "after": "publisher full text selected methods/results rechecked2026-10-26"
        },
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground analysis of flight data",
          "after": "Source observations: flight data"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        },
        "source_locator": {
          "before": "PMC fulltext cache PMC12569054",
          "after": "Publisher full text: Overview, Verification study, Data representation evaluation, GO analysis"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "bio_microage2026",
      "changes": {
        "human_role": {
          "before": "Preflight tissue preparation and astronaut/mission infrastructure.",
          "after": "Researchers biofabricate tissues and develop preflight protocols; astronaut/mission infrastructure supports installation and operation, with exact intervention schedule not established by the abstract."
        },
        "physical_action": {
          "before": "Preflight tissue preparation and astronaut/mission infrastructure.",
          "after": "Engineered-muscle culture, stimulation and fluid handling using a dedicated Kubik-compatible payload."
        },
        "data_location": {
          "before": "ISS",
          "after": "ISS MicroAge experiment and preflight development evidence"
        },
        "computation_location": {
          "before": "payload control; scientific analysis on ground",
          "after": "Dedicated payload control; exact locations of analytical computations not established in the abstract"
        },
        "source_locator": {
          "before": "https://pubmed.ncbi.nlm.nih.gov/41723202/",
          "after": "PubMed PMID 41723202, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/41723202/"
        }
      },
      "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately."
    },
    {
      "citekey": "bio_retina2026",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground analysis of flight data",
          "after": "Source observations: flight data"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "bio_mousepose2026",
      "changes": {
        "physical_action": {
          "before": "No new physical action demonstrated by the computational analysis",
          "after": "Not applicable: no new physical intervention in this computational or data-resource study"
        },
        "data_location": {
          "before": "ground analysis of archived ISS video",
          "after": "Source observations: archived ISS video"
        },
        "action_location": {
          "before": "no adaptive physical action established",
          "after": "Not applicable: no new physical intervention in this study"
        }
      },
      "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record."
    },
    {
      "citekey": "orb_mudawar2024ann",
      "changes": {
        "access_level": {
          "before": "full text, author-hosted PDF",
          "after": "full_text_selected_sections; cached author-hosted primary PDF and extracted text reread on 2026-10-26"
        },
        "supported_claims": {
          "before": [
            "ANNs predict heat transfer and critical heat flux from consolidated microgravity and terrestrial data."
          ],
          "after": [
            "ANNs predict heat transfer and critical heat flux from consolidated microgravity and terrestrial data.",
            "The reported mean absolute relative errors of 7.99% for heat transfer and 12.05% for critical heat flux concern randomly held-out testing subsets of the respective databases.",
            "The paper specifies a random 70% training, 15% testing, and 15% validation partition of database observations; these are not independent flight experiment validation units."
          ]
        },
        "limitations": {
          "before": [
            "Random 70/15/15 partitioning evaluates within-dataset prediction; transfer across withheld runs or geometries requires separate assessment.",
            "No in-orbit adaptive experiment is reported."
          ],
          "after": [
            "Random 70/15/15 training/testing/validation partitioning evaluates within-dataset prediction; transfer across withheld runs or geometries requires separate assessment.",
            "The 7.99% and 12.05% errors are for the respective testing subsets, not entire database sizes or counts of independent flights.",
            "No in-orbit adaptive experiment is reported."
          ]
        },
        "source_locator": {
          "before": "Section 2, especially dataset partitioning, pp. 6–7",
          "after": "Author-hosted PDF: section 2.2, p.7 (random 70% training, 15% testing, 15% validation); section 3.1, p.11 (heat-transfer testing-subset MAE 7.99%); section 4.1, pp.17-18, especially p.18 (CHF model uses the same methodology and testing-data MAE is 12.05%)."
        }
      },
      "basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "orb_pasquet2023",
      "changes": {
        "computation_location": {
          "before": "post-acquisition image analysis; exact hardware not reported",
          "after": "post-acquisition analysis; geographic computing location unspecified in extracted evidence"
        },
        "source_locator": {
          "before": "Sections 2.2 and 3; comparison of methods",
          "after": "§3.3–3.4; separately rechecked full publisherPDF2026-10-26"
        }
      },
      "basis": "Original extraction retained; phase-specific unknown location is not inherited from a later analysis paper. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "orb_dillavou2024",
      "changes": {
        "access_level": {
          "before": "full text, publisher",
          "after": "full publisher text rechecked2026-10-26"
        },
        "computation_location": {
          "before": "ground/customized model training and inference",
          "after": "ground software analysis, inferred from offline labeled-image/laptop workflow; geographic location not explicitly stated"
        },
        "source_locator": {
          "before": "Foam demonstration and methods",
          "after": "Methods aroundFig1; Accessibility; acknowledgements; publisher body lines78–92,139–147,201"
        }
      },
      "basis": "Original extraction said ground analysis; v4 source recheck qualifies this as an inference from the offline labeled-image/laptop workflow, not an explicit geographic statement. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "pln_francis2017",
      "changes": {
        "computation_location": {
          "before": "onboard and ground support",
          "after": "Onboard image processing and targeting; ground scientists set profiles and review results"
        },
        "physical_action": {
          "before": "Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity",
          "after": "Point ChemCam at selected rocks and acquire follow-up laser/spectroscopic measurements"
        },
        "human_role": {
          "before": "Scientists specify objectives and retain mission oversight",
          "after": "Scientists specify target properties and broader investigation priorities; mission team retains oversight"
        },
        "source_locator": {
          "before": "Prior verified extraction; abstract or author full text as specified",
          "after": "Publisher abstract at https://doi.org/10.1126/scirobotics.aan4582 ; NASA/JPL AEGIS project description https://ai.jpl.nasa.gov/public/projects/aegis/ (Curiosity use and target selection). Passage-level location of the percentage comparison was not retained in the earlier audit."
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "pln_lawson2025",
      "changes": {
        "access_level": {
          "before": "Full 2024 author preprint read, publisher final bibliographic record/abstract checked, NASA official account checked.",
          "after": "author full-text HTML rechecked2026-10-26"
        },
        "computation_location": {
          "before": "onboard and ground support",
          "after": "Onboard spectrum assessment and dwell selection; rules trained/designed and checked on Earth"
        },
        "physical_action": {
          "before": "Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars",
          "after": "Allocate longer PIXL X-ray fluorescence integration at selected raster points"
        },
        "limitations": {
          "before": [
            "Ground science teams build and update rules. The adaptive action is bounded by dwell-time and resource budgets; this is not autonomous research-question formation. Preprint is 2024 but final volume is 2025 (online DOI contains 2024)."
          ],
          "after": [
            "Mineral-specific benefits: carbonate scans showed little compositional gain in analyzed set.",
            "SomeCu-rule triggers caused by diffraction; finite long-dwell budget can prevent later triggers.",
            "Ground rule construction and updates; no onboard retraining demonstrated."
          ]
        },
        "source_locator": {
          "before": "Prior verified extraction; abstract or author full text as specified",
          "after": "§1.2,§3.5,§5.2–5.6,Table7"
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "rob_eels2024",
      "changes": {
        "physical_action": {
          "before": "Risk-aware task and motion planning for an articulated snake robot intended for icy-world exploration",
          "after": "Articulated locomotion and sensing/relocalization in Earth ice/terrain tests"
        },
        "human_role": {
          "before": "Scientists specify objectives and retain mission oversight",
          "after": "Ground test and engineering team defines trials; detailed human intervention schedule not retained"
        },
        "source_locator": {
          "before": "Prior verified extraction; abstract or author full text as specified",
          "after": "Publisher indexed Architecture/Results portions (prior audit); JPL system description https://robotics.jpl.nasa.gov/how-we-do-it/systems/exobiology-extant-life-surveyor-eels/ . Exact publisher paragraph locations were not retained."
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
    },
    {
      "citekey": "pln_eo12005",
      "changes": {
        "physical_action": {
          "before": "EO-1 Autonomous Sciencecraft Experiment (ASE): onboard event detection, CASPER planning, and robust execution",
          "after": "Acquire revised Earth observations within the spacecraft instrument action space"
        },
        "human_role": {
          "before": "Scientists specify objectives and retain mission oversight",
          "after": "Ground operators supply goals/models and oversee a bounded flight system"
        },
        "source_locator": {
          "before": "Prior verified extraction; abstract or author full text as specified",
          "after": "JPL author-hosted PDF https://ai.jpl.nasa.gov/public/documents/papers/chien-JACIC2005-UsingAutonomy.pdf ; prior architecture/operations/constraints assessment retained. Independent v4 methods review checked printed pp. 196 and 199 (abstract/introduction and spacecraft/processor description); see revision/prior_v4_review/methods_and_delivery_review.txt. No new full-paper reread is claimed in v5."
        }
      },
      "basis": "Restored the empirical Earth-orbit/onboard workflow preserved in raw_v3 and confirmed by the independent v4 methods review (printed pp. 196 and 199). Background is this review's historical-comparison purpose, not the publication type; it does not erase experimental locations or actors."
    },
    {
      "citekey": "rob_isaac2025",
      "changes": {
        "source_locator": {
          "before": "Prior source audit; full report or agency body as recorded",
          "after": "NASA NTRS 20250003945, https://ntrs.nasa.gov/api/citations/20250003945/downloads/2025_issrdc_isaac.pdf ; p.1 Highlighted demonstrations: Autonomous state assessment and Autonomous logistics management; p.2 Integrated fault management."
        }
      },
      "basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so."
    },
    {
      "citekey": "rob_biolab",
      "changes": {
        "source_locator": {
          "before": "Prior source audit; full report or agency body as recorded",
          "after": "ESA Biolab facility page https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Columbus/Biolab ; body description of automatic handling/diagnostics and crew loading. Operational activation corroborated by linked Plant growth experiment starts in Columbus report in prior_source_audit_extracts.json."
        }
      },
      "basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so."
    },
    {
      "citekey": "rob_biolab2013",
      "changes": {
        "source_locator": {
          "before": "Prior source audit; full report or agency body as recorded",
          "after": "Publisher abstract https://www.eurekaselect.com/article/54734 : automated/manual sections, experiment containers and MUSC telescience. Full text was not obtained."
        }
      },
      "basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so."
    },
    {
      "citekey": "rob_biolabmaintenance2022",
      "changes": {
        "computation_location": {
          "before": "onboard and ground support",
          "after": "Not applicable: the cited event is human preventive maintenance, not a computational autonomy demonstration"
        },
        "source_locator": {
          "before": "Prior source audit; full report or agency body as recorded",
          "after": "DLR article Wunderbare Welt der Schwerkraft, 2022-06-27, https://www.dlr.de/de/blog/archiv/2022/wunderbare-welt-der-schwerkraft ; body account of centrifuge-drive-belt replacement by Samantha Cristoforetti, tools and ground coordination; prior full-body audit."
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
    },
    {
      "citekey": "rob_rell",
      "changes": {
        "computation_location": {
          "before": "Earth; deployment elsewhere not established",
          "after": "Ground teleoperation; instrument-side processing location not established in the retained account"
        },
        "source_locator": {
          "before": "Prior source audit; full report or agency body as recorded",
          "after": "NASA Robotic External Leak Locator page https://www.nasa.gov/isam/robotic-external-leak-locator/ ; remotely controlled Dextre leak survey. Dated 2020-07-21 Robot Hotel account establishes RiTS installation; see prior_source_audit_extracts.json."
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
    },
    {
      "citekey": "rob_astrobee",
      "changes": {
        "source_locator": {
          "before": "Prior source audit; full report or agency body as recorded",
          "after": "NASA Astrobee page https://www.nasa.gov/ames/astrobee/ ; facility capabilities and dated operations milestones; prior body audit. Design goals are not per-action flight validation."
        }
      },
      "basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so."
    },
    {
      "citekey": "pln_scienceautonomy2023",
      "changes": {
        "action_location": {
          "before": "Earth computational development",
          "after": "Not applicable: computational/project research, prospective instrument action"
        },
        "physical_action": {
          "before": "Prospective instrument decisions",
          "after": "Not applicable: no new physical intervention established in the project overview"
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
    },
    {
      "citekey": "pln_astrobiology2025",
      "changes": {
        "data_location": {
          "before": "Concept and research agenda",
          "after": "Not applicable: research agenda/overview"
        },
        "computation_location": {
          "before": "Earth; deployment elsewhere not established",
          "after": "Not applicable: no single deployed computation in this overview"
        },
        "action_location": {
          "before": "Concept and research agenda",
          "after": "Not applicable: proposed future scientific operations"
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
    },
    {
      "citekey": "pln_zoe2025",
      "changes": {
        "access_level": {
          "before": "Publisher and author-institution abstracts; PDF download timed out",
          "after": "full_text_selected_sections; cached author-hosted primary PDF and extracted text reread on 2026-10-26"
        },
        "human_role": {
          "before": "Humans encode hypotheses; collaborative conditions include field experts",
          "after": "Team encodes initial hypotheses; some measurements use handheld instruments; shared science team; some rendezvous simulated by team members"
        },
        "supported_claims": {
          "before": [
            "The study compares three exploration strategies and reports improved data collection per command cycle with science autonomy."
          ],
          "after": [
            "The study compares three exploration strategies and reports improved data collection per command cycle with science autonomy.",
            "During the first field season, the interpretation table omitted a pedogenic origin for repeatedly identified kaolinite, producing systematically incorrect hydrothermal assessments.",
            "The authors state that another scientist-rover hypothesis-map update cycle would have exposed and corrected this omission; this is a conditional corrective account, not a reported autonomous recovery experiment."
          ]
        },
        "limitations": {
          "before": [
            "A command-cycle productivity result is not unrestricted discovery or guaranteed superiority over every human support regime."
          ],
          "after": [
            "Shared science-team knowledge creates cross-scenario dependence.",
            "Handheld/contact measurements and some simulated rendezvous prevent interpreting the entire workflow as unattended.",
            "No mission-independent effect size was reconstructed in this review.",
            "The first-season interpretation table omitted a pedogenic origin of kaolinite, causing systematic hydrothermal misattribution. Hypothesis-map completeness and scientist-rover revision constrain valid inference; additional data or physical actions alone do not supply an omitted explanatory category.",
            "This specific interpretation failure does not establish that all Zoe results were invalid."
          ]
        },
        "source_locator": {
          "before": "https://publications.ri.cmu.edu/rover-science-autonomy-in-planetary-exploration-field-analog-tests ; abstract",
          "after": "Author-hosted PDF: p.5, section 3.3 (handheld/contact instruments and uploaded measurements); p.11 (shared-team knowledge); section 6 Discussion/Conclusions begins p.16 and continues p.18 (first-season kaolinite, hydrothermal/pedogenic interpretation, and additional scientist-rover update cycle); p.18 Table 10 and note d (collection-rate metrics and excluded downtime); p.19 Fig.13 caption (simulated rendezvous)."
        }
      },
      "basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "rob_remoteagent1998",
      "changes": {
        "data_location": {
          "before": "Ground development before DS1 experiment",
          "after": "Ground-development architecture and examples before the DS1 flight experiment"
        },
        "action_location": {
          "before": "Ground development before DS1 experiment",
          "after": "Not applicable: this preflight framework record does not itself establish a flight action"
        },
        "physical_action": {
          "before": "Model-based planning, execution and fault reasoning",
          "after": "Not applicable: planning, execution and diagnostic software architecture; later flight is a separate record"
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
    },
    {
      "citekey": "rob_ds12000",
      "changes": {
        "data_location": {
          "before": "Deep-space flight technology experiment",
          "after": "Deep-space technology-demonstration telemetry; not an original science-discovery dataset"
        },
        "computation_location": {
          "before": "Earth; deployment elsewhere not established",
          "after": "Onboard Deep Space 1 planning/execution experiment with ground monitoring and intervention"
        },
        "human_role": {
          "before": "Ground team handles an execution anomaly and revised experiment",
          "after": "Ground team supplies goals, monitors the onboard experiment, handles an execution anomaly and arranges the revised experiment."
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
    },
    {
      "citekey": "rob_aspen2000",
      "changes": {
        "data_location": {
          "before": "Ground planning framework and applications",
          "after": "Planning models and reported application scenarios"
        },
        "action_location": {
          "before": "Ground planning framework and applications",
          "after": "Not applicable: software scheduling framework in this record"
        },
        "physical_action": {
          "before": "Plan commands under instrument and resource models",
          "after": "Not applicable: creates resource-constrained command plans, not an independently demonstrated physical intervention"
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
    },
    {
      "citekey": "rob_casper2000",
      "changes": {
        "action_location": {
          "before": "Computational planning experiments",
          "after": "Not applicable: planning experiment; linked flight application coded separately"
        },
        "physical_action": {
          "before": "Repair a resource-constrained plan during execution",
          "after": "Not applicable: repairs a plan representation, not physical equipment"
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
    },
    {
      "citekey": "rob_stow2020",
      "changes": {
        "computation_location": {
          "before": "onboard and ground support",
          "after": "Ground monitoring and stowage decisions; spacecraft command execution"
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
    },
    {
      "citekey": "rob_curiosity2022",
      "changes": {
        "computation_location": {
          "before": "onboard and ground support",
          "after": "Ground diagnosis, testing and procedure redesign; commanded execution on Mars"
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
    },
    {
      "citekey": "rob_insight2022",
      "changes": {
        "computation_location": {
          "before": "onboard and ground support",
          "after": "Ground analysis and intervention design; commanded penetration/deployment-arm actions on Mars"
        }
      },
      "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
    },
    {
      "citekey": "rob_braun2026",
      "changes": {
        "data_location": {
          "before": "Review of flight missions and planned Dragonfly",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "computation_location": {
          "before": "Earth; deployment elsewhere not established",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "action_location": {
          "before": "Review of flight missions and planned Dragonfly",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "physical_action": {
          "before": "Multiple mission functions",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "human_role": {
          "before": "Humans provide goals, verification and mission support",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        }
      },
      "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans."
    },
    {
      "citekey": "grd_dave2022",
      "changes": {
        "scientific_function": {
          "before": "Clio performed 42 electrolyte experiments; reported sixfold search acceleration derives from surrogate-model simulation.",
          "after": "Gaussian-process Bayesian selection of electrolyte formulations using conductivity measurements, followed by device-level assessment outside the automated loop."
        },
        "supported_claims": {
          "before": [
            "Clio performed 42 electrolyte experiments; reported sixfold search acceleration derives from surrogate-model simulation.",
            "Rinsing and replicate-reading rules manage measurement carryover."
          ],
          "after": [
            "Clio performed 42 electrolyte experiments; the sixfold search acceleration was estimated in surrogate-model simulation.",
            "The live optimizer used Gaussian-process Bayesian optimization with an adaptive acquisition strategy.",
            "Subsequent pouch-cell testing outside Clio supported improved fast-charging performance over a reference electrolyte.",
            "Rinsing and replicate readings addressed carryover."
          ]
        },
        "limitations": {
          "before": [
            "Single salt/solvent family and conductivity objective; no autonomous general maintenance established."
          ],
          "after": [
            "The simulated random-search comparison is not a paired hardware-productivity comparison.",
            "Conductivity was the within-loop objective; device-level testing was separate and human-supported.",
            "The demonstration does not establish general autonomous maintenance or direct flight portability."
          ]
        },
        "source_locator": {
          "before": "PMC9515088: Results Fig.5; Methods simulated optimization, hardware and measurement protocol",
          "after": "PMC9515088: Results pouch-cell comparison and Fig.5; Methods Clio: hardware and metrology, Clio: machine learning, Clio: software and Cell testing."
        }
      },
      "basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "grd_macleod2020",
      "changes": {
        "scientific_function": {
          "before": "Ada combined robotic film processing with Bayesian optimization.",
          "after": "Robotic organic thin-film processing coupled to Bayesian optimization of a pseudomobility objective."
        },
        "supported_claims": {
          "before": [
            "Ada combined robotic film processing with Bayesian optimization."
          ],
          "after": [
            "The organic thin-film workflow required consumable replenishment every seven samples.",
            "Two 35-sample campaigns included replenishment; their elapsed duration is not uninterrupted autonomous duration."
          ]
        },
        "limitations": {
          "before": [
            "Two 35-sample campaigns included replenishment; captured images did not imply autonomous defect diagnosis."
          ],
          "after": [
            "The later Ada paper used a different chemistry, workflow and configuration; replenishment intervals are not a controlled estimate of added robotics.",
            "Captured images did not imply autonomous defect diagnosis."
          ]
        },
        "source_locator": {
          "before": "PMC7220369: Results campaign throughput; Methods substrate preparation and image analysis",
          "after": "PMC7220369: Results following Fig.2 (spiro-OMeTAD, seven-sample replenishment, two 35-sample campaigns); Methods substrate preparation and image analysis."
        }
      },
      "basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "grd_macleod2022",
      "changes": {
        "scientific_function": {
          "before": "Expanded hardware and multiobjective learning explored a conductivity--processing-temperature Pareto front.",
          "after": "Multiobjective Bayesian optimization using qEHVI mapped trade-offs between film conductivity and annealing temperature in a combustion-synthesis workflow."
        },
        "supported_claims": {
          "before": [
            "Expanded hardware and multiobjective learning explored a conductivity--processing-temperature Pareto front."
          ],
          "after": [
            "The reported consumable configuration supported 40–60 experiments before replenishment.",
            "The qEHVI acquisition strategy directed a conductivity/annealing-temperature Pareto-front campaign."
          ]
        },
        "limitations": {
          "before": [
            "Longer unattended operation remained bounded by consumables; hardware expansion and algorithmic gains differ."
          ],
          "after": [
            "The 2020 and 2022 Ada papers use different workflows and configurations, not a controlled before–after robotics comparison.",
            "Consumable capacity and improved experiment selection are different sources of benefit."
          ]
        },
        "source_locator": {
          "before": "PMC8863835: platform extension and multiobjective campaign; throughput discussion",
          "after": "Results: Fig.2 and following autonomous-workflow, 40–60 experiments, qEHVI and Pareto-front paragraphs. Publisher PDF https://www.nature.com/articles/s41467-022-28580-6.pdf ; earlier full-text record PMC8863835."
        }
      },
      "basis": "Existing extraction retained; no fresh source reassessment implied. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "grd_szymanski2023",
      "changes": {
        "data_location": {
          "before": "Ground laboratory; reported measurements or experimental records",
          "after": "Ground laboratory synthesis and PXRD measurements"
        },
        "physical_action": {
          "before": "Powder dispensing, heating, transfer and X-ray diffraction",
          "after": "Powder dispensing and mixing, furnace heating, post-heating grinding, sample transfer and X-ray diffraction"
        },
        "supported_claims": {
          "before": [
            "Corrected record reports 36 of 57 targets synthesized in 353 experiments over 17 days.",
            "Some successful follow-up synthesis required human regrinding/heating beyond the action library."
          ],
          "after": [
            "The corrected paper reports 36 of 57 targets synthesized in 353 experiments over 17 days.",
            "Manual follow-up regrinding and higher-temperature heating produced two additional targets; these treatments lay outside the active-learning algorithm then used.",
            "The platform already executed heating, grinding and transfer in its demonstrated workflow; autonomous intermediate regrinding was not established by those descriptions."
          ]
        },
        "limitations": {
          "before": [
            "Station exceptions are not a mission-level failure probability; corrected phase assignments and novelty must be used."
          ],
          "after": [
            "Distinguish policy-admissible operations, workflow integration and installed physical capabilities; this example does not by itself establish a need for additional robot hardware.",
            "Station exception statistics are not a mission-level failure probability.",
            "Use corrected phase assignments and novelty claims; the correction is not an independent demonstration."
          ]
        },
        "source_locator": {
          "before": "PMC10700133 current corrected text: main results, Barriers to synthesis, Methods Robotics",
          "after": "Corrected primary PDF, print p.86 abstract and p.90 Outlook; p.89 Barriers to synthesis; PDF pp.7–8 Methods, Robotic synthesis and characterization. https://bartel.cems.umn.edu/sites/bartel.cems.umn.edu/files/2026-02/szymanski.ceder_2023-nature.pdf"
        }
      },
      "basis": "No original field changed; retained as a documented boundary or intervention comparator. Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
    },
    {
      "citekey": "grd_tom2024",
      "changes": {
        "data_location": {
          "before": "Published literature",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "computation_location": {
          "before": "Not specified in inspected source",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "action_location": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "physical_action": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "human_role": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        }
      },
      "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans."
    },
    {
      "citekey": "grd_stach2021",
      "changes": {
        "data_location": {
          "before": "Published literature and community assessment",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "computation_location": {
          "before": "Not specified in inspected source",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "action_location": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "physical_action": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "human_role": {
          "before": "Discusses human expertise and infrastructure",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        }
      },
      "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans."
    },
    {
      "citekey": "grd_canty2024",
      "changes": {
        "data_location": {
          "before": "Published literature",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "computation_location": {
          "before": "Not specified in inspected source",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "action_location": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "physical_action": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "human_role": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        }
      },
      "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans."
    },
    {
      "citekey": "grd_canty2026",
      "changes": {
        "data_location": {
          "before": "Published literature",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "computation_location": {
          "before": "Not specified in inspected source",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "action_location": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "physical_action": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "human_role": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        }
      },
      "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans."
    },
    {
      "citekey": "grd_salazar2026",
      "changes": {
        "data_location": {
          "before": "Published systems and conceptual framework",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "computation_location": {
          "before": "Not specified in inspected source",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "action_location": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "physical_action": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "human_role": {
          "before": "Human roles must be recorded by assessed systems",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        }
      },
      "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans."
    },
    {
      "citekey": "grd_damir2026",
      "changes": {
        "data_location": {
          "before": "Published literature",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "computation_location": {
          "before": "Not specified in inspected source",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "action_location": {
          "before": "Not applicable",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "physical_action": {
          "before": "Discusses valves, pumps, sensors and fluidic routing",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        },
        "human_role": {
          "before": "System-dependent",
          "after": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
        }
      },
      "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans."
    }
  ],
  "validation": {
    "unique_citekeys": true,
    "biology_action_human_substantive_duplicate_count": 0,
    "original_screening_fields_unchanged": true
  },
  "limits": [
    "No full re-review of 147 publications is claimed.",
    "Automatic log matching is documentary linkage, not proof of first discovery.",
    "Access descriptions and unknown values remain heterogeneous where the retained evidence does not justify a stronger classification."
  ]
}


==> anc/evidence/research/normalization_overrides.json <==
{
  "bio_ooreos2011": {
    "set": {
      "physical_action": "Timed medium rehydration of bacterial microwells and three-color transmitted-intensity measurement.",
      "human_role": "Ground investigators prepare and compare flight and delayed-synchronous ground-control experiments; detailed operational interventions not specified in the abstract.",
      "data_location": "Orbit and delayed-synchronous terrestrial control experiments",
      "computation_location": "Payload assay control; scientific comparison on Earth; exact processing hardware not stated",
      "source_locator": "PubMed PMID 22091486, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/22091486/"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop."
  },
  "bio_sequencing2017": {
    "set": {
      "physical_action": "Crew loads and primes MinION flow cells; nanopore sequencing is performed on the ISS.",
      "human_role": "Crew members thaw and load prepared samples and start sequencing; ground personnel prepare DNA and run near-synchronous controls.",
      "data_location": "ISS sequencing runs and terrestrial comparator sequencing",
      "computation_location": "ISS Surface Pro/MinKNOW controls acquisition; simulated real-time bioinformatics and genome assembly are separate analytical demonstrations, not established as autonomous onboard analysis",
      "source_locator": "https://pmc.ncbi.nlm.nih.gov/articles/PMC5740133/ ; Materials and Methods: Sequencing Experiments; Basecalling and Read Selection; Discussion",
      "access_level": "fulltext selected methods/results; v4 selected cached full-text passages rechecked, see v4_recheck_scope"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "section_titles_and_relevant_passages_rechecked_v4",
    "v4_recheck_scope": "2026-10-26: selected cached PMC XML sections, not a new full-paper review. Materials and Methods: Sequencing Experiments; Basecalling and Read Selection; Discussion"
  },
  "bio_tz2018": {
    "set": {
      "physical_action": "Automated culture, daily medium exchange, and bright-field/fluorescence imaging.",
      "human_role": "Researchers seed cultures and analyze images transmitted to the ground; in-flight hands-on intervention is not described in the abstract.",
      "data_location": "TZ-1 flight culture and image observations",
      "computation_location": "Payload culture/imaging control; received images analyzed on Earth",
      "source_locator": "PubMed PMID 29999554, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/29999554/"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop."
  },
  "bio_ecamsat2020": {
    "set": {
      "physical_action": "Dedicated bacterial culture, starvation, gentamicin dosing, and optical metabolic readout.",
      "human_role": "Researchers prepare the assay and run parallel and storage-stress ground controls; detailed intervention history is not specified in the abstract.",
      "data_location": "EcAMSat flight assays and terrestrial controls",
      "computation_location": "Payload assay control; comparative biological analysis on Earth; exact hardware not stated",
      "source_locator": "PubMed PMID 31987476, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/31987476/"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop."
  },
  "bio_biosentinel2023": {
    "set": {
      "physical_action": "Proposed/design-described support and optical measurement of preloaded yeast assays; this introductory record is not an outcome report.",
      "human_role": "Researchers design and optimize the biological payload; no executed human-support timeline is established by this introductory abstract.",
      "data_location": "Design and heritage account; no new flight dataset established in this record",
      "computation_location": "Unknown: flight processing location is not established by this design/heritage abstract",
      "source_locator": "PubMed PMID 32282239, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/32282239/"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop."
  },
  "bio_biofluidic2023": {
    "set": {
      "physical_action": "Development and testing of culture-card microfluidics, fluid delivery, and optical readout.",
      "human_role": "Researchers design, assemble, and test the payload; detailed mission-time interventions are not established in the abstract.",
      "data_location": "BioSentinel payload development and test evidence",
      "computation_location": "Unknown: exact computation location is not specified in the inspected abstract",
      "source_locator": "PubMed PMID 33601926, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/33601926/"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop."
  },
  "bio_nemaflex2022": {
    "set": {
      "physical_action": "Worm-culture transfer and loading into NemaFlex-S chambers, imaging of movement, and sample freezing.",
      "human_role": "Astronauts perform on-orbit culture inoculation, loading and recording with author guidance; teams prepare hardware/cultures and run ground controls.",
      "data_location": "Ground validation and ISS worm-culture/imaging operations",
      "computation_location": "Ground image analysis is described; flight recording uses dedicated hardware; location of every processing step is not established",
      "source_locator": "https://pmc.ncbi.nlm.nih.gov/articles/PMC9640571/ ; Results: Flight launch and on-orbit operation; Methods: Image acquisition and processing",
      "access_level": "abstract and selected fulltext; v4 selected cached full-text passages rechecked, see v4_recheck_scope",
      "validation_environment": "Ground validation and ISS operation; crew-performed loading and imaging reported",
      "action_location": "Earth validation and ISS on-orbit operation"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "section_titles_and_relevant_passages_rechecked_v4",
    "v4_recheck_scope": "2026-10-26: selected cached PMC XML sections, not a new full-paper review. Results: Flight launch and on-orbit operation; Methods: Image acquisition and processing",
    "notes": [
      "The abstract emphasizes Earth validation, but the rechecked Flight launch and on-orbit operation section explicitly reports ISS crew operations. This is not a demonstration of AI-directed experiments."
    ]
  },
  "bio_muscle2023": {
    "set": {
      "physical_action": "Programmed perfusion, microscope positioning/imaging, electrical stimulation and RNALater delivery; subsequent crew cold stowage.",
      "human_role": "Ground team prepares tissues, monitors telemetry and initiates early termination/preservation; crew installs the CubeLab and transfers it to cold stowage.",
      "data_location": "ISS tissue-chip telemetry/images and post-return RNA measurements, with asynchronous terrestrial controls",
      "computation_location": "ISS flight computer executes payload protocols; telemetry interpretation and post-return transcriptomics occur on Earth",
      "source_locator": "https://pmc.ncbi.nlm.nih.gov/articles/PMC10504373/ ; Results: Set-up and launch of skeletal muscle tissue chip payload; Methods: On-orbit payload operation; Post-flight RNA extraction",
      "access_level": "fulltext selected methods/results/discussion; v4 selected cached full-text passages rechecked, see v4_recheck_scope"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "section_titles_and_relevant_passages_rechecked_v4",
    "v4_recheck_scope": "2026-10-26: selected cached PMC XML sections, not a new full-paper review. Results: Set-up and launch of skeletal muscle tissue chip payload; Methods: On-orbit payload operation; Post-flight RNA extraction",
    "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
  },
  "bio_kidney2024": {
    "set": {
      "physical_action": "Precision-pump perfusion, media/fixative routing, effluent collection, and sample fixation in the KCPP.",
      "human_role": "Crew cassette exchange and mode changes were recorded in the earlier selected-text extraction; these details were not independently rechecked in v4. Investigators analyze recovered effluent and RNA.",
      "data_location": "ISS KCPP experiments and terrestrial controls; recovered effluent and RNA analyzed after return",
      "computation_location": "Payload programmable pump control; post-return analysis on Earth; exact computational hardware not specified",
      "source_locator": "PubMed PMID 38734683, abstract (KCPP components and flight recovery of effluent/RNA); previous selected-text extraction noted crew cassette changes but did not retain a passage-level locator."
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "v4_recheck_scope": "2026-10-26: retained abstract and prior extraction only; previously named local PMC cache was not present in the inspected cache directory. Crew detail remains prior-extraction evidence, not freshly verified."
  },
  "bio_wormspace2024": {
    "set": {
      "physical_action": "Programmed medium control, multi-strain culture, 3D-stage bright-field/fluorescence imaging, and on-chip fixation.",
      "human_role": "Investigators prepare cartridges and protocols; fixed samples return to Earth. The abstract does not provide a complete crew-intervention history.",
      "data_location": "China Space Station culture/imaging observations and returned fixed samples",
      "computation_location": "Payload programmed fluid/imaging control; location of subsequent analysis not established by the abstract",
      "source_locator": "PubMed PMID 38818738, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/38818738/"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop."
  },
  "bio_heart2024": {
    "set": {
      "physical_action": "Automated monitoring of engineered-heart-tissue contractile function during a one-month ISS campaign.",
      "human_role": "Researchers prepare engineered tissues and perform post-return ultrastructural imaging, RNA sequencing and modelling; detailed crew interventions not specified in the abstract.",
      "data_location": "ISS contractile measurements and post-return tissue analyses",
      "computation_location": "Automated flight monitoring; post-return analyses and modelling on Earth; exact onboard computation not specified",
      "source_locator": "PubMed PMID 39312653, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/39312653/"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop."
  },
  "bio_mobp2025": {
    "set": {
      "physical_action": "Programmed fluid transfers, microbial revival/culture, sensor measurements and preservation into collection bags; predefined power-loss handling.",
      "human_role": "Researchers prepare/load wetware, program schedules and analyze returned material; no open-ended in-flight scientific decision process is established.",
      "data_location": "ISS sensor/operation records and returned microbial/chemical samples",
      "computation_location": "Onboard Teensy controller executes scheduled tasks and power-loss rules; returned-sample chemical analysis on Earth",
      "source_locator": "https://pmc.ncbi.nlm.nih.gov/articles/PMC12198410/ ; Results: Control unit and software; Flight-test aboard SpaceX CRS-26; Methods: Operating code of the MOBP; Analysis of analytes",
      "access_level": "fulltext selected methods/results/discussion; v4 selected cached full-text passages rechecked, see v4_recheck_scope"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "section_titles_and_relevant_passages_rechecked_v4",
    "v4_recheck_scope": "2026-10-26: selected cached PMC XML sections, not a new full-paper review. Results: Control unit and software; Flight-test aboard SpaceX CRS-26; Methods: Operating code of the MOBP; Analysis of analytes",
    "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
  },
  "bio_labsat2025": {
    "set": {
      "physical_action": "Programmed medium dosing, thermal regulation, focus adjustment and optical imaging in orbital lab chips.",
      "human_role": "Ground team prepares/integrates cultures and payload, establishes communications and receives telemetry/images; later contact loss limits interpretation.",
      "data_location": "LabSat orbital telemetry and partial biological images",
      "computation_location": "Payload service electronics control hardware; ground team receives telemetry; location of every analytical step not established",
      "source_locator": "https://pmc.ncbi.nlm.nih.gov/articles/PMC12373727/ ; Materials and methods: Dosing system; Mission",
      "access_level": "fulltext selected mission results/conclusions; v4 selected cached full-text passages rechecked, see v4_recheck_scope"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop.",
    "locator_status": "section_titles_and_relevant_passages_rechecked_v4",
    "v4_recheck_scope": "2026-10-26: selected cached PMC XML sections, not a new full-paper review. Materials and methods: Dosing system; Mission",
    "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
  },
  "bio_microage2026": {
    "set": {
      "physical_action": "Engineered-muscle culture, stimulation and fluid handling using a dedicated Kubik-compatible payload.",
      "human_role": "Researchers biofabricate tissues and develop preflight protocols; astronaut/mission infrastructure supports installation and operation, with exact intervention schedule not established by the abstract.",
      "data_location": "ISS MicroAge experiment and preflight development evidence",
      "computation_location": "Dedicated payload control; exact locations of analytical computations not established in the abstract",
      "source_locator": "PubMed PMID 41723202, abstract; retained earlier extraction: https://pubmed.ncbi.nlm.nih.gov/41723202/"
    },
    "basis": "Separation of physical operations, human support and data origin using the retained PubMed abstract and earlier extraction; any v4 full-text recheck is specified separately.",
    "actor_by_function": {
      "interpret_assess": "human and/or computational analysis; see computation_location",
      "scientific_decision": "human-defined protocol; no adaptive scientific policy established by this record",
      "physical_execution": "dedicated automation and/or human; actions and human_role specify participation",
      "intervention_recovery": "unknown unless explicitly described in supported_claims/limitations"
    },
    "phase_note": "Separate hardware operation, ground controls, and post-return or post-acquisition analysis; do not treat these as one onboard AI loop."
  },
  "bio_genelab2019": {
    "set": {
      "data_location": "Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_network2021": {
    "set": {
      "data_location": "Source observations: flight data",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_rnaseq2021": {
    "set": {
      "data_location": "Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_drug2021": {
    "set": {
      "data_location": "Source observations: flight data",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_cip2023": {
    "set": {
      "data_location": "Earth C. elegans imaging experiments",
      "physical_action": "Smart-device-camera imaging of C. elegans on plates, droplets and microfluidic chips",
      "action_location": "Ground laboratory",
      "human_role": "Researchers prepare organisms, substrates and assays; no flight operation established.",
      "source_locator": "PubMed abstract: Earth demonstrations, assay validation and prospective ISS application"
    },
    "basis": "Rechecked retained abstract: this is a physical ground imaging platform, not only a computational analysis.",
    "actor_by_function": {
      "interpret_assess": "computer-assisted phenotyping and human evaluation",
      "scientific_decision": "human-defined assays",
      "physical_execution": "ground imaging hardware with human preparation",
      "intervention_recovery": "unknown/not established"
    }
  },
  "bio_li2023": {
    "set": {
      "data_location": "Source observations: flight data",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_metadata2024": {
    "set": {
      "data_location": "Source observations: flight data",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_harmonize2024": {
    "set": {
      "data_location": "Source observations: flight data",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_osdr2025": {
    "set": {
      "data_location": "Repository integrates spaceflight and terrestrial/analogue datasets; origins vary by dataset",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_crisp2025": {
    "set": {
      "data_location": "Source observations: flight data",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_spaceanimal2025": {
    "set": {
      "data_location": "Source observations: space imagery",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_tracking2025": {
    "set": {
      "data_location": "Source observations: space imagery",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_glare2025": {
    "set": {
      "data_location": "Source observations: flight data",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_retina2026": {
    "set": {
      "data_location": "Source observations: flight data",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bio_mousepose2026": {
    "set": {
      "data_location": "Source observations: archived ISS video",
      "physical_action": "Not applicable: no new physical intervention in this computational or data-resource study",
      "action_location": "Not applicable: no new physical intervention in this study"
    },
    "basis": "Retained abstract and claims distinguish origin of observations from subsequent ground analysis; not applicable refers only to a new physical intervention in this record.",
    "actor_by_function": {
      "interpret_assess": "computational methods and human interpretation/curation",
      "scientific_decision": "unknown/not established as an adaptive experimental choice",
      "physical_execution": "not applicable to this computational study",
      "intervention_recovery": "not applicable to this computational study"
    }
  },
  "bg_sanders2023": {
    "set": {
      "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
    },
    "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    }
  },
  "bg_wang2023": {
    "set": {
      "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
    },
    "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    }
  },
  "bg_nasem2023": {
    "set": {
      "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
    },
    "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    }
  },
  "bg_kassis2026": {
    "set": {
      "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
    },
    "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    }
  },
  "bio_transfer2023": {
    "set": {
      "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
    },
    "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    }
  },
  "pln_eo12005": {
    "set": {
      "data_location": "Earth orbit",
      "computation_location": "Onboard EO-1 with ground-specified goals",
      "action_location": "Earth orbit",
      "physical_action": "Acquire revised Earth observations within the spacecraft instrument action space",
      "human_role": "Ground operators supply goals/models and oversee a bounded flight system",
      "source_locator": "JPL author-hosted PDF https://ai.jpl.nasa.gov/public/documents/papers/chien-JACIC2005-UsingAutonomy.pdf ; prior architecture/operations/constraints assessment retained. Independent v4 methods review checked printed pp. 196 and 199 (abstract/introduction and spacecraft/processor description); see revision/prior_v4_review/methods_and_delivery_review.txt. No new full-paper reread is claimed in v5."
    },
    "basis": "Restored the empirical Earth-orbit/onboard workflow preserved in raw_v3 and confirmed by the independent v4 methods review (printed pp. 196 and 199). Background is this review's historical-comparison purpose, not the publication type; it does not erase experimental locations or actors.",
    "actor_by_function": {
      "interpret_assess": "M: onboard science-image analysis within the programmed task",
      "scientific_decision": "H+M: ground-specified goals/models; onboard science triggers and CASPER planning within those bounds",
      "physical_execution": "M: spacecraft instruments acquire revised Earth observations",
      "intervention_recovery": "M: bounded execution responds to runtime uncertainty; H: ground mission oversight. Physical repair is not established by this record."
    },
    "locator_status": "prior_extraction_plus_independent_v4_review_page_check; no_new_v5_fullpaper_read",
    "notes": [
      "R4: evidence_role remains background; source_type remains peer-reviewed article.",
      "Source access provenance is inherited from the prior extraction and independent v4 review, not represented as a fresh v5 full-paper assessment."
    ],
    "phase_note": "Historical EO-1/ASE flight comparison: orbital image collection, onboard analysis/planning/execution, and ground goal/model definition and oversight. Its background use here does not make these flight phases not applicable."
  },
  "pln_scienceautonomy2023": {
    "set": {
      "data_location": "Earth computational development",
      "computation_location": "Earth; deployment elsewhere not established",
      "action_location": "Not applicable: computational/project research, prospective instrument action",
      "physical_action": "Not applicable: no new physical intervention established in the project overview",
      "human_role": "Researchers train algorithms"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
  },
  "rob_remoteagent1998": {
    "set": {
      "data_location": "Ground-development architecture and examples before the DS1 flight experiment",
      "computation_location": "Earth; deployment elsewhere not established",
      "action_location": "Not applicable: this preflight framework record does not itself establish a flight action",
      "physical_action": "Not applicable: planning, execution and diagnostic software architecture; later flight is a separate record",
      "human_role": "Humans provide goals and models"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
  },
  "rob_ds12000": {
    "set": {
      "data_location": "Deep-space technology-demonstration telemetry; not an original science-discovery dataset",
      "computation_location": "Onboard Deep Space 1 planning/execution experiment with ground monitoring and intervention",
      "action_location": "Deep-space flight technology experiment",
      "physical_action": "Restricted onboard planning and execution experiment",
      "human_role": "Ground team supplies goals, monitors the onboard experiment, handles an execution anomaly and arranges the revised experiment."
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
  },
  "rob_braun2026": {
    "set": {
      "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
    },
    "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    }
  },
  "grd_tom2024": {
    "set": {
      "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
    },
    "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    }
  },
  "grd_stach2021": {
    "set": {
      "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
    },
    "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    }
  },
  "grd_canty2024": {
    "set": {
      "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
    },
    "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    }
  },
  "grd_canty2026": {
    "set": {
      "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
    },
    "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    }
  },
  "grd_salazar2026": {
    "set": {
      "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
    },
    "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    }
  },
  "grd_damir2026": {
    "set": {
      "data_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "computation_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "action_location": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "physical_action": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded",
      "human_role": "Not applicable: review/framework/provenance record; no single new experimental workflow is coded"
    },
    "basis": "Publication type and retained scope; not applicable does not mean the reviewed systems lack data, computation, actions or humans.",
    "actor_by_function": {
      "interpret_assess": "not applicable to record-level review/framework",
      "scientific_decision": "not applicable to record-level review/framework",
      "physical_execution": "not applicable to record-level review/framework",
      "intervention_recovery": "not applicable to record-level review/framework"
    }
  },
  "pln_francis2017": {
    "set": {
      "source_locator": "Publisher abstract at https://doi.org/10.1126/scirobotics.aan4582 ; NASA/JPL AEGIS project description https://ai.jpl.nasa.gov/public/projects/aegis/ (Curiosity use and target selection). Passage-level location of the percentage comparison was not retained in the earlier audit.",
      "physical_action": "Point ChemCam at selected rocks and acquire follow-up laser/spectroscopic measurements",
      "human_role": "Scientists specify target properties and broader investigation priorities; mission team retains oversight",
      "computation_location": "Onboard image processing and targeting; ground scientists set profiles and review results"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit",
    "actor_by_function": {
      "interpret_assess": "onboard software, with ground-developed representation/rules",
      "scientific_decision": "bounded onboard choice within scientist-defined objectives",
      "physical_execution": "spacecraft instrument",
      "intervention_recovery": "unknown/not established by this record"
    }
  },
  "pln_lawson2025": {
    "set": {
      "source_locator": "2024 author preprint https://arxiv.org/html/2405.14471v1 ; abstract, sections 1.2 Adaptive Sampling, 2.1.1 Approach 1: Machine Learning, 3.4 Machine Learning, 4 Results: Performance Assessment, 5 Science Assessment. Final 2025 publisher record supplies journal metadata.",
      "physical_action": "Allocate longer PIXL X-ray fluorescence integration at selected raster points",
      "computation_location": "Onboard spectrum assessment and dwell selection; rules trained/designed and checked on Earth"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "locator_status": "abstract_and_section_titles_rechecked_v4",
    "v4_recheck_scope": "2026-10-26: author preprint abstract and table of contents reopened to verify the adaptive action and section locators; no claim of rereading all results.",
    "actor_by_function": {
      "interpret_assess": "onboard software, with ground-developed representation/rules",
      "scientific_decision": "bounded onboard choice within scientist-defined objectives",
      "physical_execution": "spacecraft instrument",
      "intervention_recovery": "unknown/not established by this record"
    }
  },
  "rob_eels2024": {
    "set": {
      "source_locator": "Publisher indexed Architecture/Results portions (prior audit); JPL system description https://robotics.jpl.nasa.gov/how-we-do-it/systems/exobiology-extant-life-surveyor-eels/ . Exact publisher paragraph locations were not retained.",
      "physical_action": "Articulated locomotion and sensing/relocalization in Earth ice/terrain tests",
      "human_role": "Ground test and engineering team defines trials; detailed human intervention schedule not retained"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit"
  },
  "rob_isaac2025": {
    "set": {
      "source_locator": "NASA NTRS 20250003945, https://ntrs.nasa.gov/api/citations/20250003945/downloads/2025_issrdc_isaac.pdf ; p.1 Highlighted demonstrations: Autonomous state assessment and Autonomous logistics management; p.2 Integrated fault management."
    },
    "basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.",
    "locator_status": "two_page_report_rechecked_v4",
    "v4_recheck_scope": "2026-10-26: full two-page NTRS extended abstract reopened; flight inspection, simulated cargo handling and missing manipulator distinguished.",
    "actor_by_function": {
      "interpret_assess": "onboard robot perception in bounded demonstrations",
      "scientific_decision": "not applicable: operational inspection, not scientific target selection",
      "physical_execution": "Astrobee in ISS; cargo manipulation separately simulated",
      "intervention_recovery": "automated inspection of mock obstruction; physical clearance not performed"
    },
    "phase_note": "Keep ISS survey, ISS synthetic-telemetry/mock-vent inspection, and software-simulated cargo transfer as separate phases. No robotic physical repair was demonstrated."
  },
  "rob_biolab": {
    "set": {
      "source_locator": "ESA Biolab facility page https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Columbus/Biolab ; body description of automatic handling/diagnostics and crew loading. Operational activation corroborated by linked Plant growth experiment starts in Columbus report in prior_source_audit_extracts.json."
    },
    "basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit"
  },
  "rob_biolab2013": {
    "set": {
      "source_locator": "Publisher abstract https://www.eurekaselect.com/article/54734 : automated/manual sections, experiment containers and MUSC telescience. Full text was not obtained."
    },
    "basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit"
  },
  "rob_biolabmaintenance2022": {
    "set": {
      "source_locator": "DLR article Wunderbare Welt der Schwerkraft, 2022-06-27, https://www.dlr.de/de/blog/archiv/2022/wunderbare-welt-der-schwerkraft ; body account of centrifuge-drive-belt replacement by Samantha Cristoforetti, tools and ground coordination; prior full-body audit.",
      "computation_location": "Not applicable: the cited event is human preventive maintenance, not a computational autonomy demonstration"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit",
    "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
  },
  "rob_rell": {
    "set": {
      "source_locator": "NASA Robotic External Leak Locator page https://www.nasa.gov/isam/robotic-external-leak-locator/ ; remotely controlled Dextre leak survey. Dated 2020-07-21 Robot Hotel account establishes RiTS installation; see prior_source_audit_extracts.json.",
      "computation_location": "Ground teleoperation; instrument-side processing location not established in the retained account"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit"
  },
  "rob_astrobee": {
    "set": {
      "source_locator": "NASA Astrobee page https://www.nasa.gov/ames/astrobee/ ; facility capabilities and dated operations milestones; prior body audit. Design goals are not per-action flight validation."
    },
    "basis": "Earlier audit records preserved in prior_source_audit_extracts.json; exact source links and claim-bearing topics restored. This is not a fresh full-text read unless v4_recheck_scope says so.",
    "locator_status": "source_and_claim_topic_identified_from_prior_audit"
  },
  "rob_curiosity2022": {
    "set": {
      "computation_location": "Ground diagnosis, testing and procedure redesign; commanded execution on Mars"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "actor_by_function": {
      "interpret_assess": "human ground team using mission observations",
      "scientific_decision": "human ground team",
      "physical_execution": "commanded spacecraft/robot mechanism",
      "intervention_recovery": "human-designed/ground-supported intervention; outcome is case-specific"
    },
    "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
  },
  "rob_insight2022": {
    "set": {
      "computation_location": "Ground analysis and intervention design; commanded penetration/deployment-arm actions on Mars"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "actor_by_function": {
      "interpret_assess": "human ground team using mission observations",
      "scientific_decision": "human ground team",
      "physical_execution": "commanded spacecraft/robot mechanism",
      "intervention_recovery": "human-designed/ground-supported intervention; outcome is case-specific"
    },
    "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
  },
  "rob_stow2020": {
    "set": {
      "computation_location": "Ground monitoring and stowage decisions; spacecraft command execution"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added.",
    "actor_by_function": {
      "interpret_assess": "human ground team using mission observations",
      "scientific_decision": "human ground team",
      "physical_execution": "commanded spacecraft/robot mechanism",
      "intervention_recovery": "human-designed/ground-supported intervention; outcome is case-specific"
    }
  },
  "rob_aspen2000": {
    "set": {
      "data_location": "Planning models and reported application scenarios",
      "action_location": "Not applicable: software scheduling framework in this record",
      "physical_action": "Not applicable: creates resource-constrained command plans, not an independently demonstrated physical intervention"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
  },
  "rob_casper2000": {
    "set": {
      "data_location": "Computational planning experiments",
      "action_location": "Not applicable: planning experiment; linked flight application coded separately",
      "physical_action": "Not applicable: repairs a plan representation, not physical equipment"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
  },
  "pln_astrobiology2025": {
    "set": {
      "data_location": "Not applicable: research agenda/overview",
      "computation_location": "Not applicable: no single deployed computation in this overview",
      "action_location": "Not applicable: proposed future scientific operations"
    },
    "basis": "Retained source scope and supported claims separate physical action from computation and human decision; no new performance claim added."
  },
  "bg_biosentinel_status": {
    "set": {
      "computation_location": "Unknown: this source extraction does not separately establish computational deployment",
      "human_role": "Unknown: complete mission support roles were not extracted; see linked mission records"
    },
    "basis": "Mission outcome source is relevant, but a generic background template does not establish processor location or support burden.",
    "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
  },
  "grd_szymanski2023": {
    "set": {},
    "basis": "No original field changed; retained as a documented boundary or intervention comparator.",
    "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
  },
  "grd_szymanski2026": {
    "set": {},
    "basis": "No original field changed; retained as a documented boundary or intervention comparator.",
    "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
  },
  "orb_pasquet2023": {
    "set": {},
    "basis": "Original extraction retained; phase-specific unknown location is not inherited from a later analysis paper.",
    "phase_note": "Original ISS foam investigation combines imaging/DTS and ground monolayer measurements; post-acquisition analysis location/hardware is not established in the retained extraction. Keep distinct from later Bellybutton reanalysis.",
    "actor_by_function": {
      "interpret_assess": "post-acquisition automated analysis plus investigator assessment",
      "scientific_decision": "human-defined experiment",
      "physical_execution": "dedicated foam apparatus",
      "intervention_recovery": "unknown/not reported"
    }
  },
  "orb_dillavou2024": {
    "set": {},
    "basis": "Original extraction said ground analysis; v4 source recheck qualifies this as an inference from the offline labeled-image/laptop workflow, not an explicit geographic statement.",
    "phase_note": "Later Bellybutton software reanalysis includes ISS foam images among multiple datasets. Ground computation is inferred from the documented software workflow, not explicitly geographically reported. Keep distinct from the original Pasquet 2023 processing phase and do not count an additional flight.",
    "actor_by_function": {
      "interpret_assess": "customized learned segmentation with user labels",
      "scientific_decision": "not applicable: no adaptive physical experiment in this learning study",
      "physical_execution": "not applicable to this software study",
      "intervention_recovery": "not applicable to this software study"
    }
  },
  "bg_lingam2025": {
    "set": {
      "computation_location": "Unknown: this source extraction does not separately establish computational deployment",
      "human_role": "Unknown: complete mission support roles were not extracted; see linked mission records"
    },
    "basis": "Mission outcome source is relevant, but a generic background template does not establish processor location or support burden."
  }
}


==> anc/evidence/research/orbital_physics_crossref_raw.json <==
{
  "10.1016/j.jcrysgro.2021.126280": {
    "indexed": {
      "date-parts": [
        [
          2026,
          3,
          9
        ]
      ],
      "date-time": "2026-03-09T09:06:01Z",
      "timestamp": 1773047161611,
      "version": "3.50.1"
    },
    "reference-count": 11,
    "publisher": "Elsevier BV",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2021,
              11,
              1
            ]
          ],
          "date-time": "2021-11-01T00:00:00Z",
          "timestamp": 1635724800000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/tdm/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2021,
              11,
              1
            ]
          ],
          "date-time": "2021-11-01T00:00:00Z",
          "timestamp": 1635724800000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-017"
      },
      {
        "start": {
          "date-parts": [
            [
              2021,
              11,
              1
            ]
          ],
          "date-time": "2021-11-01T00:00:00Z",
          "timestamp": 1635724800000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-037"
      },
      {
        "start": {
          "date-parts": [
            [
              2021,
              11,
              1
            ]
          ],
          "date-time": "2021-11-01T00:00:00Z",
          "timestamp": 1635724800000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-012"
      },
      {
        "start": {
          "date-parts": [
            [
              2021,
              11,
              1
            ]
          ],
          "date-time": "2021-11-01T00:00:00Z",
          "timestamp": 1635724800000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-029"
      },
      {
        "start": {
          "date-parts": [
            [
              2021,
              11,
              1
            ]
          ],
          "date-time": "2021-11-01T00:00:00Z",
          "timestamp": 1635724800000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-004"
      }
    ],
    "content-domain": {
      "domain": [
        "elsevier.com",
        "sciencedirect.com"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [
      "Journal of Crystal Growth"
    ],
    "published-print": {
      "date-parts": [
        [
          2021,
          11
        ]
      ]
    },
    "DOI": "10.1016/j.jcrysgro.2021.126280",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2021,
          8,
          2
        ]
      ],
      "date-time": "2021-08-02T14:49:45Z",
      "timestamp": 1627915785000
    },
    "page": "126280",
    "update-policy": "https://doi.org/10.1016/elsevier_cm_policy",
    "source": "Crossref",
    "is-referenced-by-count": 5,
    "special_numbering": "C",
    "title": [
      "Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results"
    ],
    "prefix": "10.1016",
    "volume": "573",
    "author": [
      {
        "given": "Rachid",
        "family": "Ghritli",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Yasunori",
        "family": "Okano",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Yuko",
        "family": "Inatomi",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Atsushi",
        "family": "Sekimoto",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Sadik",
        "family": "Dost",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      }
    ],
    "member": "78",
    "reference": [
      {
        "issue": "9",
        "key": "10.1016/j.jcrysgro.2021.126280_b0005",
        "doi-asserted-by": "crossref",
        "first-page": "5821",
        "DOI": "10.1063/1.365356",
        "article-title": "The physics and technology of gallium antimonide: An emerging optoelectronic material",
        "volume": "81",
        "author": "Dutta",
        "year": "1997",
        "journal-title": "J. Appl. Phys."
      },
      {
        "key": "10.1016/j.jcrysgro.2021.126280_b0010",
        "doi-asserted-by": "crossref",
        "first-page": "40",
        "DOI": "10.1016/S0022-0248(00)00340-7",
        "article-title": "Experimental and numerical investigations on dissolution and recrystallization processes of Gasb/Insb/Gasb under microgravity and terrestrial conditions",
        "volume": "213",
        "author": "Hayakawa",
        "year": "2000",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "10.1016/j.jcrysgro.2021.126280_b0015",
        "doi-asserted-by": "crossref",
        "DOI": "10.1038/npjmgrav.2015.11",
        "article-title": "Growth of InGaSb alloy semiconductor at the international space station (ISS) and comparison with terrestrial experiments",
        "volume": "1",
        "author": "Inatomi",
        "year": "2015",
        "journal-title": "npj Microgravity"
      },
      {
        "key": "10.1016/j.jcrysgro.2021.126280_b0020",
        "article-title": "A numerical study on the dissolution process of InGaSb under zero gravity",
        "volume": "34",
        "author": "Jin",
        "year": "2017",
        "journal-title": "Int. J. Microgravity Sci. Appl."
      },
      {
        "key": "10.1016/j.jcrysgro.2021.126280_b0025",
        "doi-asserted-by": "crossref",
        "first-page": "235",
        "DOI": "10.1023/A:1013969430449",
        "article-title": "Viscosity of molten Gasb and Insb",
        "volume": "23",
        "author": "Stelian",
        "year": "2002",
        "journal-title": "Int. J. Thermophys."
      },
      {
        "issue": "1",
        "key": "10.1016/j.jcrysgro.2021.126280_b0030",
        "doi-asserted-by": "crossref",
        "first-page": "40",
        "DOI": "10.1016/S0022-0248(03)01199-0",
        "article-title": "Comparison between numerical simulation and experimental measurement of solute segregation during directional solidification",
        "volume": "255",
        "author": "Stelian",
        "year": "2003",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "10.1016/j.jcrysgro.2021.126280_b0035",
        "unstructured": "[link]. https://www.openfoam.com/."
      },
      {
        "issue": "5",
        "key": "10.1016/j.jcrysgro.2021.126280_b0040",
        "doi-asserted-by": "crossref",
        "first-page": "441",
        "DOI": "10.1080/10407790.2016.1230397",
        "article-title": "Numerical simulation model by volume averaging for the dissolution process of Gasb into Insb in a sandwich system",
        "volume": "70",
        "author": "Yamamoto",
        "year": "2016",
        "journal-title": "Num. Heat Transfer, Part B: Fund."
      },
      {
        "key": "10.1016/j.jcrysgro.2021.126280_b0045",
        "unstructured": "C. Stelian, Convection thermo-solutale et ségrégations chimiques lors de la solidification Bridgman d’alliages semiconducteurs concentrés sous champs externes, Theses, INSTITUT NATIONAL POLYTECHNIQUE DE GRENOBLE (Sep. 2005). URL https://hal.archives-ouvertes.fr/tel-01338677."
      },
      {
        "key": "10.1016/j.jcrysgro.2021.126280_b0050",
        "unstructured": "[link]. https://scikit-learn.org/."
      },
      {
        "key": "10.1016/j.jcrysgro.2021.126280_b0055",
        "unstructured": "[link]. https://datachemeng.com/bayesianoptimization/."
      }
    ],
    "container-title": [
      "Journal of Crystal Growth"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0022024821002554?httpAccept=text/xml",
        "content-type": "text/xml",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0022024821002554?httpAccept=text/plain",
        "content-type": "text/plain",
        "content-version": "vor",
        "intended-application": "text-mining"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2022,
          12,
          27
        ]
      ],
      "date-time": "2022-12-27T16:19:38Z",
      "timestamp": 1672157978000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://linkinghub.elsevier.com/retrieve/pii/S0022024821002554"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2021,
          11
        ]
      ]
    },
    "references-count": 11,
    "alternative-id": [
      "S0022024821002554"
    ],
    "URL": "https://doi.org/10.1016/j.jcrysgro.2021.126280",
    "relation": {},
    "ISSN": [
      "0022-0248"
    ],
    "issn-type": [
      {
        "value": "0022-0248",
        "type": "print"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2021,
          11
        ]
      ]
    },
    "assertion": [
      {
        "value": "Elsevier",
        "name": "publisher",
        "label": "This article is maintained by"
      },
      {
        "value": "Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results",
        "name": "articletitle",
        "label": "Article Title"
      },
      {
        "value": "Journal of Crystal Growth",
        "name": "journaltitle",
        "label": "Journal Title"
      },
      {
        "value": "https://doi.org/10.1016/j.jcrysgro.2021.126280",
        "name": "articlelink",
        "label": "CrossRef DOI link to publisher maintained version"
      },
      {
        "value": "article",
        "name": "content_type",
        "label": "Content Type"
      },
      {
        "value": "© 2021 Elsevier B.V. All rights reserved.",
        "name": "copyright",
        "label": "Copyright"
      }
    ],
    "article-number": "126280"
  },
  "10.1016/j.actamat.2025.121659": {
    "indexed": {
      "date-parts": [
        [
          2026,
          8,
          27
        ]
      ],
      "date-time": "2026-08-27T00:50:15Z",
      "timestamp": 1787791815680,
      "version": "build-2784847793"
    },
    "reference-count": 63,
    "publisher": "Elsevier BV",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2026,
              1,
              1
            ]
          ],
          "date-time": "2026-01-01T00:00:00Z",
          "timestamp": 1767225600000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/tdm/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2026,
              1,
              1
            ]
          ],
          "date-time": "2026-01-01T00:00:00Z",
          "timestamp": 1767225600000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/legal/tdmrep-license"
      },
      {
        "start": {
          "date-parts": [
            [
              2025,
              10,
              21
            ]
          ],
          "date-time": "2025-10-21T00:00:00Z",
          "timestamp": 1761004800000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "http://creativecommons.org/licenses/by/4.0/"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/501100000266",
        "name": "Engineering and Physical Sciences Research Council",
        "doi-asserted-by": "publisher",
        "award": [
          "EP/R00661X/1"
        ],
        "award-info": [
          {
            "award-number": [
              "EP/R00661X/1"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000266",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000266",
        "name": "Engineering and Physical Sciences Research Council",
        "doi-asserted-by": "publisher",
        "award": [
          "EP/P025498/1"
        ],
        "award-info": [
          {
            "award-number": [
              "EP/P025498/1"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000266",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000266",
        "name": "Engineering and Physical Sciences Research Council",
        "doi-asserted-by": "publisher",
        "award": [
          "EP/S019367/1"
        ],
        "award-info": [
          {
            "award-number": [
              "EP/S019367/1"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000266",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000266",
        "name": "Engineering and Physical Sciences Research Council",
        "doi-asserted-by": "publisher",
        "award": [
          "EP/P025021/1"
        ],
        "award-info": [
          {
            "award-number": [
              "EP/P025021/1"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000266",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100008861",
        "name": "United Kingdom Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "ST/Z00053X/1"
        ],
        "award-info": [
          {
            "award-number": [
              "ST/Z00053X/1"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100008861",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/100011690",
        "name": "UK Space Agency",
        "doi-asserted-by": "publisher",
        "id": [
          {
            "id": "10.13039/100011690",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "4000125240"
        ],
        "award-info": [
          {
            "award-number": [
              "4000125240"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/100016128",
        "name": "Henry Royce Institute",
        "doi-asserted-by": "publisher",
        "award": [
          "CM31134-1"
        ],
        "award-info": [
          {
            "award-number": [
              "CM31134-1"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/100016128",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "elsevier.com",
        "sciencedirect.com"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [
      "Acta Materialia"
    ],
    "published-print": {
      "date-parts": [
        [
          2026,
          1
        ]
      ]
    },
    "DOI": "10.1016/j.actamat.2025.121659",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2025,
          10,
          22
        ]
      ],
      "date-time": "2025-10-22T07:55:52Z",
      "timestamp": 1761119752000
    },
    "page": "121659",
    "update-policy": "https://doi.org/10.1016/elsevier_cm_policy",
    "source": "Crossref",
    "is-referenced-by-count": 3,
    "special_numbering": "C",
    "title": [
      "Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation"
    ],
    "prefix": "10.1016",
    "volume": "302",
    "author": [
      {
        "ORCID": "https://orcid.org/0000-0003-0673-9570",
        "authenticated-orcid": false,
        "given": "Fan",
        "family": "Wu",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-3066-8848",
        "authenticated-orcid": false,
        "given": "Jonathan",
        "family": "Mullen",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-6345-1720",
        "authenticated-orcid": false,
        "given": "Yangchao",
        "family": "Deng",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Shashidhara",
        "family": "Marathe",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Saranarayanan",
        "family": "Ramachandran",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-7807-4446",
        "authenticated-orcid": false,
        "given": "Mert",
        "family": "Celikin",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-5219-7584",
        "authenticated-orcid": false,
        "given": "Andrew G.",
        "family": "Murphy",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-8636-2808",
        "authenticated-orcid": false,
        "given": "Wim",
        "family": "Sillekens",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-9083-269X",
        "authenticated-orcid": false,
        "given": "Wajira",
        "family": "Mirihanage",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-1857-4486",
        "authenticated-orcid": false,
        "given": "David J.",
        "family": "Browne",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "78",
    "reference": [
      {
        "issue": "8",
        "key": "10.1016/j.actamat.2025.121659_bib0001",
        "doi-asserted-by": "crossref",
        "first-page": "660",
        "DOI": "10.1038/nmat1693",
        "article-title": "Orientation selection in dendritic evolution",
        "volume": "5",
        "author": "Haxhimali",
        "year": "2006",
        "journal-title": "Nat. Mater."
      },
      {
        "issue": "4",
        "key": "10.1016/j.actamat.2025.121659_bib0002",
        "doi-asserted-by": "crossref",
        "first-page": "247",
        "DOI": "10.1179/174328006X102493",
        "article-title": "Columnar to equiaxed grain transition in as solidified alloys",
        "volume": "51",
        "author": "Spittle",
        "year": "2006",
        "journal-title": "Int. Mater. Rev."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0003",
        "doi-asserted-by": "crossref",
        "first-page": "272",
        "DOI": "10.1016/j.actamat.2014.08.035",
        "article-title": "Two-dimensional phase-field simulations of dendrite competitive growth during the directional solidification of a binary alloy bicrystal",
        "volume": "81",
        "author": "Takaki",
        "year": "2014",
        "journal-title": "Acta Mater."
      },
      {
        "issue": "2",
        "key": "10.1016/j.actamat.2025.121659_bib0004",
        "doi-asserted-by": "crossref",
        "first-page": "698",
        "DOI": "10.1006/jcph.2002.7083",
        "article-title": "Moore's Law and Numerical Modeling",
        "volume": "179",
        "author": "Voller",
        "year": "2002",
        "journal-title": "J. Comput. Phys."
      },
      {
        "issue": "7",
        "key": "10.1016/j.actamat.2025.121659_bib0005",
        "doi-asserted-by": "crossref",
        "DOI": "10.1088/0965-0393/17/7/073001",
        "article-title": "Phase-field models in materials science",
        "volume": "17",
        "author": "Steinbach",
        "year": "2009",
        "journal-title": "Modell. Simul. Mater. Sci. Eng."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0006",
        "doi-asserted-by": "crossref",
        "first-page": "1",
        "DOI": "10.1016/j.jcrysgro.2014.11.043",
        "article-title": "The effect of natural and forced melt convection on dendritic solidification in Ga–In alloys",
        "volume": "417",
        "author": "Shevchenko",
        "year": "2015",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "issue": "7",
        "key": "10.1016/j.actamat.2025.121659_bib0007",
        "doi-asserted-by": "crossref",
        "first-page": "1476",
        "DOI": "10.1007/s11661-007-9140-7",
        "article-title": "Natural convection and columnar-to-equiaxed transition prediction in a front-tracking model of alloy solidification",
        "volume": "38",
        "author": "Banaszek",
        "year": "2007",
        "journal-title": "Metall. Mater. Trans. A"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0008",
        "series-title": "Complete Casting Handbook: Metal Casting Processes, Metallurgy, Techniques And Design",
        "author": "Campbell",
        "year": "2015"
      },
      {
        "issue": "5",
        "key": "10.1016/j.actamat.2025.121659_bib0009",
        "doi-asserted-by": "crossref",
        "first-page": "1209",
        "DOI": "10.1007/BF02900233",
        "article-title": "Interdendritic fluid flow and macrosegregation; influence of gravity",
        "volume": "1",
        "author": "Mehrabian",
        "year": "1970",
        "journal-title": "Metall. Trans."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0010",
        "doi-asserted-by": "crossref",
        "first-page": "203",
        "DOI": "10.1016/j.actamat.2017.02.047",
        "article-title": "Microstructure selection in thin-sample directional solidification of an Al-Cu alloy: In situ X-ray imaging and phase-field simulations",
        "volume": "129",
        "author": "Clarke",
        "year": "2017",
        "journal-title": "Acta Mater."
      },
      {
        "issue": "1",
        "key": "10.1016/j.actamat.2025.121659_bib0011",
        "doi-asserted-by": "crossref",
        "first-page": "645",
        "DOI": "10.1016/j.jcrysgro.2003.09.052",
        "article-title": "Direct observation of stray crystal formation in unidirectional solidification of Sn–Bi alloy by X-ray imaging",
        "volume": "262",
        "author": "Yasuda",
        "year": "2004",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0012",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.actamat.2021.116796",
        "article-title": "Synchrotron X-ray imaging and ultrafast tomography in situ study of the fragmentation and growth dynamics of dendritic microstructures in solidification under ultrasound",
        "volume": "209",
        "author": "Zhang",
        "year": "2021",
        "journal-title": "Acta Mater."
      },
      {
        "issue": "6",
        "key": "10.1016/j.actamat.2025.121659_bib0013",
        "doi-asserted-by": "crossref",
        "first-page": "2568",
        "DOI": "10.1016/j.actamat.2012.01.024",
        "article-title": "In situ synchrotron tomographic investigation of the solidification of an AlMg4.7Si8 alloy",
        "volume": "60",
        "author": "Tolnai",
        "year": "2012",
        "journal-title": "Acta Mater."
      },
      {
        "issue": "24",
        "key": "10.1016/j.actamat.2025.121659_bib0014",
        "doi-asserted-by": "crossref",
        "first-page": "5062",
        "DOI": "10.1103/PhysRevLett.83.5062",
        "article-title": "Time resolved X-ray imaging of dendritic growth in binary alloys",
        "volume": "83",
        "author": "Mathiesen",
        "year": "1999",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "issue": "4",
        "key": "10.1016/j.actamat.2025.121659_bib0015",
        "doi-asserted-by": "crossref",
        "first-page": "eaar4004",
        "DOI": "10.1126/sciadv.aar4004",
        "article-title": "Crystal nucleation in metallic alloys using x-ray radiography and machine learning",
        "volume": "4",
        "author": "Liotti",
        "year": "2018",
        "journal-title": "Sci. Adv."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0016",
        "doi-asserted-by": "crossref",
        "first-page": "260",
        "DOI": "10.1016/j.actamat.2016.07.047",
        "article-title": "Fast synchrotron X-ray tomographic quantification of dendrite evolution during the solidification of MgSn alloys",
        "volume": "118",
        "author": "Shuai",
        "year": "2016",
        "journal-title": "Acta Mater."
      },
      {
        "issue": "7",
        "key": "10.1016/j.actamat.2025.121659_bib0017",
        "doi-asserted-by": "crossref",
        "first-page": "2300",
        "DOI": "10.1016/j.actamat.2009.01.035",
        "article-title": "In situ and real-time 3-D microtomography investigation of dendritic solidification in an Al–10wt.% Cu alloy",
        "volume": "57",
        "author": "Limodin",
        "year": "2009",
        "journal-title": "Acta Mater."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0018",
        "doi-asserted-by": "crossref",
        "first-page": "83",
        "DOI": "10.1016/j.actamat.2015.04.060",
        "article-title": "Equiaxed dendritic solidification and grain refiner potency characterised through in situ X-radiography",
        "volume": "95",
        "author": "Murphy",
        "year": "2015",
        "journal-title": "Acta Mater."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0019",
        "doi-asserted-by": "crossref",
        "first-page": "325",
        "DOI": "10.1016/j.actamat.2016.01.024",
        "article-title": "In situ observation of solidification patterns in diffusive conditions",
        "volume": "108",
        "author": "Akamatsu",
        "year": "2016",
        "journal-title": "Acta Mater."
      },
      {
        "issue": "1",
        "key": "10.1016/j.actamat.2025.121659_bib0020",
        "doi-asserted-by": "crossref",
        "DOI": "10.1088/1757-899X/1274/1/012054",
        "article-title": "Investigation of Al-20Sn-10Cu alloy directional solidification by laboratory X-radiography",
        "volume": "1274",
        "author": "Reinhart",
        "year": "2023",
        "journal-title": "IOP Conf. Ser."
      },
      {
        "issue": "1",
        "key": "10.1016/j.actamat.2025.121659_bib0021",
        "doi-asserted-by": "crossref",
        "DOI": "10.1063/1.5124548",
        "article-title": "XRISE-M: X-radiography facility for solidification and diffusion studies of alloys aboard sounding rockets",
        "volume": "91",
        "author": "Kargl",
        "year": "2020",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0022",
        "doi-asserted-by": "crossref",
        "first-page": "23",
        "DOI": "10.1016/j.jcrysgro.2013.03.032",
        "article-title": "XRMON-GF: A novel facility for solidification of metallic alloys with in situ and time-resolved X-ray radiographic characterization in microgravity conditions",
        "volume": "374",
        "author": "Nguyen-Thi",
        "year": "2013",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0023",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.scriptamat.2021.114386",
        "article-title": "Surface boundary-dendrite interactions in thin metallic Al-alloy samples",
        "volume": "209",
        "author": "Becker",
        "year": "2022",
        "journal-title": "Scr. Mater."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0024",
        "doi-asserted-by": "crossref",
        "first-page": "96",
        "DOI": "10.1016/j.jcrysgro.2016.08.054",
        "article-title": "Direct observation of spatially isothermal equiaxed solidification of an Al–Cu alloy in microgravity on board the MASER 13 sounding rocket",
        "volume": "454",
        "author": "Murphy",
        "year": "2016",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0025",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.actamat.2021.117401",
        "article-title": "In situ investigation of the Columnar-to-Equiaxed Transition during directional solidification of Al–20wt.%Cu alloys on Earth and in microgravity",
        "volume": "221",
        "author": "Ngomesse",
        "year": "2021",
        "journal-title": "Acta Mater."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0026",
        "doi-asserted-by": "crossref",
        "unstructured": "A. Murphy, J. Li, O. Janson, A. Ver, D. Browne, Microgravity and hypergravity observations of equiaxed solidification of Al-Cu alloys using in situ x-radiography recorded in real-time on board a parabolic flight, MSF 790-791 (2014) 52-58.",
        "DOI": "10.4028/www.scientific.net/MSF.790-791.52"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0027",
        "series-title": "Magnesium Technology 2017,",
        "first-page": "581",
        "article-title": "Overview of In Situ X-Ray Studies of Light Alloy Solidification in Microgravity",
        "author": "Browne",
        "year": "2017"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0028",
        "doi-asserted-by": "crossref",
        "first-page": "170",
        "DOI": "10.1016/j.jallcom.2013.04.027",
        "article-title": "Meso-scale modelling of directional solidification and comparison with in situ X-ray radiographic observations made during the MASER-12 XRMON microgravity experiment",
        "volume": "573",
        "author": "Murphy",
        "year": "2013",
        "journal-title": "J. Alloys. Compd."
      },
      {
        "issue": "1",
        "key": "10.1016/j.actamat.2025.121659_bib0029",
        "doi-asserted-by": "crossref",
        "first-page": "37",
        "DOI": "10.1007/s12217-014-9370-4",
        "article-title": "XRMON-GF experiments devoted to the in Situ X-ray radiographic observation of growth process in microgravity conditions",
        "volume": "26",
        "author": "Nguyen-Thi",
        "year": "2014",
        "journal-title": "Microgravity. Sci. Technol."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0030",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.actamat.2025.121213",
        "article-title": "Eutectic growth kinetics and microscopic mechanical property of refractory Zr57V43 alloy under space and ground conditions",
        "volume": "295",
        "author": "Wang",
        "year": "2025",
        "journal-title": "Acta Mater."
      },
      {
        "issue": "24",
        "key": "10.1016/j.actamat.2025.121659_bib0031",
        "doi-asserted-by": "crossref",
        "DOI": "10.1002/adma.202313162",
        "article-title": "Freezing shrinkage dynamics and surface dendritic growth of floating refractory alloy droplets in outer space",
        "volume": "36",
        "author": "Wang",
        "year": "2024",
        "journal-title": "Adv. Mater."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0032",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.jcrysgro.2025.128090",
        "article-title": "Columnar dendritic growth during directional solidification of neopentylglycol-(d)camphor investigated under microgravity conditions",
        "volume": "655",
        "author": "Sturz",
        "year": "2025",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "issue": "15",
        "key": "10.1016/j.actamat.2025.121659_bib0033",
        "doi-asserted-by": "crossref",
        "DOI": "10.1002/anie.202400312",
        "article-title": "Metastable liquid properties and surface flow patterns of ultrahigh temperature alloys explored in outer space",
        "volume": "63",
        "author": "Wang",
        "year": "2024",
        "journal-title": "Angew. Chem. Int. Ed."
      },
      {
        "issue": "1",
        "key": "10.1016/j.actamat.2025.121659_bib0034",
        "doi-asserted-by": "crossref",
        "first-page": "70",
        "DOI": "10.1038/s41526-023-00321-z",
        "article-title": "In-situ X-ray monitoring of solidification and related processes of metal alloys",
        "volume": "9",
        "author": "Reinhart",
        "year": "2023",
        "journal-title": "NPJ. Microgravity."
      },
      {
        "issue": "18",
        "key": "10.1016/j.actamat.2025.121659_bib0035",
        "doi-asserted-by": "crossref",
        "first-page": "6362",
        "DOI": "10.1016/j.actamat.2012.08.015",
        "article-title": "Simulation of international space station microgravity directional solidification experiments on columnar-to-equiaxed transition",
        "volume": "60",
        "author": "Mirihanage",
        "year": "2012",
        "journal-title": "Acta Mater."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0036",
        "series-title": "XRMON-SOL Microgravity Experiment Module on MASER-13",
        "author": "Li",
        "year": "2017"
      },
      {
        "issue": "6",
        "key": "10.1016/j.actamat.2025.121659_bib0037",
        "doi-asserted-by": "crossref",
        "DOI": "10.1063/1.4922359",
        "article-title": "Near-isothermal furnace for in situ and real time X-ray radiography solidification experiments",
        "volume": "86",
        "author": "Becker",
        "year": "2015",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "issue": "1",
        "key": "10.1016/j.actamat.2025.121659_bib0038",
        "doi-asserted-by": "crossref",
        "DOI": "10.1080/09500839.2024.2388159",
        "article-title": "Machine-learning-assisted analysis of highly transient X-ray imaging sequences of weld pools",
        "volume": "104",
        "author": "Wu",
        "year": "2024",
        "journal-title": "Philos. Mag. Lett."
      },
      {
        "issue": "1",
        "key": "10.1016/j.actamat.2025.121659_bib0039",
        "doi-asserted-by": "crossref",
        "first-page": "10",
        "DOI": "10.1038/s41524-020-00488-z",
        "article-title": "A general and transferable deep learning framework for predicting phase formation in materials",
        "volume": "7",
        "author": "Feng",
        "year": "2021",
        "journal-title": "NPJ. Comput. Mater."
      },
      {
        "issue": "12",
        "key": "10.1016/j.actamat.2025.121659_bib0040",
        "doi-asserted-by": "crossref",
        "first-page": "3042",
        "DOI": "10.1007/s11837-016-2130-8",
        "article-title": "The use of in situ X-ray imaging methods in the research and development of magnesium-based grain-refined and nanocomposite materials",
        "volume": "68",
        "author": "Sillekens",
        "year": "2016",
        "journal-title": "JOM"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0041",
        "series-title": "International Symposium on Magnesium Technology, 2017",
        "first-page": "591",
        "article-title": "Morphological transition of α-Mg dendrites during near-isothermal solidification of a Mg–Nd–Gd–Zn–Zr casting alloy",
        "author": "Casari",
        "year": "2017"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0042",
        "doi-asserted-by": "crossref",
        "first-page": "38",
        "DOI": "10.1016/j.jcrysgro.2016.01.032",
        "article-title": "XRMON-SOL: Isothermal equiaxed solidification of a grain refined Al–20wt%Cu alloy",
        "volume": "440",
        "author": "Murphy",
        "year": "2016",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0043",
        "doi-asserted-by": "crossref",
        "DOI": "10.1088/1757-899X/1335/1/012001",
        "article-title": "Mesoscale front tracking simulation of a microgravity-based isothermal equiaxed solidification experiment of an Al–20wt.%Cu alloy performed on board the MASER 13 sounding rocket",
        "volume": "1335",
        "author": "Murphy",
        "year": "2025",
        "journal-title": "IOP Conf. Ser."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0044",
        "series-title": "Effects of Gravity on Alloy Solidification, Ph.D. Thesis",
        "author": "Mullen",
        "year": "2025"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0045",
        "series-title": "First World Congress on Artificial Intelligence in Materials and Manufacturing (AIM 2022)",
        "article-title": "Research acceleration via machine learning for characterization of growing dendritic crystals from in situ X-ray videos of alloy solidification",
        "author": "Mullen",
        "year": "2022"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0046",
        "series-title": "MRS Fall Meeting & Exhibit",
        "article-title": "A joint machine learning and multi-stage thresholding approach to automated dendrite analysis within X-ray videos of isothermal equiaxed alloy solidification in microgravity",
        "author": "Browne",
        "year": "2019"
      },
      {
        "issue": "1",
        "key": "10.1016/j.actamat.2025.121659_bib0047",
        "doi-asserted-by": "crossref",
        "first-page": "62",
        "DOI": "10.1109/TSMC.1979.4310076",
        "article-title": "A threshold selection method from gray-level histograms",
        "volume": "9",
        "author": "Otsu",
        "year": "1979",
        "journal-title": "IEEE Trans. Syst. Man Cybern."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0048",
        "article-title": "AdaBelief optimizer: Adapting stepsizes by the belief in observed gradients",
        "author": "Zhuang",
        "year": "2020",
        "journal-title": "Adv. Neural Inf. Process. Syst."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0049",
        "doi-asserted-by": "crossref",
        "first-page": "241",
        "DOI": "10.1016/j.actamat.2014.08.016",
        "article-title": "Retrieval of three-dimensional spatial information from fast in situ two-dimensional synchrotron radiography of solidification microstructure evolution",
        "volume": "81",
        "author": "Mirihanage",
        "year": "2014",
        "journal-title": "Acta Mater."
      },
      {
        "issue": "2",
        "key": "10.1016/j.actamat.2025.121659_bib0050",
        "doi-asserted-by": "crossref",
        "first-page": "934",
        "DOI": "10.1007/s11661-012-1461-5",
        "article-title": "Ultrafine-Grained Al-Mg-Sc alloy via friction-stir processing",
        "volume": "44",
        "author": "Kumar",
        "year": "2013",
        "journal-title": "Metall. Mater. Trans. A"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0051",
        "doi-asserted-by": "crossref",
        "first-page": "159",
        "DOI": "10.1016/j.actamat.2014.01.040",
        "article-title": "Time-resolved X-ray diffraction studies of solidification microstructure evolution in welding",
        "volume": "68",
        "author": "Mirihanage",
        "year": "2014",
        "journal-title": "Acta Mater."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0052",
        "doi-asserted-by": "crossref",
        "first-page": "63",
        "DOI": "10.4028/www.scientific.net/SSP.160.63",
        "article-title": "Texture analysis with MTEX – free and open source software toolbox",
        "volume": "160",
        "author": "Bachmann",
        "year": "2010",
        "journal-title": "Solid State Phenom."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0053",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.matchar.2022.111807",
        "article-title": "Eutectic intermetallic formation during solidification of a Mg-Sn-Al-Zn-Mn alloy",
        "volume": "186",
        "author": "Deng",
        "year": "2022",
        "journal-title": "Mater. Charact."
      },
      {
        "issue": "18",
        "key": "10.1016/j.actamat.2025.121659_bib0054",
        "doi-asserted-by": "crossref",
        "first-page": "6431",
        "DOI": "10.1016/S1359-6454(98)00308-5",
        "article-title": "Dendrite growth morphologies in aluminium alloys",
        "volume": "46",
        "author": "Henry",
        "year": "1998",
        "journal-title": "Acta Mater."
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0055",
        "doi-asserted-by": "crossref",
        "first-page": "123",
        "DOI": "10.1016/j.actamat.2016.05.057",
        "article-title": "Origin of grain orientation during solidification of an aluminum alloy",
        "volume": "115",
        "author": "Wei",
        "year": "2016",
        "journal-title": "Acta Mater."
      },
      {
        "issue": "9",
        "key": "10.1016/j.actamat.2025.121659_bib0056",
        "doi-asserted-by": "crossref",
        "first-page": "2797",
        "DOI": "10.1007/BF02586112",
        "article-title": "Dendrite growth directions in aluminum-zinc alloys",
        "volume": "37",
        "author": "Gonzales",
        "year": "2006",
        "journal-title": "Metall. Mater. Trans. A"
      },
      {
        "key": "10.1016/j.actamat.2025.121659_bib0057",
        "article-title": "Atomistic insight into dendrite growth orientation transition in Al-Cu alloy",
        "volume": "37",
        "author": "Swamy",
        "year": "2023",
        "journal-title": "Mater. Today Commun."
      },
      {
        "issue": "11",
        "key": "10.1016/j.actamat.2025.121659_bib0058",
        "doi-asserted-by": "crossref",
        "first-page": "1827",
        "DOI": "10.1557/jmr.2015.131",
        "article-title": "Anisotropic crystal–melt interfacial energy and stiffness of aluminum",
        "volume": "30",
        "author": "Wu",
        "year": "2015",
        "journal-title": "J. Mater, Res"
      },
      {
        "issue": "13",
        "key": "10.1016/j.actamat.2025.121659_bib0059",
        "doi-asserted-by": "crossref",
        "first-page": "8069",
        "DOI": "10.1002/mma.7991",
        "article-title": "Mathematical modeling of dendrite growth in an Al–Ge alloy with convective flow",
        "volume": "45",
        "author": "Toropova",
        "year": "2022",
        "journal-title": "Math. Methods Appl. Sci."
      },
      {
        "issue": "21",
        "key": "10.1016/j.actamat.2025.121659_bib0060",
        "doi-asserted-by": "crossref",
        "DOI": "10.1103/PhysRevLett.97.216102",
        "article-title": "Kinetic coefficient for hard-sphere crystal growth from the melt",
        "volume": "97",
        "author": "Amini",
        "year": "2006",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "issue": "4",
        "key": "10.1016/j.actamat.2025.121659_bib0061",
        "doi-asserted-by": "crossref",
        "first-page": "941",
        "DOI": "10.1016/j.actamat.2008.10.020",
        "article-title": "Solidification microstructures and solid-state parallels: Recent developments, future directions",
        "volume": "57",
        "author": "Asta",
        "year": "2009",
        "journal-title": "Acta Mater."
      },
      {
        "issue": "6",
        "key": "10.1016/j.actamat.2025.121659_bib0062",
        "doi-asserted-by": "crossref",
        "first-page": "121",
        "DOI": "10.1016/S0927-796X(03)00036-6",
        "article-title": "Atomistic and continuum modeling of dendritic solidification",
        "volume": "41",
        "author": "Hoyt",
        "year": "2003",
        "journal-title": "Mater. Sci. Eng."
      },
      {
        "issue": "2",
        "key": "10.1016/j.actamat.2025.121659_bib0063",
        "doi-asserted-by": "crossref",
        "first-page": "1030",
        "DOI": "10.1063/1.455254",
        "article-title": "Crystallization of fcc (111) and (100) crystal-melt interfaces: a comparison by molecular dynamics for the Lennard-Jones system",
        "volume": "89",
        "author": "Burke",
        "year": "1988",
        "journal-title": "J. Chem. Phys."
      }
    ],
    "container-title": [
      "Acta Materialia"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://api.elsevier.com/content/article/PII:S1359645425009450?httpAccept=text/xml",
        "content-type": "text/xml",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://api.elsevier.com/content/article/PII:S1359645425009450?httpAccept=text/plain",
        "content-type": "text/plain",
        "content-version": "vor",
        "intended-application": "text-mining"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2026,
          3,
          12
        ]
      ],
      "date-time": "2026-03-12T06:27:28Z",
      "timestamp": 1773296848000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://linkinghub.elsevier.com/retrieve/pii/S1359645425009450"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2026,
          1
        ]
      ]
    },
    "references-count": 63,
    "alternative-id": [
      "S1359645425009450"
    ],
    "URL": "https://doi.org/10.1016/j.actamat.2025.121659",
    "relation": {},
    "ISSN": [
      "1359-6454"
    ],
    "issn-type": [
      {
        "value": "1359-6454",
        "type": "print"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2026,
          1
        ]
      ]
    },
    "assertion": [
      {
        "value": "Elsevier",
        "name": "publisher",
        "label": "This article is maintained by"
      },
      {
        "value": "Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation",
        "name": "articletitle",
        "label": "Article Title"
      },
      {
        "value": "Acta Materialia",
        "name": "journaltitle",
        "label": "Journal Title"
      },
      {
        "value": "https://doi.org/10.1016/j.actamat.2025.121659",
        "name": "articlelink",
        "label": "CrossRef DOI link to publisher maintained version"
      },
      {
        "value": "article",
        "name": "content_type",
        "label": "Content Type"
      },
      {
        "value": "© 2025 The Author(s). Published by Elsevier Inc. on behalf of Acta Materialia Inc.",
        "name": "copyright",
        "label": "Copyright"
      }
    ],
    "article-number": "121659"
  },
  "10.1038/s41526-023-00321-z": {
    "indexed": {
      "date-parts": [
        [
          2026,
          10,
          16
        ]
      ],
      "date-time": "2026-10-16T12:43:59Z",
      "timestamp": 1792154639353,
      "version": "4.4.0"
    },
    "reference-count": 64,
    "publisher": "Springer Science and Business Media LLC",
    "issue": "1",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2023,
              9,
              6
            ]
          ],
          "date-time": "2023-09-06T00:00:00Z",
          "timestamp": 1693958400000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by/4.0"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              9,
              6
            ]
          ],
          "date-time": "2023-09-06T00:00:00Z",
          "timestamp": 1693958400000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by/4.0"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/501100002830",
        "name": "Centre National d'Etudes Spatiales",
        "doi-asserted-by": "publisher",
        "award": [
          "4500074755"
        ],
        "award-info": [
          {
            "award-number": [
              "4500074755"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100002830",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100002830",
        "name": "Centre National d'Etudes Spatiales",
        "doi-asserted-by": "publisher",
        "award": [
          "4500074755"
        ],
        "award-info": [
          {
            "award-number": [
              "4500074755"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100002830",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "AO-2004-046"
        ],
        "award-info": [
          {
            "award-number": [
              "AO-2004-046"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "AO-2004-046 / PRODEX"
        ],
        "award-info": [
          {
            "award-number": [
              "AO-2004-046 / PRODEX"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "AO-2004-046"
        ],
        "award-info": [
          {
            "award-number": [
              "AO-2004-046"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "AO-1999-075"
        ],
        "award-info": [
          {
            "award-number": [
              "AO-1999-075"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "AO-2004-046"
        ],
        "award-info": [
          {
            "award-number": [
              "AO-2004-046"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "AO-2004-046 / PRODEX"
        ],
        "award-info": [
          {
            "award-number": [
              "AO-2004-046 / PRODEX"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "AO-2004-046"
        ],
        "award-info": [
          {
            "award-number": [
              "AO-2004-046"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "AO-2004-046"
        ],
        "award-info": [
          {
            "award-number": [
              "AO-2004-046"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "AO-2004-046"
        ],
        "award-info": [
          {
            "award-number": [
              "AO-2004-046"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100002946",
        "name": "Deutsches Zentrum für Luft- und Raumfahrt",
        "doi-asserted-by": "publisher",
        "award": [
          "FKZ 50WM1743"
        ],
        "award-info": [
          {
            "award-number": [
              "FKZ 50WM1743"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100002946",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100002946",
        "name": "Deutsches Zentrum für Luft- und Raumfahrt",
        "doi-asserted-by": "publisher",
        "award": [
          "FKZ 50WM1743"
        ],
        "award-info": [
          {
            "award-number": [
              "FKZ 50WM1743"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100002946",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100002946",
        "name": "Deutsches Zentrum für Luft- und Raumfahrt",
        "doi-asserted-by": "publisher",
        "award": [
          "FKZ 50WM1743"
        ],
        "award-info": [
          {
            "award-number": [
              "FKZ 50WM1743"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100002946",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100002946",
        "name": "Deutsches Zentrum für Luft- und Raumfahrt",
        "doi-asserted-by": "publisher",
        "award": [
          "FKZ 50WM1743"
        ],
        "award-info": [
          {
            "award-number": [
              "FKZ 50WM1743"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100002946",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "name": "Centre National d'Etudes Spatiales"
      }
    ],
    "content-domain": {
      "domain": [
        "link.springer.com"
      ],
      "crossmark-restriction": false
    },
    "short-container-title": [
      "npj Microgravity"
    ],
    "abstract": "<jats:title>Abstract</jats:title>\n                  <jats:p>X-ray radioscopy enables the in-situ monitoring of metal alloy processes and then gives access to crucial information on the dynamics of the underlying phenomena. In the last decade, the utilisation of this powerful imaging technique has been adapted to microgravity platforms such as sounding rockets and parabolic flights. The combination of microgravity experimentation with X-ray radioscopy has resulted in a leap in the understanding of fundamental science and has opened new paths in the fields of materials science. The present review focuses on the short history of this research, which includes facility developments, microgravity experiments and results obtained by partners of the XRMON (In-situ X-Ray MONitoring of advanced metallurgical processes under microgravity and terrestrial conditions) research project in the framework of the MAP (Microgravity Application Promotion) programme of the European Space Agency. Three illustrative research topics that were advanced significantly through the use of X-ray radioscopy will be detailed: solidification of metal alloys, metallic foam formation and diffusion in melts.</jats:p>",
    "DOI": "10.1038/s41526-023-00321-z",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2023,
          9,
          6
        ]
      ],
      "date-time": "2023-09-06T08:01:32Z",
      "timestamp": 1693987292000
    },
    "update-policy": "https://doi.org/10.1007/springer_crossmark_policy",
    "source": "Crossref",
    "is-referenced-by-count": 24,
    "title": [
      "In-situ X-ray monitoring of solidification and related processes of metal alloys"
    ],
    "prefix": "10.1038",
    "volume": "9",
    "author": [
      {
        "ORCID": "https://orcid.org/0000-0003-4439-047X",
        "authenticated-orcid": false,
        "given": "G.",
        "family": "Reinhart",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-1857-4486",
        "authenticated-orcid": false,
        "given": "D. J.",
        "family": "Browne",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-9902-0420",
        "authenticated-orcid": false,
        "given": "F.",
        "family": "Kargl",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-6114-0240",
        "authenticated-orcid": false,
        "given": "F.",
        "family": "García-Moreno",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-6732-5411",
        "authenticated-orcid": false,
        "given": "M.",
        "family": "Becker",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-5935-8945",
        "authenticated-orcid": false,
        "given": "E.",
        "family": "Sondermann",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "K.",
        "family": "Binder",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "J. S.",
        "family": "Mullen",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "G.",
        "family": "Zimmermann",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-4380-970X",
        "authenticated-orcid": false,
        "given": "R. H.",
        "family": "Mathiesen",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-8636-2808",
        "authenticated-orcid": false,
        "given": "W. H.",
        "family": "Sillekens",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "H.",
        "family": "Nguyen-Thi",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "297",
    "published-online": {
      "date-parts": [
        [
          2023,
          9,
          6
        ]
      ]
    },
    "reference": [
      {
        "key": "321_CR1",
        "unstructured": "Dantzig, J. A., Rappaz, M. Solidification: Methods, Microstructure and Modelling. (EPFL Press, 2009)."
      },
      {
        "key": "321_CR2",
        "doi-asserted-by": "crossref",
        "first-page": "480",
        "DOI": "10.1016/0022-0248(93)90054-Z",
        "volume": "126",
        "author": "MD Dupouy",
        "year": "1993",
        "unstructured": "Dupouy, M. D., Camel, D. & Favier, J. J. Natural convective effects in directional dendritic solidification of binary metallic alloys: dendritic array morphology. J. Cryst. Growth 126, 480–492 (1993).",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "321_CR3",
        "doi-asserted-by": "crossref",
        "first-page": "2125",
        "DOI": "10.1007/BF02647095",
        "volume": "15",
        "author": "GB McFadden",
        "year": "1984",
        "unstructured": "McFadden, G. B., Rehm, R. G., Coriell, S. R., Chuck, W. & Morrish, K. A. Thermosolutal convection during directional solidification. Metall. Mater. Trans. A 15, 2125–2137 (1984).",
        "journal-title": "Metall. Mater. Trans. A"
      },
      {
        "key": "321_CR4",
        "doi-asserted-by": "crossref",
        "first-page": "307",
        "DOI": "10.1146/annurev.fl.18.010186.001515",
        "volume": "18",
        "author": "ME Glicksman",
        "year": "1986",
        "unstructured": "Glicksman, M. E., Coriell, S. R. & McFadden, G. B. Interaction of flows with the crystal-melt interface. Annu. Rev. Fluid Mech. 18, 307–335 (1986).",
        "journal-title": "Annu. Rev. Fluid Mech."
      },
      {
        "key": "321_CR5",
        "doi-asserted-by": "crossref",
        "first-page": "325",
        "DOI": "10.1016/j.actamat.2016.01.024",
        "volume": "108",
        "author": "S Akamatsu",
        "year": "2016",
        "unstructured": "Akamatsu, S. & Nguyen-Thi, H. In situ observation of solidification patterns in diffusive conditions. Acta Mater. 108, 325–346 (2016).",
        "journal-title": "Acta Mater."
      },
      {
        "key": "321_CR6",
        "doi-asserted-by": "crossref",
        "first-page": "237",
        "DOI": "10.1016/j.crhy.2011.11.010",
        "volume": "13",
        "author": "H Nguyen-Thi",
        "year": "2012",
        "unstructured": "Nguyen-Thi, H. et al. On the interest of synchrotron X-ray imaging for the study of solidification in metallic alloys. C. R. Phys. 13, 237–245 (2012).",
        "journal-title": "C. R. Phys."
      },
      {
        "key": "321_CR7",
        "doi-asserted-by": "crossref",
        "first-page": "105108",
        "DOI": "10.1063/1.3650468",
        "volume": "82",
        "author": "C Rakete",
        "year": "2011",
        "unstructured": "Rakete, C. et al. Compact x-ray microradiograph for in situ imaging of solidification processes: Bringing in situ x-ray micro-imaging from the synchrotron to the laboratory. Rev. Sci. Instrum. 82, 105108 (2011).",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "321_CR8",
        "doi-asserted-by": "crossref",
        "unstructured": "Browne, D. J. et al. Overview of in situ X-ray studies of light alloy solidification in microgravity. In Magnesium Technology 2017 (eds. Solanki, K. N., Orlov, D., Singh, A. & Neelameggham, N. R.) 581–590 (Springer International Publishing Ag, 2017).",
        "DOI": "10.1007/978-3-319-52392-7_80"
      },
      {
        "key": "321_CR9",
        "unstructured": "The SciSpacE White Papers. https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Research/The_SciSpacE_White_Papers (2021)."
      },
      {
        "key": "321_CR10",
        "doi-asserted-by": "crossref",
        "first-page": "247",
        "DOI": "10.1179/174328006X102493",
        "volume": "51",
        "author": "JA Spittle",
        "year": "2006",
        "unstructured": "Spittle, J. A. Columnar to equiaxed grain transition in as solidified alloys. Int. Mater. Rev. 51, 247–269 (2006).",
        "journal-title": "Int. Mater. Rev."
      },
      {
        "key": "321_CR11",
        "doi-asserted-by": "crossref",
        "first-page": "261",
        "DOI": "10.1016/j.actamat.2019.02.020",
        "volume": "168",
        "author": "MJ Bermingham",
        "year": "2019",
        "unstructured": "Bermingham, M. J., StJohn, D. H., Krynen, J., Tedman-Jones, S. & Dargusch, M. S. Promoting the columnar to equiaxed transition and grain refinement of titanium alloys during additive manufacturing. Acta Mater. 168, 261–274 (2019).",
        "journal-title": "Acta Mater."
      },
      {
        "key": "321_CR12",
        "first-page": "193",
        "volume": "700",
        "author": "Y Houltz",
        "year": "2011",
        "unstructured": "Houltz, Y. et al. The XRMON-GF microgravity experiment module. Proc. 20th Symp. Eur. Rocket Balloon Program. Relat. Res. 700, 193–198 (2011).",
        "journal-title": "Proc. 20th Symp. Eur. Rocket Balloon Program. Relat. Res."
      },
      {
        "key": "321_CR13",
        "first-page": "479",
        "volume": "700",
        "author": "H Nguyen-Thi",
        "year": "2011",
        "unstructured": "Nguyen-Thi, H. et al. XRMON-GF experimental set-up devoted to X-ray radiographic observation of directional solidification under microgravity on Maser12 sounding rocket mission. Proc. 20th Symp. Eur. Rocket Balloon Program. Relat. Res. 700, 479–486 (2011).",
        "journal-title": "Proc. 20th Symp. Eur. Rocket Balloon Program. Relat. Res."
      },
      {
        "key": "321_CR14",
        "doi-asserted-by": "crossref",
        "first-page": "23",
        "DOI": "10.1016/j.jcrysgro.2013.03.032",
        "volume": "374",
        "author": "H Nguyen-Thi",
        "year": "2013",
        "unstructured": "Nguyen-Thi, H. et al. XRMON-GF: a novel facility for solidification of metallic alloys with in situ and time-resolved X-ray radiographic characterization in microgravity conditions. J. Cryst. Growth 374, 23–30 (2013).",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "321_CR15",
        "doi-asserted-by": "crossref",
        "first-page": "117401",
        "DOI": "10.1016/j.actamat.2021.117401",
        "volume": "221",
        "author": "F Ngomesse",
        "year": "2021",
        "unstructured": "Ngomesse, F. et al. In situ investigation of the Columnar-to-Equiaxed Transition during directional solidification of Al–20 wt.%Cu alloys on Earth and in microgravity. Acta Mater. 221, 117401 (2021).",
        "journal-title": "Acta Mater."
      },
      {
        "key": "321_CR16",
        "doi-asserted-by": "crossref",
        "first-page": "311",
        "DOI": "10.4028/www.scientific.net/MSF.790-791.311",
        "volume": "790–791",
        "author": "G Salloum-Abou-Jaoude",
        "year": "2014",
        "unstructured": "Salloum-Abou-Jaoude, G. et al. Characterization of motion of dendrite fragment by X-ray radiography on earth and under microgravity environment. Mater. Sci. Forum 790–791, 311–316 (2014).",
        "journal-title": "Mater. Sci. Forum"
      },
      {
        "key": "321_CR17",
        "doi-asserted-by": "crossref",
        "first-page": "83",
        "DOI": "10.1016/j.actamat.2015.04.060",
        "volume": "95",
        "author": "AG Murphy",
        "year": "2015",
        "unstructured": "Murphy, A. G., Mirihanage, W. U., Browne, D. J. & Mathiesen, R. H. Equiaxed dendritic solidification and grain refiner potency characterised through in situ X-radiography. Acta Mater. 95, 83–89 (2015).",
        "journal-title": "Acta Mater."
      },
      {
        "key": "321_CR18",
        "doi-asserted-by": "crossref",
        "first-page": "216",
        "DOI": "10.1002/adem.201200220",
        "volume": "15",
        "author": "WU Mirihanage",
        "year": "2013",
        "unstructured": "Mirihanage, W. U., Dai, H., Dong, H. & Browne, D. J. Computational modeling of columnar to equiaxed transition in alloy solidification. Adv. Eng. Mater. 15, 216–229 (2013).",
        "journal-title": "Adv. Eng. Mater."
      },
      {
        "key": "321_CR19",
        "doi-asserted-by": "crossref",
        "first-page": "38",
        "DOI": "10.1016/j.jcrysgro.2016.01.032",
        "volume": "440",
        "author": "AG Murphy",
        "year": "2016",
        "unstructured": "Murphy, A. G. et al. XRMON-SOL: isothermal equiaxed solidification of a grain refined Al–20 wt%Cu alloy. J. Cryst. Growth 440, 38–46 (2016).",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "321_CR20",
        "doi-asserted-by": "crossref",
        "first-page": "249",
        "DOI": "10.1016/j.actamat.2019.05.019",
        "volume": "173",
        "author": "A Olmedilla",
        "year": "2019",
        "unstructured": "Olmedilla, A., Založnik, M. & Combeau, H. Quantitative 3D mesoscopic modeling of grain interactions during equiaxed dendritic solidification in a thin sample. Acta Mater. 173, 249–261 (2019).",
        "journal-title": "Acta Mater."
      },
      {
        "key": "321_CR21",
        "doi-asserted-by": "crossref",
        "first-page": "96",
        "DOI": "10.1016/j.jcrysgro.2016.08.054",
        "volume": "454",
        "author": "AG Murphy",
        "year": "2016",
        "unstructured": "Murphy, A. G. et al. Direct observation of spatially isothermal equiaxed solidification of an Al–Cu alloy in microgravity on board the MASER 13 sounding rocket. J. Cryst. Growth 454, 96–104 (2016).",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "321_CR22",
        "unstructured": "Mullen, J., Celikin, M., Browne, D. J. Quantification of the impact of gravity on isothermal equiaxed alloy solidification using machine learning. In 72nd International Astronautical Congress, IAC 2021 (IAC, 2021)."
      },
      {
        "key": "321_CR23",
        "doi-asserted-by": "crossref",
        "first-page": "063904",
        "DOI": "10.1063/1.4922359",
        "volume": "86",
        "author": "M Becker",
        "year": "2015",
        "unstructured": "Becker, M., Dreißigacker, C., Klein, S. & Kargl, F. Near-isothermal furnace for in situ and real time X-ray radiography solidification experiments. Rev. Sci. Instrum. 86, 063904 (2015).",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "321_CR24",
        "doi-asserted-by": "crossref",
        "first-page": "013906",
        "DOI": "10.1063/1.5124548",
        "volume": "91",
        "author": "F Kargl",
        "year": "2020",
        "unstructured": "Kargl, F. et al. XRISE-M: X-radiography facility for solidification and diffusion studies of alloys aboard sounding rockets. Rev. Sci. Instrum. 91, 013906 (2020).",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "321_CR25",
        "doi-asserted-by": "crossref",
        "first-page": "114386",
        "DOI": "10.1016/j.scriptamat.2021.114386",
        "volume": "209",
        "author": "M Becker",
        "year": "2022",
        "unstructured": "Becker, M., Kolbe, M., Steinbach, S. & Kargl, F. Surface boundary-dendrite interactions in thin metallic Al-alloy samples. Scr. Mater. 209, 114386 (2022).",
        "journal-title": "Scr. Mater."
      },
      {
        "key": "321_CR26",
        "doi-asserted-by": "crossref",
        "first-page": "559",
        "DOI": "10.1016/S0079-6425(00)00002-5",
        "volume": "46",
        "author": "J Banhart",
        "year": "2001",
        "unstructured": "Banhart, J. Manufacture, characterisation and application of cellular metals and metal foams. Prog. Mater. Sci. 46, 559–632 (2001).",
        "journal-title": "Prog. Mater. Sci."
      },
      {
        "key": "321_CR27",
        "doi-asserted-by": "crossref",
        "first-page": "836",
        "DOI": "10.1039/b606780h",
        "volume": "2",
        "author": "A Saint-Jalmes",
        "year": "2006",
        "unstructured": "Saint-Jalmes, A. Physical chemistry in foam drainage and coarsening. Soft Matter 2, 836–849 (2006).",
        "journal-title": "Soft Matter"
      },
      {
        "key": "321_CR28",
        "doi-asserted-by": "crossref",
        "first-page": "13",
        "DOI": "10.1016/j.colsurfa.2007.01.019",
        "volume": "309",
        "author": "V Carrier",
        "year": "2007",
        "unstructured": "Carrier, V., Hutzler, S. & Weaire, D. Drainage of foams with regularly spaced parallel soap films. Colloids Surf. A Physicochem. Eng. 309, 13–19 (2007).",
        "journal-title": "Colloids Surf. A Physicochem. Eng."
      },
      {
        "key": "321_CR29",
        "doi-asserted-by": "crossref",
        "first-page": "85",
        "DOI": "10.1016/j.colsurfa.2013.02.019",
        "volume": "438",
        "author": "K Heim",
        "year": "2013",
        "unstructured": "Heim, K., Kumar, G. S. V., Garcia-Moreno, F., Manke, I. & Banhart, J. Drainage of particle-stabilised aluminium composites through single films and Plateau borders. Colloids Surf. A Physicochem. Eng. 438, 85–92 (2013).",
        "journal-title": "Colloids Surf. A Physicochem. Eng."
      },
      {
        "key": "321_CR30",
        "doi-asserted-by": "crossref",
        "first-page": "3047",
        "DOI": "10.1016/j.actamat.2004.03.007",
        "volume": "52",
        "author": "V Gergely",
        "year": "2004",
        "unstructured": "Gergely, V. & Clyne, T. W. Drainage in standing liquid metal foams: modelling and experimental observations. Acta Mater. 52, 3047–3058 (2004).",
        "journal-title": "Acta Mater."
      },
      {
        "key": "321_CR31",
        "doi-asserted-by": "crossref",
        "first-page": "416",
        "DOI": "10.1002/adem.200405143",
        "volume": "6",
        "author": "F García Moreno",
        "year": "2004",
        "unstructured": "García Moreno, F., Fromme, M. & Banhart, J. Real-time X-ray radioscopy on metallic foams using a compact micro-focus source. Adv. Eng. Mater. 6, 416–420 (2004).",
        "journal-title": "Adv. Eng. Mater."
      },
      {
        "key": "321_CR32",
        "doi-asserted-by": "crossref",
        "first-page": "451",
        "DOI": "10.1007/s12666-009-0084-z",
        "volume": "62",
        "author": "F Garcia-Moreno",
        "year": "2009",
        "unstructured": "Garcia-Moreno, F., Mukherjee, M., Jimenez, C. & Banhart, J. X-ray radioscopy of liquid metal foams under microgravity. Trans. Indian Inst. Met. 62, 451–454 (2009).",
        "journal-title": "Trans. Indian Inst. Met."
      },
      {
        "key": "321_CR33",
        "doi-asserted-by": "crossref",
        "first-page": "101",
        "DOI": "10.1016/j.colsurfa.2009.03.010",
        "volume": "344",
        "author": "F García-Moreno",
        "year": "2009",
        "unstructured": "García-Moreno, F. et al. Experiments on metallic foams under gravity and microgravity. Colloids Surf. A Physicochem. Eng. 344, 101–106 (2009).",
        "journal-title": "Colloids Surf. A Physicochem. Eng."
      },
      {
        "key": "321_CR34",
        "unstructured": "Garcia-Moreno, F., Jimenez, C., Mukherjee, M., Banhart, J. Metallic foam experiment on maser 11. In Proceedings of the 19th Esa Symposium on European Rocket and Balloon Programmes and Related Research 403–406 (2009)."
      },
      {
        "key": "321_CR35",
        "doi-asserted-by": "crossref",
        "first-page": "472",
        "DOI": "10.1002/adem.201000017",
        "volume": "12",
        "author": "M Mukherjee",
        "year": "2010",
        "unstructured": "Mukherjee, M., Garcia-Moreno, F., Jiménez, C. & Banhart, J. Al and Zn foams blown by an intrinsic gas source. Adv. Eng. Mater. 12, 472–477 (2010).",
        "journal-title": "Adv. Eng. Mater."
      },
      {
        "key": "321_CR36",
        "doi-asserted-by": "crossref",
        "first-page": "955",
        "DOI": "10.1007/s11837-015-1331-x",
        "volume": "67",
        "author": "F García-Moreno",
        "year": "2015",
        "unstructured": "García-Moreno, F., Mukherjee, M., Jiménez, C. & Banhart, J. Pressure-induced foaming of metals. JOM 67, 955–965 (2015).",
        "journal-title": "JOM"
      },
      {
        "key": "321_CR37",
        "doi-asserted-by": "crossref",
        "DOI": "10.1038/s41467-019-11521-1",
        "volume": "10",
        "author": "F García-Moreno",
        "year": "2019",
        "unstructured": "García-Moreno, F. et al. Using X-ray tomoscopy to explore the dynamics of foaming metal. Nat. Commun. 10, 3762 (2019).",
        "journal-title": "Nat. Commun."
      },
      {
        "key": "321_CR38",
        "doi-asserted-by": "crossref",
        "first-page": "52",
        "DOI": "10.4028/www.scientific.net/MSF.790-791.52",
        "volume": "790–791",
        "author": "AG Murphy",
        "year": "2014",
        "unstructured": "Murphy, A. G., Li, J., Janson, O., Verga, A. & Browne, D. J. Microgravity and hypergravity observations of equiaxed solidification of Al-Cu alloys using in situ X-radiography recorded in real-time on board a parabolic flight. Mater. Sci. Forum 790–791, 52–58 (2014).",
        "journal-title": "Mater. Sci. Forum"
      },
      {
        "key": "321_CR39",
        "doi-asserted-by": "crossref",
        "first-page": "44",
        "DOI": "10.1016/j.actamat.2016.03.007",
        "volume": "110",
        "author": "L Abou-Khalil",
        "year": "2016",
        "unstructured": "Abou-Khalil, L. et al. Influence of gravity level on Columnar-to-Equiaxed Transition during directional solidification of Al – 20 wt.% Cu alloys. Acta Mater. 110, 44–52 (2016).",
        "journal-title": "Acta Mater."
      },
      {
        "key": "321_CR40",
        "doi-asserted-by": "crossref",
        "first-page": "6955",
        "DOI": "10.1039/C4SM00467A",
        "volume": "10",
        "author": "F García-Moreno",
        "year": "2014",
        "unstructured": "García-Moreno, F. et al. Analysis of liquid metal foams through X-ray radioscopy and microgravity experiments. Soft Matter 10, 6955–6962 (2014).",
        "journal-title": "Soft Matter"
      },
      {
        "key": "321_CR41",
        "doi-asserted-by": "crossref",
        "first-page": "306",
        "DOI": "10.1007/s11431-011-4692-6",
        "volume": "55",
        "author": "Y Du",
        "year": "2012",
        "unstructured": "Du, Y. et al. Atomic mobilities and diffusivities in Al alloys. Sci. China Technol. Sci. 55, 306–328 (2012).",
        "journal-title": "Sci. China Technol. Sci."
      },
      {
        "key": "321_CR42",
        "unstructured": "Naumann, R. J., Herring, H. W. Materials processing in space: early experiments NASA NTRS SP-443. (NASA, 1980)."
      },
      {
        "key": "321_CR43",
        "doi-asserted-by": "crossref",
        "first-page": "295",
        "DOI": "10.4028/www.scientific.net/DDF.66-69.295",
        "volume": "66–69",
        "author": "G Frohberg",
        "year": "1990",
        "unstructured": "Frohberg, G., Kraatz, K. H., Wever, H., Lodding, A. & Odelius, H. Diffusion in liquid alloys under microgravity. Defect. Diffus. Forum 66–69, 295–300 (1990).",
        "journal-title": "Defect. Diffus. Forum"
      },
      {
        "key": "321_CR44",
        "doi-asserted-by": "crossref",
        "first-page": "511",
        "DOI": "10.1016/S0022-0248(97)00823-3",
        "volume": "186",
        "author": "G Müller-Vogt",
        "year": "1998",
        "unstructured": "Müller-Vogt, G. & Kößler, R. Application of the shear cell technique to diffusivity measurements in melts of semiconducting compounds: Ga–Sb. J. Cryst. Growth 186, 511–519 (1998).",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "321_CR45",
        "doi-asserted-by": "crossref",
        "first-page": "127",
        "DOI": "10.1007/BF02945962",
        "volume": "16",
        "author": "S Suzuki",
        "year": "2005",
        "unstructured": "Suzuki, S., Kraatz, K.-H., Griesche, A. & Frohberg, G. Shear cell development for diffusion experiments in FOTON-Satellite missions and on the ground with consideration of shear-induced convection. Microgravity Sci. Technol. 16, 127–132 (2005).",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "321_CR46",
        "doi-asserted-by": "crossref",
        "first-page": "120",
        "DOI": "10.1007/BF02945961",
        "volume": "16",
        "author": "S Suzuki",
        "year": "2005",
        "unstructured": "Suzuki, S., Kraatz, K.-H. & Frohberg, G. Diffusion experiments in liquid Sn-Bi and Al-Ni systems with a stable density layering using the FOTON shear cell under 1g conditions. Microgravity Sci. Technol. 16, 120 (2005).",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "321_CR47",
        "doi-asserted-by": "crossref",
        "first-page": "707",
        "DOI": "10.1002/crat.200310085",
        "volume": "38",
        "author": "H Müller",
        "year": "2003",
        "unstructured": "Müller, H. & Müller-Vogt, G. Investigation of additional convective transports in liquid metals and semiconductors during diffusion measurements by means of the shear cell technique. Cryst. Res. Technol. 38, 707–715 (2003).",
        "journal-title": "Cryst. Res. Technol."
      },
      {
        "key": "321_CR48",
        "doi-asserted-by": "crossref",
        "first-page": "035902",
        "DOI": "10.1103/PhysRevLett.104.035902",
        "volume": "104",
        "author": "B Zhang",
        "year": "2010",
        "unstructured": "Zhang, B., Griesche, A. & Meyer, A. Diffusion in Al-Cu melts studied by time-resolved X-ray radiography. Phys. Rev. Lett. 104, 035902 (2010).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "321_CR49",
        "first-page": "3",
        "volume": "42",
        "author": "F Kargl",
        "year": "2013",
        "unstructured": "Kargl, F., Sondermann, E., Weis, H. & Meyer, A. Impact of convective flow on long-capillary chemical diffusion studies of liquid binary alloys. High. Temp. High. Press 42, 3–22 (2013).",
        "journal-title": "High. Temp. High. Press"
      },
      {
        "key": "321_CR50",
        "first-page": "23",
        "volume": "42",
        "author": "E Sondermann",
        "year": "2013",
        "unstructured": "Sondermann, E., Neumann, C., Kargl, F. & Meyer, A. Compact high-temperature shear-cell furnace for in-situ interdiffusion measurements. High. Temp. High. Press 42, 23–30 (2013).",
        "journal-title": "High. Temp. High. Press"
      },
      {
        "key": "321_CR51",
        "doi-asserted-by": "crossref",
        "first-page": "037102",
        "DOI": "10.1063/1.4868382",
        "volume": "4",
        "author": "Y Geng",
        "year": "2014",
        "unstructured": "Geng, Y., Zhu, C. & Zhang, B. A sliding cell technique for diffusion measurements in liquid metals. AIP Adv. 4, 037102 (2014).",
        "journal-title": "AIP Adv."
      },
      {
        "key": "321_CR52",
        "doi-asserted-by": "crossref",
        "first-page": "093905",
        "DOI": "10.1063/1.5003623",
        "volume": "88",
        "author": "L Zhong",
        "year": "2017",
        "unstructured": "Zhong, L., Hu, J., Geng, Y., Zhu, C. & Zhang, B. A multi-slice sliding cell technique for diffusion measurements in liquid metals. Rev. Sci. Instrum. 88, 093905 (2017).",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "321_CR53",
        "doi-asserted-by": "crossref",
        "first-page": "255902",
        "DOI": "10.1103/PhysRevLett.123.255902",
        "volume": "123",
        "author": "E Sondermann",
        "year": "2019",
        "unstructured": "Sondermann, E., Kargl, F. & Meyer, A. In situ measurement of thermodiffusion in liquid alloys. Phys. Rev. Lett. 123, 255902 (2019).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "321_CR54",
        "doi-asserted-by": "crossref",
        "first-page": "184201",
        "DOI": "10.1103/PhysRevB.93.184201",
        "volume": "93",
        "author": "E Sondermann",
        "year": "2016",
        "unstructured": "Sondermann, E., Kargl, F. & Meyer, A. Influence of cross correlations on interdiffusion in Al-rich Al-Ni melts. Phys. Rev. B 93, 184201 (2016).",
        "journal-title": "Phys. Rev. B"
      },
      {
        "key": "321_CR55",
        "doi-asserted-by": "crossref",
        "first-page": "024204",
        "DOI": "10.1103/PhysRevB.99.024204",
        "volume": "99",
        "author": "E Sondermann",
        "year": "2019",
        "unstructured": "Sondermann, E. et al. Concentration dependence of interdiffusion in aluminum-rich Al-Cu melts. Phys. Rev. B 99, 024204 (2019).",
        "journal-title": "Phys. Rev. B"
      },
      {
        "key": "321_CR56",
        "doi-asserted-by": "crossref",
        "first-page": "40",
        "DOI": "10.1016/j.scriptamat.2017.09.003",
        "volume": "143",
        "author": "IV Belova",
        "year": "2018",
        "unstructured": "Belova, I. V. et al. Combined interdiffusion and self-diffusion analysis in Al-Cu liquid diffusion couple. Scr. Mater. 143, 40–43 (2018).",
        "journal-title": "Scr. Mater."
      },
      {
        "key": "321_CR57",
        "doi-asserted-by": "crossref",
        "first-page": "1129",
        "DOI": "10.1016/j.scriptamat.2011.03.009",
        "volume": "64",
        "author": "T Nagira",
        "year": "2011",
        "unstructured": "Nagira, T. et al. Direct observation of deformation in semi-solid carbon steel. Scr. Mater. 64, 1129–1132 (2011).",
        "journal-title": "Scr. Mater."
      },
      {
        "key": "321_CR58",
        "doi-asserted-by": "crossref",
        "first-page": "241",
        "DOI": "10.1016/j.actamat.2017.02.022",
        "volume": "128",
        "author": "MA Azeem",
        "year": "2017",
        "unstructured": "Azeem, M. A. et al. Revealing dendritic pattern formation in Ni, Fe and Co alloys using synchrotron tomography. Acta Mater. 128, 241–248 (2017).",
        "journal-title": "Acta Mater."
      },
      {
        "key": "321_CR59",
        "doi-asserted-by": "crossref",
        "first-page": "68",
        "DOI": "10.1016/j.actamat.2020.04.003",
        "volume": "194",
        "author": "G Reinhart",
        "year": "2020",
        "unstructured": "Reinhart, G. et al. Impact of solute flow during directional solidification of a Ni-based alloy: In-situ and real-time X-radiography. Acta Mater. 194, 68–79 (2020).",
        "journal-title": "Acta Mater."
      },
      {
        "key": "321_CR60",
        "doi-asserted-by": "crossref",
        "first-page": "1303",
        "DOI": "10.1016/j.actamat.2012.11.008",
        "volume": "61",
        "author": "A Bogno",
        "year": "2013",
        "unstructured": "Bogno, A., Nguyen-Thi, H., Reinhart, G., Billia, B. & Baruchel, J. Growth and interaction of dendritic equiaxed grains: In situ characterization by synchrotron X-ray radiography. Acta Mater. 61, 1303–1315 (2013).",
        "journal-title": "Acta Mater."
      },
      {
        "key": "321_CR61",
        "doi-asserted-by": "crossref",
        "first-page": "118335",
        "DOI": "10.1016/j.actamat.2022.118335",
        "volume": "240",
        "author": "P Chao",
        "year": "2022",
        "unstructured": "Chao, P., Lindemann, G. R., Hunter, A. H. & Shahani, A. J. Pseudo-4D view of the growth and form of locked eutectic colonies. Acta Mater. 240, 118335 (2022).",
        "journal-title": "Acta Mater."
      },
      {
        "key": "321_CR62",
        "doi-asserted-by": "crossref",
        "first-page": "290",
        "DOI": "10.1017/S1431927622001969",
        "volume": "28",
        "author": "F García-Moreno",
        "year": "2022",
        "unstructured": "García-Moreno, F. et al. X-ray tomoscopy: time-resolved microtomography for materials science. Microsc. Microanal. 28, 290–291 (2022).",
        "journal-title": "Microsc. Microanal."
      },
      {
        "key": "321_CR63",
        "first-page": "455101",
        "volume": "31",
        "author": "H Weis",
        "year": "2019",
        "unstructured": "Weis, H. et al. Self- and interdiffusion in dilute liquid germanium-based alloys. J. Phys.: Condens. Matter 31, 455101 (2019).",
        "journal-title": "J. Phys.: Condens. Matter"
      },
      {
        "key": "321_CR64",
        "unstructured": "Pommrich, A. I. Selbstdiffusion in siliziumreichen legierrungsschmelzen, Ph.D. thesis, Ruhr University Bochum, https://hss-opus.ub.ruhr-uni-bochum.de/opus4/frontdoor/index/index/docId/2397 (2010)."
      }
    ],
    "container-title": [
      "npj Microgravity"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://www.nature.com/articles/s41526-023-00321-z.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://www.nature.com/articles/s41526-023-00321-z",
        "content-type": "text/html",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://www.nature.com/articles/s41526-023-00321-z.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2024,
          10,
          27
        ]
      ],
      "date-time": "2024-10-27T11:28:40Z",
      "timestamp": 1730028520000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://www.nature.com/articles/s41526-023-00321-z"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2023,
          9,
          6
        ]
      ]
    },
    "references-count": 64,
    "journal-issue": {
      "issue": "1",
      "published-online": {
        "date-parts": [
          [
            2023,
            12
          ]
        ]
      }
    },
    "alternative-id": [
      "321"
    ],
    "URL": "https://doi.org/10.1038/s41526-023-00321-z",
    "relation": {},
    "ISSN": [
      "2373-8065"
    ],
    "issn-type": [
      {
        "value": "2373-8065",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2023,
          9,
          6
        ]
      ]
    },
    "assertion": [
      {
        "value": "14 February 2023",
        "order": 1,
        "name": "received",
        "label": "Received",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "16 August 2023",
        "order": 2,
        "name": "accepted",
        "label": "Accepted",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "6 September 2023",
        "order": 3,
        "name": "first_online",
        "label": "First Online",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "The authors declare no competing interests",
        "order": 1,
        "name": "Ethics",
        "group": {
          "name": "EthicsHeading",
          "label": "Competing interests"
        }
      }
    ],
    "article-number": "70"
  },
  "10.3389/fmats.2022.954126": {
    "indexed": {
      "date-parts": [
        [
          2026,
          9,
          21
        ]
      ],
      "date-time": "2026-09-21T17:46:27Z",
      "timestamp": 1790012787380,
      "version": "4.0.1"
    },
    "reference-count": 72,
    "publisher": "Frontiers Media SA",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2022,
              7,
              22
            ]
          ],
          "date-time": "2022-07-22T00:00:00Z",
          "timestamp": 1658448000000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by/4.0/"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/501100001691",
        "name": "Japan Society for the Promotion of Science",
        "doi-asserted-by": "publisher",
        "id": [
          {
            "id": "10.13039/501100001691",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "frontiersin.org"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [
      "Front. Mater."
    ],
    "abstract": "<jats:p>\n                    Due to their high melting temperatures and the risk of contamination from the crucibles, molten oxides which melting temperatures are above 2000 °C can hardly be processed using conventional methods. This explains that their thermophysical properties are very scarce. Containerless methods with gas flows have been developed and several thermophysical properties such as density, surface tension, and viscosity have been reported. However, the gas flow has detrimental side effects such as deformation of the sample and induction of internal flows in the molten sample, which affect the accuracy of the measurements. The electrostatic levitation furnace onboard the International Space Station (ISS-ELF), which utilizes the Coulomb force to levitate and melt samples in microgravity, has several advantages for thermophysical property measurements of refractory oxide melts. Levitation without a gas flow coupled to a reduced gravity environment minimizes the required levitation (positioning) force and reduces the deformation as well as the internal flow. This report briefly introduces the ISS-ELF facility and the thermophysical property measurement methods. The measured density, surface tension, and viscosity of molten Al\n                    <jats:sub>2</jats:sub>\n                    O\n                    <jats:sub>3</jats:sub>\n                    are then presented and compared with the ones obtained by other methods. Finally, the measured data of refractory oxides whose melting temperatures are above 2,400 °C are summarized.\n                  </jats:p>",
    "DOI": "10.3389/fmats.2022.954126",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2022,
          7,
          22
        ]
      ],
      "date-time": "2022-07-22T07:50:53Z",
      "timestamp": 1658476253000
    },
    "update-policy": "https://doi.org/10.3389/crossmark-policy",
    "source": "Crossref",
    "is-referenced-by-count": 19,
    "title": [
      "Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station"
    ],
    "prefix": "10.3389",
    "volume": "9",
    "author": [
      {
        "given": "Takehiko",
        "family": "Ishikawa",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Paul-François",
        "family": "Paradis",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Chihiro",
        "family": "Koyama",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "1965",
    "published-online": {
      "date-parts": [
        [
          2022,
          7,
          22
        ]
      ]
    },
    "reference": [
      {
        "key": "B1",
        "first-page": "1444",
        "volume": "13",
        "author": "Anisimov",
        "year": "1977",
        "journal-title": "Izv. Akad. Nauk. SSSR Neorg. Mat."
      },
      {
        "key": "B2",
        "doi-asserted-by": "publisher",
        "first-page": "1057",
        "DOI": "10.1063/1.1531826",
        "article-title": "An aerodynamic levitation system for drop tube and quenching experiments",
        "volume": "74",
        "author": "Arai",
        "year": "2003",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B3",
        "doi-asserted-by": "publisher",
        "first-page": "1071",
        "DOI": "10.1023/A:1022698619162",
        "article-title": "High-temperature containerless viscosity measurements by gas-film levitation",
        "volume": "20",
        "author": "Barbé",
        "year": "1999",
        "journal-title": "Int. J. Thermophys."
      },
      {
        "key": "B4",
        "first-page": "444",
        "article-title": "Wetting of several solids by Al2O3 and BeO liquids",
        "volume": "44",
        "author": "Bartlett",
        "year": "1965",
        "journal-title": "Ceram. Bull."
      },
      {
        "key": "B5",
        "doi-asserted-by": "crossref",
        "first-page": "11",
        "DOI": "10.1007/978-1-4684-3141-4_2",
        "article-title": "Properties of molten ceramics",
        "volume-title": "Ceramics in severe environments, material science research",
        "author": "Bates",
        "year": "1971"
      },
      {
        "key": "B6",
        "first-page": "522",
        "article-title": "Viscosity of molten alumina",
        "volume": "57",
        "author": "Bloomquist",
        "year": "1978",
        "journal-title": "Am. Ceram. Soc. Bull."
      },
      {
        "key": "B7",
        "doi-asserted-by": "publisher",
        "first-page": "1155",
        "DOI": "10.1023/A:1025021521945",
        "article-title": "Density determination of liquid copper, nickel, and their alloys",
        "volume": "24",
        "author": "Brillo",
        "year": "2003",
        "journal-title": "Int. J. Thermophys."
      },
      {
        "key": "B8",
        "doi-asserted-by": "publisher",
        "first-page": "661",
        "DOI": "10.1016/j.jeurceramsoc.2018.11.013",
        "article-title": "3D printing of ceramics: A review",
        "volume": "39",
        "author": "Chen",
        "year": "2019",
        "journal-title": "J. Eur. Ceram. Soc."
      },
      {
        "key": "B9",
        "doi-asserted-by": "publisher",
        "first-page": "3175",
        "DOI": "10.1063/1.1147584",
        "article-title": "A noncontact measurement technique for the density and thermal expansion coefficient of solid and liquid materials",
        "volume": "67",
        "author": "Chung",
        "year": "1996",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B10",
        "first-page": "123",
        "article-title": "A thermal analysis and very high temperature 27Al NMR study of the solidification behavior in contactless conditions of liquid alumina: Effects of the melt temperature and oxygen partial pressure",
        "volume": "29",
        "author": "Coutures",
        "year": "1994",
        "journal-title": "Rev. Int. Hautes Temp. Refract."
      },
      {
        "key": "B11",
        "doi-asserted-by": "publisher",
        "first-page": "1461",
        "DOI": "10.1351/pac198961081461",
        "article-title": "Melting temperatures of refractory oxides: Part II lanthanoid sesquioxides",
        "volume": "61",
        "author": "Coutures",
        "year": "1989",
        "journal-title": "Pure Appl. Chem."
      },
      {
        "key": "B12",
        "doi-asserted-by": "publisher",
        "first-page": "1656",
        "DOI": "10.1111/j.1151-2916.1992.tb04239.x",
        "article-title": "Density of Ga2O3 liquid",
        "volume": "75",
        "author": "Dingwell",
        "year": "1992",
        "journal-title": "J. Am. Ceram. Soc."
      },
      {
        "key": "B13",
        "first-page": "1585",
        "volume": "9",
        "author": "Elyutin",
        "year": "1973",
        "journal-title": "Neo. Mat."
      },
      {
        "key": "B14",
        "first-page": "194",
        "volume": "2",
        "author": "Elyutin",
        "year": "1971",
        "journal-title": "Zavod. Lab."
      },
      {
        "key": "B15",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1016/S0022-3115(99)00273-1",
        "article-title": "Thermophysical properties of uranium dioxide",
        "volume": "279",
        "author": "Fink",
        "year": "2000",
        "journal-title": "J. Nucl. Mater."
      },
      {
        "key": "B16",
        "doi-asserted-by": "publisher",
        "first-page": "1085",
        "DOI": "10.1023/A:1022650703233",
        "article-title": "Density of superheated and undercooled liquid alumina by a contactless method",
        "volume": "20",
        "author": "Glorieux",
        "year": "1999",
        "journal-title": "Int. J. Thermophys."
      },
      {
        "key": "B17",
        "doi-asserted-by": "publisher",
        "first-page": "316",
        "DOI": "10.1063/1.1357941",
        "article-title": "Aerodynamic levitation: An approach to microgravity",
        "volume": "552",
        "author": "Glorieux",
        "year": "2001",
        "journal-title": "AIP Conf. Proc."
      },
      {
        "key": "B18",
        "doi-asserted-by": "publisher",
        "first-page": "892406",
        "DOI": "10.3389/fenrg.2022.892406",
        "article-title": "Density measurement of molten drop with aerodynamic levitation and laser heating",
        "volume": "10",
        "author": "Gong",
        "year": "2022",
        "journal-title": "Front. Energy Res."
      },
      {
        "key": "B19",
        "doi-asserted-by": "publisher",
        "first-page": "C466",
        "DOI": "10.1111/j.1151-2916.1988.tb07551.x",
        "article-title": "Density of liquid rare-earth sesquioxides",
        "volume": "71",
        "author": "Granier",
        "year": "1998",
        "journal-title": "J. Am. Ceram. Soc."
      },
      {
        "key": "B20",
        "first-page": "31",
        "article-title": "Method for measurement of density of liquid refractories. Applications to alumina and yttrium oxide",
        "volume": "20",
        "author": "Granier",
        "year": "1983",
        "journal-title": "Rev. Int. Hautes Temp. Refract."
      },
      {
        "key": "B21",
        "first-page": "127",
        "article-title": "Recent progress in the gas-film levitation as a method for thermophysical properties measurements: Application to ZrO2-Al2O3 system",
        "volume": "40",
        "author": "Grishchenko",
        "year": "2011",
        "journal-title": "High. Temp.- High. Press"
      },
      {
        "key": "B22",
        "doi-asserted-by": "publisher",
        "first-page": "340403",
        "DOI": "10.15011/ijmsa.34.4_340403",
        "article-title": "Surface oscillation phenomena of aerodynamically levitated molten Al2O3",
        "volume": "34",
        "author": "Hakamada",
        "year": "2017",
        "journal-title": "Int. J. Microgravity Sci. Appl."
      },
      {
        "key": "B23",
        "doi-asserted-by": "publisher",
        "first-page": "156",
        "DOI": "10.2355/isijinternational.33.156",
        "article-title": "Surface tension and densities of molten Al2O3, Ti2O3, V2O5 and Nb2O5",
        "volume": "33",
        "author": "Ikemiya",
        "year": "1993",
        "journal-title": "ISIJ Int."
      },
      {
        "key": "B24",
        "doi-asserted-by": "publisher",
        "first-page": "390101",
        "DOI": "10.15011/jasma.39.390101",
        "article-title": "Status of the electrostatic levitation furnace in the ISS - surface tension and viscosity measurements",
        "volume": "39",
        "author": "Ishikawa",
        "year": "",
        "journal-title": "Int. J. Microgravity Sci. Appl."
      },
      {
        "key": "B25",
        "doi-asserted-by": "publisher",
        "first-page": "1126",
        "DOI": "10.3390/met12071126",
        "article-title": "Densities of liquid Tm2O3, Yb2O3, and Lu2O3 measured by an electrostatic levitation furnace onboard the International Space Station",
        "volume": "12",
        "author": "Ishikawa",
        "year": "",
        "journal-title": "Metals"
      },
      {
        "key": "B26",
        "doi-asserted-by": "publisher",
        "first-page": "350205",
        "DOI": "10.15011//jasma.35.350205",
        "article-title": "Status of the electrostatic levitation furnace in the ISS – evaluation of sample position control -",
        "volume": "35",
        "author": "Ishikawa",
        "year": "2018",
        "journal-title": "Int. J. Microgravity Sci. Appl."
      },
      {
        "key": "B27",
        "doi-asserted-by": "publisher",
        "first-page": "11RD03",
        "DOI": "10.1143/jjap.50.11rd03",
        "article-title": "Thermophysical property measurements of high temperature melts using an electrostatic levitation method",
        "volume": "50",
        "author": "Ishikawa",
        "year": "2011",
        "journal-title": "Jpn. J. Appl. Phys. (2008)."
      },
      {
        "key": "B28",
        "doi-asserted-by": "publisher",
        "first-page": "2490",
        "DOI": "10.1063/1.1368861",
        "article-title": "New sample levitation initiation and imaging techniques for the processing of refractory metals with an electrostatic levitator furnace",
        "volume": "72",
        "author": "Ishikawa",
        "year": "2001",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B29",
        "doi-asserted-by": "publisher",
        "first-page": "6",
        "DOI": "10.1111/j.1151-2916.1959.tb09134.x",
        "article-title": "Surface tension of some liquid oxides and their temperature coefficients",
        "volume": "42",
        "author": "Kingery",
        "year": "1959",
        "journal-title": "J. Am. Ceram. Soc."
      },
      {
        "key": "B30",
        "doi-asserted-by": "publisher",
        "first-page": "283",
        "DOI": "10.1016/0022-1902(60)80272-2",
        "article-title": "The density of liquid aluminium oxide",
        "volume": "14",
        "author": "Kirshenbaum",
        "year": "1960",
        "journal-title": "J. Inorg. Nucl. Chem."
      },
      {
        "key": "B31",
        "doi-asserted-by": "publisher",
        "first-page": "5892",
        "DOI": "10.1038/ncomms6892",
        "article-title": "Atomic and electronic structures of an extremely fragile liquid",
        "volume": "5",
        "author": "Kohara",
        "year": "2014",
        "journal-title": "Nat. Commun."
      },
      {
        "key": "B32",
        "doi-asserted-by": "publisher",
        "first-page": "e02049",
        "DOI": "10.1016/j.heliyon.2019.e02049",
        "article-title": "Density and viscosity of liquid ZrO2 measured by aerodynamic levitation technique",
        "volume": "5",
        "author": "Kondo",
        "year": "2019",
        "journal-title": "Heliyon"
      },
      {
        "key": "B33",
        "doi-asserted-by": "publisher",
        "first-page": "889",
        "DOI": "10.1080/00223131.2020.1736681",
        "article-title": "Droplet impingement method to measure the surface tension of molten zirconium oxide",
        "volume": "57",
        "author": "Kondo",
        "year": "2020",
        "journal-title": "J. Nucl. Sci. Technol."
      },
      {
        "key": "B34",
        "doi-asserted-by": "publisher",
        "first-page": "2913",
        "DOI": "10.1111/jace.17674",
        "article-title": "Densities of liquid lanthanoid sesquioxides measured with the electrostatic levitation furnace in the ISS",
        "volume": "104",
        "author": "Koyama",
        "year": "2021",
        "journal-title": "J. Am. Ceram. Soc."
      },
      {
        "key": "B35",
        "doi-asserted-by": "publisher",
        "first-page": "149",
        "DOI": "10.1051/metal/196057020149",
        "article-title": "Viscosité et éléments structuraux des aluminosilicates fondus: Laitiers CaO-Al2O3-SiO2 entre 1600 et 2100 °C",
        "volume": "57",
        "author": "Kozakevitch",
        "year": "1960",
        "journal-title": "Rev. Mater. Paris."
      },
      {
        "key": "B36",
        "first-page": "473",
        "volume-title": "Hydrodynamics",
        "author": "Lamb",
        "year": "1932"
      },
      {
        "key": "B37",
        "doi-asserted-by": "publisher",
        "first-page": "87",
        "DOI": "10.7567/jjaps.38s1.87",
        "article-title": "Aerodynamic levitation studies of ceramics at very high-temperature: XAFS and XRD",
        "volume": "38",
        "author": "Landron",
        "year": "1999",
        "journal-title": "Jpn. J. Appl. Phys. (2008)."
      },
      {
        "key": "B38",
        "doi-asserted-by": "publisher",
        "first-page": "124901",
        "DOI": "10.1063/1.4832115",
        "article-title": "Aerodynamic levitator furnace for measuring thermophysical properties of refractory liquids",
        "volume": "84",
        "author": "Langstaff",
        "year": "2013",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B39",
        "doi-asserted-by": "publisher",
        "first-page": "81",
        "DOI": "10.1111/j.1151-2916.1985.tb15269.x",
        "article-title": "Surface tensions of alumina-containing liquids",
        "volume": "68",
        "author": "Lihrmann",
        "year": "1985",
        "journal-title": "J. Am. Ceram. Soc."
      },
      {
        "key": "B40",
        "first-page": "984",
        "volume": "33",
        "author": "Maurakh",
        "year": "1967",
        "journal-title": "Zavod. Lab."
      },
      {
        "key": "B41",
        "doi-asserted-by": "publisher",
        "first-page": "136",
        "DOI": "10.1007/BF00585480",
        "article-title": "Surface tension measurements of refractory liquids using the modified drop weight method",
        "volume": "3",
        "author": "McNally",
        "year": "1968",
        "journal-title": "J. Mat. Sci."
      },
      {
        "key": "B42",
        "first-page": "741",
        "article-title": "Density of liquid alumina",
        "volume": "44",
        "author": "Mitin",
        "year": "1970",
        "journal-title": "Russ. J. Phys. Chem."
      },
      {
        "key": "B43",
        "doi-asserted-by": "publisher",
        "first-page": "1456",
        "DOI": "10.1063/1.1137196",
        "article-title": "Aerodynamic levitation of laser‐heated solids in gas jets",
        "volume": "53",
        "author": "Nordine",
        "year": "1982",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B44",
        "doi-asserted-by": "publisher",
        "first-page": "125107",
        "DOI": "10.1063/1.4770125",
        "article-title": "A levitation instrument for containerless study of molten materials",
        "volume": "83",
        "author": "Nordine",
        "year": "2012",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B45",
        "doi-asserted-by": "publisher",
        "first-page": "851",
        "DOI": "10.1063/1.1137067",
        "article-title": "Containerless melting and solidification of materials with an aerodynamic levitation system",
        "volume": "53",
        "author": "Oran",
        "year": "1982",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B46",
        "doi-asserted-by": "publisher",
        "first-page": "262",
        "DOI": "10.1063/1.1146581",
        "article-title": "Study of the aerodynamic trap for containerless laser materials processing in microgravity",
        "volume": "67",
        "author": "Paradis",
        "year": "1996",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B47",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1016/j.mser.2013.12.001",
        "article-title": "Materials properties measurements and particle beam interactions studies using electrostatic levitation",
        "volume": "76",
        "author": "Paradis",
        "year": "2013",
        "journal-title": "Mater. Sci. Eng. R Rep."
      },
      {
        "key": "B48",
        "doi-asserted-by": "publisher",
        "first-page": "1496",
        "DOI": "10.1143/JJAP.43.1496",
        "article-title": "Non-contact thermophysical property measurements of liquid and undercooled alumina",
        "volume": "43",
        "author": "Paradis",
        "year": "2004",
        "journal-title": "Jpn. J. Appl. Phys. (2008)."
      },
      {
        "key": "B49",
        "doi-asserted-by": "publisher",
        "first-page": "5082",
        "DOI": "10.1143/JJAP.44.5082",
        "article-title": "Surface tension and viscosity measurements of liquid and undercooled alumina by containerless techniques",
        "volume": "44",
        "author": "Paradis",
        "year": "2005",
        "journal-title": "Jpn. J. Appl. Phys. (2008)."
      },
      {
        "key": "B50",
        "doi-asserted-by": "publisher",
        "first-page": "1229",
        "DOI": "10.1023/a:1019844304593",
        "article-title": "Viscosity measurements of ceramic oxides by aerodynamic levitation",
        "volume": "23",
        "author": "Piluso",
        "year": "2002",
        "journal-title": "Int. J. Thermophys."
      },
      {
        "key": "B51",
        "first-page": "141",
        "article-title": "Evaporation from drops, part I",
        "volume": "48",
        "author": "Ranz",
        "year": "1952",
        "journal-title": "Chem. Eng. Prog."
      },
      {
        "key": "B52",
        "doi-asserted-by": "publisher",
        "first-page": "398",
        "DOI": "10.1111/j.1151-2916.1971.tb12330.x",
        "article-title": "Surface tension and density of molten A12O3",
        "volume": "54",
        "author": "Rasmussen",
        "year": "1971",
        "journal-title": "J. Am. Ceram. Soc."
      },
      {
        "key": "B53",
        "doi-asserted-by": "crossref",
        "first-page": "71",
        "DOI": "10.1098/rspl.1879.0015",
        "article-title": "On the capillary phenomena of jets",
        "volume": "29",
        "author": "Rayleigh",
        "year": "1879",
        "journal-title": "Proc. R. Soc. Lond."
      },
      {
        "key": "B54",
        "doi-asserted-by": "publisher",
        "first-page": "2961",
        "DOI": "10.1063/1.1144475",
        "article-title": "An electrostatic levitator for high-temperature containerless materials processing in 1-g",
        "volume": "64",
        "author": "Rhim",
        "year": "1993",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B55",
        "doi-asserted-by": "publisher",
        "first-page": "307",
        "DOI": "10.1063/1.1138349",
        "article-title": "Development of an electrostatic positioner for space material processing",
        "volume": "56",
        "author": "Rhim",
        "year": "1985",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B56",
        "doi-asserted-by": "publisher",
        "first-page": "2796",
        "DOI": "10.1063/1.1149797",
        "article-title": "Noncontact technique for measuring surface tension and viscosity of molten materials using high temperature electrostatic levitation",
        "volume": "70",
        "author": "Rhim",
        "year": "1999",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B57",
        "first-page": "159",
        "article-title": "Viscosity of liquid slags belonging to the ternary system SiO2-Al2O3-CaO",
        "volume": "1",
        "author": "Rossin",
        "year": "1964",
        "journal-title": "Rev. Hautes Temp. Refract."
      },
      {
        "key": "B58",
        "doi-asserted-by": "publisher",
        "first-page": "695",
        "DOI": "10.1063/1.1145087",
        "article-title": "A noncontact measurement technique for the specific heat and total hemispherical emissivity of undercooled refractory materials",
        "volume": "65",
        "author": "Rulison",
        "year": "1994",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B59",
        "first-page": "191",
        "article-title": "Experimental study of the density of liquid alumina up to 2750°C",
        "volume": "5",
        "author": "Shpil'rain",
        "year": "1973",
        "journal-title": "High. Temp.-High. Press."
      },
      {
        "key": "B60",
        "doi-asserted-by": "publisher",
        "first-page": "095102",
        "DOI": "10.1063/5.0055555",
        "article-title": "Multiple-gas cooling method for constant-pressure heat capacity measurement of liquid metals using aerodynamic levitator",
        "volume": "92",
        "author": "Sun",
        "year": "",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B61",
        "doi-asserted-by": "publisher",
        "first-page": "32",
        "DOI": "10.1007/s12217-021-09883-7",
        "article-title": "Novel method for surface tension measurement: The drop-bounce method",
        "volume": "33",
        "author": "Sun",
        "year": "",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "B62",
        "doi-asserted-by": "publisher",
        "first-page": "643",
        "DOI": "10.1007/s12217-018-9631-8",
        "article-title": "Status of the electrostatic levitation furnace (ELF) in the ISS-KIBO",
        "volume": "30",
        "author": "Tamaru",
        "year": "2018",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "B63",
        "doi-asserted-by": "publisher",
        "first-page": "83",
        "DOI": "10.1016/0022-3115(72)90132-8",
        "article-title": "The viscosity of molten uranium dioxide",
        "volume": "44",
        "author": "Tsai",
        "year": "1972",
        "journal-title": "J. Nucl. Mater."
      },
      {
        "key": "B64",
        "first-page": "55",
        "article-title": "Viscosité de l'alumine liquide",
        "volume": "19",
        "author": "Urbain",
        "year": "1982",
        "journal-title": "Rev. Int. Hautes Tempér. Réfract."
      },
      {
        "key": "B65",
        "doi-asserted-by": "publisher",
        "first-page": "S82",
        "DOI": "10.1080/17436753.2018.1516267",
        "article-title": "Phase transformations in oxides above 2000 °C: Experimental technique development",
        "volume": "117",
        "author": "Ushakov",
        "year": "2018",
        "journal-title": "Adv. Appl. Ceram."
      },
      {
        "key": "B66",
        "doi-asserted-by": "publisher",
        "first-page": "822",
        "DOI": "10.3390/ma14040822",
        "article-title": "Measurements of density of liquid oxides with an aero-acoustic levitator",
        "volume": "14",
        "author": "Ushakov",
        "year": "2021",
        "journal-title": "Materials"
      },
      {
        "key": "B67",
        "doi-asserted-by": "publisher",
        "first-page": "754",
        "DOI": "10.1111/jace.14594",
        "article-title": "Drop-and-catch (DnC) calorimetry using aerodynamic levitation and laser heating",
        "volume": "100",
        "author": "Ushakov",
        "year": "2017",
        "journal-title": "J. Am. Ceram. Soc."
      },
      {
        "key": "B68",
        "first-page": "65",
        "volume": "2",
        "author": "Wartenberg",
        "year": "1936",
        "journal-title": "Nach. Akad. Wiss. Goettingen"
      },
      {
        "key": "B69",
        "doi-asserted-by": "publisher",
        "first-page": "456",
        "DOI": "10.1063/1.1145157",
        "article-title": "Aero‐acoustic levitation: A method for containerless liquid‐phase processing at high temperatures",
        "volume": "65",
        "author": "Weber",
        "year": "1994",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "B70",
        "doi-asserted-by": "publisher",
        "first-page": "103",
        "DOI": "10.1016/0022-3115(74)90066-X",
        "article-title": "The viscosity of molten uranium dioxide",
        "volume": "50",
        "author": "Woodley",
        "year": "1974",
        "journal-title": "J. Nucl. Mater."
      },
      {
        "key": "B71",
        "doi-asserted-by": "publisher",
        "first-page": "36",
        "DOI": "10.1038/s41526-021-00166-4",
        "article-title": "Impact of convection on the damping of an oscillating droplet during viscosity measurement using the ISS-EML facility",
        "volume": "7",
        "author": "Xiao",
        "year": "2021",
        "journal-title": "npj Microgravity"
      },
      {
        "key": "B72",
        "first-page": "1563",
        "volume": "5",
        "author": "Zubarev",
        "year": "1969",
        "journal-title": "Izv. Akad. Nauk. SSSR Neorg. Mat."
      }
    ],
    "container-title": [
      "Frontiers in Materials"
    ],
    "original-title": [],
    "link": [
      {
        "URL": "https://www.frontiersin.org/articles/10.3389/fmats.2022.954126/full",
        "content-type": "unspecified",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2022,
          7,
          22
        ]
      ],
      "date-time": "2022-07-22T07:51:18Z",
      "timestamp": 1658476278000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://www.frontiersin.org/articles/10.3389/fmats.2022.954126/full"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2022,
          7,
          22
        ]
      ]
    },
    "references-count": 72,
    "alternative-id": [
      "10.3389/fmats.2022.954126"
    ],
    "URL": "https://doi.org/10.3389/fmats.2022.954126",
    "relation": {},
    "ISSN": [
      "2296-8016"
    ],
    "issn-type": [
      {
        "value": "2296-8016",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2022,
          7,
          22
        ]
      ]
    },
    "article-number": "954126"
  },
  "10.1038/s41526-020-0100-5": {
    "indexed": {
      "date-parts": [
        [
          2025,
          12,
          17
        ]
      ],
      "date-time": "2025-12-17T08:47:25Z",
      "timestamp": 1765961245091,
      "version": "3.37.3"
    },
    "reference-count": 32,
    "publisher": "Springer Science and Business Media LLC",
    "issue": "1",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2020,
              3,
              25
            ]
          ],
          "date-time": "2020-03-25T00:00:00Z",
          "timestamp": 1585094400000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by/4.0"
      },
      {
        "start": {
          "date-parts": [
            [
              2020,
              3,
              25
            ]
          ],
          "date-time": "2020-03-25T00:00:00Z",
          "timestamp": 1585094400000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by/4.0"
      }
    ],
    "content-domain": {
      "domain": [
        "link.springer.com"
      ],
      "crossmark-restriction": false
    },
    "short-container-title": [
      "npj Microgravity"
    ],
    "abstract": "<jats:title>Abstract</jats:title><jats:p>Thermophysical properties of highly doped Si<jats:sub>50</jats:sub>Ge<jats:sub>50</jats:sub> melt were measured contactlessly in the electromagnetic levitation facility ISS-EML on board the International Space Station. The sample could be melted, overheated by about 375 K, and cooled down in 350 mbar Argon atmosphere. A large undercooling of about 240 K was observed and a quasi-homogeneous nucleation on the droplet surface occurred. During the cooling phase, high-resolution videos were taken from the side and the top. The density and thermal expansion were evaluated with digital image processing; the viscosity and the surface tension were measured by means of the oscillating drop technique. Inductive measurements of the electrical resistivity were conducted by a dedicated electronics. All data were taken as a function of temperature <jats:italic>T</jats:italic> from the overheated melt down to the undercooled range. We found a nonlinear thermal expansion, suggesting a many body effect in the liquid beyond the regular pair interaction, an enhanced damping of surface oscillations likely related to an internal turbulent flow, and an increment of the electrical resistivity with decreased <jats:italic>T</jats:italic> in the undercooled range regarding a demixing of the components.</jats:p>",
    "DOI": "10.1038/s41526-020-0100-5",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2020,
          3,
          25
        ]
      ],
      "date-time": "2020-03-25T11:03:32Z",
      "timestamp": 1585134212000
    },
    "update-policy": "https://doi.org/10.1007/springer_crossmark_policy",
    "source": "Crossref",
    "is-referenced-by-count": 14,
    "title": [
      "Thermophysical properties of a Si50Ge50 melt measured on board the International Space Station"
    ],
    "prefix": "10.1038",
    "volume": "6",
    "author": [
      {
        "given": "Yuansu",
        "family": "Luo",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Bernd",
        "family": "Damaschke",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Georg",
        "family": "Lohöfer",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-4266-449X",
        "authenticated-orcid": false,
        "given": "Konrad",
        "family": "Samwer",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      }
    ],
    "member": "297",
    "published-online": {
      "date-parts": [
        [
          2020,
          3,
          25
        ]
      ]
    },
    "reference": [
      {
        "key": "100_CR1",
        "doi-asserted-by": "crossref",
        "unstructured": "Cressler, J. D. & Niu, G. Silicon-Germanium Heterojunction Bipolar Transistors (Artech Hause, Boston, London, 2002).",
        "DOI": "10.1007/978-1-4757-3318-1_4"
      },
      {
        "key": "100_CR2",
        "unstructured": "King, R. R., Karam, N. H., & Haddad, M. Multijunction photovoltaic cells and panels using a silicon or silicon-germanium active substrate cell for space and terrestrial applications. US Patent US 6340788 B1 (2002)."
      },
      {
        "key": "100_CR3",
        "doi-asserted-by": "publisher",
        "first-page": "2268",
        "DOI": "10.1116/1.1421554",
        "volume": "B19",
        "author": "MT Currie",
        "year": "2001",
        "unstructured": "Currie, M. T. et al. Carrier mobilities and process stability of strained Si n- and p-MOSFETs on SiGe virtual substrates. J. Vac. Sci. Technol. B19, 2268–2279 (2001).",
        "journal-title": "J. Vac. Sci. Technol."
      },
      {
        "key": "100_CR4",
        "doi-asserted-by": "publisher",
        "first-page": "222102",
        "DOI": "10.1063/1.4723690",
        "volume": "100",
        "author": "T Tanaka",
        "year": "2012",
        "unstructured": "Tanaka, T. et al. Upper limit of two-dimensional hole gas mobility in strained Ge/SiGe heterostructures. Appl. Phys. Lett. 100, 222102 (2012).",
        "journal-title": "Appl. Phys. Lett."
      },
      {
        "key": "100_CR5",
        "unstructured": "25th DLR Parabolic flight campaign, 20th–31st October 2014, Practical and Technical Information, DI-2014-ed1-en, Novespace, Bordeaux-Mérignac, Mars 2014. See also www.novespace.com."
      },
      {
        "key": "100_CR6",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1038/s41526-016-0007-3",
        "volume": "2",
        "author": "Y Luo",
        "year": "2016",
        "unstructured": "Luo, Y. et al. Contactless processing of SiGe-melts in EML under reduced gravity. NPJ Microgravity 2, 1–9 (2016).",
        "journal-title": "NPJ Microgravity"
      },
      {
        "key": "100_CR7",
        "unstructured": "Haynes, W. M. (ed.). CRC Handbook of Chemistry and Physics 92nd edn. (CRC Press, Boca Raton, FL, 2011)."
      },
      {
        "key": "100_CR8",
        "unstructured": "Wiberg, E., Wiberg, N. & Holleman, A. F. Inorganic Chemistry (Academic Press, San Diego; De Gruyter, Berlin, New York, 2001)."
      },
      {
        "key": "100_CR9",
        "doi-asserted-by": "publisher",
        "first-page": "462",
        "DOI": "10.1063/1.121900",
        "volume": "73",
        "author": "I Egry",
        "year": "1998",
        "unstructured": "Egry, I., Lohöfer, G., Seyhan, I., Schneider, S. & Feuerbacher, B. Viscosity of eutectic Pd78Cu6Si16 measured by the oscillating drop technique in microgravity. Appl. Phys. Lett. 73, 462–463 (1998).",
        "journal-title": "Appl. Phys. Lett."
      },
      {
        "key": "100_CR10",
        "doi-asserted-by": "publisher",
        "first-page": "394",
        "DOI": "10.1088/0957-0233/16/2/010",
        "volume": "16",
        "author": "RW Hyers",
        "year": "2005",
        "unstructured": "Hyers, R. W. Fluid flow effects in levitated droplets. Meas. Sci. Technol. 16, 394–401 (2005).",
        "journal-title": "Meas. Sci. Technol."
      },
      {
        "key": "100_CR11",
        "doi-asserted-by": "publisher",
        "first-page": "935",
        "DOI": "10.1098/rstl.1883.0029",
        "volume": "174",
        "author": "O Reynolds",
        "year": "1883",
        "unstructured": "Reynolds, O. An experimental Investigation of the circumstances which determine whether the motion of water shall be direct or sinuous, and of the law of resistance in parallel channels. Philos. Trans. Roy. Soc. Lond. 174, 935–982 (1883).",
        "journal-title": "Philos. Trans. Roy. Soc. Lond."
      },
      {
        "key": "100_CR12",
        "doi-asserted-by": "publisher",
        "first-page": "350",
        "DOI": "10.1016/S0022-0248(03)01430-1",
        "volume": "257",
        "author": "Z Zhou",
        "year": "2003",
        "unstructured": "Zhou, Z., Mukherjee, S. & Rhim, W. K. Measurement of thermophysical properties of molten silicon using an upgraded electrostatic levitator. J. Cryst. Growth 257, 350–358 (2003).",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "100_CR13",
        "doi-asserted-by": "publisher",
        "first-page": "2166",
        "DOI": "10.1016/j.actamat.2010.12.017",
        "volume": "59",
        "author": "JJZ Li",
        "year": "2011",
        "unstructured": "Li, J. J. Z., Rhim, W. K., Kim, C. P., Samwer, K. & Johnson, W. L. Evidence for a liquid–liquid phase transition in metallic fluids observed by electrostatic levitation. Acta Mat. 59, 2166–2171 (2011).",
        "journal-title": "Acta Mat."
      },
      {
        "key": "100_CR14",
        "unstructured": "Bracker, G., et al. 12th International Workshop on Subsecond Thermophysics (IWSSTP 2019), 3–6 June 2019, Cologne, Germany."
      },
      {
        "key": "100_CR15",
        "doi-asserted-by": "publisher",
        "first-page": "1349",
        "DOI": "10.1016/0956-716X(92)90647-W",
        "volume": "26",
        "author": "I Egry",
        "year": "1992",
        "unstructured": "Egry, I. On the relation between surface tension and viscosity for liquid metals. Scr. Met. Mat. 26, 1349 (1992).",
        "journal-title": "Scr. Met. Mat."
      },
      {
        "key": "100_CR16",
        "doi-asserted-by": "crossref",
        "unstructured": "Brillo, J. Thermophysical Properties of Multicomponent Liquid Alloys (DE Gruyter Oldenbourg, Walter de Gruyter GmbH, Berlin/Boston, 2016).",
        "DOI": "10.1515/9783110468991"
      },
      {
        "key": "100_CR17",
        "doi-asserted-by": "publisher",
        "first-page": "011903",
        "DOI": "10.1063/1.5039336",
        "volume": "113",
        "author": "X Xiao",
        "year": "2018",
        "unstructured": "Xiao, X., Hyers, R. W., Wunderlich, R. K., Fecht, H. J. & Matson, D. M. Deformation induced frequency shifts of oscillating droplets during molten metal surface tension measurement. Appl. Phys. Lett. 113, 011903 (2018).",
        "journal-title": "Appl. Phys. Lett."
      },
      {
        "key": "100_CR18",
        "doi-asserted-by": "publisher",
        "first-page": "071902",
        "DOI": "10.1063/1.2973047",
        "volume": "93",
        "author": "SM Chathoth",
        "year": "2008",
        "unstructured": "Chathoth, S. M., Damaschke, B., Samwer, K. & Schneider, S. Thermophysical properties of Si, Ge, and Si–Ge alloy melts measured under microgravity. Appl. Phys. Lett. 93, 071902 (2008).",
        "journal-title": "Appl. Phys. Lett."
      },
      {
        "key": "100_CR19",
        "doi-asserted-by": "publisher",
        "first-page": "214704",
        "DOI": "10.1063/1.4879775",
        "volume": "140",
        "author": "E Ricci",
        "year": "2014",
        "unstructured": "Ricci, E. et al. Surface tension and density of Si-Ge melts. J. Chem. Phys. 140, 214704 (2014).",
        "journal-title": "J. Chem. Phys."
      },
      {
        "key": "100_CR20",
        "doi-asserted-by": "publisher",
        "first-page": "405",
        "DOI": "10.1007/BF02756000",
        "volume": "38",
        "author": "OV Glazov",
        "year": "2000",
        "unstructured": "Glazov, O. V. & Shchelikov, M. D. Volume changes during melting and heating of silicon and germanium melts. High Temp. 38, 405–412 (2000).",
        "journal-title": "High Temp."
      },
      {
        "key": "100_CR21",
        "doi-asserted-by": "publisher",
        "first-page": "6896",
        "DOI": "10.1103/PhysRevB.55.6896",
        "volume": "55",
        "author": "RV Kulkarni",
        "year": "1997",
        "unstructured": "Kulkarni, R. V., Aulbur, W. G. & Stroud, D. Ab initio molecular-dynamics study of the structural and transport propertiesof liquid germanium. Phys. Rev. B 55, 6896 (1997).",
        "journal-title": "Phys. Rev. B"
      },
      {
        "key": "100_CR22",
        "doi-asserted-by": "publisher",
        "first-page": "30",
        "DOI": "10.2320/matertrans1960.3.30",
        "volume": "3",
        "author": "S Takeuchi",
        "year": "1962",
        "unstructured": "Takeuchi, S. & Endo, H. The electric resistivity of the metals in the molten state. Trans. Jim. 3, 30–35 (1962).",
        "journal-title": "Trans. Jim."
      },
      {
        "key": "100_CR23",
        "doi-asserted-by": "publisher",
        "first-page": "35",
        "DOI": "10.2320/matertrans1960.3.35",
        "volume": "3",
        "author": "S Takeuchi",
        "year": "1962",
        "unstructured": "Takeuchi, S. & Endo, H. Theoretical and experimental studies on the resistivity of molten alloys. Trans. JIM 3, 35–41 (1962).",
        "journal-title": "Trans. JIM"
      },
      {
        "key": "100_CR24",
        "doi-asserted-by": "publisher",
        "first-page": "180",
        "DOI": "10.1007/BF02868957",
        "volume": "5",
        "author": "RW Olesinski",
        "year": "1984",
        "unstructured": "Olesinski, R. W. & Abbaschian, G. J. Ge-Si (Germanium-Silicon) system. Bull. Alloy Phase Diagr. 5, 180–183 (1984).",
        "journal-title": "Bull. Alloy Phase Diagr."
      },
      {
        "key": "100_CR25",
        "doi-asserted-by": "publisher",
        "first-page": "2975",
        "DOI": "10.1016/j.jnoncrysol.2007.05.176",
        "volume": "353",
        "author": "S Krishnan",
        "year": "2007",
        "unstructured": "Krishnan, S. et al. The structures of normal and supercooled liquid silicon metal and SiGe alloy. J. Non-Cryst. Solids 353, 2975–2981 (2007).",
        "journal-title": "J. Non-Cryst. Solids"
      },
      {
        "key": "100_CR26",
        "doi-asserted-by": "publisher",
        "first-page": "4734",
        "DOI": "10.1063/1.1631388",
        "volume": "83",
        "author": "N Jakse",
        "year": "2003",
        "unstructured": "Jakse, N. et al. Structural changes on supercooling liquid silicon. Appl. Phys. Lett. 83, 4734–4736 (2003).",
        "journal-title": "Appl. Phys. Lett."
      },
      {
        "key": "100_CR27",
        "doi-asserted-by": "publisher",
        "first-page": "124709",
        "DOI": "10.1063/1.5065482",
        "volume": "89",
        "author": "G Lohöfer",
        "year": "2018",
        "unstructured": "Lohöfer, G. High-resolution inductive measurement of electrical resistivity and density of electromagnetically levitated liquid metal droplets. Rev. Sci. Instrum. 89, 124709 (2018).",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "100_CR28",
        "doi-asserted-by": "publisher",
        "first-page": "012057",
        "DOI": "10.1088/1742-6596/327/1/012057",
        "volume": "327",
        "author": "A Seidel",
        "year": "2011",
        "unstructured": "Seidel, A., Soellner, W. & Stenzel, C. EML—an electromagnetic levitator for the International Space Station. J. Phys. Conf. Ser. 327, 012057 (2011).",
        "journal-title": "J. Phys. Conf. Ser."
      },
      {
        "key": "100_CR29",
        "doi-asserted-by": "publisher",
        "first-page": "182",
        "DOI": "10.1016/S0022-0248(96)01102-5",
        "volume": "174",
        "author": "NV Abrosimov",
        "year": "1997",
        "unstructured": "Abrosimov, N. V., Rossolenko, S. N., Thieme, W., Gerhardt, A. & Schröder, W. Czochralski growth of Si- and Ge-rich SiGe single crystals. J. Cryst. Growth 174, 182–186 (1997).",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "key": "100_CR30",
        "doi-asserted-by": "publisher",
        "first-page": "305",
        "DOI": "10.1002/zaac.19392410401",
        "volume": "241",
        "author": "H Stohr",
        "year": "1939",
        "unstructured": "Stohr, H. & Klemm, W. Über Zweistoffsysteme mit Germanium. I. Germanium/aluminium, germanium/zinn und germanium/silicium. Z. Anorg. Allgem. Chem. 241, 305–323 (1939).",
        "journal-title": "Z. Anorg. Allgem. Chem."
      },
      {
        "key": "100_CR31",
        "doi-asserted-by": "publisher",
        "first-page": "247",
        "DOI": "10.1504/IJMPT.2006.009469",
        "volume": "26",
        "author": "J Brillo",
        "year": "2006",
        "unstructured": "Brillo, J., Lohöfer, G., Schmidt-Hohagen, F., Schneider, S. & Egry, I. Thermophysical property measurements of liquid metals by electromagnetic levitation. Int. J. Mat. Prod. Tech. 26, 247–273 (2006).",
        "journal-title": "Int. J. Mat. Prod. Tech."
      },
      {
        "key": "100_CR32",
        "doi-asserted-by": "publisher",
        "first-page": "31",
        "DOI": "10.1109/34.745731",
        "volume": "21",
        "author": "D Keren",
        "year": "1999",
        "unstructured": "Keren, D. & Gotsman, C. Fitting curves and surfaces with constrained implicit polynomials. IEEE Trans. Pattern Anal. Mach. Intell. 21, 31–41 (1999).",
        "journal-title": "IEEE Trans. Pattern Anal. Mach. Intell."
      }
    ],
    "container-title": [
      "npj Microgravity"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://www.nature.com/articles/s41526-020-0100-5.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://www.nature.com/articles/s41526-020-0100-5",
        "content-type": "text/html",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://www.nature.com/articles/s41526-020-0100-5.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2022,
          12,
          6
        ]
      ],
      "date-time": "2022-12-06T02:33:49Z",
      "timestamp": 1670294029000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://www.nature.com/articles/s41526-020-0100-5"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2020,
          3,
          25
        ]
      ]
    },
    "references-count": 32,
    "journal-issue": {
      "issue": "1",
      "published-online": {
        "date-parts": [
          [
            2020,
            12
          ]
        ]
      }
    },
    "alternative-id": [
      "100"
    ],
    "URL": "https://doi.org/10.1038/s41526-020-0100-5",
    "relation": {},
    "ISSN": [
      "2373-8065"
    ],
    "issn-type": [
      {
        "type": "electronic",
        "value": "2373-8065"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2020,
          3,
          25
        ]
      ]
    },
    "assertion": [
      {
        "value": "1 November 2019",
        "order": 1,
        "name": "received",
        "label": "Received",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "3 March 2020",
        "order": 2,
        "name": "accepted",
        "label": "Accepted",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "25 March 2020",
        "order": 3,
        "name": "first_online",
        "label": "First Online",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "The authors declare no competing interests.",
        "order": 1,
        "name": "Ethics",
        "group": {
          "name": "EthicsHeading",
          "label": "Competing interests"
        }
      }
    ],
    "article-number": "10"
  },
  "10.1016/j.ijheatmasstransfer.2023.124998": {
    "indexed": {
      "date-parts": [
        [
          2026,
          10,
          8
        ]
      ],
      "date-time": "2026-10-08T13:39:33Z",
      "timestamp": 1791466773904,
      "version": "4.3.4"
    },
    "reference-count": 78,
    "publisher": "Elsevier BV",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2024,
              3,
              1
            ]
          ],
          "date-time": "2024-03-01T00:00:00Z",
          "timestamp": 1709251200000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/tdm/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              3,
              1
            ]
          ],
          "date-time": "2024-03-01T00:00:00Z",
          "timestamp": 1709251200000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/legal/tdmrep-license"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              11,
              27
            ]
          ],
          "date-time": "2024-11-27T00:00:00Z",
          "timestamp": 1732665600000
        },
        "content-version": "am",
        "delay-in-days": 271,
        "URL": "http://www.elsevier.com/open-access/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              3,
              1
            ]
          ],
          "date-time": "2024-03-01T00:00:00Z",
          "timestamp": 1709251200000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-017"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              3,
              1
            ]
          ],
          "date-time": "2024-03-01T00:00:00Z",
          "timestamp": 1709251200000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-037"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              3,
              1
            ]
          ],
          "date-time": "2024-03-01T00:00:00Z",
          "timestamp": 1709251200000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-012"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              3,
              1
            ]
          ],
          "date-time": "2024-03-01T00:00:00Z",
          "timestamp": 1709251200000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-029"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              3,
              1
            ]
          ],
          "date-time": "2024-03-01T00:00:00Z",
          "timestamp": 1709251200000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-004"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/100000104",
        "name": "National Aeronautics and Space Administration",
        "doi-asserted-by": "publisher",
        "award": [
          "80NSSC22K0328"
        ],
        "award-info": [
          {
            "award-number": [
              "80NSSC22K0328"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/100000104",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/100006193",
        "name": "Glenn Research Center",
        "doi-asserted-by": "publisher",
        "id": [
          {
            "id": "10.13039/100006193",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "elsevier.com",
        "sciencedirect.com"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [
      "International Journal of Heat and Mass Transfer"
    ],
    "published-print": {
      "date-parts": [
        [
          2024,
          3
        ]
      ]
    },
    "DOI": "10.1016/j.ijheatmasstransfer.2023.124998",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2023,
          11,
          27
        ]
      ],
      "date-time": "2023-11-27T06:34:31Z",
      "timestamp": 1701066871000
    },
    "page": "124998",
    "update-policy": "https://doi.org/10.1016/elsevier_cm_policy",
    "source": "Crossref",
    "is-referenced-by-count": 46,
    "special_numbering": "C",
    "title": [
      "Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs)"
    ],
    "prefix": "10.1016",
    "volume": "220",
    "author": [
      {
        "given": "Issam",
        "family": "Mudawar",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-0295-8672",
        "authenticated-orcid": false,
        "given": "Steven J.",
        "family": "Darges",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-2270-176X",
        "authenticated-orcid": false,
        "given": "V.S.",
        "family": "Devahdhanush",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "78",
    "reference": [
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0001",
        "unstructured": "F.P. Chiaramonte, J. McQuillen, H.K. Nahra, P. Manoharan, H. Vanhala, B.J. Motil, J. Kim, V. Carey, W.G. Anderson, J. Plawsky, L. Carter, A. Jackson, 2019 NASA division of space and life and phyiscal sciences research and applications fluid physics workshop report, Cleveland, OH, USA, 2020."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0002",
        "doi-asserted-by": "crossref",
        "first-page": "469",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.09.017",
        "article-title": "Review of flow boiling and critical heat flux in microgravity",
        "volume": "80",
        "author": "Konishi",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0003",
        "doi-asserted-by": "crossref",
        "DOI": "10.1115/1.4006846",
        "article-title": "Pool boiling heat transfer on the international space station: Experimental results and model verification",
        "volume": "134",
        "author": "Raj",
        "year": "2012",
        "journal-title": "J. Heat Transf."
      },
      {
        "issue": "5",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0004",
        "doi-asserted-by": "crossref",
        "first-page": "307",
        "DOI": "10.1007/s12217-012-9315-8",
        "article-title": "Nucleate pool boiling experiments (NPBX) on the international space station",
        "volume": "24",
        "author": "Dhir",
        "year": "2012",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0005",
        "doi-asserted-by": "crossref",
        "first-page": "28",
        "DOI": "10.1007/s12217-021-09869-5",
        "article-title": "Heat loss analysis of flow boiling experiments onboard international space station with unclear thermal environmental conditions (1st report: subcooled liquid flow conditions at test section inlet)",
        "volume": "33",
        "author": "Inoue",
        "year": "2021",
        "journal-title": "Microgravity Sci. Tec."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0006",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.applthermaleng.2021.117932",
        "article-title": "The multiscale boiling investigation on-board the International Space Station: An overview",
        "volume": "205",
        "author": "Sielaff",
        "year": "2022",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "issue": "S2",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0007",
        "doi-asserted-by": "crossref",
        "first-page": "1",
        "DOI": "10.5802/crmeca.147",
        "article-title": "Conception of a compact flow boiling loop for the international space station- first results in parabolic flights",
        "volume": "351",
        "author": "Chorin",
        "year": "2023",
        "journal-title": "C. R. Méc."
      },
      {
        "issue": "22",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0008",
        "doi-asserted-by": "crossref",
        "first-page": "4463",
        "DOI": "10.1016/S0017-9310(02)00152-7",
        "article-title": "Experimental and theoretical study of orientation effects on flow boiling CHF",
        "volume": "45",
        "author": "Zhang",
        "year": "2002",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0009",
        "doi-asserted-by": "crossref",
        "first-page": "721",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.10.052",
        "article-title": "Flow boiling in microgravity: Part 2 - critical heat flux interfacial behavior, experimental data, and model",
        "volume": "81",
        "author": "Konishi",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0010",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.122603",
        "article-title": "Experimental heat transfer results and flow visualization of vertical upflow boiling in Earth gravity with subcooled inlet conditions–in preparation for experiments onboard the international space station",
        "volume": "188",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0011",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123200",
        "article-title": "Subcooled flow boiling heat transfer in a partially-heated rectangular channel at different orientations in Earth gravity",
        "volume": "195",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0012",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123291",
        "article-title": "Assessment and development of flow boiling critical heat flux correlations for partially heated rectangular channels in different gravitational environments",
        "volume": "196",
        "author": "Darges",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0013",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.123998",
        "article-title": "Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions–experiments onboard the international space station",
        "volume": "207",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0014",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124732",
        "article-title": "Effects of heating configuration and operating parameters on heat transfer and interfacial physics of microgravity flow boiling with subcooled inlet conditions–experiments onboard the international space station",
        "volume": "217",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0015",
        "article-title": "Microgravity flow boiling experiments with liquid-vapor mixture inlet onboard the international space station",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0016",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124296",
        "article-title": "Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions–experiments onboard the international space station",
        "volume": "213",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0017",
        "article-title": "Critical heat flux for microgravity flow boiling with two-phase inlet conditions - experiments onboard the international space station",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0018",
        "doi-asserted-by": "crossref",
        "first-page": "52",
        "DOI": "10.1016/j.fusengdes.2017.09.008",
        "article-title": "Review of correlations for subcooled flow boiling heat transfer and assessment of their applicability to water",
        "volume": "122",
        "author": "Fang",
        "year": "2017",
        "journal-title": "Fusion Eng. Des."
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0019",
        "doi-asserted-by": "crossref",
        "first-page": "197",
        "DOI": "10.1007/s00231-018-2432-1",
        "article-title": "Saturated flow boiling heat transfer: review and assessment of prediction methods",
        "volume": "55",
        "author": "Fang",
        "year": "2019",
        "journal-title": "Heat Mass Transf."
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0020",
        "doi-asserted-by": "crossref",
        "first-page": "445",
        "DOI": "10.1016/0017-9310(89)90132-4",
        "article-title": "Saturated flow boiling of water in vertical tubes",
        "volume": "32",
        "author": "Kenning",
        "year": "1989",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0021",
        "first-page": "76",
        "article-title": "Boiling heat-transfer to sub-cooled liquids under conditions of forced convection",
        "volume": "50",
        "author": "Moles",
        "year": "1972",
        "journal-title": "Trans. Inst. Chem. Eng. Chem. Eng."
      },
      {
        "issue": "11",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0022",
        "doi-asserted-by": "crossref",
        "first-page": "2759",
        "DOI": "10.1016/0017-9310(91)90234-6",
        "article-title": "A general correlation for saturated and subcooled flow boiling in tubes and annuli, based on a nucleate pool boiling equation",
        "volume": "34",
        "author": "Liu",
        "year": "1991",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0023",
        "doi-asserted-by": "crossref",
        "first-page": "1239",
        "DOI": "10.1016/j.ijheatmasstransfer.2013.04.014",
        "article-title": "Universal approach to predicting saturated flow boiling heat transfer in mini/micro-channels–part ii. two-phase heat transfer coefficient",
        "volume": "64",
        "author": "Kim",
        "year": "2013",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0024",
        "doi-asserted-by": "crossref",
        "first-page": "322",
        "DOI": "10.1021/i260019a023",
        "article-title": "Correlation for boiling heat transfer to saturated fluids in convective flow",
        "volume": "5",
        "author": "Chen",
        "year": "1966",
        "journal-title": "Ind. Eng. Chem. Process Des. Dev."
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0025",
        "doi-asserted-by": "crossref",
        "first-page": "351",
        "DOI": "10.1016/0017-9310(86)90205-X",
        "article-title": "A general correlation for flow boiling in tubes and annuli",
        "volume": "29",
        "author": "Gungor",
        "year": "1986",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "5",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0026",
        "doi-asserted-by": "crossref",
        "first-page": "767",
        "DOI": "10.1016/j.ijrefrig.2006.12.006",
        "article-title": "Two-phase flow heat transfer of CO2 vaporization in smooth horizontal minichannels",
        "volume": "30",
        "author": "Il Choi",
        "year": "2007",
        "journal-title": "Int. J. Refrig."
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0027",
        "doi-asserted-by": "crossref",
        "first-page": "219",
        "DOI": "10.1115/1.2910348",
        "article-title": "A general correlation for saturated two-phase flow boiling heat transfer inside horizontal and vertical tubes",
        "volume": "112",
        "author": "Kandlikar",
        "year": "1990",
        "journal-title": "J. Heat Transf."
      },
      {
        "issue": "7",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0028",
        "doi-asserted-by": "crossref",
        "first-page": "945",
        "DOI": "10.1016/0017-9310(82)90070-9",
        "article-title": "Evaporative heat transfer, pressure drop and critical heat flux in a small vertical tube with R-113",
        "volume": "25",
        "author": "Lazarek",
        "year": "1982",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "1–2",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0029",
        "doi-asserted-by": "crossref",
        "first-page": "125",
        "DOI": "10.1016/j.ijheatmasstransfer.2007.04.001",
        "article-title": "New prediction methods for CO2 evaporation inside tubes: Part II—an updated general flow boiling heat transfer model based on flow patterns",
        "volume": "51",
        "author": "Cheng",
        "year": "2008",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "25–26",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0030",
        "doi-asserted-by": "crossref",
        "first-page": "5017",
        "DOI": "10.1016/j.ijheatmasstransfer.2007.08.017",
        "article-title": "Flow boiling of liquid nitrogen in micro-tubes: Part II–Heat transfer characteristics and critical heat flux",
        "volume": "50",
        "author": "Qi",
        "year": "2007",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "9",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0031",
        "doi-asserted-by": "crossref",
        "first-page": "1945",
        "DOI": "10.1021/ie50477a027",
        "article-title": "Heat transfer at high rates to water with surface boiling",
        "volume": "41",
        "author": "McAdams",
        "year": "1949",
        "journal-title": "Ind. Eng. Chem."
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0032",
        "first-page": "226",
        "article-title": "Boiling in sub-cooled water during flow up heated tubes or annuli",
        "volume": "180",
        "author": "Thorn",
        "year": "1965",
        "journal-title": "Proc. Inst. Mech. Eng. Conf. Proc."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0033",
        "doi-asserted-by": "crossref",
        "unstructured": "W.H. Jens, P.A. Lottes, Analysis of heat transfer, burnout, pressure drop and density date for high-pressure water, Report No. ANL-4627, Lemont, IL, USA, 1951.",
        "DOI": "10.2172/4421630"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0034",
        "doi-asserted-by": "crossref",
        "first-page": "5",
        "DOI": "10.1186/s40327-018-0064-7",
        "article-title": "Machine learning for estimation of building energy consumption and performance: a review",
        "volume": "6",
        "author": "Seyedzadeh",
        "year": "2018",
        "journal-title": "Vis. Eng."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0035",
        "article-title": "Comparative analysis of the optimized ANN, SVM, and tree ensemble models using Bayesian optimization for predicting GSHP COP",
        "volume": "44",
        "author": "Cho",
        "year": "2021",
        "journal-title": "J. Build. Eng."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0036",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.energy.2019.116627",
        "article-title": "Gas turbine performance prediction via machine learning",
        "volume": "192",
        "author": "Liu",
        "year": "2020",
        "journal-title": "Energy"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0037",
        "article-title": "Modeling, diagnostics, optimization, and control of internal combustion engines via modern machine learning techniques: A review and future directions",
        "volume": "88",
        "author": "Aliramezani",
        "year": "2022",
        "journal-title": "Progress in Energy and Combustion ScienceProg. Energy Combust. Sci."
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0038",
        "doi-asserted-by": "crossref",
        "first-page": "1837",
        "DOI": "10.1007/s10973-020-10425-3",
        "article-title": "Applications of intelligent methods in various types of heat exchangers: a review",
        "volume": "145",
        "author": "Ghalandari",
        "year": "2021",
        "journal-title": "Journal of Thermal Analysis and CalorimetryJ. Therm. Anal. Calorim."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0039",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123087",
        "article-title": "A machine learning approach for predicting heat transfer characteristics in micro-pin fin heat sinks",
        "volume": "194",
        "author": "Kim",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0040",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.rser.2020.110494",
        "article-title": "Recent trends on nanofluid heat transfer machine learning research applied to renewable energy",
        "volume": "138",
        "author": "Ma",
        "year": "2021",
        "journal-title": "Renew. Sustain. Energy Rev."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0041",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.120176",
        "article-title": "Machine learning prediction of thermal transport in porous media with physics-based descriptors",
        "volume": "160",
        "author": "Wei",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0042",
        "doi-asserted-by": "crossref",
        "first-page": "17",
        "DOI": "10.1016/S0029-5493(02)00304-7",
        "article-title": "Analysis of the critical heat flux in round vertical tubes under low pressure and flow oscillation conditions. applications of artificial neural network",
        "volume": "220",
        "author": "Guanghui",
        "year": "2003",
        "journal-title": "Nucl. Eng. Des."
      },
      {
        "issue": "15–16",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0043",
        "doi-asserted-by": "crossref",
        "first-page": "2458",
        "DOI": "10.1016/j.ijheatmasstransfer.2005.12.021",
        "article-title": "Generalized neural network correlation for flow boiling heat transfer of R22 and its alternative refrigerants inside horizontal smooth tubes",
        "volume": "49",
        "author": "Wang",
        "year": "2006",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "9",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0044",
        "doi-asserted-by": "crossref",
        "first-page": "3945",
        "DOI": "10.1016/j.nucengdes.2011.07.029",
        "article-title": "Analysis of CHF in saturated forced convective boiling on a heated surface with impinging jets using artificial neural network and genetic algorithm",
        "volume": "241",
        "author": "Cong",
        "year": "2011",
        "journal-title": "Nucl. Eng. Des."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0045",
        "doi-asserted-by": "crossref",
        "first-page": "44",
        "DOI": "10.1016/j.cherd.2015.04.002",
        "article-title": "Novel application of support vector machines to model the two phase boiling heat transfer coefficient in a vertical tube thermosiphon reboiler",
        "volume": "98",
        "author": "Zaidi",
        "year": "2015",
        "journal-title": "Chem. Eng. Res. Des."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0046",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2019.119211",
        "article-title": "An artificial neural network model to predict mini/micro-channels saturated flow boiling heat transfer coefficient based on universal consolidated data",
        "volume": "149",
        "author": "Qiu",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0047",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.120204",
        "article-title": "Application of an artificial neural network (ANN) for predicting low-GWP refrigerant boiling heat transfer inside brazed plate heat exchangers (BPHE)",
        "volume": "160",
        "author": "Longo",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0048",
        "doi-asserted-by": "crossref",
        "first-page": "1911",
        "DOI": "10.1007/s10973-021-10606-8",
        "article-title": "A deep learning method for estimating the boiling heat transfer coefficient of porous surfaces",
        "volume": "145",
        "author": "Sajjad",
        "year": "2021",
        "journal-title": "Journal of Thermal Analysis and CalorimetryJ. Therm. Anal. Calorim."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0049",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.120351",
        "article-title": "Machine learning algorithms to predict flow condensation heat transfer coefficient in mini/micro-channel utilizing universal data",
        "volume": "162",
        "author": "Zhou",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0050",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.120783",
        "article-title": "Machine learning based approach for the prediction of flow boiling/condensation heat transfer performance in mini channels with serrated fins",
        "volume": "166",
        "author": "Zhu",
        "year": "2021",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0051",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijthermalsci.2021.107202",
        "article-title": "A neural network model for free-falling condensation heat transfer in the presence of non-condensable gases",
        "volume": "171",
        "author": "Cho",
        "year": "2022",
        "journal-title": "Int. J. Therm. Sci."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0052",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijthermalsci.2022.107994",
        "article-title": "A universal correlation for flow condensation heat transfer in horizontal tubes based on machine learning",
        "volume": "184",
        "author": "Nie",
        "year": "2023",
        "journal-title": "Int. J. Therm. Sci."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0053",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123728",
        "article-title": "A systematic approach to optimization of ANN model parameters to predict flow boiling heat transfer coefficient in mini/micro-channel heatsinks",
        "volume": "202",
        "author": "Qiu",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0054",
        "doi-asserted-by": "crossref",
        "first-page": "1261",
        "DOI": "10.1016/j.ijheatmasstransfer.2016.05.060",
        "article-title": "Effects of two-phase inlet quality, mass velocity, flow orientation, and heating perimeter on flow boiling in a rectangular channel: Part 1–Two-phase flow and heat transfer results",
        "volume": "103",
        "author": "Kharangate",
        "year": "2016",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0055",
        "doi-asserted-by": "crossref",
        "first-page": "144",
        "DOI": "10.1016/j.ijheatmasstransfer.2017.12.011",
        "article-title": "Experimental investigation into the impact of density wave oscillations on flow boiling system dynamic behavior and stability",
        "volume": "120",
        "author": "O'Neill",
        "year": "2018",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0056",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.122890",
        "article-title": "Flow visualization, heat transfer, and critical heat flux of flow boiling in Earth gravity with saturated liquid-vapor mixture inlet conditions–In preparation for experiments onboard the International Space Station",
        "volume": "192",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "12",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0057",
        "doi-asserted-by": "crossref",
        "first-page": "1691",
        "DOI": "10.1016/0005-1098(95)00120-8",
        "article-title": "Nonlinear black-box modeling in system identification: a unified overview",
        "volume": "31",
        "author": "Sjöberg",
        "year": "1995",
        "journal-title": "Automatica"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0058",
        "doi-asserted-by": "crossref",
        "first-page": "3",
        "DOI": "10.1016/S0167-7012(00)00201-3",
        "article-title": "Artificial neural networks: fundamentals, computing, design, and application",
        "volume": "43",
        "author": "Basheer",
        "year": "2000",
        "journal-title": "J. Microbiol. Methods"
      },
      {
        "issue": "11",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0059",
        "doi-asserted-by": "crossref",
        "first-page": "E00938",
        "DOI": "10.1016/j.heliyon.2018.e00938",
        "article-title": "State-of-the-art in artificial neural network applications: A survey",
        "volume": "4",
        "author": "Abiodun",
        "year": "2018",
        "journal-title": "Heliyon"
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0060",
        "doi-asserted-by": "crossref",
        "first-page": "115",
        "DOI": "10.1007/BF02478259",
        "article-title": "A logical calculus of the ideas immanent in nervous activity",
        "volume": "5",
        "author": "McCulloch",
        "year": "1943",
        "journal-title": "The Bulletin of Mathematical BiophysicsBull. Math. Biophys."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0061",
        "series-title": "Proceedings of the 2020 IEEE 18th World Symposium on Applied Machine Intelligence and Informatics (SAMI)",
        "first-page": "281",
        "article-title": "A review of activation function for artificial neural network",
        "author": "Rasamoelina",
        "year": "2020"
      },
      {
        "issue": "6",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0062",
        "doi-asserted-by": "crossref",
        "first-page": "84",
        "DOI": "10.1145/3065386",
        "article-title": "ImageNet classification with deep convolutional neural networks",
        "volume": "60",
        "author": "Krizhevsky",
        "year": "2017",
        "journal-title": "Communications of the ACMCommun. ACM"
      },
      {
        "issue": "6088",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0063",
        "doi-asserted-by": "crossref",
        "first-page": "533",
        "DOI": "10.1038/323533a0",
        "article-title": "Learning representations by back-propagating errors",
        "volume": "323",
        "author": "Rumelhart",
        "year": "1986",
        "journal-title": "Nature Nature"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0064",
        "unstructured": "D.P. Kingma, J. Ba, Adam: A method for stochastic optimization, (2014). http://arxiv.org/abs/1412.6980."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0065",
        "series-title": "Proceedings of the 2019 International Conference on Machine Learning, Big Data, Cloud and Parallel Computing (COMITCon)",
        "first-page": "35",
        "article-title": "A quick review of machine learning algorithms",
        "author": "Ray",
        "year": "2019"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0066",
        "doi-asserted-by": "crossref",
        "first-page": "190",
        "DOI": "10.1115/1.2910524",
        "article-title": "Development of a flow boiling map for subcooled and saturated flow boiling of different fluids inside circular tubes",
        "volume": "113",
        "author": "Kandlikar",
        "year": "1991",
        "journal-title": "J. Heat Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0067",
        "unstructured": "S.S. Papell, Subcooled boiling heat transfer under forced convection in a heated tube, NASA technical Note D-1583, Cleveland, OH, USA, 1963."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0068",
        "first-page": "759",
        "article-title": "Correlation for subcooled boiling data",
        "volume": "7",
        "author": "Badiuzzaman",
        "year": "1967",
        "journal-title": "Pak. Eng."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0069",
        "doi-asserted-by": "crossref",
        "first-page": "358",
        "DOI": "10.1016/j.ijthermalsci.2016.10.016",
        "article-title": "New correlation for heat transfer during subcooled boiling in plain channels and annuli",
        "volume": "112",
        "author": "Shah",
        "year": "2017",
        "journal-title": "Int. J. Therm. Sci."
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0070",
        "doi-asserted-by": "crossref",
        "first-page": "485",
        "DOI": "10.1016/0301-9322(96)00002-X",
        "article-title": "Small circular- and rectangular-channel boiling with two refrigerants",
        "volume": "22",
        "author": "Tran",
        "year": "1996",
        "journal-title": "Int. J. Multiph. Flow"
      },
      {
        "issue": "9–10",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0071",
        "doi-asserted-by": "crossref",
        "first-page": "1778",
        "DOI": "10.1016/j.ijheatmasstransfer.2010.01.012",
        "article-title": "A general correlation for evaporative heat transfer in micro/mini-channels",
        "volume": "53",
        "author": "Li",
        "year": "2010",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0072",
        "doi-asserted-by": "crossref",
        "first-page": "972",
        "DOI": "10.1016/j.ijheatmasstransfer.2016.10.125",
        "article-title": "A general correlation for saturated flow boiling heat transfer in channels of various sizes and flow directions",
        "volume": "107",
        "author": "Fang",
        "year": "2017",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0073",
        "first-page": "12",
        "article-title": "Critical heat flux of confined round single jet and jet array impingement boiling",
        "volume": "169",
        "author": "Devahdhanush",
        "year": "2021",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0074",
        "series-title": "Experimental Design and Analysis, Department of Statistics",
        "author": "Seltman",
        "year": "2018"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0075",
        "unstructured": "The MathWorks Inc., Deep Learning Toolbox version: 14.5 (R2022b), (2022). https://www.mathworks.com."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0076",
        "series-title": "Proceedings of the 2015 IEEE International Conference on Computer Vision (ICCV)",
        "first-page": "1026",
        "article-title": "Delving deep into rectifiers: Surpassing human-level performance on ImageNet classification",
        "author": "He",
        "year": "2015"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0077",
        "doi-asserted-by": "crossref",
        "first-page": "94",
        "DOI": "10.2514/1.22537",
        "article-title": "Chemical characterization and thermal stressing studies of perfluorohexane fluids for space-based applications",
        "volume": "44",
        "author": "Arnold",
        "year": "2007",
        "journal-title": "J. Spacecr. Rocket."
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.124998_bib0078",
        "doi-asserted-by": "crossref",
        "first-page": "38",
        "DOI": "10.1016/j.expthermflusci.2007.01.007",
        "article-title": "Effects of dissolved air on subcooled and saturated flow boiling of water in a small diameter tube at low pressure",
        "volume": "32",
        "author": "Cioncolini",
        "year": "2007",
        "journal-title": "Exp. Therm. Fluid Sci."
      }
    ],
    "container-title": [
      "International Journal of Heat and Mass Transfer"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0017931023011432?httpAccept=text/xml",
        "content-type": "text/xml",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0017931023011432?httpAccept=text/plain",
        "content-type": "text/plain",
        "content-version": "vor",
        "intended-application": "text-mining"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2025,
          11,
          10
        ]
      ],
      "date-time": "2025-11-10T06:40:56Z",
      "timestamp": 1762756856000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://linkinghub.elsevier.com/retrieve/pii/S0017931023011432"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2024,
          3
        ]
      ]
    },
    "references-count": 78,
    "alternative-id": [
      "S0017931023011432"
    ],
    "URL": "https://doi.org/10.1016/j.ijheatmasstransfer.2023.124998",
    "relation": {},
    "ISSN": [
      "0017-9310"
    ],
    "issn-type": [
      {
        "value": "0017-9310",
        "type": "print"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2024,
          3
        ]
      ]
    },
    "assertion": [
      {
        "value": "Elsevier",
        "name": "publisher",
        "label": "This article is maintained by"
      },
      {
        "value": "Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs)",
        "name": "articletitle",
        "label": "Article Title"
      },
      {
        "value": "International Journal of Heat and Mass Transfer",
        "name": "journaltitle",
        "label": "Journal Title"
      },
      {
        "value": "https://doi.org/10.1016/j.ijheatmasstransfer.2023.124998",
        "name": "articlelink",
        "label": "CrossRef DOI link to publisher maintained version"
      },
      {
        "value": "article",
        "name": "content_type",
        "label": "Content Type"
      },
      {
        "value": "© 2023 Elsevier Ltd. All rights reserved.",
        "name": "copyright",
        "label": "Copyright"
      }
    ],
    "article-number": "124998"
  },
  "10.1016/j.ijmultiphaseflow.2024.104928": {
    "indexed": {
      "date-parts": [
        [
          2026,
          8,
          18
        ]
      ],
      "date-time": "2026-08-18T14:41:40Z",
      "timestamp": 1787064100578,
      "version": "build-2736575974"
    },
    "reference-count": 80,
    "publisher": "Elsevier BV",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2024,
              9,
              1
            ]
          ],
          "date-time": "2024-09-01T00:00:00Z",
          "timestamp": 1725148800000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/tdm/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              9,
              1
            ]
          ],
          "date-time": "2024-09-01T00:00:00Z",
          "timestamp": 1725148800000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/legal/tdmrep-license"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              7,
              20
            ]
          ],
          "date-time": "2024-07-20T00:00:00Z",
          "timestamp": 1721433600000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "http://creativecommons.org/licenses/by-nc/4.0/"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/100000006",
        "name": "Office of Naval Research",
        "doi-asserted-by": "publisher",
        "award": [
          "N00014-24-1-2039"
        ],
        "award-info": [
          {
            "award-number": [
              "N00014-24-1-2039"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/100000006",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/100000006",
        "name": "Office of Naval Research",
        "doi-asserted-by": "publisher",
        "award": [
          "N00014-22-1-2063"
        ],
        "award-info": [
          {
            "award-number": [
              "N00014-22-1-2063"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/100000006",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "elsevier.com",
        "sciencedirect.com"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [
      "International Journal of Multiphase Flow"
    ],
    "published-print": {
      "date-parts": [
        [
          2024,
          9
        ]
      ]
    },
    "DOI": "10.1016/j.ijmultiphaseflow.2024.104928",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2024,
          7,
          19
        ]
      ],
      "date-time": "2024-07-19T20:48:43Z",
      "timestamp": 1721422123000
    },
    "page": "104928",
    "update-policy": "https://doi.org/10.1016/elsevier_cm_policy",
    "source": "Crossref",
    "is-referenced-by-count": 16,
    "special_numbering": "C",
    "title": [
      "Machine learning boiling prediction: From autonomous vision of flow visualization data to performance parameter theoretical modeling"
    ],
    "prefix": "10.1016",
    "volume": "179",
    "author": [
      {
        "ORCID": "https://orcid.org/0000-0003-1131-4024",
        "authenticated-orcid": false,
        "given": "Cho-Ning",
        "family": "Huang",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Sanghyeon",
        "family": "Chang",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Youngjoon",
        "family": "Suh",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Issam",
        "family": "Mudawar",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Yoonjin",
        "family": "Won",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-7636-7296",
        "authenticated-orcid": false,
        "given": "Chirag R.",
        "family": "Kharangate",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "78",
    "reference": [
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0001",
        "doi-asserted-by": "crossref",
        "first-page": "296",
        "DOI": "10.1016/j.ijheatfluidflow.2004.08.003",
        "article-title": "Vertical flow boiling of refrigerant R134a in small channels",
        "volume": "26",
        "author": "Agostini",
        "year": "2005",
        "journal-title": "Int. J. Heat. Fluid Flow"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0002",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.applthermaleng.2022.118554",
        "article-title": "Experimental investigations on modified thermosyphons using R134a/Al2O3 and comparative machine learning analysis",
        "volume": "212",
        "author": "Anand",
        "year": "2022",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0003",
        "article-title": "Investigation of the resistance during the movement of steam-water mixtures in a heated boiler pie at high pressure",
        "author": "Armand",
        "year": "1959",
        "journal-title": "Atomic Energy Res. Establ."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0004",
        "series-title": "A simple but accurate round tube, uniform heat flux, dryout correlation over the pressure range 0.7-17 MN/m 2 (100-2500 PSIA)",
        "author": "Bowring",
        "year": "1972"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0005",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2021.121060",
        "article-title": "Assessment of void fraction models and correlations for subcooled boiling in vertical upflow in a circular tube",
        "volume": "171",
        "author": "Cai",
        "year": "2021",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0006",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124656",
        "article-title": "BubbleMask: Autonomous visualization of digital flow bubbles for predicting critical heat flux",
        "volume": "217",
        "author": "Chang",
        "year": "2023",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0007",
        "unstructured": "D. Chisholm, Two-phase flow in pipelines and heat exchangers, (No Title) (1983)."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0008",
        "series-title": "Convective Boiling and Condensation",
        "author": "Collier",
        "year": "1994"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0009",
        "series-title": "IChemE Symp. Ser.",
        "first-page": "786",
        "article-title": "Saturation nucleate pool boiling-a simple correlation",
        "author": "Cooper",
        "year": "1984"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0010",
        "unstructured": "A.A.M. Delil, Variable Conductance Heat Pipes: Modelling and Applications, ICHMT Short Course on Passive Thermal Control, Antalya, Turkey (2003)."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0011",
        "doi-asserted-by": "crossref",
        "first-page": "3",
        "DOI": "10.1016/0735-1933(85)90003-X",
        "article-title": "Heat transfer in automobile radiators of the tubular type",
        "volume": "12",
        "author": "Dittus",
        "year": "1985",
        "journal-title": "Int. Commun. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0012",
        "doi-asserted-by": "crossref",
        "first-page": "597",
        "DOI": "10.1016/j.expthermflusci.2010.11.014",
        "article-title": "Carbon dioxide flow boiling in a single microchannel - Part II: Heat transfer",
        "volume": "35",
        "author": "Ducoulombier",
        "year": "2011",
        "journal-title": "Exp. Therm. Fluid. Sci."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0013",
        "doi-asserted-by": "crossref",
        "first-page": "1421",
        "DOI": "10.1016/j.ijheatmasstransfer.2008.07.048",
        "article-title": "Efficiency of optimized bifurcating tree-like and parallel microchannel networks in the cooling of electronics",
        "volume": "52",
        "author": "Escher",
        "year": "2009",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0014",
        "series-title": "Proceedings of the 1961 Heat Transfer and Fluid Mechanics Institute",
        "first-page": "79",
        "article-title": "Critical two-phase, steam–water flows",
        "author": "Fauske",
        "year": "1961"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0015",
        "doi-asserted-by": "crossref",
        "first-page": "2527",
        "DOI": "10.1016/S0017-9310(05)80191-7",
        "article-title": "CHF mechanism in flow boiling from a short heated wall—II. Theoretical CHF model",
        "volume": "36",
        "author": "Galloway",
        "year": "1993",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0016",
        "doi-asserted-by": "crossref",
        "first-page": "11",
        "DOI": "10.1016/j.icheatmasstransfer.2017.03.014",
        "article-title": "Convective heat transfer and pressure drop study on nanofluids in double-walled reactor by developing an optimal multilayer perceptron artificial neural network",
        "volume": "84",
        "author": "Ghahdarijani",
        "year": "2017",
        "journal-title": "Int. Commun. Heat Mass Transf."
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0072",
        "doi-asserted-by": "crossref",
        "first-page": "53",
        "DOI": "10.1016/S0894-1777(02)00107-3",
        "article-title": "Heat transfer and pressure drop in narrow rectangular channels",
        "volume": "26",
        "author": "Gopinath",
        "year": "2002",
        "journal-title": "Exp. Therm. Fluid Sci."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0017",
        "doi-asserted-by": "crossref",
        "first-page": "566",
        "DOI": "10.1016/j.ijrefrig.2009.12.006",
        "article-title": "Flow boiling heat transfer and pressure drop of pure HFC-152a in a horizontal mini-channel",
        "volume": "33",
        "author": "Hamdar",
        "year": "2010",
        "journal-title": "Int. J. Refriger."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0018",
        "doi-asserted-by": "crossref",
        "first-page": "1425",
        "DOI": "10.1016/j.ijheatmasstransfer.2004.10.026",
        "article-title": "Single nozzle spray cooling heat transfer mechanisms",
        "volume": "48",
        "author": "Horacek",
        "year": "2005",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0019",
        "doi-asserted-by": "crossref",
        "first-page": "1295",
        "DOI": "10.1016/j.ijheatmasstransfer.2019.04.103",
        "article-title": "A new mechanistic model for predicting flow boiling critical heat flux based on hydrodynamic instabilities",
        "volume": "138",
        "author": "Huang",
        "year": "2019",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0020",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.120132",
        "article-title": "Consolidated model for predicting flow boiling critical heat flux in single-sided and double-sided heated rectangular channels",
        "volume": "160",
        "author": "Huang",
        "year": "2020",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0021",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.applthermaleng.2023.120346",
        "article-title": "Thermal and hydrodynamic analysis of a self-purging hot reservoir variable conductance heat pipe",
        "volume": "226",
        "author": "Huang",
        "year": "2023",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0022",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.csite.2021.100960",
        "article-title": "Computational fluid dynamics model for a variable conductance thermosyphon",
        "volume": "25",
        "author": "Huang",
        "year": "2021",
        "journal-title": "Case Stud. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0023",
        "doi-asserted-by": "crossref",
        "first-page": "1915",
        "DOI": "10.1016/0017-9310(94)90331-X",
        "article-title": "Heat transfer of an impinging jet on a flat surface",
        "volume": "37",
        "author": "Huang",
        "year": "1994",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0024",
        "doi-asserted-by": "crossref",
        "first-page": "139",
        "DOI": "10.2514/3.329",
        "article-title": "Analytical two-phase flow void prediction method",
        "volume": "6",
        "author": "Huq",
        "year": "1992",
        "journal-title": "J. Thermophys. Heat. Trans."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0025",
        "doi-asserted-by": "crossref",
        "first-page": "1413",
        "DOI": "10.1016/0017-9310(81)90191-5",
        "article-title": "General features of CHF of forced convection boiling in uniformly heated rectangular channels",
        "volume": "24",
        "author": "Katto",
        "year": "1981",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0026",
        "doi-asserted-by": "crossref",
        "first-page": "1641",
        "DOI": "10.1016/0017-9310(84)90276-X",
        "article-title": "An improved version of the generalized correlation of critical heat flux for the forced convective boiling in uniformly heated vertical tubes",
        "volume": "27",
        "author": "Katto",
        "year": "1984",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0027",
        "doi-asserted-by": "crossref",
        "first-page": "1411",
        "DOI": "10.1016/S0301-9322(02)00037-X",
        "article-title": "Investigation of two-phase flow pattern, void fraction and pressure drop in a microchannel",
        "volume": "28",
        "author": "Kawahara",
        "year": "2002",
        "journal-title": "Int. J. Multiph. Flow"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0028",
        "doi-asserted-by": "crossref",
        "first-page": "445",
        "DOI": "10.1016/0017-9310(89)90132-4",
        "article-title": "Saturated flow boiling of water in vertical tubes",
        "volume": "32",
        "author": "Kenning",
        "year": "1989",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0029",
        "doi-asserted-by": "crossref",
        "first-page": "705",
        "DOI": "10.1016/S1359-4311(96)00071-3",
        "article-title": "Correlations for the prediction of boiling heat transfer in small-diameter channels",
        "volume": "17",
        "author": "Kew",
        "year": "1997",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0031",
        "doi-asserted-by": "crossref",
        "first-page": "467",
        "DOI": "10.1016/j.ijheatmasstransfer.2015.08.018",
        "article-title": "Consolidated methodology to predicting flow boiling critical heat flux for inclined channels in Earth gravity and for microgravity",
        "volume": "92",
        "author": "Kharangate",
        "year": "2016",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0032",
        "doi-asserted-by": "crossref",
        "first-page": "323",
        "DOI": "10.1016/j.ijheatmasstransfer.2015.06.073",
        "article-title": "Flow boiling and critical heat flux in horizontal channel with one-sided and double-sided heating",
        "volume": "90",
        "author": "Kharangate",
        "year": "2015",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0033",
        "doi-asserted-by": "crossref",
        "first-page": "361",
        "DOI": "10.1016/j.applthermaleng.2018.01.084",
        "article-title": "Using machine learning algorithms to predict the pressure drop during evaporation of R407C",
        "volume": "133",
        "author": "Khosravi",
        "year": "2018",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0034",
        "doi-asserted-by": "crossref",
        "first-page": "753",
        "DOI": "10.1016/j.ijheatfluidflow.2006.09.003",
        "article-title": "Spray cooling heat transfer: The state of the art",
        "volume": "28",
        "author": "Kim",
        "year": "2007",
        "journal-title": "Int. J. Heat. Fluid. Flow."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0035",
        "doi-asserted-by": "crossref",
        "first-page": "1239",
        "DOI": "10.1016/j.ijheatmasstransfer.2013.04.014",
        "article-title": "Universal approach to predicting saturated flow boiling heat transfer in mini/micro-channels – Part II. Two-phase heat transfer coefficient",
        "volume": "64",
        "author": "Kim",
        "year": "2013",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0036",
        "doi-asserted-by": "crossref",
        "first-page": "705",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.10.049",
        "article-title": "Flow boiling in microgravity: Part 1–Interfacial behavior and experimental heat transfer results",
        "volume": "81",
        "author": "Konishi",
        "year": "2015",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0037",
        "doi-asserted-by": "crossref",
        "first-page": "721",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.10.052",
        "article-title": "Flow boiling in microgravity: Part 2 - Critical heat flux interfacial behavior, experimental data, and model",
        "volume": "81",
        "author": "Konishi",
        "year": "2015",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0038",
        "doi-asserted-by": "crossref",
        "first-page": "203",
        "DOI": "10.1016/j.ijheatmasstransfer.2013.05.070",
        "article-title": "Criteria for negating the influence of gravity on flow boiling critical heat flux with two-phase inlet conditions",
        "volume": "65",
        "author": "Konishi",
        "year": "2013",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0039",
        "doi-asserted-by": "crossref",
        "first-page": "4867",
        "DOI": "10.1016/j.ijheatmasstransfer.2005.06.003",
        "article-title": "Boiling heat transfer in rectangular microchannels with reentrant cavities",
        "volume": "48",
        "author": "Koşar",
        "year": "2005",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0040",
        "series-title": "International Heat Transfer Conference Digital Library",
        "article-title": "Some applications of the asymptotic theory of the turbulent boundary layer",
        "author": "Kutateladze",
        "year": "1966"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0041",
        "doi-asserted-by": "crossref",
        "unstructured": "G.M. Lazarek, S.H. Black, Evaporative heat transfer, pressure drop and critical heat flux in a small vertical tube with R-l 13, 1982.",
        "DOI": "10.1016/0017-9310(82)90070-9"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0042",
        "doi-asserted-by": "crossref",
        "first-page": "711",
        "DOI": "10.1016/0301-9322(88)90070-5",
        "article-title": "A mechanistic critical heat flux model for subcooled flow boiling based on local bulk flow conditions",
        "volume": "14",
        "author": "Lee",
        "year": "1988",
        "journal-title": "Int. J. Multiph. Flow"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0043",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124315",
        "article-title": "Data consolidation, correlations assessment, and new correlation development for pool boiling critical heat flux specific to cryogenic fluids",
        "volume": "213",
        "author": "Li",
        "year": "2023",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0044",
        "doi-asserted-by": "crossref",
        "first-page": "1967",
        "DOI": "10.1016/j.ijheatmasstransfer.2009.12.059",
        "article-title": "A general criterion for evaporative heat transfer in micro/mini-channels",
        "volume": "53",
        "author": "Li",
        "year": "2010",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "issue": "18",
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0045",
        "doi-asserted-by": "crossref",
        "first-page": "3371",
        "DOI": "10.1016/S0017-9310(99)00373-7",
        "article-title": "Prediction of critical heat flux for subcooled flow boiling",
        "volume": "43",
        "author": "Liu",
        "year": "2000",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0046",
        "doi-asserted-by": "crossref",
        "first-page": "2759",
        "DOI": "10.1016/0017-9310(91)90234-6",
        "article-title": "A general correlation for saturated and subcooled flow boiling in tubes and annuli, based on a nucleate pool boiling equation",
        "volume": "34",
        "author": "Liu",
        "year": "1991",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0047",
        "doi-asserted-by": "crossref",
        "first-page": "646",
        "DOI": "10.1016/j.ijheatmasstransfer.2013.08.013",
        "article-title": "Modelling and multi-objective optimisation of the convective heat transfer characteristics and pressure drop of low concentration TiO2–water nanofluids in the turbulent flow regime",
        "volume": "67",
        "author": "Mehrabi",
        "year": "2013",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0048",
        "article-title": "Machine learning for prediction of heat pipe effectiveness",
        "volume": "15",
        "author": "Nair",
        "year": "2022",
        "journal-title": "Energies (Basel)"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0049",
        "doi-asserted-by": "crossref",
        "first-page": "1152",
        "DOI": "10.1016/j.ijheatmasstransfer.2017.11.091",
        "article-title": "Artificial neural network analysis the pulsating Nusselt number and friction factor of TiO2/water nanofluids in the spirally coiled tube with magnetic field",
        "volume": "118",
        "author": "Naphon",
        "year": "2018",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0050",
        "doi-asserted-by": "crossref",
        "first-page": "325",
        "DOI": "10.1016/0017-9310(93)80008-I",
        "article-title": "Critical heat flux for low flow boiling in vertical uniformly heated thin rectangular channels",
        "volume": "36",
        "author": "Oh",
        "year": "1993",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0051",
        "doi-asserted-by": "crossref",
        "first-page": "1230",
        "DOI": "10.1016/j.expthermflusci.2010.05.002",
        "article-title": "New correlation to predict the heat transfer coefficient in-tube cooling of supercritical CO2 in horizontal macro-tubes",
        "volume": "34",
        "author": "Oh",
        "year": "2010",
        "journal-title": "Exp. Therm. Fluid. Sci."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0052",
        "series-title": "Next Generation Microchannel Heat Exchangers",
        "author": "Ohadi",
        "year": "2013"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0053",
        "doi-asserted-by": "crossref",
        "DOI": "10.5098/hmt.v3.1.3001",
        "article-title": "Onset of nucleate boiling in mini and microchannels: A brief review",
        "volume": "3",
        "author": "Okawa",
        "year": "2012",
        "journal-title": "Front. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0054",
        "doi-asserted-by": "crossref",
        "DOI": "10.1615/AnnualRevHeatTransfer.v2.60",
        "article-title": "Numerical flow and heat transfer under impinging jets: a review",
        "volume": "2",
        "author": "Polat",
        "year": "1989",
        "journal-title": "Ann. Rev. Heat Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0055",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2021.121607",
        "article-title": "Machine learning algorithms to predict flow boiling pressure drop in mini/micro-channels based on universal consolidated data",
        "volume": "178",
        "author": "Qiu",
        "year": "2021",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0057",
        "article-title": "Faster r-cnn: Towards real-time object detection with region proposal networks",
        "volume": "28",
        "author": "Ren",
        "year": "2015",
        "journal-title": "Adv. Neural. Inf. Process. Syst."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0058",
        "doi-asserted-by": "crossref",
        "first-page": "383",
        "DOI": "10.1016/0017-9310(70)90114-6",
        "article-title": "Calculation of volume void fraction in a subcooled and quality region",
        "volume": "17",
        "author": "Rohuani",
        "year": "1970",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0059",
        "doi-asserted-by": "crossref",
        "first-page": "427",
        "DOI": "10.1016/0735-1933(96)00028-0",
        "article-title": "Temperature control using variable conductance closed two-phase heat pipe",
        "volume": "23",
        "author": "Sauciuc",
        "year": "1996",
        "journal-title": "Int. Commun. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0060",
        "doi-asserted-by": "crossref",
        "first-page": "107",
        "DOI": "10.1002/aic.690340112",
        "article-title": "Two-phase pressure drop in vertical crossflow across a horizontal tube bundle",
        "volume": "34",
        "author": "Schrage",
        "year": "1988",
        "journal-title": "AIChE J."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0061",
        "article-title": "Chart correlation for saturated boiling heat transfer: equations and further study",
        "volume": "88",
        "author": "Shah",
        "year": "1982",
        "journal-title": "ASHRAE Trans. (United States)"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0062",
        "series-title": "Laminar Flow Forced Convection in Ducts: a Source Book for Compact Heat Exchanger Analytical Data",
        "author": "Shah",
        "year": "2014"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0063",
        "doi-asserted-by": "crossref",
        "first-page": "647",
        "DOI": "10.1243/PIME_PROC_1969_184_051_02",
        "article-title": "Void fractions in two-phase flow: a correlation based upon an equal velocity head model",
        "volume": "184",
        "author": "Smith",
        "year": "1969",
        "journal-title": "Proc. Instit. Mech. Eng."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0064",
        "doi-asserted-by": "crossref",
        "first-page": "5622",
        "DOI": "10.1038/s41598-021-85150-4",
        "article-title": "Deep learning predicts boiling heat transfer",
        "volume": "11",
        "author": "Suh",
        "year": "2021",
        "journal-title": "Sci. Rep."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0065",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.egyai.2023.100309",
        "article-title": "VISION-iT: A framework for digitizing bubbles and droplets",
        "volume": "15",
        "author": "Suh",
        "year": "2024",
        "journal-title": "Energy AI"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0066",
        "doi-asserted-by": "crossref",
        "unstructured": "Y. Suh, S. Chang, P. Simadiris, T. Inouyet, M.J. Hoque, S. Khodakarami, C. Kharangate, N. Miljkovic, Y. Won, VISION-iT: Deep nuclei tracking framework for digitalizing bubbles and droplets, Available at SSRN 4491956 (2023).",
        "DOI": "10.2139/ssrn.4491956"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0067",
        "article-title": "A deep learning perspective on dropwise condensation",
        "volume": "8",
        "author": "Suh",
        "year": "2021",
        "journal-title": "Adv. Sci."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0056",
        "doi-asserted-by": "crossref",
        "first-page": "5323",
        "DOI": "10.1016/j.ijheatmasstransfer.2009.06.041",
        "article-title": "An evaluation of prediction methods for saturated flow boiling heat transfer in mini-channels",
        "volume": "52",
        "author": "Sun",
        "year": "2009",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0068",
        "doi-asserted-by": "crossref",
        "first-page": "472",
        "DOI": "10.1016/j.expthermflusci.2016.12.005",
        "article-title": "Experimental study on CHF of R134a flow boiling in a horizontal helically-coiled tube near the critical pressure",
        "volume": "82",
        "author": "Tan",
        "year": "2017",
        "journal-title": "Exp. Therm. Fluid. Sci."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0069",
        "doi-asserted-by": "crossref",
        "first-page": "3375",
        "DOI": "10.1016/j.ijheatmasstransfer.2004.01.006",
        "article-title": "Heat transfer model for evaporation in microchannels. Part I: Presentation of the model",
        "volume": "47",
        "author": "Thome",
        "year": "2004",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0070",
        "doi-asserted-by": "crossref",
        "first-page": "1208",
        "DOI": "10.1016/0017-9310(68)90037-9",
        "article-title": "Boundary-layer analysis of the flow boiling crisis",
        "volume": "11",
        "author": "Tong",
        "year": "1968",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0071",
        "doi-asserted-by": "crossref",
        "unstructured": "T.N. Tran, M.W. Wambsganss, D.M. France, Small circular-and rectangular-channel boiling with two refrigerants, 1996.",
        "DOI": "10.1016/0301-9322(96)00002-X"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0073",
        "doi-asserted-by": "crossref",
        "first-page": "1463",
        "DOI": "10.1016/S0017-9310(83)80047-7",
        "article-title": "Prediction of critical heat flux in flow boiling at low qualities",
        "volume": "26",
        "author": "Weisman",
        "year": "1983",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "issue": "6",
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0074",
        "doi-asserted-by": "crossref",
        "first-page": "927",
        "DOI": "10.1016/S0301-9322(02)00019-8",
        "article-title": "Two-phase pressure drop, boiling heat transfer, and critical heat flux to water in a small-diameter horizontal tube",
        "volume": "28",
        "author": "Yu",
        "year": "2002",
        "journal-title": "INT. J. MULTIPHAS. FLOW"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0075",
        "doi-asserted-by": "crossref",
        "first-page": "4463",
        "DOI": "10.1016/S0017-9310(02)00152-7",
        "article-title": "Experimental and theoretical study of orientation effects on flow boiling CHF",
        "volume": "45",
        "author": "Zhang",
        "year": "2002",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0076",
        "doi-asserted-by": "crossref",
        "first-page": "3107",
        "DOI": "10.1016/j.ijheatmasstransfer.2005.02.015",
        "article-title": "Flow boiling CHF in microgravity",
        "volume": "48",
        "author": "Zhang",
        "year": "2005",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0077",
        "doi-asserted-by": "crossref",
        "first-page": "4568",
        "DOI": "10.1016/j.ijheatmasstransfer.2007.03.030",
        "article-title": "Assessment of dimensionless CHF correlations for subcooled flow boiling in microgravity and Earth gravity",
        "volume": "50",
        "author": "Zhang",
        "year": "2007",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0078",
        "doi-asserted-by": "crossref",
        "first-page": "4039",
        "DOI": "10.1016/j.ijheatmasstransfer.2007.01.029",
        "article-title": "CHF model for subcooled flow boiling in Earth gravity and microgravity",
        "volume": "50",
        "author": "Zhang",
        "year": "2007",
        "journal-title": "Int. J. Heat. Mass Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0079",
        "doi-asserted-by": "crossref",
        "unstructured": "S.M. Zivi, Estimation of steady-state steam void-fraction by means of the principle of minimum entropy production, (1964).",
        "DOI": "10.1115/1.3687113"
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0080",
        "doi-asserted-by": "crossref",
        "first-page": "453",
        "DOI": "10.1115/1.3689137",
        "article-title": "Average volumetric concentration in two-phase flow systems",
        "volume": "87",
        "author": "Zuber",
        "year": "1965",
        "journal-title": "J. Heat. Transf."
      },
      {
        "key": "10.1016/j.ijmultiphaseflow.2024.104928_bib0081",
        "first-page": "39",
        "article-title": "沸騰系における蒸気体積率の新推算法",
        "volume": "5",
        "author": "西野晴生",
        "year": "1963",
        "journal-title": "日本原子力学会誌"
      }
    ],
    "container-title": [
      "International Journal of Multiphase Flow"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0301932224002052?httpAccept=text/xml",
        "content-type": "text/xml",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0301932224002052?httpAccept=text/plain",
        "content-type": "text/plain",
        "content-version": "vor",
        "intended-application": "text-mining"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2024,
          11,
          4
        ]
      ],
      "date-time": "2024-11-04T02:38:11Z",
      "timestamp": 1730687891000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://linkinghub.elsevier.com/retrieve/pii/S0301932224002052"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2024,
          9
        ]
      ]
    },
    "references-count": 80,
    "alternative-id": [
      "S0301932224002052"
    ],
    "URL": "https://doi.org/10.1016/j.ijmultiphaseflow.2024.104928",
    "relation": {},
    "ISSN": [
      "0301-9322"
    ],
    "issn-type": [
      {
        "value": "0301-9322",
        "type": "print"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2024,
          9
        ]
      ]
    },
    "assertion": [
      {
        "value": "Elsevier",
        "name": "publisher",
        "label": "This article is maintained by"
      },
      {
        "value": "Machine learning boiling prediction: From autonomous vision of flow visualization data to performance parameter theoretical modeling",
        "name": "articletitle",
        "label": "Article Title"
      },
      {
        "value": "International Journal of Multiphase Flow",
        "name": "journaltitle",
        "label": "Journal Title"
      },
      {
        "value": "https://doi.org/10.1016/j.ijmultiphaseflow.2024.104928",
        "name": "articlelink",
        "label": "CrossRef DOI link to publisher maintained version"
      },
      {
        "value": "article",
        "name": "content_type",
        "label": "Content Type"
      },
      {
        "value": "© 2024 The Authors. Published by Elsevier Ltd.",
        "name": "copyright",
        "label": "Copyright"
      }
    ],
    "article-number": "104928"
  },
  "10.1016/j.ijheatmasstransfer.2023.123998": {
    "indexed": {
      "date-parts": [
        [
          2026,
          9,
          25
        ]
      ],
      "date-time": "2026-09-25T03:26:06Z",
      "timestamp": 1790306766225,
      "version": "4.1.0"
    },
    "reference-count": 75,
    "publisher": "Elsevier BV",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2023,
              6,
              1
            ]
          ],
          "date-time": "2023-06-01T00:00:00Z",
          "timestamp": 1685577600000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/tdm/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              6,
              1
            ]
          ],
          "date-time": "2023-06-01T00:00:00Z",
          "timestamp": 1685577600000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/legal/tdmrep-license"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              3,
              5
            ]
          ],
          "date-time": "2024-03-05T00:00:00Z",
          "timestamp": 1709596800000
        },
        "content-version": "am",
        "delay-in-days": 278,
        "URL": "http://www.elsevier.com/open-access/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              6,
              1
            ]
          ],
          "date-time": "2023-06-01T00:00:00Z",
          "timestamp": 1685577600000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-017"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              6,
              1
            ]
          ],
          "date-time": "2023-06-01T00:00:00Z",
          "timestamp": 1685577600000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-037"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              6,
              1
            ]
          ],
          "date-time": "2023-06-01T00:00:00Z",
          "timestamp": 1685577600000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-012"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              6,
              1
            ]
          ],
          "date-time": "2023-06-01T00:00:00Z",
          "timestamp": 1685577600000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-029"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              6,
              1
            ]
          ],
          "date-time": "2023-06-01T00:00:00Z",
          "timestamp": 1685577600000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-004"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/100000104",
        "name": "National Aeronautics and Space Administration",
        "doi-asserted-by": "publisher",
        "id": [
          {
            "id": "10.13039/100000104",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/100020023",
        "name": "National Aeronautics and Space Administration Education",
        "doi-asserted-by": "publisher",
        "award": [
          "80NSSC22K0328"
        ],
        "award-info": [
          {
            "award-number": [
              "80NSSC22K0328"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/100020023",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "elsevier.com",
        "sciencedirect.com"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [
      "International Journal of Heat and Mass Transfer"
    ],
    "published-print": {
      "date-parts": [
        [
          2023,
          6
        ]
      ]
    },
    "DOI": "10.1016/j.ijheatmasstransfer.2023.123998",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2023,
          3,
          6
        ]
      ],
      "date-time": "2023-03-06T06:24:04Z",
      "timestamp": 1678083844000
    },
    "page": "123998",
    "update-policy": "https://doi.org/10.1016/elsevier_cm_policy",
    "source": "Crossref",
    "is-referenced-by-count": 42,
    "special_numbering": "C",
    "title": [
      "Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station"
    ],
    "prefix": "10.1016",
    "volume": "207",
    "author": [
      {
        "given": "Issam",
        "family": "Mudawar",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-2270-176X",
        "authenticated-orcid": false,
        "given": "V.S.",
        "family": "Devahdhanush",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-0295-8672",
        "authenticated-orcid": false,
        "given": "Steven J.",
        "family": "Darges",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Mohammad M.",
        "family": "Hasan",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Henry K.",
        "family": "Nahra",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "R.",
        "family": "Balasubramaniam",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Jeffrey R.",
        "family": "Mackey",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "78",
    "reference": [
      {
        "issue": "21",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0001",
        "doi-asserted-by": "crossref",
        "first-page": "3937",
        "DOI": "10.1016/S0017-9310(00)00042-9",
        "article-title": "Thermal transients in a capillary evaporator prior to the initiation of boiling",
        "volume": "43",
        "author": "LaClair",
        "year": "2000",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0002",
        "doi-asserted-by": "crossref",
        "first-page": "375",
        "DOI": "10.1115/1.2904392",
        "article-title": "Parametric investigation into the effects of pressure, subcooling, surface augmentation and choice of coolant on pool boiling in the design of cooling systems for high-power-density electronic chips",
        "volume": "112",
        "author": "Mudawar",
        "year": "1990",
        "journal-title": "J. Electron. Packag."
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0003",
        "doi-asserted-by": "crossref",
        "first-page": "643",
        "DOI": "10.1016/0017-9310(94)00194-Z",
        "article-title": "Effects of heater length and orientation on the trigger mechanism for near-saturated flow boiling critical heat flux-II. Critical heat flux model",
        "volume": "38",
        "author": "Gersey",
        "year": "1995",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0004",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.120787",
        "article-title": "Assessing advantages and disadvantages of macro- and micro-channel flow boiling for high-heat-flux thermal management using computational and theoretical/empirical methods",
        "volume": "169",
        "author": "Devahdhanush",
        "year": "2021",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0005",
        "doi-asserted-by": "crossref",
        "first-page": "1258",
        "DOI": "10.1016/j.ijheatmasstransfer.2017.08.104",
        "article-title": "Pressure drop characteristics of large length-to-diameter two-phase micro-channel heat sinks",
        "volume": "115",
        "author": "Lee",
        "year": "2017",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0006",
        "doi-asserted-by": "crossref",
        "first-page": "431",
        "DOI": "10.1115/1.1602708",
        "article-title": "Pumpless loop for narrow channel and micro-channel boiling",
        "volume": "125",
        "author": "Mukherjee",
        "year": "2003",
        "journal-title": "J. Electron. Packag."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0007",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2021.121224",
        "article-title": "Consolidated theoretical/empirical predictive method for subcooled flow boiling in annuli with reference to thermal management of ultra-fast electric vehicle charging cables",
        "volume": "175",
        "author": "Devahdhanush",
        "year": "2021",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0008",
        "doi-asserted-by": "crossref",
        "first-page": "264",
        "DOI": "10.1115/1.2792162",
        "article-title": "An ultra-high power two-phase jet-impingement avionic clamshell module",
        "volume": "118",
        "author": "Johns",
        "year": "1996",
        "journal-title": "J. Electron. Packag."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0009",
        "article-title": "Critical heat flux of confined round single jet and jet array impingement boiling",
        "volume": "169",
        "author": "Devahdhanush",
        "year": "2021",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "1–2",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0010",
        "doi-asserted-by": "crossref",
        "first-page": "5",
        "DOI": "10.1016/j.ijheatmasstransfer.2005.07.040",
        "article-title": "Single-phase and two-phase cooling characteristics of upward-facing and downward-facing sprays",
        "volume": "49",
        "author": "Rybicki",
        "year": "2006",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0011",
        "unstructured": "F.P. Chiaramonte, J. McQuillen, H.K. Nahra, P. Manoharan, H. Vanhala, B.J. Motil, J. Kim, V. Carey, W.G. Anderson, J. Plawsky, L. Carter, A. Jackson, 2019 NASA division of space and life and phyiscal sciences research and applications fluid physics workshop report, Cleveland, OH, USA, 2020."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0012",
        "doi-asserted-by": "crossref",
        "first-page": "57",
        "DOI": "10.1016/S0065-2717(01)80020-4",
        "article-title": "Boiling heat transfer and bubble dynamics in microgravity",
        "volume": "35",
        "author": "Straub",
        "year": "2001",
        "journal-title": "Adv. Heat Transf."
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0013",
        "doi-asserted-by": "crossref",
        "first-page": "161",
        "DOI": "10.1115/1.1651532",
        "article-title": "A method for assessing the importance of body force on flow boiling CHF",
        "volume": "126",
        "author": "Zhang",
        "year": "2004",
        "journal-title": "J. Heat Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0014",
        "doi-asserted-by": "crossref",
        "first-page": "203",
        "DOI": "10.1016/j.ijheatmasstransfer.2013.05.070",
        "article-title": "Criteria for negating the influence of gravity on flow boiling critical heat flux with two-phase inlet conditions",
        "volume": "65",
        "author": "Konishi",
        "year": "2013",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0015",
        "doi-asserted-by": "crossref",
        "first-page": "313",
        "DOI": "10.1016/j.ijheatmasstransfer.2016.07.019",
        "article-title": "Assessment of body force effects in flow condensation, part II: Criteria for negating influence of gravity",
        "volume": "106",
        "author": "O'Neill",
        "year": "2017",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0016",
        "first-page": "280",
        "article-title": "Observational study of pool boiling under microgravity",
        "volume": "35",
        "author": "Oka",
        "year": "1992",
        "journal-title": "JSME Int. J. Ser. 2, Fluids Eng. Heat Transf. Power, Combust. Thermophys. Prop."
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0017",
        "doi-asserted-by": "crossref",
        "first-page": "408",
        "DOI": "10.1115/1.2822537",
        "article-title": "Pool boiling of n-pentane, CFC-113, and water under reduced gravity: parabolic flight experiments with a transparent heater",
        "volume": "117",
        "author": "Oka",
        "year": "1995",
        "journal-title": "J. Heat Transfer"
      },
      {
        "issue": "19",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0018",
        "doi-asserted-by": "crossref",
        "first-page": "3919",
        "DOI": "10.1016/S0017-9310(02)00108-4",
        "article-title": "Pool boiling heat transfer on small heaters: effect of gravity and subcooling",
        "volume": "45",
        "author": "Kim",
        "year": "2002",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "1–2",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0019",
        "doi-asserted-by": "crossref",
        "first-page": "167",
        "DOI": "10.1016/S0029-5493(97)00172-6",
        "article-title": "Experiments on microgravity boiling heat transfer by using transparent heaters",
        "volume": "175",
        "author": "Ohta",
        "year": "1997",
        "journal-title": "Nucl. Eng. Des."
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0020",
        "doi-asserted-by": "crossref",
        "first-page": "1325",
        "DOI": "10.1016/S0273-1177(99)00741-3",
        "article-title": "On the heat transfer mechanisms in microgravity nucleate boiling",
        "volume": "24",
        "author": "Ohta",
        "year": "1999",
        "journal-title": "Adv. Sp. Res."
      },
      {
        "issue": "1–2",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0021",
        "doi-asserted-by": "crossref",
        "first-page": "1290",
        "DOI": "10.1016/j.applthermaleng.2012.09.035",
        "article-title": "Confined and unconfined nucleate boiling under terrestrial and microgravity conditions",
        "volume": "51",
        "author": "Souza",
        "year": "2013",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0022",
        "doi-asserted-by": "crossref",
        "first-page": "75",
        "DOI": "10.1007/s12217-011-9274-5",
        "article-title": "Experimental study of nucleate pool boiling of FC-72 on smooth surface under microgravity",
        "volume": "23",
        "author": "Xue",
        "year": "2011",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0023",
        "doi-asserted-by": "crossref",
        "first-page": "275",
        "DOI": "10.1016/j.expthermflusci.2016.03.031",
        "article-title": "Experimental study of the heater size effect on subcooled pool boiling heat transfer of FC-72 in microgravity",
        "volume": "76",
        "author": "Wang",
        "year": "2016",
        "journal-title": "Exp. Therm. Fluid Sci."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0024",
        "doi-asserted-by": "crossref",
        "first-page": "362",
        "DOI": "10.1016/j.actaastro.2017.11.011",
        "article-title": "Experimental study on pool boiling of distilled water and HFE7500 fluid under microgravity",
        "volume": "143",
        "author": "Yang",
        "year": "2018",
        "journal-title": "Acta Astronaut"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0025",
        "unstructured": "M. Misawa, An experimental and analytical investigation of flow boiling heat transfer under microgravity conditions, Ph.D. thesis, University of Florida, FL, USA, 1993."
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0026",
        "doi-asserted-by": "crossref",
        "first-page": "203",
        "DOI": "10.1007/s12217-012-9298-5",
        "article-title": "Gravity influence on heat transfer rate in flow boiling",
        "volume": "24",
        "author": "Baltis",
        "year": "2012",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "issue": "1–3",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0027",
        "doi-asserted-by": "crossref",
        "first-page": "451",
        "DOI": "10.1016/0029-5493(94)90350-6",
        "article-title": "Boiling two-phase flow under microgravity",
        "volume": "146",
        "author": "Saito",
        "year": "1994",
        "journal-title": "Nucl. Eng. Des."
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0028",
        "doi-asserted-by": "crossref",
        "first-page": "1753",
        "DOI": "10.1016/S0301-9322(01)00031-3",
        "article-title": "An experimental study of critical heat flux (CHF) in microgravity forced-convection boiling",
        "volume": "27",
        "author": "Ma",
        "year": "2001",
        "journal-title": "Int. J. Multiph. Flow"
      },
      {
        "issue": "15",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0029",
        "doi-asserted-by": "crossref",
        "first-page": "3107",
        "DOI": "10.1016/j.ijheatmasstransfer.2005.02.015",
        "article-title": "Flow boiling CHF in microgravity",
        "volume": "48",
        "author": "Zhang",
        "year": "2005",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0030",
        "doi-asserted-by": "crossref",
        "first-page": "705",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.10.049",
        "article-title": "Flow boiling in microgravity: part 1 – Interfacial behavior and experimental heat transfer results",
        "volume": "81",
        "author": "Konishi",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0031",
        "doi-asserted-by": "crossref",
        "first-page": "721",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.10.052",
        "article-title": "Flow boiling in microgravity: part 2 – Critical heat flux interfacial behavior, experimental data, and model",
        "volume": "81",
        "author": "Konishi",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0032",
        "doi-asserted-by": "crossref",
        "first-page": "1",
        "DOI": "10.1115/1.2953306",
        "article-title": "Flow boiling in minichannels under normal, hyper-, and microgravity: local heat transfer analysis using inverse methods",
        "volume": "130",
        "author": "Luciani",
        "year": "2008",
        "journal-title": "J. Heat Transfer"
      },
      {
        "issue": "1–2",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0033",
        "doi-asserted-by": "crossref",
        "first-page": "1317",
        "DOI": "10.1016/j.applthermaleng.2012.11.017",
        "article-title": "Pressure drop and void fraction during flow boiling in rectangular minichannels in weightlessness",
        "volume": "51",
        "author": "Brutin",
        "year": "2013",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0034",
        "doi-asserted-by": "crossref",
        "first-page": "50",
        "DOI": "10.1016/j.ijmultiphaseflow.2013.11.011",
        "article-title": "Flow boiling in tube under normal gravity and microgravity conditions",
        "volume": "60",
        "author": "Narcy",
        "year": "2014",
        "journal-title": "Int. J. Multiph. Flow"
      },
      {
        "issue": "6",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0035",
        "doi-asserted-by": "crossref",
        "first-page": "793",
        "DOI": "10.1007/s12217-018-9629-2",
        "article-title": "Experimental study of subcooled flow boiling heat transfer on a smooth surface in short-term microgravity",
        "volume": "30",
        "author": "Zhang",
        "year": "2018",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0036",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijmultiphaseflow.2019.103161",
        "article-title": "A method for approximating the CHF of subcooled flow boiling in microgravity by ground tests",
        "volume": "122",
        "author": "Liu",
        "year": "2020",
        "journal-title": "Int. J. Multiph. Flow"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0037",
        "doi-asserted-by": "crossref",
        "first-page": "700",
        "DOI": "10.1016/j.ijheatmasstransfer.2018.09.011",
        "article-title": "Gravity effects on subcooled flow boiling heat transfer",
        "volume": "128",
        "author": "Lebon",
        "year": "2019",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0038",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.119614",
        "article-title": "Convective boiling heat transfer under microgravity and hypergravity conditions",
        "volume": "153",
        "author": "Iceri",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0039",
        "doi-asserted-by": "crossref",
        "first-page": "469",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.09.017",
        "article-title": "Review of flow boiling and critical heat flux in microgravity",
        "volume": "80",
        "author": "Konishi",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0040",
        "series-title": "Proceedings of the 3rd European Thermal Sciences Conference, Heidelberg, Germany",
        "first-page": "81",
        "article-title": "Pool boiling in microgravity: Assessed results and open issues",
        "author": "Di Marco",
        "year": "2000"
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0041",
        "doi-asserted-by": "crossref",
        "DOI": "10.1115/1.4006846",
        "article-title": "Pool boiling heat transfer on the International Space Station: experimental results and model verification",
        "volume": "134",
        "author": "Raj",
        "year": "2012",
        "journal-title": "J. Heat Transfer"
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0042",
        "doi-asserted-by": "crossref",
        "first-page": "216",
        "DOI": "10.2514/2.6225",
        "article-title": "Pool boiling curve in microgravity",
        "volume": "11",
        "author": "Lee",
        "year": "1997",
        "journal-title": "J. Thermophys. Heat Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0043",
        "doi-asserted-by": "crossref",
        "first-page": "196",
        "DOI": "10.1196/annals.1324.018",
        "article-title": "Momentum effects in steady nucleate pool boiling during microgravity",
        "volume": "1027",
        "author": "Merte",
        "year": "2004",
        "journal-title": "Ann. NY. Acad. Sci."
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0044",
        "doi-asserted-by": "crossref",
        "first-page": "81",
        "DOI": "10.1007/s12217-008-9010-y",
        "article-title": "Bubble dynamics in nucleate pool boiling on thin wires in microgravity",
        "volume": "20",
        "author": "Zhao",
        "year": "2008",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "issue": "S1",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0045",
        "doi-asserted-by": "crossref",
        "first-page": "175",
        "DOI": "10.1007/s12217-009-9151-7",
        "article-title": "Bubble behavior and heat transfer in quasi-steady pool boiling in microgravity",
        "volume": "21",
        "author": "Zhao",
        "year": "2009",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "issue": "5",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0046",
        "doi-asserted-by": "crossref",
        "first-page": "307",
        "DOI": "10.1007/s12217-012-9315-8",
        "article-title": "Nucleate pool boiling experiments (NPBX) on the International Space Station",
        "volume": "24",
        "author": "Dhir",
        "year": "2012",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0047",
        "doi-asserted-by": "crossref",
        "first-page": "781",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.12.054",
        "article-title": "Nucleate pool boiling experiment (NPBX) in microgravity: International Space Station",
        "volume": "83",
        "author": "Warrier",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0048",
        "article-title": "Development of boiling and two-phase flow experiments on board ISS (Research objectives and concept of experimental setup)",
        "volume": "33",
        "author": "Ohta",
        "year": "2016",
        "journal-title": "Int. J. Microgravity Sci. Appl."
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0049",
        "doi-asserted-by": "crossref",
        "first-page": "28",
        "DOI": "10.1007/s12217-021-09869-5",
        "article-title": "Heat loss analysis of flow boiling experiments onboard International Space Station with unclear thermal environmental conditions (1st Report: Subcooled liquid flow conditions at test section inlet)",
        "volume": "33",
        "author": "Inoue",
        "year": "2021",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "issue": "5",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0050",
        "doi-asserted-by": "crossref",
        "first-page": "57",
        "DOI": "10.1007/s12217-021-09902-7",
        "article-title": "Heat loss analysis of flow boiling experiments onboard International Space Station with unclear thermal environmental conditions (2nd Report: Liquid-vapor two-phase flow conditions at test section inlet)",
        "volume": "33",
        "author": "Inoue",
        "year": "2021",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0051",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.applthermaleng.2021.117932",
        "article-title": "The multiscale boiling investigation on-board the International Space Station: an overview",
        "volume": "205",
        "author": "Sielaff",
        "year": "2022",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0052",
        "doi-asserted-by": "crossref",
        "first-page": "323",
        "DOI": "10.1016/j.ijheatmasstransfer.2015.06.073",
        "article-title": "Flow boiling and critical heat flux in horizontal channel with one-sided and double-sided heating",
        "volume": "90",
        "author": "Kharangate",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "1–3",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0053",
        "doi-asserted-by": "crossref",
        "first-page": "360",
        "DOI": "10.1016/j.ijheatmasstransfer.2011.09.028",
        "article-title": "Experimental and theoretical study of critical heat flux in vertical upflow with inlet vapor void",
        "volume": "55",
        "author": "Kharangate",
        "year": "2012",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0054",
        "doi-asserted-by": "crossref",
        "first-page": "1187",
        "DOI": "10.1016/j.ijheatmasstransfer.2015.08.059",
        "article-title": "Effects of subcooling and two-phase inlet on flow boiling heat transfer and critical heat flux in a horizontal channel with one-sided and double-sided heating",
        "volume": "91",
        "author": "Kharangate",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0055",
        "doi-asserted-by": "crossref",
        "first-page": "1280",
        "DOI": "10.1016/j.ijheatmasstransfer.2016.05.059",
        "article-title": "Effects of two-phase inlet quality, mass velocity, flow orientation, and heating perimeter on flow boiling in a rectangular channel: Part 2 – CHF experimental results and model",
        "volume": "103",
        "author": "Kharangate",
        "year": "2016",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0056",
        "doi-asserted-by": "crossref",
        "first-page": "1261",
        "DOI": "10.1016/j.ijheatmasstransfer.2016.05.060",
        "article-title": "Effects of two-phase inlet quality, mass velocity, flow orientation, and heating perimeter on flow boiling in a rectangular channel: Part 1 – Two-phase flow and heat transfer results",
        "volume": "103",
        "author": "Kharangate",
        "year": "2016",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0057",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.122603",
        "article-title": "Experimental heat transfer results and flow visualization of vertical upflow boiling in Earth gravity with subcooled inlet conditions – in preparation for experiments onboard the International Space Station",
        "volume": "188",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0058",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2021.122241",
        "article-title": "Experimental results and interfacial lift-off model predictions of critical heat flux for flow boiling with subcooled inlet conditions – in preparation for experiments onboard the International Space Station",
        "volume": "183",
        "author": "Darges",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0059",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.122890",
        "article-title": "Flow visualization, heat transfer, and critical heat flux of flow boiling in Earth gravity with saturated liquid-vapor mixture inlet conditions – in preparation for experiments onboard the International Space Station",
        "volume": "192",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0060",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123200",
        "article-title": "Subcooled flow boiling heat transfer in a partially-heated rectangular channel at different orientations in Earth gravity",
        "volume": "195",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0061",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123291",
        "article-title": "Assessment and development of flow boiling critical heat flux correlations for partially heated rectangular channels in different gravitational environments",
        "volume": "196",
        "author": "Darges",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0062",
        "doi-asserted-by": "crossref",
        "first-page": "94",
        "DOI": "10.2514/1.22537",
        "article-title": "Chemical characterization and thermal stressing studies of perfluorohexane fluids for space-based applications",
        "volume": "44",
        "author": "Arnold",
        "year": "2007",
        "journal-title": "J. Spacecr. Rockets"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0063",
        "doi-asserted-by": "crossref",
        "first-page": "303",
        "DOI": "10.1016/j.ijheatmasstransfer.2019.05.077",
        "article-title": "Experimental and analytical investigation of flow loop induced instabilities in micro-channel heat sinks",
        "volume": "140",
        "author": "Lee",
        "year": "2019",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0064",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123394",
        "article-title": "Effects of flow loop compressible volume position on system instabilities during flow boiling in micro-channel heat sinks",
        "volume": "198",
        "author": "Lee",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "8–10",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0065",
        "doi-asserted-by": "crossref",
        "first-page": "705",
        "DOI": "10.1016/S1359-4311(96)00071-3",
        "article-title": "Correlations for the prediction of boiling heat transfer in small-diameter channels",
        "volume": "17",
        "author": "Kew",
        "year": "1997",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0066",
        "series-title": "Proceedings of the 4th Japanese-European Two-Phase Flow Group Meeting, Kyoto, Japan",
        "article-title": "The prediction of flow boiling maps in minichannels",
        "author": "Brauner",
        "year": "2006"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0067",
        "doi-asserted-by": "crossref",
        "first-page": "65",
        "DOI": "10.1002/htj.10076",
        "article-title": "Size effect on two-phase regime for condensation in micro/mini tubes",
        "volume": "32",
        "author": "Li",
        "year": "2003",
        "journal-title": "Heat Transf. - Asian Res."
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0068",
        "doi-asserted-by": "crossref",
        "first-page": "37",
        "DOI": "10.1016/j.expthermflusci.2010.08.004",
        "article-title": "Macro-to-microchannel transition in two-phase flow: Part 1 – two-phase flow patterns and film thickness measurements",
        "volume": "35",
        "author": "Ong",
        "year": "2011",
        "journal-title": "Exp. Therm. Fluid Sci."
      },
      {
        "issue": "23–24",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0069",
        "doi-asserted-by": "crossref",
        "first-page": "4568",
        "DOI": "10.1016/j.ijheatmasstransfer.2007.03.030",
        "article-title": "Assessment of dimensionless CHF correlations for subcooled flow boiling in microgravity and Earth gravity",
        "volume": "50",
        "author": "Zhang",
        "year": "2007",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "19–20",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0070",
        "doi-asserted-by": "crossref",
        "first-page": "4039",
        "DOI": "10.1016/j.ijheatmasstransfer.2007.01.029",
        "article-title": "CHF model for subcooled flow boiling in Earth gravity and microgravity",
        "volume": "50",
        "author": "Zhang",
        "year": "2007",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "issue": "22",
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0071",
        "doi-asserted-by": "crossref",
        "first-page": "4463",
        "DOI": "10.1016/S0017-9310(02)00152-7",
        "article-title": "Experimental and theoretical study of orientation effects on flow boiling CHF",
        "volume": "45",
        "author": "Zhang",
        "year": "2002",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0072",
        "series-title": "Reference Database 23: Reference Fluid Thermodynamic and Transport Properties-REFPROP, Version 10",
        "author": "Lemmon",
        "year": "2018"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0073",
        "doi-asserted-by": "crossref",
        "first-page": "131",
        "DOI": "10.1016/j.ijheatmasstransfer.2013.07.082",
        "article-title": "Investigation of localized dryout versus CHF in saturated flow boiling",
        "volume": "67",
        "author": "Konishi",
        "year": "2013",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0074",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2021.121176",
        "article-title": "Experimental investigation of subcooled flow boiling in annuli with reference to thermal management of ultra-fast electric vehicle charging cables",
        "volume": "172",
        "author": "Devahdhanush",
        "year": "2021",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.123998_bib0075",
        "article-title": "Review of critical heat flux (CHF) in jet impingement boiling",
        "volume": "169",
        "author": "Devahdhanush",
        "year": "2021",
        "journal-title": "Int. J. Heat Mass Transf."
      }
    ],
    "container-title": [
      "International Journal of Heat and Mass Transfer"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0017931023001539?httpAccept=text/xml",
        "content-type": "text/xml",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0017931023001539?httpAccept=text/plain",
        "content-type": "text/plain",
        "content-version": "vor",
        "intended-application": "text-mining"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2025,
          11,
          3
        ]
      ],
      "date-time": "2025-11-03T12:25:11Z",
      "timestamp": 1762172711000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://linkinghub.elsevier.com/retrieve/pii/S0017931023001539"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2023,
          6
        ]
      ]
    },
    "references-count": 75,
    "alternative-id": [
      "S0017931023001539"
    ],
    "URL": "https://doi.org/10.1016/j.ijheatmasstransfer.2023.123998",
    "relation": {},
    "ISSN": [
      "0017-9310"
    ],
    "issn-type": [
      {
        "value": "0017-9310",
        "type": "print"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2023,
          6
        ]
      ]
    },
    "assertion": [
      {
        "value": "Elsevier",
        "name": "publisher",
        "label": "This article is maintained by"
      },
      {
        "value": "Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station",
        "name": "articletitle",
        "label": "Article Title"
      },
      {
        "value": "International Journal of Heat and Mass Transfer",
        "name": "journaltitle",
        "label": "Journal Title"
      },
      {
        "value": "https://doi.org/10.1016/j.ijheatmasstransfer.2023.123998",
        "name": "articlelink",
        "label": "CrossRef DOI link to publisher maintained version"
      },
      {
        "value": "article",
        "name": "content_type",
        "label": "Content Type"
      },
      {
        "value": "© 2023 Elsevier Ltd. All rights reserved.",
        "name": "copyright",
        "label": "Copyright"
      }
    ],
    "article-number": "123998"
  },
  "10.1016/j.ijheatmasstransfer.2023.124296": {
    "indexed": {
      "date-parts": [
        [
          2026,
          9,
          20
        ]
      ],
      "date-time": "2026-09-20T11:29:23Z",
      "timestamp": 1789903763601,
      "version": "4.0.1"
    },
    "reference-count": 62,
    "publisher": "Elsevier BV",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2023,
              10,
              1
            ]
          ],
          "date-time": "2023-10-01T00:00:00Z",
          "timestamp": 1696118400000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/tdm/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              10,
              1
            ]
          ],
          "date-time": "2023-10-01T00:00:00Z",
          "timestamp": 1696118400000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/legal/tdmrep-license"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              5,
              31
            ]
          ],
          "date-time": "2024-05-31T00:00:00Z",
          "timestamp": 1717113600000
        },
        "content-version": "am",
        "delay-in-days": 243,
        "URL": "http://www.elsevier.com/open-access/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              10,
              1
            ]
          ],
          "date-time": "2023-10-01T00:00:00Z",
          "timestamp": 1696118400000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-017"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              10,
              1
            ]
          ],
          "date-time": "2023-10-01T00:00:00Z",
          "timestamp": 1696118400000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-037"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              10,
              1
            ]
          ],
          "date-time": "2023-10-01T00:00:00Z",
          "timestamp": 1696118400000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-012"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              10,
              1
            ]
          ],
          "date-time": "2023-10-01T00:00:00Z",
          "timestamp": 1696118400000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-029"
      },
      {
        "start": {
          "date-parts": [
            [
              2023,
              10,
              1
            ]
          ],
          "date-time": "2023-10-01T00:00:00Z",
          "timestamp": 1696118400000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-004"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/100000104",
        "name": "National Aeronautics and Space Administration",
        "doi-asserted-by": "publisher",
        "award": [
          "80NSSC22K0328"
        ],
        "award-info": [
          {
            "award-number": [
              "80NSSC22K0328"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/100000104",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/100006193",
        "name": "Glenn Research Center",
        "doi-asserted-by": "publisher",
        "id": [
          {
            "id": "10.13039/100006193",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "elsevier.com",
        "sciencedirect.com"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [
      "International Journal of Heat and Mass Transfer"
    ],
    "published-print": {
      "date-parts": [
        [
          2023,
          10
        ]
      ]
    },
    "DOI": "10.1016/j.ijheatmasstransfer.2023.124296",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2023,
          5,
          31
        ]
      ],
      "date-time": "2023-05-31T19:23:32Z",
      "timestamp": 1685561012000
    },
    "page": "124296",
    "update-policy": "https://doi.org/10.1016/elsevier_cm_policy",
    "source": "Crossref",
    "is-referenced-by-count": 23,
    "special_numbering": "C",
    "title": [
      "Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station"
    ],
    "prefix": "10.1016",
    "volume": "213",
    "author": [
      {
        "given": "Issam",
        "family": "Mudawar",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-0295-8672",
        "authenticated-orcid": false,
        "given": "Steven J.",
        "family": "Darges",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-2270-176X",
        "authenticated-orcid": false,
        "given": "V.S.",
        "family": "Devahdhanush",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "78",
    "reference": [
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0001",
        "unstructured": "F.P. Chiaramonte, J. McQuillen, H.K. Nahra, P. Manoharan, H. Vanhala, B.J. Motil, J. Kim, V. Carey, W.G. Anderson, J. Plawsky, L. Carter, A. Jackson, 2019 NASA division of space and life and phyiscal sciences research and applications fluid physics workshop report, Cleveland, OH, USA, 2020."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0002",
        "series-title": "The National Academies, Recapturing a Future For Space Exploration",
        "year": "2011"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0003",
        "doi-asserted-by": "crossref",
        "first-page": "203",
        "DOI": "10.1016/j.ijheatmasstransfer.2013.05.070",
        "article-title": "Criteria for negating the influence of gravity on flow boiling critical heat flux with two-phase inlet conditions",
        "volume": "65",
        "author": "Konishi",
        "year": "2013",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0004",
        "doi-asserted-by": "crossref",
        "first-page": "313",
        "DOI": "10.1016/j.ijheatmasstransfer.2016.07.019",
        "article-title": "Assessment of body force effects in flow condensation, part II: criteria for negating influence of gravity",
        "volume": "106",
        "author": "O'Neill",
        "year": "2017",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0005",
        "first-page": "280",
        "article-title": "Observational study of pool boiling under microgravity",
        "volume": "2 35",
        "author": "Oka",
        "year": "1992",
        "journal-title": "JSME Int. J. Ser."
      },
      {
        "issue": "1–3",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0006",
        "doi-asserted-by": "crossref",
        "first-page": "451",
        "DOI": "10.1016/0029-5493(94)90350-6",
        "article-title": "Boiling two-phase flow under microgravity",
        "volume": "146",
        "author": "Saito",
        "year": "1994",
        "journal-title": "Nucl. Eng. Des."
      },
      {
        "issue": "1–2",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0007",
        "doi-asserted-by": "crossref",
        "first-page": "167",
        "DOI": "10.1016/S0029-5493(97)00172-6",
        "article-title": "Experiments on microgravity boiling heat transfer by using transparent heaters",
        "volume": "175",
        "author": "Ohta",
        "year": "1997",
        "journal-title": "Nucl. Eng. Des."
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0008",
        "doi-asserted-by": "crossref",
        "first-page": "1325",
        "DOI": "10.1016/S0273-1177(99)00741-3",
        "article-title": "On the heat transfer mechanisms in microgravity nucleate boiling",
        "volume": "24",
        "author": "Ohta",
        "year": "1999",
        "journal-title": "Adv. Space Res."
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0009",
        "doi-asserted-by": "crossref",
        "first-page": "1753",
        "DOI": "10.1016/S0301-9322(01)00031-3",
        "article-title": "An experimental study of critical heat flux (CHF) in microgravity forced-convection boiling",
        "volume": "27",
        "author": "Ma",
        "year": "2001",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "issue": "15",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0010",
        "doi-asserted-by": "crossref",
        "first-page": "3107",
        "DOI": "10.1016/j.ijheatmasstransfer.2005.02.015",
        "article-title": "Flow boiling CHF in microgravity",
        "volume": "48",
        "author": "Zhang",
        "year": "2005",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0011",
        "doi-asserted-by": "crossref",
        "first-page": "705",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.10.049",
        "article-title": "Flow boiling in microgravity: part 1 – Interfacial behavior and experimental heat transfer results",
        "volume": "81",
        "author": "Konishi",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0012",
        "doi-asserted-by": "crossref",
        "first-page": "721",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.10.052",
        "article-title": "Flow boiling in microgravity: part 2 - Critical heat flux interfacial behavior, experimental data, and model",
        "volume": "81",
        "author": "Konishi",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "S1",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0013",
        "doi-asserted-by": "crossref",
        "first-page": "75",
        "DOI": "10.1007/s12217-011-9274-5",
        "article-title": "Experimental study of nucleate pool boiling of FC-72 on smooth surface under microgravity",
        "volume": "23",
        "author": "Xue",
        "year": "2011",
        "journal-title": "Microgravity Sci. Tec."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0014",
        "doi-asserted-by": "crossref",
        "first-page": "275",
        "DOI": "10.1016/j.expthermflusci.2016.03.031",
        "article-title": "Experimental study of the heater size effect on subcooled pool boiling heat transfer of FC-72 in microgravity",
        "volume": "76",
        "author": "Wang",
        "year": "2016",
        "journal-title": "Exp. Therm. Fluid Sci."
      },
      {
        "issue": "9",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0015",
        "doi-asserted-by": "crossref",
        "DOI": "10.1115/1.4001635",
        "article-title": "Heater size and gravity based pool boiling regime map: transition criteria between buoyancy and surface tension dominated boiling",
        "volume": "132",
        "author": "Raj",
        "year": "2010",
        "journal-title": "J. Heat Transfer"
      },
      {
        "issue": "1–2",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0016",
        "doi-asserted-by": "crossref",
        "first-page": "1317",
        "DOI": "10.1016/j.applthermaleng.2012.11.017",
        "article-title": "Pressure drop and void fraction during flow boiling in rectangular minichannels in weightlessness",
        "volume": "51",
        "author": "Brutin",
        "year": "2013",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "issue": "1–2",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0017",
        "doi-asserted-by": "crossref",
        "first-page": "1290",
        "DOI": "10.1016/j.applthermaleng.2012.09.035",
        "article-title": "Confined and unconfined nucleate boiling under terrestrial and microgravity conditions",
        "volume": "51",
        "author": "Souza",
        "year": "2013",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0018",
        "doi-asserted-by": "crossref",
        "first-page": "50",
        "DOI": "10.1016/j.ijmultiphaseflow.2013.11.011",
        "article-title": "Flow boiling in tube under normal gravity and microgravity conditions",
        "volume": "60",
        "author": "Narcy",
        "year": "2014",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "issue": "6",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0019",
        "doi-asserted-by": "crossref",
        "first-page": "793",
        "DOI": "10.1007/s12217-018-9629-2",
        "article-title": "Experimental study of subcooled flow boiling heat transfer on a smooth surface in short-term microgravity",
        "volume": "30",
        "author": "Zhang",
        "year": "2018",
        "journal-title": "Microgravity Sci. Tec."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0020",
        "doi-asserted-by": "crossref",
        "first-page": "362",
        "DOI": "10.1016/j.actaastro.2017.11.011",
        "article-title": "Experimental study on pool boiling of distilled water and HFE7500 fluid under microgravity",
        "volume": "143",
        "author": "Yang",
        "year": "2018",
        "journal-title": "Acta Astronaut"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0021",
        "doi-asserted-by": "crossref",
        "first-page": "700",
        "DOI": "10.1016/j.ijheatmasstransfer.2018.09.011",
        "article-title": "Gravity effects on subcooled flow boiling heat transfer",
        "volume": "128",
        "author": "Lebon",
        "year": "2019",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0022",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.119614",
        "article-title": "Convective boiling heat transfer under microgravity and hypergravity conditions",
        "volume": "153",
        "author": "Iceri",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0023",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijmultiphaseflow.2019.103161",
        "article-title": "A method for approximating the CHF of subcooled flow boiling in microgravity by ground tests",
        "volume": "122",
        "author": "Liu",
        "year": "2020",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0024",
        "doi-asserted-by": "crossref",
        "first-page": "469",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.09.017",
        "article-title": "Review of flow boiling and critical heat flux in microgravity",
        "volume": "80",
        "author": "Konishi",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0025",
        "series-title": "Proc. 3rd European Therm. Conf., Heidelberg, Germany",
        "first-page": "81",
        "article-title": "Pool boiling in microgravity: assessed results and open issues",
        "author": "Di Marco",
        "year": "2000"
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0026",
        "doi-asserted-by": "crossref",
        "DOI": "10.1115/1.4006846",
        "article-title": "Pool boiling heat transfer on the International Space Station: experimental results and model verification",
        "volume": "134",
        "author": "Raj",
        "year": "2012",
        "journal-title": "J. Heat Transfer"
      },
      {
        "issue": "11",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0027",
        "doi-asserted-by": "crossref",
        "first-page": "691",
        "DOI": "10.1016/S0094-5765(02)00003-6",
        "article-title": "The international space station as a microgravity research platform",
        "volume": "50",
        "author": "Penley",
        "year": "2002",
        "journal-title": "Acta Astronaut"
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0028",
        "doi-asserted-by": "crossref",
        "first-page": "216",
        "DOI": "10.2514/2.6225",
        "article-title": "Pool boiling curve in microgravity",
        "volume": "11",
        "author": "Lee",
        "year": "1997",
        "journal-title": "J. Thermophys. Heat Transfer"
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0029",
        "doi-asserted-by": "crossref",
        "first-page": "81",
        "DOI": "10.1007/s12217-008-9010-y",
        "article-title": "Bubble dynamics in nucleate pool boiling on thin wires in microgravity",
        "volume": "20",
        "author": "Zhao",
        "year": "2008",
        "journal-title": "Microgravity Sci. Tec."
      },
      {
        "issue": "S1",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0030",
        "doi-asserted-by": "crossref",
        "first-page": "175",
        "DOI": "10.1007/s12217-009-9151-7",
        "article-title": "Bubble behavior and heat transfer in quasi-steady pool boiling in microgravity",
        "volume": "21",
        "author": "Zhao",
        "year": "2009",
        "journal-title": "Microgravity Sci. Tec."
      },
      {
        "issue": "5",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0031",
        "doi-asserted-by": "crossref",
        "first-page": "307",
        "DOI": "10.1007/s12217-012-9315-8",
        "article-title": "Nucleate pool boiling experiments (NPBX) on the International Space Station",
        "volume": "24",
        "author": "Dhir",
        "year": "2012",
        "journal-title": "Microgravity Sci. Tec."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0032",
        "article-title": "Development of boiling and two-phase flow experiments on board ISS (research objectives and concept of experimental setup)",
        "volume": "33",
        "author": "Ohta",
        "year": "2016",
        "journal-title": "Int. J. Microgravity Sci. Appl."
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0033",
        "doi-asserted-by": "crossref",
        "first-page": "28",
        "DOI": "10.1007/s12217-021-09869-5",
        "article-title": "Heat loss analysis of flow boiling experiments onboard international space station with unclear thermal environmental conditions (1st report: subcooled liquid flow conditions at test section inlet)",
        "volume": "33",
        "author": "Inoue",
        "year": "2021",
        "journal-title": "Microgravity Sci. Tec."
      },
      {
        "issue": "5",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0034",
        "doi-asserted-by": "crossref",
        "first-page": "57",
        "DOI": "10.1007/s12217-021-09902-7",
        "article-title": "Heat loss analysis of flow boiling experiments onboard international space station with unclear thermal environmental conditions (2nd report: liquid-vapor two-phase flow conditions at test section inlet)",
        "volume": "33",
        "author": "Inoue",
        "year": "2021",
        "journal-title": "Microgravity Sci. Tec."
      },
      {
        "issue": "9",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0035",
        "doi-asserted-by": "crossref",
        "first-page": "1641",
        "DOI": "10.1016/0017-9310(84)90276-X",
        "article-title": "An improved version of the generalized correlation of critical heat flux for the forced convective boiling in uniformly heated vertical tubes",
        "volume": "27",
        "author": "Katto",
        "year": "1984",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0036",
        "doi-asserted-by": "crossref",
        "first-page": "326",
        "DOI": "10.1016/0142-727X(87)90069-5",
        "article-title": "Improved general correlation for critical heat flux during upflow in uniformly heated vertical tubes",
        "volume": "8",
        "author": "Shah",
        "year": "1987",
        "journal-title": "Int. J. Fluid Fl."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0037",
        "series-title": "Proc. Int. Heat Transfer Conf. 3, Begellhouse",
        "first-page": "1",
        "article-title": "Some applications of the asymptotic theory of the turbulent boundary layer",
        "author": "Kutateladze",
        "year": "1966"
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0038",
        "doi-asserted-by": "crossref",
        "first-page": "1463",
        "DOI": "10.1016/S0017-9310(83)80047-7",
        "article-title": "Prediction of critical heat flux in flow boiling at low qualities",
        "volume": "26",
        "author": "Weisman",
        "year": "1983",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "6",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0039",
        "doi-asserted-by": "crossref",
        "first-page": "711",
        "DOI": "10.1016/0301-9322(88)90070-5",
        "article-title": "A mechanistic critical heat flux model for subcooled flow boiling based on local bulk flow conditions",
        "volume": "14",
        "author": "Lee",
        "year": "1988",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0040",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.123998",
        "article-title": "Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station",
        "volume": "207",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0041",
        "article-title": "Effects of heating configuration and operating parameters on heat transfer and interfacial physics of microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0042",
        "doi-asserted-by": "crossref",
        "first-page": "1165",
        "DOI": "10.1016/j.apenergy.2017.08.037",
        "article-title": "A review on efficient thermal management of air- and liquid-cooled data centers: from chip to the cooling system",
        "volume": "205",
        "author": "Habibi Khalaj",
        "year": "2017",
        "journal-title": "Appl. Energy"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0043",
        "doi-asserted-by": "crossref",
        "first-page": "94",
        "DOI": "10.2514/1.22537",
        "article-title": "Chemical characterization and thermal stressing studies of perfluorohexane fluids for space-based applications",
        "volume": "44",
        "author": "Arnold",
        "year": "2007",
        "journal-title": "J. Spacecraft Rockets"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0044",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123394",
        "article-title": "Effects of flow loop compressible volume position on system instabilities during flow boiling in micro-channel heat sinks",
        "volume": "198",
        "author": "Lee",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0045",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2021.122237",
        "article-title": "Experimental and computational investigation of flow boiling in microgravity",
        "volume": "183",
        "author": "Lee",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0046",
        "unstructured": "E.W. Lemmon, I.H. Bell, M.L. Huber, M.O. McLinden, NIST standard reference database 23: reference fluid thermodynamic and transport properties-REFPROP, Version 10, NIST, Gaithersburg, MD, USA, 2018."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0047",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.122603",
        "article-title": "Experimental heat transfer results and flow visualization of vertical upflow boiling in Earth gravity with subcooled inlet conditions – In preparation for experiments onboard the International Space Station",
        "volume": "188",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0048",
        "doi-asserted-by": "crossref",
        "first-page": "131",
        "DOI": "10.1016/j.ijheatmasstransfer.2013.07.082",
        "article-title": "Investigation of localized dryout versus CHF in saturated flow boiling",
        "volume": "67",
        "author": "Konishi",
        "year": "2013",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0049",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2021.122241",
        "article-title": "Experimental results and interfacial lift-off model predictions of critical heat flux for flow boiling with subcooled inlet conditions – In preparation for experiments onboard the International Space Station",
        "volume": "183",
        "author": "Darges",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0050",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123291",
        "article-title": "Assessment and development of flow boiling critical heat flux correlations for partially heated rectangular channels in different gravitational environments",
        "volume": "196",
        "author": "Darges",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0051",
        "doi-asserted-by": "crossref",
        "first-page": "351",
        "DOI": "10.1016/S0301-9322(99)00023-3",
        "article-title": "Flow boiling critical heat flux of FC-72 from flush-mounted and protruded simulated chips in a vertical rectangular channel",
        "volume": "26",
        "author": "Tso",
        "year": "2000",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0052",
        "doi-asserted-by": "crossref",
        "first-page": "237",
        "DOI": "10.1016/0017-9310(94)90096-5",
        "article-title": "Assessment of correlations and models for the prediction of CHF in water subcooled flow boiling",
        "volume": "37",
        "author": "Celata",
        "year": "1994",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "1–2",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0053",
        "doi-asserted-by": "crossref",
        "first-page": "42",
        "DOI": "10.1016/j.ijheatmasstransfer.2004.07.052",
        "article-title": "A correlation to evaluate critical heat flux in small diameter tubes under subcooled conditions of the coolant",
        "volume": "49",
        "author": "Sarma",
        "year": "2006",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "25–26",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0054",
        "doi-asserted-by": "crossref",
        "first-page": "7873",
        "DOI": "10.1016/j.ijheatmasstransfer.2012.08.017",
        "article-title": "Saturated flow boiling heat transfer and critical heat flux in small horizontal flattened tubes",
        "volume": "55",
        "author": "Tibiriçá",
        "year": "2012",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "5–6",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0055",
        "doi-asserted-by": "crossref",
        "first-page": "1058",
        "DOI": "10.1016/j.ijheatmasstransfer.2005.09.004",
        "article-title": "Correlation of critical heat flux for flow boiling of water in mini-channels",
        "volume": "49",
        "author": "Zhang",
        "year": "2006",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0056",
        "doi-asserted-by": "crossref",
        "first-page": "2527",
        "DOI": "10.1016/S0017-9310(05)80191-7",
        "article-title": "CHF mechanism in flow boiling from a short heated wall—II. Theoretical CHF model",
        "volume": "36",
        "author": "Galloway",
        "year": "1993",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "19–20",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0057",
        "doi-asserted-by": "crossref",
        "first-page": "4039",
        "DOI": "10.1016/j.ijheatmasstransfer.2007.01.029",
        "article-title": "CHF model for subcooled flow boiling in Earth gravity and microgravity",
        "volume": "50",
        "author": "Zhang",
        "year": "2007",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0058",
        "doi-asserted-by": "crossref",
        "first-page": "1849",
        "DOI": "10.1016/S0017-9310(98)00275-0",
        "article-title": "Critical heat flux in a long, rectangular channel subjected to one-sided heating—II. Analysis of critical heat flux data",
        "volume": "42",
        "author": "Sturgis",
        "year": "1999",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0059",
        "series-title": "Hydrodynamics",
        "author": "Lamb",
        "year": "1945"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0060",
        "series-title": "Theoretical Hydrodynamics",
        "author": "Milne-Thompson",
        "year": "1960"
      },
      {
        "issue": "22",
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0061",
        "doi-asserted-by": "crossref",
        "first-page": "4463",
        "DOI": "10.1016/S0017-9310(02)00152-7",
        "article-title": "Experimental and theoretical study of orientation effects on flow boiling CHF",
        "volume": "45",
        "author": "Zhang",
        "year": "2002",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2023.124296_bib0062",
        "series-title": "Handbook of Single-Phase Convective Heat Transfer",
        "article-title": "Turbulent and transition flow convective heat transfer in ducts",
        "author": "Bhatti",
        "year": "1987"
      }
    ],
    "container-title": [
      "International Journal of Heat and Mass Transfer"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0017931023004489?httpAccept=text/xml",
        "content-type": "text/xml",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0017931023004489?httpAccept=text/plain",
        "content-type": "text/plain",
        "content-version": "vor",
        "intended-application": "text-mining"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2025,
          11,
          3
        ]
      ],
      "date-time": "2025-11-03T12:27:05Z",
      "timestamp": 1762172825000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://linkinghub.elsevier.com/retrieve/pii/S0017931023004489"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2023,
          10
        ]
      ]
    },
    "references-count": 62,
    "alternative-id": [
      "S0017931023004489"
    ],
    "URL": "https://doi.org/10.1016/j.ijheatmasstransfer.2023.124296",
    "relation": {},
    "ISSN": [
      "0017-9310"
    ],
    "issn-type": [
      {
        "value": "0017-9310",
        "type": "print"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2023,
          10
        ]
      ]
    },
    "assertion": [
      {
        "value": "Elsevier",
        "name": "publisher",
        "label": "This article is maintained by"
      },
      {
        "value": "Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station",
        "name": "articletitle",
        "label": "Article Title"
      },
      {
        "value": "International Journal of Heat and Mass Transfer",
        "name": "journaltitle",
        "label": "Journal Title"
      },
      {
        "value": "https://doi.org/10.1016/j.ijheatmasstransfer.2023.124296",
        "name": "articlelink",
        "label": "CrossRef DOI link to publisher maintained version"
      },
      {
        "value": "article",
        "name": "content_type",
        "label": "Content Type"
      },
      {
        "value": "© 2023 Elsevier Ltd. All rights reserved.",
        "name": "copyright",
        "label": "Copyright"
      }
    ],
    "article-number": "124296"
  },
  "10.1115/1.4071502": {
    "indexed": {
      "date-parts": [
        [
          2026,
          7,
          30
        ]
      ],
      "date-time": "2026-07-30T09:35:25Z",
      "timestamp": 1785404125737,
      "version": "3.56.0"
    },
    "reference-count": 132,
    "publisher": "ASME International",
    "issue": "11",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2026,
              6,
              10
            ]
          ],
          "date-time": "2026-06-10T00:00:00Z",
          "timestamp": 1781049600000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "https://www.asme.org/publications-submissions/publishing-information/legal-policies"
      }
    ],
    "content-domain": {
      "domain": [
        "asmedigitalcollection.asme.org"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [],
    "published-print": {
      "date-parts": [
        [
          2026,
          11,
          1
        ]
      ]
    },
    "abstract": "<jats:title>Abstract</jats:title>\n                  <jats:p>This study aims to develop a highly accurate prediction method for heat transfer characteristics across the entire range from low quality to the postdryout region, without dependence on refrigerant properties, flow conditions, gravity orientation, and gravity environment. The proposed novel machine learning approach was combined with experimental investigations. A new experimental facility was developed to measure the boiling heat transfer coefficient of the hydrofluoroolefin (HFO) refrigerant R1233zd(E) in upward flow from low quality to the postdryout region. Experiments were conducted under heat flux conditions of 3–9 kW m−2 and mass flux conditions of 30–90 kg m−2 s−1, providing new data in parameter ranges insufficiently reported in previous studies. The experimental results deviated from the trends predicted by existing correlations, and the effects of heat flux and mass flux on the onset of dryout were clarified. A comprehensive database was constructed by combining 1433 points obtained in this study with literature data, yielding 3289 points for upward flow. Additional databases were compiled: 467 points for downward flow and 222 points for microgravity. Although machine learning models typically require large datasets, their prediction accuracy deteriorates when the available data are limited. To address this issue, the proposed method performs pretraining using horizontal-flow data, which are closely related to the heat transfer characteristics of vertical upward/downward and microgravity flows, followed by fine-tuning with the target datasets. The resulting model accurately predicts heat transfer coefficients from low quality through the postdryout region without dependence on refrigerant properties, flow conditions, gravity orientation, and gravity environment.</jats:p>",
    "DOI": "10.1115/1.4071502",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2026,
          3,
          25
        ]
      ],
      "date-time": "2026-03-25T15:18:40Z",
      "timestamp": 1774451920000
    },
    "update-policy": "https://doi.org/10.1115/crossmarkpolicy-asme",
    "source": "Crossref",
    "is-referenced-by-count": 0,
    "title": [
      "Machine-Learning and Experimental Study on Predicting the Heat Transfer Coefficient in Vertical and Microgravity Flow Boiling Using Horizontal Flow Data"
    ],
    "prefix": "10.1115",
    "volume": "18",
    "author": [
      {
        "given": "Tomihiro",
        "family": "Kinjo",
        "sequence": "first",
        "affiliation": [
          {
            "id": [
              {
                "id": "https://ror.org/059yhyy33",
                "id-type": "ROR",
                "asserted-by": "publisher"
              }
            ],
            "name": "Japan Aerospace Exploration Agency (JAXA) Research Unit II, Research and Development Directorate, , 3-1-1 Yoshinodai,   , ; Department of Mechanical and Intelligent Systems Engineering, , 1-5-1 Chofugaoka, ,   ,",
            "place": [
              "Sagamihara Kanagawa Chofu, Tokyo, Japan Japan, 252-5210 182-8585"
            ]
          },
          {
            "name": "The University of Electro-Communications Research Unit II, Research and Development Directorate, , 3-1-1 Yoshinodai,   , ; Department of Mechanical and Intelligent Systems Engineering, , 1-5-1 Chofugaoka, ,   ,",
            "place": [
              "Sagamihara Kanagawa Chofu, Tokyo, Japan Japan, 252-5210 182-8585"
            ]
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Takeshi",
        "family": "Mochizuki",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "The University of Electro-Communications Department of Mechanical and Intelligent Systems Engineering, , 1-5-1 Chofugaoka, ,   ,",
            "place": [
              "Chofu, Tokyo, Japan, 182-8585"
            ]
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Hayato",
        "family": "Nakano",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "The University of Electro-Communications Department of Mechanical and Intelligent Systems Engineering, , 1-5-1 Chofugaoka, ,   ,",
            "place": [
              "Chofu, Tokyo, Japan, 182-8585"
            ]
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Koji",
        "family": "Enoki",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "The University of Electro-Communications Department of Mechanical and Intelligent Systems Engineering, , 1-5-1 Chofugaoka, ,   ,",
            "place": [
              "Chofu, Tokyo, Japan, 182-8585"
            ]
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Yuichi",
        "family": "Sei",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "The University of Electro-Communications Department of Informatics, , 1-5-1 Chofugaoka, ,   ,",
            "place": [
              "Chofu, Tokyo, Japan, 182-8585"
            ]
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "33",
    "published-online": {
      "date-parts": [
        [
          2026,
          6,
          10
        ]
      ]
    },
    "reference": [
      {
        "key": "2026061015245344800_CIT0001",
        "article-title": "A Heat Pump for Space Applications",
        "author": "Gerner",
        "year": "2015"
      },
      {
        "key": "2026061015245344800_CIT0002",
        "article-title": "Development of a Gravity-Insensitive Heat Pump for Lunar Applications",
        "author": "Gregory",
        "year": "2006"
      },
      {
        "issue": "3",
        "key": "2026061015245344800_CIT0003",
        "doi-asserted-by": "publisher",
        "first-page": "322",
        "DOI": "10.1021/i260019a023",
        "article-title": "Correlation for Boiling Heat Transfer to Saturated Fluids in Convective Flow",
        "volume": "5",
        "author": "Chen",
        "year": "1966",
        "journal-title": "Ind. Eng. Chem. Process. Des. Dev."
      },
      {
        "issue": "1",
        "key": "2026061015245344800_CIT0004",
        "first-page": "185",
        "article-title": "Chart Correlation for Saturated Boiling Heat Transfer: Equations and Further Study",
        "volume": "88",
        "author": "Shah",
        "year": "1982",
        "journal-title": "ASHRAE Trans."
      },
      {
        "issue": "3",
        "key": "2026061015245344800_CIT0005",
        "doi-asserted-by": "publisher",
        "first-page": "351",
        "DOI": "10.1016/0017-9310(86)90205-X",
        "article-title": "A General Correlation for Flow Boiling in Tubes and Annuli",
        "volume": "29",
        "author": "Gungor",
        "year": "1986",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "1",
        "key": "2026061015245344800_CIT0006",
        "doi-asserted-by": "publisher",
        "first-page": "219",
        "DOI": "10.1115/1.2910348",
        "article-title": "A General Correlation for Saturated Two-Phase Flow Boiling Heat Transfer Inside Horizontal and Vertical Tubes",
        "volume": "112",
        "author": "Kandlikar",
        "year": "1990",
        "journal-title": "ASME J. Heat Transfer"
      },
      {
        "issue": "11",
        "key": "2026061015245344800_CIT0007",
        "doi-asserted-by": "publisher",
        "first-page": "2759",
        "DOI": "10.1016/0017-9310(91)90234-6",
        "article-title": "A General Correlation for Saturated and Subcooled Flow Boiling in Tubes and Annuli, Based on a Nucleate Pool Boiling Equation",
        "volume": "34",
        "author": "Liu",
        "year": "1991",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "26",
        "key": "2026061015245344800_CIT0008",
        "doi-asserted-by": "publisher",
        "first-page": "5749",
        "DOI": "10.1016/j.ijheatmasstransfer.2004.07.034",
        "article-title": "Correlation for Flow Boiling Heat Transfer in Mini-Channels",
        "volume": "47",
        "author": "Zhang",
        "year": "2004",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "7–8",
        "key": "2026061015245344800_CIT0009",
        "doi-asserted-by": "publisher",
        "first-page": "2110",
        "DOI": "10.1016/j.ijheatmasstransfer.2008.10.022",
        "article-title": "A Composite Heat Transfer Correlation for Saturated Flow Boiling in Small Channels",
        "volume": "52",
        "author": "Bertsch",
        "year": "2009",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "23–24",
        "key": "2026061015245344800_CIT0010",
        "doi-asserted-by": "publisher",
        "first-page": "5323",
        "DOI": "10.1016/j.ijheatmasstransfer.2009.06.041",
        "article-title": "An Evaluation of Prediction Methods for Saturated Flow Boiling Heat Transfer in Mini-Channels",
        "volume": "52",
        "author": "Sun",
        "year": "2009",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "9–10",
        "key": "2026061015245344800_CIT0011",
        "doi-asserted-by": "publisher",
        "first-page": "1778",
        "DOI": "10.1016/j.ijheatmasstransfer.2010.01.012",
        "article-title": "A General Correlation for Evaporative Heat Transfer in Micro/Mini-channels",
        "volume": "53",
        "author": "Li",
        "year": "2010",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0012",
        "doi-asserted-by": "publisher",
        "first-page": "1239",
        "DOI": "10.1016/j.ijheatmasstransfer.2013.04.014",
        "article-title": "Universal Approach to Predicting Saturated Flow Boiling Heat Transfer in Mini/Micro-Channels—Part II. Two-Phase Heat Transfer Coefficient",
        "volume": "64",
        "author": "Kim",
        "year": "2013",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0013",
        "doi-asserted-by": "publisher",
        "first-page": "972",
        "DOI": "10.1016/j.ijheatmasstransfer.2016.10.125",
        "article-title": "A General Correlation for Saturated Flow Boiling Heat Transfer in Channels of Various Sizes and Flow Directions",
        "volume": "107",
        "author": "Fang",
        "year": "2017",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0014",
        "doi-asserted-by": "publisher",
        "first-page": "660",
        "DOI": "10.1016/j.energy.2016.03.034",
        "article-title": "Experimental Study of an ORC (Organic Rankine Cycle) and Analysis of R1233zd-E as a Drop-in Replacement for R245fa for Low Temperature Heat Utilization",
        "volume": "103",
        "author": "Eyerer",
        "year": "2016",
        "journal-title": "Energy"
      },
      {
        "key": "2026061015245344800_CIT0015",
        "doi-asserted-by": "publisher",
        "first-page": "954",
        "DOI": "10.1016/j.applthermaleng.2016.01.011",
        "article-title": "Experimental Evaluation of HCFO-1233zd-E as HFC-245fa Replacement in an Organic Rankine Cycle System for Low Temperature Heat Sources",
        "volume": "98",
        "author": "Mollés",
        "year": "2016",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "2026061015245344800_CIT0016",
        "doi-asserted-by": "publisher",
        "first-page": "1172",
        "DOI": "10.1016/j.energy.2018.07.146",
        "article-title": "A Theoretical Study on the Performance of a Scroll Expander in an Organic Rankine Cycle With Hydrofluoroolefins (HFOs) in Place of R245fa",
        "volume": "161",
        "author": "Giuffrida",
        "year": "2018",
        "journal-title": "Energy"
      },
      {
        "key": "2026061015245344800_CIT0017",
        "article-title": "Heat Transfer Performance of Low-GWP Refrigerants in a Small-Scale Binary-Cycle System",
        "author": "Matsushita",
        "year": "2017"
      },
      {
        "key": "2026061015245344800_CIT0018",
        "doi-asserted-by": "publisher",
        "first-page": "107100",
        "DOI": "10.1016/j.ijthermalsci.2021.107100",
        "article-title": "An Empirical Investigation on Flow Pattern, Heat Transfer, and Pressure Drop During Flow Boiling of R1234yf in an Inclined Plain Tube",
        "volume": "170",
        "author": "Zakaria",
        "year": "2021",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0019",
        "doi-asserted-by": "publisher",
        "first-page": "126598",
        "DOI": "10.1016/j.ijheatmasstransfer.2024.126598",
        "article-title": "Heat Transfer Characteristics of Downward Saturated Boiling Flow in Vertical Round Pipes",
        "volume": "239",
        "author": "Wada",
        "year": "2025",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0020",
        "doi-asserted-by": "publisher",
        "first-page": "1211114",
        "DOI": "10.1016/j.ijheatmasstransfer.2021.121114",
        "article-title": "Dryout Characteristics of Low-GWP Working Fluids at Low Mass and Heat Flux in a Vertical 4 mm Diameter Tube",
        "volume": "172",
        "author": "Zhao",
        "year": "2021",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0021",
        "doi-asserted-by": "publisher",
        "first-page": "120332",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.120332",
        "article-title": "Flow Boiling Heat Transfer of Low-GWP Working Fluids at Low Mass and Heat Fluxes in a 4 mm Diameter Tube",
        "volume": "162",
        "author": "Zhao",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "4",
        "key": "2026061015245344800_CIT0022",
        "first-page": "371",
        "article-title": "Boiling Heat Transfer and Pressure Drop of a Refrigerant Flowing Vertically Downward in a Small Diameter Tube",
        "volume": "24",
        "author": "Miyata",
        "year": "2007",
        "journal-title": "Trans. JSRAE"
      },
      {
        "issue": "859",
        "key": "2026061015245344800_CIT0023",
        "doi-asserted-by": "publisher",
        "first-page": "1700380",
        "DOI": "10.1299/transjsme.17-00380",
        "article-title": "Prediction Models of Critical Heat Flux for Vertical Downward Flow",
        "volume": "84",
        "author": "Kawazoe",
        "year": "2018",
        "journal-title": "Jpn Soc. Mech. Eng."
      },
      {
        "key": "2026061015245344800_CIT0024",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1016/S0065-2717(03)37001-7",
        "article-title": "Microgravity Heat Transfer in Flow Boiling",
        "volume": "37",
        "author": "Ohta",
        "year": "2003",
        "journal-title": "Adv. Heat Transfer"
      },
      {
        "issue": "5",
        "key": "2026061015245344800_CIT0025",
        "doi-asserted-by": "publisher",
        "first-page": "479",
        "DOI": "10.3811/jjmf.25.479",
        "article-title": "Thermal Hydraulic Characteristics in a Two-Phase Flow Loop Driven by Mechanical Pump Under Microgravity",
        "volume": "25",
        "author": "Baba",
        "year": "2012",
        "journal-title": "Jpn Soc. Multiphase Flow"
      },
      {
        "issue": "3",
        "key": "2026061015245344800_CIT0026",
        "doi-asserted-by": "publisher",
        "first-page": "203",
        "DOI": "10.1007/s12217-012-9298-5",
        "article-title": "Gravity Influence on Heat Transfer Rate in Flow Boiling",
        "volume": "24",
        "author": "Baltis",
        "year": "2012",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "issue": "1",
        "key": "2026061015245344800_CIT0027",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1615/InterfacPhenomHeatTransfer.2015012413",
        "article-title": "Two-Phase Pipe Flow in Microgravity With and Without Phase Change: Recent Progress and Future Prospects",
        "volume": "3",
        "author": "Narcy",
        "year": "2015",
        "journal-title": "Interfacial Phenom. Heat Transfer"
      },
      {
        "key": "2026061015245344800_CIT0028",
        "doi-asserted-by": "publisher",
        "first-page": "50",
        "DOI": "10.1016/j.ijmultiphaseflow.2013.11.011",
        "article-title": "Flow Boiling in Tube Under Normal Gravity and Microgravity Conditions",
        "volume": "60",
        "author": "Narcy",
        "year": "2014",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "key": "2026061015245344800_CIT0029",
        "doi-asserted-by": "publisher",
        "first-page": "104991",
        "DOI": "10.1016/j.ijmultiphaseflow.2024.104991",
        "article-title": "Experimental Investigation and Modelling of Hydrodynamics and Heat Transfer in Flow Boiling in Normal and Microgravity Conditions",
        "volume": "181",
        "author": "Ayegba",
        "year": "2024",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "issue": "4",
        "key": "2026061015245344800_CIT0030",
        "doi-asserted-by": "publisher",
        "first-page": "040801",
        "DOI": "10.1115/1.4064597",
        "article-title": "Machine Learning for Modeling Oscillating Heat Pipes: A Review",
        "volume": "16",
        "author": "Ninez",
        "year": "2024",
        "journal-title": "ASME J. Therm. Sci. Eng. Appl."
      },
      {
        "issue": "4",
        "key": "2026061015245344800_CIT0031",
        "doi-asserted-by": "publisher",
        "first-page": "041002",
        "DOI": "10.1115/1.4067728",
        "article-title": "Investigation of Thermal Characteristics of Turbulent Non-premixed Flames in a Conical Bluff Body Using Ridge and Support Vector Regressor Algorithms",
        "volume": "17",
        "author": "Qurdros",
        "year": "2025",
        "journal-title": "ASME J. Therm. Sci. Eng. Appl."
      },
      {
        "key": "2026061015245344800_CIT0032",
        "doi-asserted-by": "publisher",
        "DOI": "10.48550/arXiv.2312.08361",
        "article-title": "Distributed Inference and Fine-Tuning of Large Language Models Over the Internet",
        "author": "Borzunov",
        "year": "2023"
      },
      {
        "key": "2026061015245344800_CIT0033",
        "doi-asserted-by": "publisher",
        "first-page": "119211",
        "DOI": "10.1016/j.ijheatmasstransfer.2019.119211",
        "article-title": "An Artificial Neural Network Model to Predict Mini/Microchannels Saturated Flow Boiling Heat Transfer Coefficient Based on Universal Consolidated Data",
        "volume": "149",
        "author": "Qiu",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0034",
        "doi-asserted-by": "publisher",
        "first-page": "125020",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.125020",
        "article-title": "Transfer Learning Model to Predict Flow Boiling Heat Transfer Coefficient in Mini Channels With Micro Pin Fins",
        "volume": "220",
        "author": "Zhu",
        "year": "2024",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0035",
        "doi-asserted-by": "publisher",
        "first-page": "124137",
        "DOI": "10.1016/j.applthermaleng.2024.124137",
        "article-title": "Gaussian Process Regression to Predict Dryout Incipience Quality of Saturated Flow Boiling in Mini/Micro-channels",
        "volume": "256",
        "author": "Afzal",
        "year": "2024",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "issue": "2",
        "key": "2026061015245344800_CIT0036",
        "doi-asserted-by": "publisher",
        "first-page": "43",
        "DOI": "10.1615/MultScienTechn.2022039089",
        "article-title": "Prediction of Boiling Heat Transfer Coefficients for Mini-Channels",
        "volume": "34",
        "author": "Sei",
        "year": "2020",
        "journal-title": "Multiphase Sci. Technol."
      },
      {
        "issue": "15",
        "key": "2026061015245344800_CIT0037",
        "doi-asserted-by": "publisher",
        "first-page": "6777",
        "DOI": "10.3390/app14156777",
        "article-title": "Prediction of Boiling Heat Transfer Coefficient for Micro-Fin Using Mini-channel",
        "volume": "14",
        "author": "Kinjo",
        "year": "2024",
        "journal-title": "Appl. Sci."
      },
      {
        "issue": "1",
        "key": "2026061015245344800_CIT0038",
        "doi-asserted-by": "publisher",
        "first-page": "78",
        "DOI": "10.1115/1.3450009",
        "article-title": "Correlations for Laminar Forced Convection in Flow Over an Isothermal Flat Plate and in Developing and Fully Developed Flow in an Isothermal Tube",
        "volume": "95",
        "author": "Churchill",
        "year": "1973",
        "journal-title": "ASME J. Heat Transfer"
      },
      {
        "key": "2026061015245344800_CIT0039",
        "doi-asserted-by": "publisher",
        "DOI": "10.48550/arXiv.1412.6980",
        "article-title": "Adam: A Method for Stochastic Optimization",
        "author": "Kingma",
        "year": "2015"
      },
      {
        "key": "2026061015245344800_CIT0040",
        "first-page": "1939",
        "article-title": "A Unifying View of Sparse Approximate Gaussian Process Regression",
        "volume": "6",
        "author": "Quinonero-Candela",
        "year": "2005",
        "journal-title": "J. Mach. Learn Res."
      },
      {
        "key": "2026061015245344800_CIT0041",
        "doi-asserted-by": "publisher",
        "first-page": "243",
        "DOI": "10.1016/j.inffus.2021.05.008",
        "article-title": "A Review of Uncertainty Quantification in Deep Learning: Techniques, Applications and Challenges",
        "volume": "76",
        "author": "Abdar",
        "year": "2021",
        "journal-title": "Inf. Fusion"
      },
      {
        "key": "2026061015245344800_CIT0042",
        "first-page": "331",
        "article-title": "Notes on the Use of Propagation of Error Formulas",
        "volume": "70C",
        "author": "Ku",
        "year": "1966",
        "journal-title": "J. Res. Natl Bureau Stand."
      },
      {
        "issue": "6",
        "key": "2026061015245344800_CIT0043",
        "doi-asserted-by": "publisher",
        "first-page": "872",
        "DOI": "10.1016/j.ijrefrig.2005.01.008",
        "article-title": "Flow-Boiling of R22, R134a, R507, R404A and R410A Inside a Smooth Horizontal Tube",
        "volume": "28",
        "author": "Greco",
        "year": "2005",
        "journal-title": "Int. J. Refrig."
      },
      {
        "issue": "3–4",
        "key": "2026061015245344800_CIT0044",
        "doi-asserted-by": "publisher",
        "first-page": "896",
        "DOI": "10.1016/j.ijheatmasstransfer.2007.11.002",
        "article-title": "Convective Boiling of Pure and Mixed Refrigerants: An Experimental Study of the Major Parameters Affecting Heat Transfer",
        "volume": "51",
        "author": "Greco",
        "year": "2000",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "2",
        "key": "2026061015245344800_CIT0045",
        "doi-asserted-by": "publisher",
        "first-page": "141",
        "DOI": "10.1016/S0140-7007(99)00037-7",
        "article-title": "Condensation Heat Transfer and Flow Pattern Inside a Herringbone-Type Micro-Fin Tube",
        "volume": "23",
        "author": "Miyara",
        "year": "2000",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0046",
        "doi-asserted-by": "publisher",
        "first-page": "125624",
        "DOI": "10.1016/j.ijheatmasstransfer.2024.125624",
        "article-title": "Heat Transfer Characteristics of Horizontal Flow Boiling With Uniform and Non-Uniform Circumferential Heat Flux",
        "volume": "228",
        "author": "Araujo",
        "year": "2024",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "14–15",
        "key": "2026061015245344800_CIT0047",
        "doi-asserted-by": "publisher",
        "first-page": "2189",
        "DOI": "10.1016/j.applthermaleng.2004.02.006",
        "article-title": "Evaporation of Refrigerants in a Smooth Horizontal Tube: Prediction of R22 and R507 Heat Transfer Coefficients and Pressure Drop",
        "volume": "24",
        "author": "Greco",
        "year": "2004",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "2026061015245344800_CIT0048",
        "doi-asserted-by": "publisher",
        "first-page": "21",
        "DOI": "10.1016/j.icheatmasstransfer.2018.03.006",
        "article-title": "Investigation of Boiling Heat Transfer Characteristics of R134a Flowing in Smooth and Microfin Tubes",
        "volume": "93",
        "author": "Celen",
        "year": "2018",
        "journal-title": "Int. Commun. Heat Mass Transfer"
      },
      {
        "issue": "17–18",
        "key": "2026061015245344800_CIT0049",
        "doi-asserted-by": "publisher",
        "first-page": "3814",
        "DOI": "10.1016/j.applthermaleng.2011.07.026",
        "article-title": "Experimental Study on Flow Boiling of R134a and R410A in a Horizontal Microfin Tube at High Saturation Temperatures",
        "volume": "31",
        "author": "Padovan",
        "year": "2011",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "2026061015245344800_CIT0050",
        "doi-asserted-by": "publisher",
        "first-page": "344",
        "DOI": "10.1016/j.expthermflusci.2014.05.020",
        "article-title": "Heat Transfer Characteristics and Flow Pattern During Two-Phase Flow Boiling of R134a and R407C in a Horizontal Smooth Tube",
        "volume": "57",
        "author": "Kundu",
        "year": "2014",
        "journal-title": "Exp. Therm. Fluid. Sci."
      },
      {
        "issue": "19",
        "key": "2026061015245344800_CIT0051",
        "doi-asserted-by": "publisher",
        "first-page": "3673",
        "DOI": "10.1016/S0017-9310(03)00172-8",
        "article-title": "Subcooled Flow Boiling Heat Transfer in Narrow Passages",
        "volume": "46",
        "author": "Haynes",
        "year": "2003",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0052",
        "doi-asserted-by": "publisher",
        "first-page": "124779",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124779",
        "article-title": "Flow Boiling Heat Transfer Characteristics of Zeotropic Mixture CO2/R152a With Large Temperature Glide in a 2 mm Horizontal Tube",
        "volume": "218",
        "author": "Dai",
        "year": "2024",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "1",
        "key": "2026061015245344800_CIT0053",
        "doi-asserted-by": "publisher",
        "first-page": "166",
        "DOI": "10.1016/j.ijrefrig.2006.08.007",
        "article-title": "CO2 and R410A Flow Boiling Heat Transfer, Pressure Drop, and Flow Pattern at Low Temperatures in a Horizontal Smooth Tube",
        "volume": "30",
        "author": "Park",
        "year": "2007",
        "journal-title": "Int. J. Refrig."
      },
      {
        "issue": "4",
        "key": "2026061015245344800_CIT0054",
        "doi-asserted-by": "publisher",
        "first-page": "655",
        "DOI": "10.1016/j.ijrefrig.2010.01.003",
        "article-title": "Flow Boiling Heat Transfer of Carbon Dioxide Inside a Small-Sized Microfin Tube",
        "volume": "33",
        "author": "Dang",
        "year": "2010",
        "journal-title": "Int. J. Refrig."
      },
      {
        "issue": "6",
        "key": "2026061015245344800_CIT0055",
        "doi-asserted-by": "publisher",
        "first-page": "550",
        "DOI": "10.1016/S0142-727X(97)00017-9",
        "article-title": "Two-Phase Heat Transfer Characteristics for R-22/R-407C in a 6.5-mm Smooth Tube",
        "volume": "18",
        "author": "Wang",
        "year": "1997",
        "journal-title": "Int. J. Heat Fluid Flow"
      },
      {
        "issue": "4",
        "key": "2026061015245344800_CIT0056",
        "doi-asserted-by": "publisher",
        "first-page": "651",
        "DOI": "10.1016/j.expthermflusci.2009.01.002",
        "article-title": "Flow Boiling Heat Transfer of R134a, R236fa and R245fa in a Horizontal 1.030 mm Circular Channel",
        "volume": "33",
        "author": "Ong",
        "year": "2009",
        "journal-title": "Exp. Therm. Fluid. Sci."
      },
      {
        "issue": "25–26",
        "key": "2026061015245344800_CIT0057",
        "doi-asserted-by": "publisher",
        "first-page": "7873",
        "DOI": "10.1016/j.ijheatmasstransfer.2012.08.017",
        "article-title": "Saturated Flow Boiling Heat Transfer and Critical Heat Flux in Small Horizontal Flattened Tubes",
        "volume": "55",
        "author": "Tibirica",
        "year": "2012",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0058",
        "doi-asserted-by": "publisher",
        "first-page": "124986",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124986",
        "article-title": "An Experimental Investigation on R245fa and R1233zd(E) Flow Boiling at High Saturation Temperatures in a Horizontal Small Diameter Channel",
        "volume": "220",
        "author": "Marchetto",
        "year": "2024",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0059",
        "doi-asserted-by": "publisher",
        "first-page": "2417",
        "DOI": "10.1016/j.ijheatmasstransfer.2017.01.036",
        "article-title": "Flow Boiling Heat Transfer of R134a and Low GWP Refrigerants in a Horizontal Micro-Scale Channel",
        "volume": "108",
        "author": "Sempertegui-Tapia",
        "year": "2017",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "2",
        "key": "2026061015245344800_CIT0060",
        "doi-asserted-by": "publisher",
        "first-page": "353",
        "DOI": "10.1016/j.ijrefrig.2012.10.026",
        "article-title": "Flow Boiling of R1234yf in a 1 mm Diameter Channel",
        "volume": "36",
        "author": "Col",
        "year": "2013",
        "journal-title": "Int. J. Refrig."
      },
      {
        "issue": "2",
        "key": "2026061015245344800_CIT0061",
        "doi-asserted-by": "publisher",
        "first-page": "234",
        "DOI": "10.1016/j.expthermflusci.2009.10.035",
        "article-title": "Flow Boiling of Halogenated Refrigerants at High Saturation Temperature in a Horizontal Smooth Tube",
        "volume": "34",
        "author": "Col",
        "year": "2010",
        "journal-title": "Exp. Therm. Fluid. Sci."
      },
      {
        "key": "2026061015245344800_CIT0062",
        "doi-asserted-by": "publisher",
        "first-page": "283",
        "DOI": "10.1016/j.ijheatmasstransfer.2015.08.096",
        "article-title": "Evaporation Heat Transfer and Pressure Drop in Flattened Microfin Tubes Having Different Aspect Ratios",
        "volume": "92",
        "author": "Lee",
        "year": "2016",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "1",
        "key": "2026061015245344800_CIT0063",
        "doi-asserted-by": "publisher",
        "first-page": "81",
        "DOI": "10.1016/j.ijrefrig.2005.05.011",
        "article-title": "Convective Boiling Performance of Refrigerant R-134a in Herringbone and Microfin Copper Tubes",
        "volume": "29",
        "author": "Filho",
        "year": "2006",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0064",
        "doi-asserted-by": "publisher",
        "first-page": "1236",
        "DOI": "10.1016/j.ijheatmasstransfer.2018.06.069",
        "article-title": "Flow Boiling Heat Transfer, Dry-Out Vapor Quality and Pressure Drop of Propane (R290): Experiments and Assessment of Predictive Methods",
        "volume": "126",
        "author": "Lillo",
        "year": "2018",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0065",
        "doi-asserted-by": "publisher",
        "first-page": "547",
        "DOI": "10.1016/j.ijheatmasstransfer.2018.09.117",
        "article-title": "Flow Boiling of R1233zd(E) in a Horizontal Tube: Experiments, Assessment and Correlation for Asymmetric Annular Flow",
        "volume": "129",
        "author": "Lillo",
        "year": "2019",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0066",
        "doi-asserted-by": "publisher",
        "first-page": "143",
        "DOI": "10.1016/j.ijrefrig.2018.09.024",
        "article-title": "Flow Boiling of R32 in a Horizontal Stainless Steel Tube With 6.00 mm ID. Experiments, Assessment of Correlations and Comparison With Refrigerant R410A",
        "volume": "97",
        "author": "Lillo",
        "year": "2019",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0067",
        "doi-asserted-by": "publisher",
        "first-page": "631",
        "DOI": "10.1016/j.ijheatmasstransfer.2016.03.024",
        "article-title": "Experimental Study of Boiling Heat Transfer in Smooth/Micro-fin Tubes of Four Refrigerants",
        "volume": "98",
        "author": "Jiang",
        "year": "2016",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0068",
        "doi-asserted-by": "publisher",
        "first-page": "707",
        "DOI": "10.1016/j.applthermaleng.2017.06.080",
        "article-title": "Hydrocarbon Refrigerants HC290 (Propane) and HC1270 (Propylene) Low GWP Long-Term Substitutes for HFC404A: A Comparative Analysis in Vaporisation Inside a Small-Diameter Horizontal Smooth Tube",
        "volume": "124",
        "author": "Longo",
        "year": "2017",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "2026061015245344800_CIT0069",
        "doi-asserted-by": "publisher",
        "first-page": "336",
        "DOI": "10.1016/j.ijrefrig.2019.09.008",
        "article-title": "R1234yf and R1234ze(E) as Environmentally Friendly Replacements of R134a: Assessing Flow Boiling on an Experimental Basis",
        "volume": "108",
        "author": "Longo",
        "year": "2019",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0070",
        "doi-asserted-by": "publisher",
        "first-page": "117483",
        "DOI": "10.1016/j.applthermaleng.2021.117483",
        "article-title": "Flow Boiling of Hydrocarbons and Their Zeotropic Binary Mixtures Under Pre- and Post-dryout Conditions",
        "volume": "198",
        "author": "Oliveria",
        "year": "2021",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "2026061015245344800_CIT0071",
        "doi-asserted-by": "publisher",
        "first-page": "120653",
        "DOI": "10.1016/j.applthermaleng.2023.120653",
        "article-title": "Experimental Study of R1234yf Flow Boiling in Small Tubes at Saturation Temperature of 5℃ and Low Mass Flux",
        "volume": "229",
        "author": "Hequn",
        "year": "2023",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "issue": "6",
        "key": "2026061015245344800_CIT0072",
        "doi-asserted-by": "publisher",
        "first-page": "703",
        "DOI": "10.1007/s00231-011-0761-4",
        "article-title": "Evaporation Flow Pattern and Heat Transfer of R-22 and R-134a in Small Diameter Tubes",
        "volume": "47",
        "author": "Oh",
        "year": "2011",
        "journal-title": "Heat Mass Transfer"
      },
      {
        "issue": "2",
        "key": "2026061015245344800_CIT0073",
        "doi-asserted-by": "publisher",
        "first-page": "325",
        "DOI": "10.1016/j.ijrefrig.2012.09.007",
        "article-title": "Experimental Study on R-600a Boiling in 2.6 mm Tube",
        "volume": "36",
        "author": "Copetti",
        "year": "2013",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0074",
        "doi-asserted-by": "publisher",
        "first-page": "115403",
        "DOI": "10.1016/j.applthermaleng.2020.115403",
        "article-title": "On Flow Boiling of R-1270 in a Small Horizontal Tube: Flow Patterns and Heat Transfer",
        "volume": "178",
        "author": "Oliveria",
        "year": "2020",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "2026061015245344800_CIT0075",
        "doi-asserted-by": "publisher",
        "first-page": "97",
        "DOI": "10.1016/j.ijrefrig.2016.08.001",
        "article-title": "An Experimental Investigation on Flow Boiling Heat Transfer of R-600a in a Horizontal Small Tube",
        "volume": "72",
        "author": "Oliveria",
        "year": "2016",
        "journal-title": "Int. J. Refrig."
      },
      {
        "issue": "6",
        "key": "2026061015245344800_CIT0076",
        "doi-asserted-by": "publisher",
        "first-page": "986",
        "DOI": "10.1016/j.ijrefrig.2007.01.007",
        "article-title": "Experimental Studies on the Evaporative Heat Transfer and Pressure Drop of CO2 in Smooth and Micro-Fin Tubes of the Diameters of 5 and 9.52 mm",
        "volume": "30",
        "author": "Cho",
        "year": "2007",
        "journal-title": "Int. J. Refrig."
      },
      {
        "issue": "5",
        "key": "2026061015245344800_CIT0077",
        "doi-asserted-by": "publisher",
        "first-page": "922",
        "DOI": "10.1016/j.ijrefrig.2010.02.002",
        "article-title": "Experimental Studies on the Evaporative Heat Transfer and Pressure Drop of CO2 and CO2/Propane Mixtures Flowing Upward in Smooth and Micro-Fin Tubes With Outer Diameter of 5 mm for an Inclination Angle of 45",
        "volume": "33",
        "author": "Cho",
        "year": "2010",
        "journal-title": "Int. J. Refrig."
      },
      {
        "issue": "6–7",
        "key": "2026061015245344800_CIT0078",
        "doi-asserted-by": "publisher",
        "first-page": "425",
        "DOI": "10.1007/s00231-002-0397-5",
        "article-title": "Performance of Smooth and Micro-Fin Tubes in High Mass Flux Region of R-134a During Evaporation",
        "volume": "40",
        "author": "Wongsa-ngam",
        "year": "2004",
        "journal-title": "Heat Mass Transfer"
      },
      {
        "issue": "9–10",
        "key": "2026061015245344800_CIT0079",
        "doi-asserted-by": "publisher",
        "first-page": "2080",
        "DOI": "10.1016/j.ijheatmasstransfer.2010.12.021",
        "article-title": "Experimental Investigation on Two-Phase Flow Boiling Heat Transfer of Five Refrigerants in Horizontal Small Tubes of 0.5, 1.5 and 3.0 mm Inner Diameters",
        "volume": "54",
        "author": "Oh",
        "year": "2011",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "3–4",
        "key": "2026061015245344800_CIT0080",
        "doi-asserted-by": "publisher",
        "first-page": "93",
        "DOI": "10.1016/S0894-1777(00)00040-6",
        "article-title": "Convective Boiling of Halocarbon Refrigerants Flowing in a Horizontal Copper Tube—An Experimental Study",
        "volume": "23",
        "author": "Jabardo",
        "year": "2000",
        "journal-title": "Exp. Therm. Fluid. Sci."
      },
      {
        "issue": "16",
        "key": "2026061015245344800_CIT0081",
        "doi-asserted-by": "publisher",
        "first-page": "2869",
        "DOI": "10.1016/S0017-9310(99)00338-5",
        "article-title": "Evaporation Heat Transfer and Pressure Drop of R-22 in 7 and 9.52 mm Smooth/Micro-fin Tubes",
        "volume": "43",
        "author": "Seo",
        "year": "2000",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "8",
        "key": "2026061015245344800_CIT0082",
        "doi-asserted-by": "publisher",
        "first-page": "1336",
        "DOI": "10.1016/j.ijrefrig.2007.04.007",
        "article-title": "Boiling Heat Transfer of R-22, R-134a, and CO2 in Horizontal Smooth Minichannels",
        "volume": "30",
        "author": "Choi",
        "year": "2007",
        "journal-title": "Int. J. Refrig."
      },
      {
        "issue": "14",
        "key": "2026061015245344800_CIT0083",
        "doi-asserted-by": "publisher",
        "first-page": "2970",
        "DOI": "10.1016/j.ijheatmasstransfer.2004.12.013",
        "article-title": "Investigation of Flow Boiling in Horizontal Tubes: Part II-Development of a New Heat Transfer Model for Stratified-Wavy, Dryout and Mist Flow Regimes",
        "volume": "48",
        "author": "Wojtan",
        "year": "2005",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0084",
        "doi-asserted-by": "publisher",
        "first-page": "125427",
        "DOI": "10.1016/j.applthermaleng.2025.125427",
        "article-title": "Comparative Performance of Low-GWP Refrigerants R513A and R1234ze(E) in Flow Boiling Within Smooth and Microfin Tubes",
        "volume": "263",
        "author": "Oudah",
        "year": "2025",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "2026061015245344800_CIT0085",
        "doi-asserted-by": "publisher",
        "first-page": "106638",
        "DOI": "10.1016/j.ijthermalsci.2020.106638",
        "article-title": "Condensation and Flow Boiling Heat Transfer of a HFO/HFC Binary Mixture Inside a Minichannel",
        "volume": "159",
        "author": "Azzolinm",
        "year": "2021",
        "journal-title": "Int. J. Therm. Sci."
      },
      {
        "issue": "6",
        "key": "2026061015245344800_CIT0086",
        "doi-asserted-by": "publisher",
        "first-page": "2285",
        "DOI": "10.3390/en15062285",
        "article-title": "Investigation of Heat Transfer and Pressure Drop for R744 in a Horizontal Smooth Tube of R744/R404A Hybrid Cascade Refrigeration System, Part 1: Intermediate Temperature Region",
        "volume": "15",
        "author": "Jeon",
        "year": "2022",
        "journal-title": "Energies"
      },
      {
        "issue": "13",
        "key": "2026061015245344800_CIT0087",
        "doi-asserted-by": "publisher",
        "first-page": "5108",
        "DOI": "10.3390/en16135108",
        "article-title": "Investigation of Heat Transfer and Pressure Drop for R744 in a Horizontal Smooth Tube of R744/R404A Hybrid Cascade Refrigeration System, Part 2: Low-Temperature Region",
        "volume": "16",
        "author": "Jeon",
        "year": "2023",
        "journal-title": "Energies"
      },
      {
        "key": "2026061015245344800_CIT0088",
        "doi-asserted-by": "publisher",
        "first-page": "545",
        "DOI": "10.1016/j.ijheatmasstransfer.2013.06.004",
        "article-title": "Investigation of the Two-Phase Convective Boiling of HFO-1234yf in a 3.9 mm Diameter Tube",
        "volume": "65",
        "author": "Lu",
        "year": "2013",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "6",
        "key": "2026061015245344800_CIT0089",
        "doi-asserted-by": "publisher",
        "first-page": "789",
        "DOI": "10.1016/S0140-7007(01)00075-5",
        "article-title": "Heat Transfer and Flow Pattern During Two-Phase Flow Boiling of R-134a in Horizontal Smooth and Microfin Tubes",
        "volume": "25",
        "author": "Yu",
        "year": "2002",
        "journal-title": "Int. J. Refrig."
      },
      {
        "issue": "13–14",
        "key": "2026061015245344800_CIT0090",
        "doi-asserted-by": "publisher",
        "first-page": "3437",
        "DOI": "10.1016/j.ijheatmasstransfer.2012.03.002",
        "article-title": "Flow Boiling Heat Transfer of HFO1234yf and R32 Refrigerant Mixtures in a Smooth Horizontal Tube: Part I. Experimental Investigation",
        "volume": "55",
        "author": "Li",
        "year": "2012",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0091",
        "doi-asserted-by": "publisher",
        "first-page": "124752",
        "DOI": "10.1016/j.applthermaleng.2024.124752",
        "article-title": "Experimental Investigation on Flow Boiling Heat Transfer of R290, R600a and Their Mixtures in a Horizontal Minichannel",
        "volume": "259",
        "author": "Liu",
        "year": "2025",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "2026061015245344800_CIT0092",
        "doi-asserted-by": "publisher",
        "first-page": "801",
        "DOI": "10.1016/j.ijheatfluidflow.2005.01.004",
        "article-title": "Flow Boiling Heat Transfer of Carbon Dioxide in Horizontal Mini Tubes",
        "volume": "26",
        "author": "Yun",
        "year": "2005",
        "journal-title": "Int. J. Heat Fluid Flow"
      },
      {
        "issue": "13",
        "key": "2026061015245344800_CIT0093",
        "doi-asserted-by": "publisher",
        "first-page": "2353",
        "DOI": "10.1016/S0017-9310(02)00540-9",
        "article-title": "Boiling Heat Transfer and Dryout Phenomenon of CO2 in a Horizontal Smooth Tube",
        "volume": "46",
        "author": "Yun",
        "year": "2003",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0094",
        "doi-asserted-by": "publisher",
        "first-page": "184",
        "DOI": "10.1016/j.expthermflusci.2014.01.011",
        "article-title": "Flow Boiling Characteristics of R-245fa in a Minichannel at Medium Saturation Temperatures",
        "volume": "59",
        "author": "Charnaym",
        "year": "2014",
        "journal-title": "Exp. Therm. Fluid. Sci."
      },
      {
        "issue": "4",
        "key": "2026061015245344800_CIT0095",
        "doi-asserted-by": "publisher",
        "first-page": "1028",
        "DOI": "10.1016/j.ijrefrig.2011.03.001",
        "article-title": "CO2 and Propane Blends: Experiments and Assessment of Predictive Methods for Flow Boiling in Horizontal Tubes",
        "volume": "34",
        "author": "Gauso",
        "year": "2011",
        "journal-title": "Int. J. Refrig."
      },
      {
        "issue": "2",
        "key": "2026061015245344800_CIT0096",
        "doi-asserted-by": "publisher",
        "first-page": "478",
        "DOI": "10.1016/j.ijrefrig.2012.07.016",
        "article-title": "Flow Pattern Map, Heat Transfer and Pressure Drops During Evaporation of R-1234ze(E) and R134a in a Horizontal, Circular Smooth Tube: Experiments and Assessment of Predictive",
        "volume": "36",
        "author": "Grauso",
        "year": "2013",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0097",
        "doi-asserted-by": "publisher",
        "first-page": "474",
        "DOI": "10.1016/j.expthermflusci.2018.08.013",
        "article-title": "Flow Boiling Heat Transfer of R123/R134a Mixture in a Microchannel",
        "volume": "99",
        "author": "In",
        "year": "2018",
        "journal-title": "Exp. Therm. Fluid. Sci."
      },
      {
        "issue": "8",
        "key": "2026061015245344800_CIT0098",
        "doi-asserted-by": "publisher",
        "first-page": "1846",
        "DOI": "10.1016/j.ijrefrig.2011.05.018",
        "article-title": "Boiling Heat Transfer of HFO-1234yf Flowing in a Smooth Small-Diameter Horizontal Tube",
        "volume": "34",
        "author": "Saitoh",
        "year": "2011",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0099",
        "doi-asserted-by": "publisher",
        "first-page": "229",
        "DOI": "10.1016/j.ijrefrig.2024.02.008",
        "article-title": "An Experimental Investigation of R245fa Flow Boiling Heat Transfer Performance in Horizontal and Vertical Tubes",
        "volume": "160",
        "author": "Cao",
        "year": "2024",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0100",
        "doi-asserted-by": "publisher",
        "first-page": "122769",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.122769",
        "article-title": "Evaporation Heat Transfer Coefficient and Frictional Pressure Drop of R600a in a Micro-Fin Tube at Low Mass Fluxes and Temperatures",
        "volume": "190",
        "author": "Moon",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "3",
        "key": "2026061015245344800_CIT0101",
        "doi-asserted-by": "publisher",
        "first-page": "485",
        "DOI": "10.1016/0301-9322(96)00002-X",
        "article-title": "Small Circular- and Rectangular-Channel Boiling With Two Refrigerants",
        "volume": "22",
        "author": "Tranm",
        "year": "1996",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "key": "2026061015245344800_CIT0102",
        "doi-asserted-by": "publisher",
        "first-page": "508",
        "DOI": "10.1016/j.ijheatmasstransfer.2018.12.001",
        "article-title": "Effect of Inclination on Heat Transfer Coefficient During Flow Boiling in a Mini-Channel",
        "volume": "132",
        "author": "Layssac",
        "year": "2019",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "2",
        "key": "2026061015245344800_CIT0103",
        "doi-asserted-by": "publisher",
        "first-page": "371",
        "DOI": "10.1016/j.ijrefrig.2009.10.013",
        "article-title": "Experimental Study on Saturated Flow Boiling Heat Transfer of R170/R290 Mixtures in a Horizontal Tube",
        "volume": "33",
        "author": "Zou",
        "year": "2010",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0104",
        "doi-asserted-by": "publisher",
        "first-page": "120260",
        "DOI": "10.1016/j.applthermaleng.2023.120260",
        "article-title": "Experimental Investigation on High-Temperature Flow Boiling Heat Transfer Characteristics of R245fa in a Horizontal Circular Tube",
        "volume": "225",
        "author": "Luo",
        "year": "2023",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "2026061015245344800_CIT0105",
        "doi-asserted-by": "publisher",
        "first-page": "669",
        "DOI": "10.1016/j.expthermflusci.2015.07.010",
        "article-title": "Influence of 0 deg Helix Angle Micro Fins on Flow and Heat Transfer of R32 Evaporating in a Horizontal Mini Multichannel Flat Tube",
        "volume": "68",
        "author": "Wu",
        "year": "2015",
        "journal-title": "Exp. Therm. Fluid. Sci."
      },
      {
        "issue": "6",
        "key": "2026061015245344800_CIT0106",
        "doi-asserted-by": "publisher",
        "first-page": "937",
        "DOI": "10.1016/j.ijrefrig.2007.02.010",
        "article-title": "Flow Boiling Heat Transfer Characteristics of CO2 at Low Temperatures",
        "volume": "30",
        "author": "Zhao",
        "year": "2007",
        "journal-title": "Int. J. Refrig."
      },
      {
        "issue": "6",
        "key": "2026061015245344800_CIT0107",
        "doi-asserted-by": "publisher",
        "first-page": "716",
        "DOI": "10.1016/S0140-7007(01)00070-6",
        "article-title": "Evaporation Heat Transfer Characteristics of R-410A in 7 and 9.52 mm Smooth/Micro-Fin Tubes",
        "volume": "25",
        "author": "Kim",
        "year": "2002",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0108",
        "doi-asserted-by": "publisher",
        "first-page": "1143",
        "DOI": "10.1016/j.ijheatmasstransfer.2015.09.044",
        "article-title": "An Experimental Study of Flow Boiling Heat Transfer of R134a and Evaluation of Existing Correlations",
        "volume": "92",
        "author": "Xu",
        "year": "2016",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "18",
        "key": "2026061015245344800_CIT0109",
        "doi-asserted-by": "publisher",
        "first-page": "5972",
        "DOI": "10.3390/en14185972",
        "article-title": "Experimental Investigation on Flow Boiling Heat Transfer and Pressure Drop of a Low-GWP Refrigerant R1234ze(E) in a Horizontal Minichannel",
        "volume": "4",
        "author": "Xu",
        "year": "2021",
        "journal-title": "Energies"
      },
      {
        "key": "2026061015245344800_CIT0110",
        "doi-asserted-by": "publisher",
        "first-page": "118301",
        "DOI": "10.1016/j.applthermaleng.2022.118301",
        "article-title": "Flow Boiling Heat Transfer, Pressure Drop and Flow Patterns of the Environmentally Friendly Refrigerant R1234yf for Cooling Avionics",
        "volume": "209",
        "author": "Xu",
        "year": "2022",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "2026061015245344800_CIT0111",
        "doi-asserted-by": "publisher",
        "first-page": "253",
        "DOI": "10.1016/j.applthermaleng.2015.02.009",
        "article-title": "Heat Transfer Characteristics and Correlation for CO2/Propane Mixtures Flow Evaporation in a Smooth Mini Tube",
        "volume": "81",
        "author": "Zhu",
        "year": "2015",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "2026061015245344800_CIT0112",
        "doi-asserted-by": "publisher",
        "first-page": "981",
        "DOI": "10.1016/j.ijheatmasstransfer.2018.07.137",
        "article-title": "Heat Transfer and Pressure Drop Characteristics of Ammonia During Flow Boiling Inside a Horizontal Small Diameter Tube",
        "volume": "127",
        "author": "Gao",
        "year": "2018",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "18",
        "key": "2026061015245344800_CIT0113",
        "doi-asserted-by": "publisher",
        "first-page": "3347",
        "DOI": "10.1016/S0017-9310(99)00379-8",
        "article-title": "Flow Boiling Heat Transfer of Freon R11 and HCFC123 in Narrow Passages",
        "volume": "43",
        "author": "Bao",
        "year": "2000",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0114",
        "doi-asserted-by": "publisher",
        "first-page": "137",
        "DOI": "10.1016/j.expthermflusci.2015.03.021",
        "article-title": "Flow Boiling Heat Transfer, Pressure Drop and Dryout Characteristics of R1234yf: Experimental Results and Predictions",
        "volume": "66",
        "author": "Anwarm",
        "year": "2015",
        "journal-title": "Exp. Therm. Fluid. Sci."
      },
      {
        "key": "2026061015245344800_CIT0115",
        "doi-asserted-by": "publisher",
        "first-page": "334",
        "DOI": "10.1016/j.ijrefrig.2017.10.011",
        "article-title": "Experimental Study on Flow Boiling Heat Transfer and Pressure Drop in a Horizontal Tube for R1234ze(E) Versus R600a",
        "volume": "85",
        "author": "Yang",
        "year": "2018",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0116",
        "doi-asserted-by": "publisher",
        "first-page": "654",
        "DOI": "10.1016/j.applthermaleng.2017.03.124",
        "article-title": "Two-Phase Flow Patterns Heat Transfer and Pressure Drop Characteristics of R600a During Flow Boiling Inside a Horizontal Tube",
        "volume": "120",
        "author": "Yang",
        "year": "2017",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "2026061015245344800_CIT0117",
        "first-page": "231",
        "article-title": "Experimental Study on Evaporation and Condensation",
        "volume": "33",
        "author": "Watanabe",
        "year": "2016",
        "journal-title": "Trans. Jpn. Soc. Refrig. Air Cond. Eng."
      },
      {
        "key": "2026061015245344800_CIT0118",
        "doi-asserted-by": "publisher",
        "first-page": "123855",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.123855",
        "article-title": "Experimental Study of Flow Boiling Pressure Drop and Heat Transfer of R1233zd(E) at Moderate and High Saturation Temperatures",
        "volume": "204",
        "author": "Pysz",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "5",
        "key": "2026061015245344800_CIT0119",
        "doi-asserted-by": "publisher",
        "first-page": "771",
        "DOI": "10.1016/j.ijrefrig.2007.12.001",
        "article-title": "Experimental Study on the Evaporative Heat Transfer and Pressure Drop of CO2 Flowing Upward in Vertical Smooth and Micro-Fin Tubes With the Diameter of 5mm",
        "volume": "31",
        "author": "Kim",
        "year": "2008",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0120",
        "doi-asserted-by": "publisher",
        "first-page": "207",
        "DOI": "10.1016/j.expthermflusci.2013.12.009",
        "article-title": "Flow Boiling Heat Transfer and Dryout Characteristics of R152a in a Vertical Mini-Channel",
        "volume": "53",
        "author": "Anwar",
        "year": "2014",
        "journal-title": "Exp. Therm. Fluid. Sci."
      },
      {
        "issue": "6–7",
        "key": "2026061015245344800_CIT0121",
        "doi-asserted-by": "publisher",
        "first-page": "627",
        "DOI": "10.1016/S0894-1777(02)00181-4",
        "article-title": "Boiling Two-Phase Heat Transfer of LN2 Downward Flow in Pipe",
        "volume": "26",
        "author": "Umekawa",
        "year": "2002",
        "journal-title": "Int. J. Exp. Therm. Fluid Sci."
      },
      {
        "key": "2026061015245344800_CIT0122",
        "doi-asserted-by": "publisher",
        "first-page": "124998",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124998",
        "article-title": "Prediction Technique for Flow Boiling Heat Transfer and Critical Heat Flux in Both Microgravity and Earth Gravity Via Artificial Neural Networks (ANNs)",
        "volume": "220",
        "author": "Mudawar",
        "year": "2024",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0123",
        "author": "Lemmon",
        "year": "2018"
      },
      {
        "key": "2026061015245344800_CIT0124",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.5098/hmt.v3.4.3002",
        "article-title": "Experiments on Dominant Force Regimes in Flow Boiling Using Mini-Tubes",
        "volume": "3",
        "author": "Baba",
        "year": "2012",
        "journal-title": "Front. Heat Mass Transfer"
      },
      {
        "issue": "4",
        "key": "2026061015245344800_CIT0125",
        "doi-asserted-by": "publisher",
        "first-page": "597",
        "DOI": "10.1016/j.expthermflusci.2010.11.014",
        "article-title": "Carbon Dioxide Flow Boiling in a Single Microchannel: Part II—Heat Transfer",
        "volume": "35",
        "author": "Ducoulombier",
        "year": "2011",
        "journal-title": "Exp. Therm. Fluid Sci."
      },
      {
        "key": "2026061015245344800_CIT0126",
        "doi-asserted-by": "publisher",
        "first-page": "636",
        "DOI": "10.1016/j.ijheatmasstransfer.2015.03.081",
        "article-title": "Flow Boiling Heat Transfer in Minichannels at High Saturation Temperatures: Part I—Experimental Investigation and Analysis of the Heat Transfer Mechanisms",
        "volume": "87",
        "author": "Charnay",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "2026061015245344800_CIT0127",
        "first-page": "511",
        "article-title": "Dryout Quality for Refrigerants Flowing in Horizontal Evaporator Tubes",
        "volume": "17",
        "author": "Yoshida",
        "year": "2000",
        "journal-title": "Trans. Jpn. Soc. Refrig. Air Cond. Eng."
      },
      {
        "issue": "2",
        "key": "2026061015245344800_CIT0128",
        "first-page": "137",
        "article-title": "Correlation for the Prediction of Flow Boiling Heat Transfer in Small Diameter Tubes",
        "volume": "28",
        "author": "Miyata",
        "year": "2011",
        "journal-title": "Trans. JSRAE"
      },
      {
        "issue": "1",
        "key": "2026061015245344800_CIT0129",
        "doi-asserted-by": "publisher",
        "first-page": "963",
        "DOI": "10.1016/0017-9310(80)90140-4",
        "article-title": "Heat-Transfer Correlation for Natural Convection Boiling",
        "volume": "23",
        "author": "Stephan",
        "year": "1980",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "2",
        "key": "2026061015245344800_CIT0130",
        "doi-asserted-by": "publisher",
        "first-page": "240",
        "DOI": "10.1016/S0140-7007(02)00040-3",
        "article-title": "Nucleate Boiling Heat Transfer Coefficients of Pure Halogenated Refrigerants",
        "volume": "26",
        "author": "Jung",
        "year": "2003",
        "journal-title": "Int. J. Refrig."
      },
      {
        "key": "2026061015245344800_CIT0131",
        "doi-asserted-by": "publisher",
        "first-page": "109",
        "DOI": "10.11322/tjsrae.20-02TG_EM",
        "article-title": "Experiments on Boiling Heat Transfer of Low-Pressure Refrigerants Inside a Horizontal Smooth Tube",
        "volume": "37",
        "author": "Liu",
        "year": "2020",
        "journal-title": "Trans. Jpn. Soc. Refrig. Air Cond. Eng."
      },
      {
        "key": "2026061015245344800_CIT0132",
        "doi-asserted-by": "publisher",
        "DOI": "10.48550/arXiv.1705.07874",
        "article-title": "A Unified Approach to Interpreting Model Predictions",
        "author": "Lundberg",
        "year": "2017"
      }
    ],
    "container-title": [
      "Journal of Thermal Science and Engineering Applications"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://asmedigitalcollection.asme.org/thermalscienceapplication/article-pdf/18/11/111007/7602441/tsea-25-1724.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "syndication"
      },
      {
        "URL": "https://asmedigitalcollection.asme.org/thermalscienceapplication/article-pdf/18/11/111007/7602441/tsea-25-1724.pdf",
        "content-type": "unspecified",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2026,
          6,
          10
        ]
      ],
      "date-time": "2026-06-10T19:25:00Z",
      "timestamp": 1781119500000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://asmedigitalcollection.asme.org/thermalscienceapplication/article/18/11/111007/1232099/Machine-Learning-and-Experimental-Study-on"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2026,
          6,
          10
        ]
      ]
    },
    "references-count": 132,
    "journal-issue": {
      "issue": "11",
      "published-print": {
        "date-parts": [
          [
            2026,
            11,
            1
          ]
        ]
      }
    },
    "URL": "https://doi.org/10.1115/1.4071502",
    "relation": {},
    "ISSN": [
      "1948-5085",
      "1948-5093"
    ],
    "issn-type": [
      {
        "value": "1948-5085",
        "type": "print"
      },
      {
        "value": "1948-5093",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2026,
          6,
          10
        ]
      ]
    },
    "article-number": "111007"
  },
  "10.1115/1.4050816": {
    "indexed": {
      "date-parts": [
        [
          2026,
          10,
          22
        ]
      ],
      "date-time": "2026-10-22T00:46:20Z",
      "timestamp": 1792629980837,
      "version": "4.5.0"
    },
    "reference-count": 41,
    "publisher": "Wiley",
    "issue": "9",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2021,
              4,
              7
            ]
          ],
          "date-time": "2021-04-07T00:00:00Z",
          "timestamp": 1617753600000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "https://www.asme.org/publications-submissions/publishing-information/legal-policies"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/100000104",
        "name": "National Aeronautics and Space Administration",
        "doi-asserted-by": "publisher",
        "award": [
          "80NSSC19K0331"
        ],
        "award-info": [
          {
            "award-number": [
              "80NSSC19K0331"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/100000104",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "asmedigitalcollection.asme.org"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [],
    "published-print": {
      "date-parts": [
        [
          2021,
          9,
          1
        ]
      ]
    },
    "abstract": "<jats:title>Abstract</jats:title>\n                  <jats:p>There is currently a global-scale transition from fossil fuel energy technologies toward increasing use of electrically driven energy technologies, especially transportation and heat, fueled by renewable energy sources, which is making fire safety in electrically powered systems increasingly important. The work presented here provides a coherent understanding of flame spread parametric trends and associated fire safety issues in electrical systems for structural, transportation, and space applications. This understanding was obtained through the use of an artificial neural network (ANN) that was trained to predict the flame spread rate along “laboratory” wires of different sizes and compositions (copper, nichrome, iron, and stainless-steel tube cores and HDPE, LDPE, and ETFE insulation sheaths) and exposed to different ambient conditions (varying flows, pressure, oxygen concentration, orientation, and gravitational strength). For these predictions, a comprehensive database of 1200 data points was created by incorporating flame spread rate results from both in-house experiments (400 data points) and external experiments from other sources (800 data points). The predictions from the ANN show that it is possible to merge various data sets, including results from horizontal, inclined, vertical, and microgravity experiments, and obtain unified predictive results. While these initial results are very encouraging with an overall average error rate of 14%, they also show that future improvements to the ANN could still be made to increase prediction accuracy.</jats:p>",
    "DOI": "10.1115/1.4050816",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2021,
          4,
          7
        ]
      ],
      "date-time": "2021-04-07T19:53:05Z",
      "timestamp": 1617825185000
    },
    "update-policy": "https://doi.org/10.1115/crossmarkpolicy-asme",
    "source": "Crossref",
    "is-referenced-by-count": 10,
    "title": [
      "Using an Artificial Neural Network to Predict Flame Spread Across Electrical Wires"
    ],
    "prefix": "10.1002",
    "volume": "143",
    "author": [
      {
        "given": "Lauren",
        "family": "Gagnon",
        "sequence": "first",
        "affiliation": [
          {
            "name": "Department of Mechanical Engineering, University of California, Berkeley, Hesse Hall, Berkeley, CA 97420"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Van P.",
        "family": "Carey",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Department of Mechanical Engineering, University of California, Berkeley, 2521 Hearst Avenue, Etcheverry Hall, Berkeley, CA 97420"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Carlos",
        "family": "Fernandez-Pello",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Department of Mechanical Engineering, University of California, Berkeley, Hesse Hall, Berkeley, CA 97420"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "311",
    "published-online": {
      "date-parts": [
        [
          2021,
          5,
          3
        ]
      ]
    },
    "reference": [
      {
        "key": "2022050300032207500_CIT0001",
        "volume-title": "Global Energy Transformation: A Roadmap to 2050",
        "author": "IRENA",
        "year": "2018"
      },
      {
        "key": "2022050300032207500_CIT0002",
        "volume-title": "Ignition Handbook",
        "author": "Babrauskas",
        "year": "2003"
      },
      {
        "key": "2022050300032207500_CIT0003",
        "volume-title": "Residential Building Electrical Malfunction Fire Trends",
        "author": "U.S. Department of Homeland Security",
        "year": "2010"
      },
      {
        "key": "2022050300032207500_CIT0004",
        "author": "Ahrens",
        "year": "2016"
      },
      {
        "key": "2022050300032207500_CIT0005",
        "doi-asserted-by": "crossref",
        "first-page": "237",
        "DOI": "10.3801/IAFSS.FSS.3-237",
        "article-title": "A Study of the Fire Performance of Electrical Cables",
        "volume": "3",
        "author": "Fernandez-Pello",
        "year": "1991",
        "journal-title": "Fire Safety Science"
      },
      {
        "key": "2022050300032207500_CIT0006",
        "volume-title": "Bounding the Spacecraft Atmosphere Design Space for Future Exploration Missions",
        "author": "Lange",
        "year": "2005"
      },
      {
        "key": "2022050300032207500_CIT0007",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1016/j.firesaf.2017.10.006",
        "article-title": "Effect of Insulation Melting and Dripping on Opposed Flame Spread Over Laboratory Simulated Electrical Wires",
        "volume": "95",
        "author": "Kobayashi",
        "year": "2018",
        "journal-title": "Fire Saf. J."
      },
      {
        "key": "2022050300032207500_CIT0008",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.firesaf.2020.103062",
        "article-title": "Flame Spread Over Polyethylene-Insulated Copper and Stainless-Steel Wires at High Pressure",
        "volume": "120",
        "author": "Kobayashi",
        "year": "2021",
        "journal-title": "Fire Saf. J."
      },
      {
        "issue": "3",
        "key": "2022050300032207500_CIT0009",
        "doi-asserted-by": "publisher",
        "first-page": "3817",
        "DOI": "10.1016/j.proci.2018.05.074",
        "article-title": "Downward Flame Spreading Over Electric Wire Under Various Oxygen Concentrations",
        "volume": "37",
        "author": "Konno",
        "year": "2019",
        "journal-title": "Proc. Combust. Inst."
      },
      {
        "issue": "1",
        "key": "2022050300032207500_CIT0010",
        "doi-asserted-by": "publisher",
        "first-page": "193",
        "DOI": "10.1007/s10694-018-0785-0",
        "article-title": "Concurrent Flame Spread and Blow-Off Over Horizontal Thin Electrical Wires",
        "volume": "55",
        "author": "Lu",
        "year": "2019",
        "journal-title": "Fire Technol."
      },
      {
        "issue": "3",
        "key": "2022050300032207500_CIT0011",
        "doi-asserted-by": "publisher",
        "first-page": "4727",
        "DOI": "10.1016/j.proci.2020.06.228",
        "article-title": "Effect of Transverse Flow on Flame Spread and Extinction Over Polyethylene-Insulated Wires",
        "volume": "38",
        "author": "Ma",
        "year": "2020",
        "journal-title": "Proc. Combust. Inst."
      },
      {
        "key": "2022050300032207500_CIT0012",
        "article-title": "Opposed Flame Spread Over Polyethylene Insulated Wires Under Varying External Radiations and Oxygen Concentrations",
        "author": "Miyamoto",
        "year": "2016"
      },
      {
        "key": "2022050300032207500_CIT0013",
        "doi-asserted-by": "crossref",
        "DOI": "10.1002/0470091150",
        "volume-title": "Fundamentals of Fire Phenomena",
        "author": "Quintiere",
        "year": "2006"
      },
      {
        "key": "2022050300032207500_CIT0014",
        "first-page": "31",
        "article-title": "The Solid Phase",
        "author": "Fernandez-Pello",
        "year": "1995"
      },
      {
        "key": "2022050300032207500_CIT0015",
        "doi-asserted-by": "publisher",
        "DOI": "10.1177/0892705720904090",
        "article-title": "PE and ETFE Wire Insulation Flame Morphologies and Spread Rates Under Subatmospheric Pressures",
        "author": "Fang",
        "year": "2020",
        "journal-title": "J. Thermoplast. Compos. Mater."
      },
      {
        "key": "2022050300032207500_CIT0016",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.ijthermalsci.2020.106492",
        "article-title": "Experimental Study on Flame Propagation Over Horizontal Electrical Wires Under Varying Pressure",
        "volume": "156",
        "author": "Wang",
        "year": "2020",
        "journal-title": "Int. J. Therm. Sci."
      },
      {
        "key": "2022050300032207500_CIT0017",
        "doi-asserted-by": "publisher",
        "first-page": "1042",
        "DOI": "10.1016/j.applthermaleng.2017.05.138",
        "article-title": "Pressure Effect on Flame Spread Over Polyethylene-Insulated Copper Core Wire",
        "volume": "123",
        "author": "Zhao",
        "year": "2017",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "issue": "3",
        "key": "2022050300032207500_CIT0018",
        "doi-asserted-by": "publisher",
        "first-page": "2607",
        "DOI": "10.1016/j.proci.2014.05.059",
        "article-title": "Flame Spread Over Electric Wire With High Thermal Conductivity Metal Core at Different Inclinations",
        "volume": "35",
        "author": "Hu",
        "year": "2015",
        "journal-title": "Proc. Combust. Inst."
      },
      {
        "key": "2022050300032207500_CIT0019",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.firesaf.2020.102967",
        "article-title": "Effects of Electric Current and Sample Orientation of Flame Spread Over Electrical Wires",
        "volume": "112",
        "author": "Zhao",
        "year": "2020",
        "journal-title": "Fire Saf. J."
      },
      {
        "issue": "6",
        "key": "2022050300032207500_CIT0020",
        "doi-asserted-by": "publisher",
        "first-page": "835",
        "DOI": "10.1002/fam.2882",
        "article-title": "Experimental Study of Flame Spread Over PE-Insulated Single Copper Core Wire Under Varying Pressure and Electric Current",
        "volume": "44",
        "author": "Wang",
        "year": "2020",
        "journal-title": "Fire Mater."
      },
      {
        "issue": "3",
        "key": "2022050300032207500_CIT0021",
        "doi-asserted-by": "publisher",
        "first-page": "437",
        "DOI": "10.1080/00102202.2019.1658578",
        "article-title": "Dripping and Fire Extinction Limits of Thin Wire: Effect of Pressure and Oxygen",
        "volume": "193",
        "author": "Fang",
        "year": "2019",
        "journal-title": "Combust. Sci. Technol."
      },
      {
        "issue": "2",
        "key": "2022050300032207500_CIT0022",
        "doi-asserted-by": "publisher",
        "first-page": "2545",
        "DOI": "10.1016/S1540-7489(02)80310-8",
        "article-title": "Effect of Low External Flow on Flame Spread Over Polyethylene-Insulated Wire in Microgravity",
        "volume": "29",
        "author": "Fujita",
        "year": "2002",
        "journal-title": "Proc. Combust. Inst."
      },
      {
        "key": "2022050300032207500_CIT0023",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.firesaf.2020.103171",
        "article-title": "Effect of Reduced Ambient Pressures and Opposed Airflows on the Flame",
        "volume": "120",
        "author": "Gagnon",
        "year": "2020",
        "journal-title": "Fire Saf. J."
      },
      {
        "key": "2022050300032207500_CIT0024",
        "doi-asserted-by": "publisher",
        "first-page": "141",
        "DOI": "10.1016/j.ijthermalsci.2019.03.030",
        "article-title": "An Experimental Study on Flame Spread Over Electrical Wire with High Conductivity Copper Core and Controlling Heat Transfer Mechanism Under Sub-atmospheric Pressures",
        "volume": "141",
        "author": "Hu",
        "year": "2019",
        "journal-title": "Int. J. Therm. Sci."
      },
      {
        "issue": "2",
        "key": "2022050300032207500_CIT0025",
        "doi-asserted-by": "publisher",
        "first-page": "2507",
        "DOI": "10.1016/S0082-0784(98)80102-1",
        "article-title": "Experimental Study on Flame Spread Over Wire Insulation in Microgravity",
        "volume": "27",
        "author": "Kikuchi",
        "year": "1998",
        "journal-title": "Symp. (Int.) Combust."
      },
      {
        "issue": "1",
        "key": "2022050300032207500_CIT0026",
        "doi-asserted-by": "publisher",
        "first-page": "131",
        "DOI": "10.1007/s10694-019-00935-4",
        "article-title": "Opposed-Flow Flame Spread and Extinction in Electric Wires: The Effects of Gravity, External Radiant Heat Flux, and Wire Characteristics on Wire Flammability",
        "volume": "56",
        "author": "Konno",
        "year": "2020",
        "journal-title": "Fire Technol."
      },
      {
        "key": "2022050300032207500_CIT0027",
        "doi-asserted-by": "publisher",
        "first-page": "7",
        "DOI": "10.1016/j.combustflame.2020.06.026",
        "article-title": "Role of Wire Core in Extinction of Opposed Flame Spread Over Thin Electric Wires",
        "volume": "220",
        "author": "Konno",
        "year": "2020",
        "journal-title": "Combust. Flame"
      },
      {
        "key": "2022050300032207500_CIT0028",
        "doi-asserted-by": "publisher",
        "first-page": "82",
        "DOI": "10.1016/j.combustflame.2017.07.010",
        "article-title": "Flame Spread Over Inclined Electrical Wires With AC Electric Fields",
        "volume": "185",
        "author": "Lim",
        "year": "2017",
        "journal-title": "Combust. Flame"
      },
      {
        "issue": "3",
        "key": "2022050300032207500_CIT0029",
        "doi-asserted-by": "publisher",
        "first-page": "3809",
        "DOI": "10.1016/j.proci.2018.05.131",
        "article-title": "The Interaction Between Fuel Inclination and Horizontal Wind: Experimental Study Using Thin Wire",
        "volume": "37",
        "author": "Lu",
        "year": "2019",
        "journal-title": "Proc. Combust. Inst."
      },
      {
        "key": "2022050300032207500_CIT0030",
        "doi-asserted-by": "publisher",
        "first-page": "4155",
        "DOI": "10.1016/j.proci.2018.05.007",
        "article-title": "Can a Spreading Flame Over Electric Wire Insulation in Concurrent Flow Achieve Steady Propagation in Microgravity?",
        "volume": "37",
        "author": "Nagachi",
        "year": "2019",
        "journal-title": "Proc. Combust. Inst."
      },
      {
        "key": "2022050300032207500_CIT0031",
        "doi-asserted-by": "crossref",
        "first-page": "17",
        "DOI": "10.1007/978-1-4020-8682-3_2",
        "volume-title": "Progress in Scale Modeling",
        "author": "Nakamura",
        "year": "2008"
      },
      {
        "issue": "3",
        "key": "2022050300032207500_CIT0032",
        "doi-asserted-by": "publisher",
        "first-page": "430",
        "DOI": "10.1299/jtst.3.430",
        "article-title": "Opposed-Wind Effect on Flame Spread of Electric Wire in Sub-Atmospheric Pressure",
        "volume": "3",
        "author": "Nakamura",
        "year": "2008",
        "journal-title": "J. Therm. Sci. Technol."
      },
      {
        "issue": "2",
        "key": "2022050300032207500_CIT0033",
        "doi-asserted-by": "publisher",
        "first-page": "2559",
        "DOI": "10.1016/j.proci.2008.06.146",
        "article-title": "Flame Spread Over Electric Wire in Sub-atmospheric Pressure",
        "volume": "32",
        "author": "Nakamura",
        "year": "2009",
        "journal-title": "Proc. Combust. Inst."
      },
      {
        "key": "2022050300032207500_CIT0034",
        "doi-asserted-by": "crossref",
        "DOI": "10.2514/6.2013-3388",
        "article-title": "Effect of Conductor on Spreading Flames Over Wire in Microgravity",
        "author": "Takahashi",
        "year": "2013"
      },
      {
        "key": "2022050300032207500_CIT0035",
        "volume-title": "An Introduction to Neural Networks",
        "author": "Krose",
        "year": "1996"
      },
      {
        "key": "2022050300032207500_CIT0036",
        "article-title": "Keras",
        "author": "Chollet",
        "year": "2015"
      },
      {
        "key": "2022050300032207500_CIT0037",
        "article-title": "Knowledge Extraction From Artificial Neural Network Models,” in EEE International Conference on Systems, Man, and Cybernetics",
        "author": "Boger",
        "year": "1997"
      },
      {
        "key": "2022050300032207500_CIT0038",
        "volume-title": "Data Mining Techniques: for Marketing, Sales, and Customer Relationship Management",
        "author": "Linoff",
        "year": "1997"
      },
      {
        "key": "2022050300032207500_CIT0039",
        "volume-title": "Neural Networks in c++: An Object-Oriented Framework for Building Connectionist Systems",
        "author": "Blum",
        "year": "1992"
      },
      {
        "key": "2022050300032207500_CIT0040",
        "article-title": "Neural Networks for Machine Learning—Overview of Mini-Batch Gradient Descent",
        "author": "Hinton",
        "year": "2012"
      },
      {
        "issue": "3–4",
        "key": "2022050300032207500_CIT0041",
        "doi-asserted-by": "publisher",
        "first-page": "147",
        "DOI": "10.1080/00102208108946954",
        "article-title": "A Unified Analysis of Concurrent Modes of Flame Spread",
        "volume": "26",
        "author": "Fernandez-Pello",
        "year": "1981",
        "journal-title": "Combust. Sci. Technol."
      }
    ],
    "container-title": [
      "Journal of Energy Resources Technology"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://asmedigitalcollection.asme.org/energyresources/article-pdf/143/9/092305/6733541/jert_143_9_092305.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "syndication"
      },
      {
        "URL": "https://asmedigitalcollection.asme.org/energyresources/article-pdf/143/9/092305/6733541/jert_143_9_092305.pdf",
        "content-type": "unspecified",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2026,
          10,
          22
        ]
      ],
      "date-time": "2026-10-22T00:28:09Z",
      "timestamp": 1792628889000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://asmedigitalcollection.asme.org/energyresources/article/143/9/092305/1106896/Using-an-Artificial-Neural-Network-to-Predict"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2021,
          5,
          3
        ]
      ]
    },
    "references-count": 41,
    "journal-issue": {
      "issue": "9",
      "published-print": {
        "date-parts": [
          [
            2021,
            9,
            1
          ]
        ]
      }
    },
    "URL": "https://doi.org/10.1115/1.4050816",
    "relation": {},
    "ISSN": [
      "0195-0738",
      "1528-8994"
    ],
    "issn-type": [
      {
        "value": "0195-0738",
        "type": "print"
      },
      {
        "value": "1528-8994",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2021,
          5,
          3
        ]
      ]
    },
    "article-number": "092305"
  },
  "10.1016/j.combustflame.2012.07.012": {
    "indexed": {
      "date-parts": [
        [
          2026,
          10,
          5
        ]
      ],
      "date-time": "2026-10-05T16:22:30Z",
      "timestamp": 1791217350238,
      "version": "4.1.0"
    },
    "reference-count": 27,
    "publisher": "Elsevier BV",
    "issue": "12",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2012,
              12,
              1
            ]
          ],
          "date-time": "2012-12-01T00:00:00Z",
          "timestamp": 1354320000000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/tdm/userlicense/1.0/"
      }
    ],
    "content-domain": {
      "domain": [],
      "crossmark-restriction": false
    },
    "short-container-title": [
      "Combustion and Flame"
    ],
    "published-print": {
      "date-parts": [
        [
          2012,
          12
        ]
      ]
    },
    "DOI": "10.1016/j.combustflame.2012.07.012",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2012,
          8,
          18
        ]
      ],
      "date-time": "2012-08-18T11:00:27Z",
      "timestamp": 1345287627000
    },
    "page": "3583-3588",
    "source": "Crossref",
    "is-referenced-by-count": 135,
    "title": [
      "Can cool flames support quasi-steady alkane droplet burning?"
    ],
    "prefix": "10.1016",
    "volume": "159",
    "author": [
      {
        "given": "Vedha",
        "family": "Nayagam",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Daniel L.",
        "family": "Dietrich",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Paul V.",
        "family": "Ferkul",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Michael C.",
        "family": "Hicks",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Forman A.",
        "family": "Williams",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "78",
    "reference": [
      {
        "issue": "9",
        "key": "10.1016/j.combustflame.2012.07.012_b0005",
        "first-page": "786",
        "volume": "26",
        "author": "Kumagai",
        "year": "1956",
        "journal-title": "Jet Propulsion"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0010",
        "doi-asserted-by": "crossref",
        "first-page": "1201",
        "DOI": "10.1016/S0082-0784(96)80336-5",
        "volume": "26",
        "author": "Dietrich",
        "year": "1996",
        "journal-title": "Proceedings of the Combustion Institute"
      },
      {
        "issue": "8",
        "key": "10.1016/j.combustflame.2012.07.012_b0015",
        "doi-asserted-by": "crossref",
        "first-page": "1369",
        "DOI": "10.2514/2.557",
        "volume": "36",
        "author": "Nayagam",
        "year": "1998",
        "journal-title": "AIAA Journal"
      },
      {
        "issue": "12",
        "key": "10.1016/j.combustflame.2012.07.012_b0020",
        "doi-asserted-by": "crossref",
        "first-page": "2327",
        "DOI": "10.2514/2.1238",
        "volume": "39",
        "author": "Shaw",
        "year": "2001",
        "journal-title": "AIAA Journal"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0025",
        "doi-asserted-by": "crossref",
        "first-page": "493",
        "DOI": "10.1016/j.proci.2008.06.214",
        "volume": "32",
        "author": "Bielveld",
        "year": "2009",
        "journal-title": "Proceedings of the Combustion Institute"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0030",
        "doi-asserted-by": "crossref",
        "first-page": "89",
        "DOI": "10.1016/0010-2180(75)90131-5",
        "volume": "24",
        "author": "Law",
        "year": "1975",
        "journal-title": "Combustion and Flame"
      },
      {
        "issue": "1",
        "key": "10.1016/j.combustflame.2012.07.012_b0035",
        "doi-asserted-by": "crossref",
        "first-page": "523",
        "DOI": "10.1016/S0082-0784(06)80299-7",
        "volume": "23",
        "author": "Chao",
        "year": "1991",
        "journal-title": "Proceedings of the Combustion Institute"
      },
      {
        "issue": "3",
        "key": "10.1016/j.combustflame.2012.07.012_b0040",
        "doi-asserted-by": "crossref",
        "first-page": "432",
        "DOI": "10.1016/S0010-2180(98)00109-6",
        "volume": "116",
        "author": "Marchese",
        "year": "1999",
        "journal-title": "Combustion and Flame"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0045",
        "unstructured": "D.L. Dietrich, et al., Detailed results from the flame extinguishment experiment (FLEX). Technical Publication NASA/TP, NASA, Glenn Research Center, Cleveland OH 44135, USA, (to appear)."
      },
      {
        "issue": "7",
        "key": "10.1016/j.combustflame.2012.07.012_b0050",
        "first-page": "36",
        "volume": "11",
        "author": "Abramoff",
        "year": "2004",
        "journal-title": "Biophotonics International"
      },
      {
        "issue": "3",
        "key": "10.1016/j.combustflame.2012.07.012_b0055",
        "doi-asserted-by": "crossref",
        "first-page": "393",
        "DOI": "10.1016/0010-2180(72)90009-0",
        "volume": "19",
        "author": "Law",
        "year": "1972",
        "journal-title": "Combustion and Flame"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0060",
        "series-title": "Combustion Theory",
        "author": "Williams",
        "year": "1985"
      },
      {
        "issue": "6",
        "key": "10.1016/j.combustflame.2012.07.012_b0065",
        "doi-asserted-by": "crossref",
        "first-page": "974",
        "DOI": "10.2514/2.5698",
        "volume": "16",
        "author": "Avedisian",
        "year": "2000",
        "journal-title": "Journal of Propulsion and Power"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0070",
        "doi-asserted-by": "crossref",
        "first-page": "1007",
        "DOI": "10.1016/0094-5765(74)90066-6",
        "volume": "1",
        "author": "Liñán",
        "year": "1974",
        "journal-title": "Acta Astronautica"
      },
      {
        "issue": "1",
        "key": "10.1016/j.combustflame.2012.07.012_b0075",
        "doi-asserted-by": "crossref",
        "first-page": "7",
        "DOI": "10.1089/hwm.1990.7.7",
        "volume": "7",
        "author": "Du",
        "year": "1990",
        "journal-title": "Hazardous Waste and Hazardous Materials"
      },
      {
        "issue": "1",
        "key": "10.1016/j.combustflame.2012.07.012_b0080",
        "doi-asserted-by": "crossref",
        "first-page": "777",
        "DOI": "10.1016/S0082-0784(06)80095-0",
        "volume": "24",
        "author": "Müller",
        "year": "1992",
        "journal-title": "Proceeding of the Combustion Institute"
      },
      {
        "issue": "1",
        "key": "10.1016/j.combustflame.2012.07.012_b0085",
        "doi-asserted-by": "crossref",
        "first-page": "81",
        "DOI": "10.1080/00102209608935489",
        "volume": "113",
        "author": "Liñán",
        "year": "1996",
        "journal-title": "Combustion Science and Technology"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0090",
        "doi-asserted-by": "crossref",
        "first-page": "91",
        "DOI": "10.1016/0010-2180(95)00091-J",
        "volume": "103",
        "author": "Ranzi",
        "year": "1995",
        "journal-title": "Combustion and Flame"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0095",
        "doi-asserted-by": "crossref",
        "first-page": "149",
        "DOI": "10.1016/S0010-2180(97)00282-4",
        "volume": "114",
        "author": "Curran",
        "year": "1998",
        "journal-title": "Combustion and Flame"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0100",
        "doi-asserted-by": "crossref",
        "first-page": "155",
        "DOI": "10.1016/S0360-1285(03)00018-2",
        "volume": "29",
        "author": "Naidja",
        "year": "2003",
        "journal-title": "Progress in Energy and Combustion Science"
      },
      {
        "issue": "3",
        "key": "10.1016/j.combustflame.2012.07.012_b0105",
        "doi-asserted-by": "crossref",
        "first-page": "211",
        "DOI": "10.1016/j.combustflame.2005.06.003",
        "volume": "143",
        "author": "Cuoci",
        "year": "2005",
        "journal-title": "Combustion and Flame"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0110",
        "unstructured": "T. Farouk, F.L. Dryer, Personal Communication, 2012."
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0115",
        "unstructured": "G. Paczko, N. Peters, Personal Communication, 2012."
      },
      {
        "issue": "7",
        "key": "10.1016/j.combustflame.2012.07.012_b0120",
        "doi-asserted-by": "crossref",
        "first-page": "2336",
        "DOI": "10.1016/j.combustflame.2012.02.012",
        "volume": "159",
        "author": "Prince",
        "year": "2012",
        "journal-title": "Combustion and Flame"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0125",
        "doi-asserted-by": "crossref",
        "first-page": "38",
        "DOI": "10.1016/S0010-2180(01)00331-5",
        "volume": "128",
        "author": "Peters",
        "year": "2002",
        "journal-title": "Combustion and Flame"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0130",
        "doi-asserted-by": "crossref",
        "first-page": "259",
        "DOI": "10.1016/j.combustflame.2005.10.008",
        "volume": "145",
        "author": "Koliatis",
        "year": "2005",
        "journal-title": "Combustion and Flame"
      },
      {
        "key": "10.1016/j.combustflame.2012.07.012_b0135",
        "doi-asserted-by": "crossref",
        "first-page": "2947",
        "DOI": "10.1016/j.proci.2006.07.078",
        "volume": "31",
        "author": "Edenhofer",
        "year": "2007",
        "journal-title": "Proceeding of the Combustion Institute"
      }
    ],
    "container-title": [
      "Combustion and Flame"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0010218012002131?httpAccept=text/xml",
        "content-type": "text/xml",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0010218012002131?httpAccept=text/plain",
        "content-type": "text/plain",
        "content-version": "vor",
        "intended-application": "text-mining"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2018,
          11,
          21
        ]
      ],
      "date-time": "2018-11-21T06:28:31Z",
      "timestamp": 1542781711000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://linkinghub.elsevier.com/retrieve/pii/S0010218012002131"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2012,
          12
        ]
      ]
    },
    "references-count": 27,
    "journal-issue": {
      "issue": "12",
      "published-print": {
        "date-parts": [
          [
            2012,
            12
          ]
        ]
      }
    },
    "alternative-id": [
      "S0010218012002131"
    ],
    "URL": "https://doi.org/10.1016/j.combustflame.2012.07.012",
    "relation": {},
    "ISSN": [
      "0010-2180"
    ],
    "issn-type": [
      {
        "value": "0010-2180",
        "type": "print"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2012,
          12
        ]
      ]
    }
  },
  "10.1007/s12217-014-9372-2": {
    "indexed": {
      "date-parts": [
        [
          2026,
          9,
          21
        ]
      ],
      "date-time": "2026-09-21T04:20:41Z",
      "timestamp": 1789964441689,
      "version": "4.0.1"
    },
    "reference-count": 29,
    "publisher": "Springer Science and Business Media LLC",
    "issue": "2",
    "content-domain": {
      "domain": [
        "link.springer.com"
      ],
      "crossmark-restriction": false
    },
    "short-container-title": [
      "Microgravity Sci. Technol."
    ],
    "published-print": {
      "date-parts": [
        [
          2014,
          10
        ]
      ]
    },
    "DOI": "10.1007/s12217-014-9372-2",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2014,
          6,
          3
        ]
      ],
      "date-time": "2014-06-03T12:53:50Z",
      "timestamp": 1401800030000
    },
    "page": "65-76",
    "update-policy": "https://doi.org/10.1007/springer_crossmark_policy",
    "source": "Crossref",
    "is-referenced-by-count": 89,
    "title": [
      "Droplet Combustion Experiments Aboard the International Space Station"
    ],
    "prefix": "10.1007",
    "volume": "26",
    "author": [
      {
        "given": "Daniel L.",
        "family": "Dietrich",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Vedha",
        "family": "Nayagam",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Michael C.",
        "family": "Hicks",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Paul V.",
        "family": "Ferkul",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Frederick L.",
        "family": "Dryer",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Tanvir",
        "family": "Farouk",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Benjamin D.",
        "family": "Shaw",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Hyun Kyu",
        "family": "Suh",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Mun Y.",
        "family": "Choi",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Yu Cheng",
        "family": "Liu",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "C. Thomas",
        "family": "Avedisian",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Forman A.",
        "family": "Williams",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "297",
    "published-online": {
      "date-parts": [
        [
          2014,
          6,
          4
        ]
      ]
    },
    "reference": [
      {
        "issue": "4",
        "key": "9372_CR1",
        "doi-asserted-by": "crossref",
        "first-page": "628",
        "DOI": "10.2514/2.5619",
        "volume": "16",
        "author": "CT Avedisian",
        "year": "2000",
        "unstructured": "Avedisian, C.T.: Recent advances in soot formation from spherical droplet flames at atmospheric pressure. J. Propul. Power 16 (4), 628–635 (2000)",
        "journal-title": "J. Propul. Power"
      },
      {
        "key": "9372_CR2",
        "unstructured": "Banu, B.: Fluids and combustion facility (FCF) and combustion integrated rack (CIR). Payload Accomodations Handbook CIR-DOC-4064, NASA John H, Glenn Research Center, Cleveland, Ohio (2008)"
      },
      {
        "key": "9372_CR3",
        "unstructured": "Choi, M.Y., Dryer, F.L.: Microgravity droplet combustion. In: Ross, H. D. (ed.) Microgravity combustion: fire in free fall, combustion treatise, pp 183–297. Academic Press (2001). chap. 4"
      },
      {
        "key": "9372_CR4",
        "doi-asserted-by": "crossref",
        "first-page": "137",
        "DOI": "10.5566/ias.v31.p137-148",
        "volume": "31",
        "author": "CL Dembia",
        "year": "2012",
        "unstructured": "Dembia, C.L., Liu, Y.C., Avedisian, C. T.: Automated data analysis for consecutive images from droplet combustion experiments. Image Anal. Stereology 31, 137–148 (2012)",
        "journal-title": "Image Anal. Stereology"
      },
      {
        "key": "9372_CR5",
        "doi-asserted-by": "crossref",
        "first-page": "1201",
        "DOI": "10.1016/S0082-0784(96)80336-5",
        "volume": "26",
        "author": "DL Dietrich",
        "year": "1996",
        "unstructured": "Dietrich, D.L., Haggard, J.B., Dryer, F.L., Nayagam, V., Shaw, B.D., Williams, F.A.: Droplet combustion experiments in spacelab. Proc. Combust. Inst. 26, 1201–1207 (1996)",
        "journal-title": "Proc. Combust. Inst."
      },
      {
        "key": "9372_CR6",
        "doi-asserted-by": "crossref",
        "first-page": "1",
        "DOI": "10.1080/00102200008947294",
        "volume": "156",
        "author": "DL Dietrich",
        "year": "2000",
        "unstructured": "Dietrich, D.L., Ross, H.D., Shu, Y., Chang, P., Tien, J.S.: Candle flames in nonbuoyant atmospheres. Combust. Sci. Tech. 156, 1–24 (2000)",
        "journal-title": "Combust. Sci. Tech."
      },
      {
        "key": "9372_CR7",
        "doi-asserted-by": "crossref",
        "first-page": "191",
        "DOI": "10.1016/0360-1285(77)90012-0",
        "volume": "3",
        "author": "GM Faeth",
        "year": "1977",
        "unstructured": "Faeth, G.M.: Current status of droplet and liquid combustion. Prog. Energy Combust. Sci. 3, 191–224 (1977)",
        "journal-title": "Prog. Energy Combust. Sci."
      },
      {
        "issue": "1",
        "key": "9372_CR8",
        "doi-asserted-by": "crossref",
        "first-page": "200",
        "DOI": "10.1016/j.combustflame.2011.06.014",
        "volume": "159",
        "author": "T Farouk",
        "year": "2012a",
        "unstructured": "Farouk, T., Dryer, F.L.: Tethered methanol droplet combustion in carbondioxide enriched environment under microgravity conditions. Combust. Flame 159 (1), 200–209 (2012a)",
        "journal-title": "Combust. Flame"
      },
      {
        "issue": "10",
        "key": "9372_CR9",
        "doi-asserted-by": "crossref",
        "first-page": "3208",
        "DOI": "10.1016/j.combustflame.2012.04.005",
        "volume": "159",
        "author": "TI Farouk",
        "year": "2012b",
        "unstructured": "Farouk, T.I., Dryer, F.L.: On the extinction characteristics of alcohol droplet combustion under microgravity conditions - a numerical study. Combust. Flame 159 (10), 3208–3223 (2012b)",
        "journal-title": "Combust. Flame"
      },
      {
        "key": "9372_CR10",
        "doi-asserted-by": "crossref",
        "first-page": "565",
        "DOI": "10.1016/j.combustflame.2013.09.011",
        "volume": "161",
        "author": "TI Farouk",
        "year": "2013",
        "unstructured": "Farouk, T.I., Dryer, F.L.: Isolated n-heptane droplet combustion in microgravity: Cool Flames = two-stage combustion. Combust. Flame 161, 565–581 (2013)",
        "journal-title": "Combust. Flame"
      },
      {
        "key": "9372_CR11",
        "doi-asserted-by": "crossref",
        "first-page": "818",
        "DOI": "10.1016/S0082-0784(53)80107-4",
        "volume": "4",
        "author": "GAE Godsave",
        "year": "1952",
        "unstructured": "Godsave, G.A.E.: Studies of the combustion of drops in a fuel spray - the burning of single drops of fuel. Proc. Combust. Inst. 4, 818–830 (1952)",
        "journal-title": "Proc. Combust. Inst."
      },
      {
        "key": "9372_CR12",
        "doi-asserted-by": "crossref",
        "first-page": "172",
        "DOI": "10.2514/8.6952",
        "volume": "26",
        "author": "M Goldsmith",
        "year": "1956",
        "unstructured": "Goldsmith, M.: Experiments on the burning of single drops of fuel. Jet Propuls. 26, 172–178 (1956)",
        "journal-title": "Jet Propuls."
      },
      {
        "key": "9372_CR13",
        "doi-asserted-by": "crossref",
        "first-page": "837",
        "DOI": "10.1016/S0082-0784(53)80109-8",
        "volume": "4",
        "author": "AR Hall",
        "year": "1953",
        "unstructured": "Hall, A.R., Diederichsen, J.: An experimental study of the burning of single drops of fuel in air at pressures up to twenty atmospheres. Proc. Combust. Inst. 4, 837–846 (1953)",
        "journal-title": "Proc. Combust. Inst."
      },
      {
        "key": "9372_CR14",
        "doi-asserted-by": "crossref",
        "first-page": "726",
        "DOI": "10.1016/S0082-0784(57)80100-3",
        "volume": "6",
        "author": "S Kumagai",
        "year": "1956",
        "unstructured": "Kumagai, S., Isoda, H.: Combustion of fuel droplets in a falling chamber. Proc. Combust. Inst. 6, 726–731 (1956)",
        "journal-title": "Proc. Combust. Inst."
      },
      {
        "key": "9372_CR15",
        "doi-asserted-by": "crossref",
        "first-page": "171",
        "DOI": "10.1016/0360-1285(82)90011-9",
        "volume": "8",
        "author": "CK Law",
        "year": "1982",
        "unstructured": "Law, C.K.: Recent advances in droplet vaporization and combustion. Prog. Energy Combust. Sci. 8, 171–201 (1982)",
        "journal-title": "Prog. Energy Combust. Sci."
      },
      {
        "key": "9372_CR16",
        "doi-asserted-by": "crossref",
        "first-page": "104",
        "DOI": "10.1016/0010-2180(95)00179-4",
        "volume": "105",
        "author": "AJ Marchese",
        "year": "1996",
        "unstructured": "Marchese, A.J., Dryer, F.L.: The effect of liquid mass transport on the combustion and extinction of bicomponent droplets of methanol and water. Combust. Flame 105, 104–122 (1996)",
        "journal-title": "Combust. Flame"
      },
      {
        "issue": "8",
        "key": "9372_CR17",
        "doi-asserted-by": "crossref",
        "first-page": "1369",
        "DOI": "10.2514/2.557",
        "volume": "36",
        "author": "V Nayagam",
        "year": "1998",
        "unstructured": "Nayagam, V., Haggard, J.B., Colantonio, R.O., Marchese, A.J., Dryer, F.L., Zhang, B.L., Williams, F.A.: Microgravity n-heptane droplet combustion in oxygen-helium mixtures at atmospheric pressure. AIAA J. 36 (8), 1369–1378 (1998)",
        "journal-title": "AIAA J."
      },
      {
        "key": "9372_CR18",
        "doi-asserted-by": "crossref",
        "first-page": "3583",
        "DOI": "10.1016/j.combustflame.2012.07.012",
        "volume": "159",
        "author": "V Nayagam",
        "year": "2012",
        "unstructured": "Nayagam, V., Dietrich, D.L., Ferkul, P.V., Hicks, M.C., Williams, F.A.: Can cool flames support quasi-steady droplet burning Combust. Flame 159, 3583–3588 (2012)",
        "journal-title": "Combust. Flame"
      },
      {
        "key": "9372_CR19",
        "unstructured": "Nayagam, V., Dietrich, D. L., Hicks, M. C., Williams, F. A.: Methanol droplet combustion in oxygen-inert environments in microgravity. In: 8th US National combustion meeting, Western States section of the Combustion Institute, Salt Lake City, Utah, paper 070HE-0303 (2013)"
      },
      {
        "issue": "8",
        "key": "9372_CR20",
        "first-page": "230",
        "volume": "SMC-8",
        "author": "TW Ridler",
        "year": "1978",
        "unstructured": "Ridler, T.W., Calvard, S.: Picture thresholding using an iterative selection method. IEEE Trans. Syst. Man Cybern. SMC-8 (8), 230–232 (1978)",
        "journal-title": "IEEE Trans. Syst. Man Cybern."
      },
      {
        "key": "9372_CR21",
        "unstructured": "Robbins, J., Shinn, C.: Multi-user droplet combustion apparatus FLEX-2. Reflight Safety Data Package MDC-DOC-1790A, NASA John H. Glenn Research Center, Cleveland, Ohio (2010)"
      },
      {
        "key": "9372_CR22",
        "doi-asserted-by": "crossref",
        "unstructured": "Shaw, B., Wei, J.: Combustion of methanol droplets in air-diluent environments with reduced and normal gravity. J. Combust. 2012 (Article ID 587987) (2012)",
        "DOI": "10.1155/2012/587987"
      },
      {
        "issue": "10",
        "key": "9372_CR23",
        "doi-asserted-by": "crossref",
        "first-page": "969",
        "DOI": "10.1080/00102202.2010.498798",
        "volume": "183",
        "author": "BD Shaw",
        "year": "2011",
        "unstructured": "Shaw, B.D., Wei, J.B.: Influence of gravity and ambient pressure on combustion and flammability of n-heptane and 1-propanol droplets in air-diluent environments. Combust. Sci. Tech. 183 (10), 969–983 (2011)",
        "journal-title": "Combust. Sci. Tech."
      },
      {
        "issue": "12",
        "key": "9372_CR24",
        "doi-asserted-by": "crossref",
        "first-page": "2327",
        "DOI": "10.2514/2.1238",
        "volume": "39",
        "author": "BD Shaw",
        "year": "2001",
        "unstructured": "Shaw, B.D., Clark, B.D., Wang, D.: Spacelab experiments on combustion of heptane/ hexadecane droplets. AIAA J. 39 (12), 2327–2336 (2001)",
        "journal-title": "AIAA J."
      },
      {
        "key": "9372_CR25",
        "doi-asserted-by": "crossref",
        "first-page": "847",
        "DOI": "10.1016/S0082-0784(53)80110-4",
        "volume": "4",
        "author": "DB Spalding",
        "year": "1952",
        "unstructured": "Spalding, D.B.: The combustion of liquid fuels. Proc. Combust. Inst. 4, 847–864 (1952)",
        "journal-title": "Proc. Combust. Inst."
      },
      {
        "key": "9372_CR26",
        "first-page": "144",
        "volume": "XI/4",
        "author": "PM Struk",
        "year": "1998",
        "unstructured": "Struk, P.M., Ackerman, M., Nayagam, V., Dietrich, D.L.: On calculating burning rates during fiber supported droplet combustion. Microgravity Sci. Tech. XI/4, 144–151 (1998)",
        "journal-title": "Microgravity Sci. Tech."
      },
      {
        "key": "9372_CR27",
        "doi-asserted-by": "crossref",
        "first-page": "1",
        "DOI": "10.1016/0010-2180(73)90002-3",
        "volume": "21",
        "author": "A Williams",
        "year": "1973",
        "unstructured": "Williams, A.: Combustion of droplets of liquid fuels: a review. Combust. Flame 21, 1–31 (1973)",
        "journal-title": "Combust. Flame"
      },
      {
        "key": "9372_CR28",
        "unstructured": "Williams, F.A.: Droplet burning, In: Cochran, T. H. (ed) Progress in Astronautics and Aeronautics, vol 73, American Institute of Aeronautics and Astronautics, chap. 2, pp. 3160 (1981)"
      },
      {
        "key": "9372_CR29",
        "doi-asserted-by": "crossref",
        "first-page": "267",
        "DOI": "10.1016/0010-2180(95)00207-3",
        "volume": "105",
        "author": "BL Zhang",
        "year": "1996",
        "unstructured": "Zhang, B.L., Card, J.M., Williams, F.A.: Application of rate-ratio asymptotics to the prediction of extinction for methanol droplet combustion. Combust. Flame 105, 267–290 (1996)",
        "journal-title": "Combust. Flame"
      }
    ],
    "container-title": [
      "Microgravity Science and Technology"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "http://link.springer.com/content/pdf/10.1007/s12217-014-9372-2",
        "content-type": "unspecified",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2017,
          6,
          22
        ]
      ],
      "date-time": "2017-06-22T14:16:55Z",
      "timestamp": 1498141015000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "http://link.springer.com/10.1007/s12217-014-9372-2"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2014,
          6,
          4
        ]
      ]
    },
    "references-count": 29,
    "journal-issue": {
      "issue": "2",
      "published-print": {
        "date-parts": [
          [
            2014,
            10
          ]
        ]
      }
    },
    "alternative-id": [
      "9372"
    ],
    "URL": "https://doi.org/10.1007/s12217-014-9372-2",
    "relation": {},
    "ISSN": [
      "0938-0108",
      "1875-0494"
    ],
    "issn-type": [
      {
        "value": "0938-0108",
        "type": "print"
      },
      {
        "value": "1875-0494",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2014,
          6,
          4
        ]
      ]
    }
  },
  "10.5802/crmeca.153": {
    "indexed": {
      "date-parts": [
        [
          2026,
          9,
          30
        ]
      ],
      "date-time": "2026-09-30T18:05:11Z",
      "timestamp": 1790791511177,
      "version": "4.1.0"
    },
    "reference-count": 25,
    "publisher": "MathDoc/Centre Mersenne",
    "issue": "S2",
    "content-domain": {
      "domain": [],
      "crossmark-restriction": false
    },
    "short-container-title": [],
    "abstract": "<jats:p>\n                    The paper describes a study of wet foams in microgravity whose bubble size distribution evolves due to diffusive gas exchange. We focus on the comparison between the size of bubbles determined from images of the foam surface and the size of bubbles in the bulk foam, determined from Diffuse Transmission Spectroscopy (DTS). Extracting the bubble size distribution from images of a foam surface is difficult so we have used three different procedures: manual analysis, automatic analysis with a customized Python script and machine learning analysis. Once various pitfalls were identified and taken into account, all the three procedures yield identical results within error bars. DTS only allows the determination of an average bubble radius which is proportional to the photon transport mean free path\n                    <mml:math xmlns:mml=\"http://www.w3.org/1998/Math/MathML\">\n                      <mml:msup>\n                        <mml:mi>ℓ</mml:mi>\n                        <mml:mo>*</mml:mo>\n                      </mml:msup>\n                    </mml:math>\n                    . The relation between the measured diffuse transmitted light intensity and\n                    <mml:math xmlns:mml=\"http://www.w3.org/1998/Math/MathML\">\n                      <mml:msup>\n                        <mml:mi>ℓ</mml:mi>\n                        <mml:mo>*</mml:mo>\n                      </mml:msup>\n                    </mml:math>\n                    previously derived for slab-shaped samples of infinite lateral extent does not apply to the cuboid geometry of the cells used in the microgravity experiment. A new more general expression of the diffuse intensity transmitted with specific optical boundary conditions has been derived and applied to determine the average bubble radius. The temporal evolution of the average bubble radii deduced from DTS and of the same average radii of the bubbles measured at the sample surface is the same (to a factor probably close to one) throughout the coarsening. Finally, ground experiments were performed to compare bubble size distributions in a bulk wet foam and at its surface at times so short that diffusive gas exchange is insignificant. They were found to be similar, confirming that bubbles seen at the surface are representative of the bulk foam bubbles.\n                  </jats:p>",
    "DOI": "10.5802/crmeca.153",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2023,
          2,
          16
        ]
      ],
      "date-time": "2023-02-16T06:10:36Z",
      "timestamp": 1676527836000
    },
    "page": "139-161",
    "source": "Crossref",
    "is-referenced-by-count": 16,
    "title": [
      "Aqueous foams in microgravity, measuring bubble sizes"
    ],
    "prefix": "10.5802",
    "volume": "351",
    "author": [
      {
        "given": "Marina",
        "family": "Pasquet",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Nicolo",
        "family": "Galvani",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Olivier",
        "family": "Pitois",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Sylvie",
        "family": "Cohen-Addad",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Reinhard",
        "family": "Höhler",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Anthony T.",
        "family": "Chieco",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Sam",
        "family": "Dillavou",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Jesse M.",
        "family": "Hanlan",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-3240-2381",
        "authenticated-orcid": false,
        "given": "Douglas J.",
        "family": "Durian",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Emmanuelle",
        "family": "Rio",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Anniina",
        "family": "Salonen",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Dominique",
        "family": "Langevin",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "3842",
    "published-online": {
      "date-parts": [
        [
          2023,
          11,
          10
        ]
      ]
    },
    "reference": [
      {
        "key": "key2025102017522234906_1",
        "doi-asserted-by": "publisher",
        "DOI": "10.1093/acprof:oso/9780199662890.001.0001",
        "author": "Cantat, Isabelle",
        "year": "2013",
        "unstructured": "[1] Cantat, Isabelle; Cohen-Addad, Sylvie; Elias, Florence; Graner, François; Höhler, Reinhard; Pitois, Olivier; Rouyer, Florence; Saint-Jalmes, Arnaud Foams: Structure and Dynamics, Oxford University Press, 2013",
        "journal-title": "Foams: Structure and Dynamics"
      },
      {
        "key": "key2025102017522234906_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1017/CBO9781139878326",
        "author": "Gibson, L. J.",
        "year": "1997",
        "unstructured": "[2] Gibson, L. J.; Ashby, M. F. Cellular solids, Cambridge University Press, 1997",
        "journal-title": "Cellular solids"
      },
      {
        "issue": "4",
        "key": "key2025102017522234906_3",
        "doi-asserted-by": "publisher",
        "first-page": "1341",
        "DOI": "10.1063/1.336528",
        "article-title": "The statistical self‐similarity hypothesis in grain growth and particle coarsening",
        "volume": "59",
        "author": "Mullins, W. W.",
        "year": "1986",
        "unstructured": "[3] Mullins, W. W. The statistical self‐similarity hypothesis in grain growth and particle coarsening, J. Appl. Phys., Volume 59 (1986) no. 4, pp. 1341-1349",
        "journal-title": "J. Appl. Phys."
      },
      {
        "issue": "2",
        "key": "key2025102017522234906_4",
        "doi-asserted-by": "publisher",
        "first-page": "107",
        "DOI": "10.1016/S0001-8686(98)00035-9",
        "article-title": "Ostwald ripening in emulsions",
        "volume": "75",
        "author": "Taylor, P.",
        "year": "1998",
        "unstructured": "[4] Taylor, P. Ostwald ripening in emulsions, Adv. Colloid Interface Sci., Volume 75 (1998) no. 2, pp. 107-163",
        "journal-title": "Adv. Colloid Interface Sci."
      },
      {
        "issue": "12",
        "key": "key2025102017522234906_5",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/5.0062946",
        "article-title": "Soft matter dynamics: A versatile microgravity platform to study dynamics in soft matter",
        "volume": "92",
        "author": "Born, P.",
        "year": "2021",
        "unstructured": "[5] Born, P.; Braibanti, M.; Cristofolini, L.; Cohen-Addad, Sylvie; Durian, D. J.; Egelhaaf, S. U.; Escobedo-Sánchez, M. A.; Höhler, Reinhard; Karapantsios, T. D.; Langevin, D.; Liggieri, L.; Pasquet, M.; Rio, E.; Salonen, A.; Schröter, M.; Sperl, M.; Sütterlin, R.; Zuccolotto-Bernez, A. B. Soft matter dynamics: A versatile microgravity platform to study dynamics in soft matter, Rev. Sci. Instrum., Volume 92 (2021) no. 12, 124503",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "issue": "1",
        "key": "key2025102017522234906_6",
        "doi-asserted-by": "publisher",
        "first-page": "73",
        "DOI": "10.1016/j.colsurfa.2009.01.021",
        "article-title": "The relationship between the surface and internal structure of dry foam",
        "volume": "339",
        "author": "Wang, Yingjie",
        "year": "2009",
        "unstructured": "[6] Wang, Yingjie; Neethling, Stephen J. The relationship between the surface and internal structure of dry foam, Colloids Surf. A Physicochem. Eng. Asp., Volume 339 (2009) no. 1, pp. 73-81",
        "journal-title": "Colloids Surf. A Physicochem. Eng. Asp."
      },
      {
        "issue": "1",
        "key": "key2025102017522234906_7",
        "doi-asserted-by": "publisher",
        "first-page": "105",
        "DOI": "10.1021/i100009a018",
        "article-title": "Errors in the measurement of bubble-size distribution in foam",
        "volume": "22",
        "author": "Cheng, Hsing C.",
        "year": "1983",
        "unstructured": "[7] Cheng, Hsing C.; Lemlich, Robert Errors in the measurement of bubble-size distribution in foam, Ind. Eng. Chem. Fundamen., Volume 22 (1983) no. 1, pp. 105-109",
        "journal-title": "Ind. Eng. Chem. Fundamen."
      },
      {
        "issue": "5006",
        "key": "key2025102017522234906_8",
        "doi-asserted-by": "publisher",
        "first-page": "686",
        "DOI": "10.1126/science.252.5006.686",
        "article-title": "Multiple Light-Scattering Probes of Foam Structure and Dynamics",
        "volume": "252",
        "author": "Durian, D. J.",
        "year": "1991",
        "unstructured": "[8] Durian, D. J.; Weitz, D. A.; Pine, D. J. Multiple Light-Scattering Probes of Foam Structure and Dynamics, Science, Volume 252 (1991) no. 5006, pp. 686-688",
        "journal-title": "Science"
      },
      {
        "key": "key2025102017522234906_9",
        "doi-asserted-by": "publisher",
        "first-page": "173",
        "DOI": "10.1016/j.ijmultiphaseflow.2017.02.009",
        "article-title": "Controlled foam generation using cyclic diphasic flows through a constriction",
        "volume": "96",
        "author": "Gaillard, T.",
        "year": "2017",
        "unstructured": "[9] Gaillard, T.; Roché, M.; Honorez, C.; Jumeau, M.; Balan, A.; Jedrzejczyk, C.; Drenckhan, W. Controlled foam generation using cyclic diphasic flows through a constriction, Int. J. Multiphase Flow, Volume 96 (2017), pp. 173-187",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "issue": "2",
        "key": "key2025102017522234906_10",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevLett.93.028302",
        "article-title": "Origin of the slow linear viscoelastic response of aqueous foams",
        "volume": "93",
        "author": "Cohen-Addad, Sylvie",
        "year": "2004",
        "unstructured": "[10] Cohen-Addad, Sylvie; Höhler, Reinhard; Khidas, Yacine Origin of the slow linear viscoelastic response of aqueous foams, Phys. Rev. Lett., Volume 93 (2004) no. 2, 028302",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "issue": "1-3",
        "key": "key2025102017522234906_11",
        "doi-asserted-by": "publisher",
        "first-page": "159",
        "DOI": "10.1016/j.colsurfa.2006.11.057",
        "article-title": "Simulating and interpretating images of foams with computational ray-tracing techniques",
        "volume": "309",
        "author": "van Der Net, A.",
        "year": "2007",
        "unstructured": "[11] van Der Net, A.; Blondel, L.; Saugey, A.; Drenckhan, W. Simulating and interpretating images of foams with computational ray-tracing techniques, Colloids Surf. A Physicochem. Eng. Asp., Volume 309 (2007) no. 1-3, pp. 159-176",
        "journal-title": "Colloids Surf. A Physicochem. Eng. Asp."
      },
      {
        "issue": "20",
        "key": "key2025102017522234906_12",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevLett.93.208301",
        "article-title": "Structure of random foam",
        "volume": "93",
        "author": "Kraynik, Andrew M.",
        "year": "2004",
        "unstructured": "[12] Kraynik, Andrew M.; Reinelt, Douglas A.; van Swol, Frank Structure of random foam, Phys. Rev. Lett., Volume 93 (2004) no. 20, 208301",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "key2025102017522234906_13",
        "article-title": "Kolmogorov–Smirnov test",
        "year": "2010",
        "unstructured": "[13]  Kolmogorov–Smirnov test, Encyclopedia of Mathematics, 2010 (http://encyclopediaofmath.org/index.php?title=Kolmogorov%E2%80%93Smirnov_test&amp;oldid=22660)",
        "journal-title": "Encyclopedia of Mathematics"
      },
      {
        "issue": "3",
        "key": "key2025102017522234906_14",
        "doi-asserted-by": "publisher",
        "first-page": "242",
        "DOI": "10.1016/j.cocis.2014.04.005",
        "article-title": "Multiple light scattering as a probe of foams and emulsions",
        "volume": "19",
        "author": "Höhler, Reinhard",
        "year": "2014",
        "unstructured": "[14] Höhler, Reinhard; Cohen-Addad, Sylvie; Durian, Douglas J. Multiple light scattering as a probe of foams and emulsions, Curr. Opin. Colloid Interface Sci., Volume 19 (2014) no. 3, pp. 242-252",
        "journal-title": "Curr. Opin. Colloid Interface Sci."
      },
      {
        "issue": "9",
        "key": "key2025102017522234906_15",
        "doi-asserted-by": "publisher",
        "first-page": "675",
        "DOI": "10.1209/0295-5075/22/9/007",
        "article-title": "Transmission and Surface Intensity Profiles in Random Media",
        "volume": "22",
        "author": "Li, J. H",
        "year": "1993",
        "unstructured": "[15] Li, J. H; Lisyansky, A. A; Cheung, T. D; Livdan, D; Genack, A. Z Transmission and Surface Intensity Profiles in Random Media, Eur. Phys. Lett., Volume 22 (1993) no. 9, pp. 675-680",
        "journal-title": "Eur. Phys. Lett."
      },
      {
        "issue": "6",
        "key": "key2025102017522234906_16",
        "doi-asserted-by": "publisher",
        "first-page": "4827",
        "DOI": "10.1103/PhysRevE.50.4827",
        "article-title": "Diffuse-transmission spectroscopy: A structural probe of opaque colloidal mixtures",
        "volume": "50",
        "author": "Kaplan, P. D.",
        "year": "1994",
        "unstructured": "[16] Kaplan, P. D.; Dinsmore, A. D.; Yodh, A. G.; Pine, D. J. Diffuse-transmission spectroscopy: A structural probe of opaque colloidal mixtures, Phys. Rev. E, Volume 50 (1994) no. 6, pp. 4827-4835",
        "journal-title": "Phys. Rev. E"
      },
      {
        "issue": "4",
        "key": "key2025102017522234906_17",
        "doi-asserted-by": "publisher",
        "first-page": "4498",
        "DOI": "10.1103/PhysRevE.57.4498",
        "article-title": "Diffusing-light spectroscopies beyond the diffusion limit: The role of ballistic transport and anisotropic scattering",
        "volume": "57",
        "author": "Lemieux, P. A.",
        "year": "1998",
        "unstructured": "[17] Lemieux, P. A.; Vera, M. U.; Durian, D. J. Diffusing-light spectroscopies beyond the diffusion limit: The role of ballistic transport and anisotropic scattering, Phys. Rev. E, Volume 57 (1998) no. 4, pp. 4498-4515",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "key2025102017522234906_18",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/B978-0-12-374701-3.X5001-7",
        "volume": "1",
        "author": "Ishimaru, Akira",
        "year": "1978",
        "unstructured": "[18] Ishimaru, Akira Wave propagation and scattering in random media. Volume 1 - Single scattering and transport theory, 1, Academic Press Inc., 1978",
        "journal-title": "Wave propagation and scattering in random media. Volume 1 - Single scattering and transport theory"
      },
      {
        "issue": "2",
        "key": "key2025102017522234906_19",
        "doi-asserted-by": "publisher",
        "first-page": "857",
        "DOI": "10.1103/PhysRevE.50.857",
        "article-title": "Influence of boundary reflection and refraction on diffusive photon transport",
        "volume": "50",
        "author": "Durian, D. J.",
        "year": "1994",
        "unstructured": "[19] Durian, D. J. Influence of boundary reflection and refraction on diffusive photon transport, Phys. Rev. E, Volume 50 (1994) no. 2, pp. 857-866",
        "journal-title": "Phys. Rev. E"
      },
      {
        "issue": "34",
        "key": "key2025102017522234906_20",
        "doi-asserted-by": "publisher",
        "first-page": "7294",
        "DOI": "10.1364/AO.41.007294",
        "article-title": "Static and dynamic properties of highly turbid media determined by spatially resolved diffusive-wave spectroscopy",
        "volume": "41",
        "author": "Morin, F.",
        "year": "2002",
        "unstructured": "[20] Morin, F.; Borrega, R.; Cloitre, M.; Durian, D. J. Static and dynamic properties of highly turbid media determined by spatially resolved diffusive-wave spectroscopy, Appl. Opt., Volume 41 (2002) no. 34, pp. 7294-7299",
        "journal-title": "Appl. Opt."
      },
      {
        "key": "key2025102017522234906_21",
        "author": "Jackson, John David",
        "year": "1975",
        "unstructured": "[21] Jackson, John David Classical electrodynamics, John Wiley & Sons, 1975",
        "journal-title": "Classical electrodynamics"
      },
      {
        "key": "key2025102017522234906_22",
        "author": "Hoballah, Hussein",
        "year": "1998",
        "unstructured": "[22] Hoballah, Hussein Disproportionnement, Structure et Rheologie d’une Mousse Aqueuse, Ph. D. Thesis, Université de Marne la Vallée, Paris, France (1998)",
        "journal-title": "Disproportionnement, Structure et Rheologie d’une Mousse Aqueuse"
      },
      {
        "issue": "1",
        "key": "key2025102017522234906_23",
        "doi-asserted-by": "publisher",
        "first-page": "268",
        "DOI": "10.1016/S0030-4018(97)00475-6",
        "article-title": "The continuous-time random walk description of photon motion in an isotropic medium",
        "volume": "146",
        "author": "Weiss, George H.",
        "year": "1998",
        "unstructured": "[23] Weiss, George H.; Porrà, Josep M.; Masoliver, Jaume The continuous-time random walk description of photon motion in an isotropic medium, Opt. Commun., Volume 146 (1998) no. 1, pp. 268-276",
        "journal-title": "Opt. Commun."
      },
      {
        "issue": "24",
        "key": "key2025102017522234906_24",
        "doi-asserted-by": "publisher",
        "first-page": "4210",
        "DOI": "10.1364/AO.40.004210",
        "article-title": "Scattering optics of foam",
        "volume": "40",
        "author": "Vera, Moin U.",
        "year": "2001",
        "unstructured": "[24] Vera, Moin U.; Saint-Jalmes, Arnaud; Durian, Douglas J. Scattering optics of foam, Appl. Opt., Volume 40 (2001) no. 24, pp. 4210-4214",
        "journal-title": "Appl. Opt."
      },
      {
        "issue": "9",
        "key": "key2025102017522234906_25",
        "first-page": "1215",
        "article-title": "Time Evolution of the Elastic Properties of Aqueous Foam",
        "volume": "7",
        "author": "Hoballah, Hussein",
        "year": "1997",
        "unstructured": "[25] Hoballah, Hussein; Höhler, Reinhard; Cohen-Addad, Sylvie Time Evolution of the Elastic Properties of Aqueous Foam, J. Phys. II, Volume 7 (1997) no. 9, pp. 1215-1224",
        "journal-title": "J. Phys. II"
      }
    ],
    "container-title": [
      "Comptes Rendus. Mécanique"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf",
        "content-type": "unspecified",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2025,
          10,
          20
        ]
      ],
      "date-time": "2025-10-20T15:53:13Z",
      "timestamp": 1760975593000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://comptes-rendus.academie-sciences.fr/mecanique/articles/10.5802/crmeca.153/"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2023,
          11,
          10
        ]
      ]
    },
    "references-count": 25,
    "journal-issue": {
      "issue": "S2",
      "published-online": {
        "date-parts": [
          [
            2023
          ]
        ]
      }
    },
    "alternative-id": [
      "10.5802/crmeca.153"
    ],
    "URL": "https://doi.org/10.5802/crmeca.153",
    "relation": {},
    "ISSN": [
      "1631-0721",
      "1873-7234"
    ],
    "issn-type": [
      {
        "value": "1631-0721",
        "type": "print"
      },
      {
        "value": "1873-7234",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2023,
          11,
          10
        ]
      ]
    }
  },
  "10.1038/s41598-024-63906-y": {
    "indexed": {
      "date-parts": [
        [
          2026,
          7,
          29
        ]
      ],
      "date-time": "2026-07-29T02:16:55Z",
      "timestamp": 1785291415888,
      "version": "3.55.0"
    },
    "reference-count": 32,
    "publisher": "Springer Science and Business Media LLC",
    "issue": "1",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2024,
              6,
              20
            ]
          ],
          "date-time": "2024-06-20T00:00:00Z",
          "timestamp": 1718841600000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by/4.0"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              6,
              20
            ]
          ],
          "date-time": "2024-06-20T00:00:00Z",
          "timestamp": 1718841600000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by/4.0"
      }
    ],
    "funder": [
      {
        "name": "NSF",
        "award": [
          "MRSEC/DMR-2309043"
        ],
        "award-info": [
          {
            "award-number": [
              "MRSEC/DMR-2309043"
            ]
          }
        ]
      },
      {
        "name": "NSF",
        "award": [
          "MRSEC/DMR-1720530"
        ],
        "award-info": [
          {
            "award-number": [
              "MRSEC/DMR-1720530"
            ]
          }
        ]
      },
      {
        "DOI": "10.13039/100000104",
        "name": "NASA",
        "doi-asserted-by": "crossref",
        "award": [
          "80NSSC21K0898"
        ],
        "award-info": [
          {
            "award-number": [
              "80NSSC21K0898"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/100000104",
            "id-type": "DOI",
            "asserted-by": "crossref"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "link.springer.com"
      ],
      "crossmark-restriction": false
    },
    "short-container-title": [
      "Sci Rep"
    ],
    "abstract": "<jats:title>Abstract</jats:title><jats:p>The conversion of raw images into quantifiable data can be a major hurdle and time-sink in experimental research, and typically involves identifying region(s) of interest, a process known as segmentation. Machine learning tools for image segmentation are often specific to a set of tasks, such as tracking cells, or require substantial compute or coding knowledge to train and use. Here we introduce an easy-to-use (no coding required), image segmentation method, using a 15-layer convolutional neural network that can be trained on a laptop: Bellybutton. The algorithm trains on user-provided segmentation of example images, but, as we show, just one or even a sub-selection of one training image can be sufficient in some cases. We detail the machine learning method and give three use cases where Bellybutton correctly segments images despite substantial lighting, shape, size, focus, and/or structure variation across the regions(s) of interest. Instructions for easy download and use, with further details and the datasets used in this paper are available at <jats:ext-link xmlns:xlink=\"http://www.w3.org/1999/xlink\" ext-link-type=\"uri\" xlink:href=\"http://www.pypi.org/project/Bellybuttonseg\">pypi.org/project/Bellybuttonseg</jats:ext-link>.</jats:p>",
    "DOI": "10.1038/s41598-024-63906-y",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2024,
          6,
          20
        ]
      ],
      "date-time": "2024-06-20T21:01:47Z",
      "timestamp": 1718917307000
    },
    "update-policy": "https://doi.org/10.1007/springer_crossmark_policy",
    "source": "Crossref",
    "is-referenced-by-count": 5,
    "title": [
      "Bellybutton: accessible and customizable deep-learning image segmentation"
    ],
    "prefix": "10.1038",
    "volume": "14",
    "author": [
      {
        "given": "Sam",
        "family": "Dillavou",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Jesse M.",
        "family": "Hanlan",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Anthony T.",
        "family": "Chieco",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Hongyi",
        "family": "Xiao",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Sage",
        "family": "Fulco",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Kevin T.",
        "family": "Turner",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Douglas J.",
        "family": "Durian",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "297",
    "published-online": {
      "date-parts": [
        [
          2024,
          6,
          20
        ]
      ]
    },
    "reference": [
      {
        "key": "63906_CR1",
        "doi-asserted-by": "publisher",
        "first-page": "298",
        "DOI": "10.1006/jcis.1996.0217",
        "volume": "179",
        "author": "JC Crocker",
        "year": "1996",
        "unstructured": "Crocker, J. C. & Grier, D. G. Methods of digital video microscopy for colloidal studies. J. Colloid Interface Sci. 179, 298–310. https://doi.org/10.1006/jcis.1996.0217 (1996).",
        "journal-title": "J. Colloid Interface Sci."
      },
      {
        "key": "63906_CR2",
        "doi-asserted-by": "publisher",
        "first-page": "393",
        "DOI": "10.1051/aas:1996164",
        "volume": "117",
        "author": "E Bertin",
        "year": "1996",
        "unstructured": "Bertin, E. & Arnouts, S. SExtractor: Software for source extraction. Astron. Astrophys., Suppl. Ser. 117, 393–404. https://doi.org/10.1051/aas:1996164 (1996).",
        "journal-title": "Astron. Astrophys., Suppl. Ser."
      },
      {
        "key": "63906_CR3",
        "doi-asserted-by": "publisher",
        "DOI": "10.1088/0034-4885/78/12/124601",
        "volume": "78",
        "author": "C Manzo",
        "year": "2015",
        "unstructured": "Manzo, C. & Garcia-Parajo, M. F. A review of progress in single particle tracking: From methods to biophysical insights. Rep. Prog. Phys. 78, 124601. https://doi.org/10.1088/0034-4885/78/12/124601 (2015).",
        "journal-title": "Rep. Prog. Phys."
      },
      {
        "key": "63906_CR4",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.colcom.2021.100546",
        "volume": "45",
        "author": "H Yücel",
        "year": "2021",
        "unstructured": "Yücel, H. & Velu, S. K. P. Toolbox for tracking and analyzing crowded mixture of colloidal particles. Colloid Interface Sci. Commun. 45, 100546. https://doi.org/10.1016/j.colcom.2021.100546 (2021).",
        "journal-title": "Colloid Interface Sci. Commun."
      },
      {
        "key": "63906_CR5",
        "unstructured": "Krizhevsky, A., Sutskever, I. & Hinton, G. E. ImageNet classification with deep convolutional neural networks. In Advances in Neural Information Processing Systems, vol. 25 (Curran Associates, Inc., 2012)."
      },
      {
        "key": "63906_CR6",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.mlwa.2021.100134",
        "volume": "6",
        "author": "J Chai",
        "year": "2021",
        "unstructured": "Chai, J., Zeng, H., Li, A. & Ngai, E. W. T. Deep learning in computer vision: A critical review of emerging techniques and application scenarios. Mach. Learn. Appl. 6, 100134. https://doi.org/10.1016/j.mlwa.2021.100134 (2021).",
        "journal-title": "Mach. Learn. Appl."
      },
      {
        "key": "63906_CR7",
        "doi-asserted-by": "publisher",
        "DOI": "10.1109/TPAMI.2021.3059968",
        "author": "S Minaee",
        "year": "2021",
        "unstructured": "Minaee, S. et al. Image segmentation using deep learning: A survey. IEEE Trans. Pattern Anal. Mach. Intell.https://doi.org/10.1109/TPAMI.2021.3059968 (2021).",
        "journal-title": "IEEE Trans. Pattern Anal. Mach. Intell."
      },
      {
        "key": "63906_CR8",
        "unstructured": "Chollet, F. et al. Keras (2015)."
      },
      {
        "key": "63906_CR9",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/5.0034891",
        "volume": "8",
        "author": "B Midtvedt",
        "year": "2021",
        "unstructured": "Midtvedt, B. et al. Quantitative digital microscopy with deep learning. Appl. Phys. Rev. 8, 011310. https://doi.org/10.1063/5.0034891 (2021).",
        "journal-title": "Appl. Phys. Rev."
      },
      {
        "key": "63906_CR10",
        "doi-asserted-by": "publisher",
        "first-page": "829",
        "DOI": "10.1038/s41592-022-01507-1",
        "volume": "19",
        "author": "D Ershov",
        "year": "2022",
        "unstructured": "Ershov, D. et al. TrackMate 7: Integrating state-of-the-art segmentation algorithms into tracking pipelines. Nat. Methods 19, 829–832. https://doi.org/10.1038/s41592-022-01507-1 (2022).",
        "journal-title": "Nat. Methods"
      },
      {
        "key": "63906_CR11",
        "doi-asserted-by": "publisher",
        "first-page": "1141",
        "DOI": "10.1038/nmeth.4473",
        "volume": "14",
        "author": "V Ulman",
        "year": "2017",
        "unstructured": "Ulman, V. et al. An objective comparison of cell-tracking algorithms. Nat. Methods 14, 1141–1152. https://doi.org/10.1038/nmeth.4473 (2017).",
        "journal-title": "Nat. Methods"
      },
      {
        "key": "63906_CR12",
        "doi-asserted-by": "publisher",
        "first-page": "100",
        "DOI": "10.1038/s41592-020-01018-x",
        "volume": "18",
        "author": "C Stringer",
        "year": "2021",
        "unstructured": "Stringer, C., Wang, T., Michaelos, M. & Pachitariu, M. Cellpose: A generalist algorithm for cellular segmentation. Nat. Methods 18, 100–106. https://doi.org/10.1038/s41592-020-01018-x (2021).",
        "journal-title": "Nat. Methods"
      },
      {
        "key": "63906_CR13",
        "doi-asserted-by": "publisher",
        "DOI": "10.1371/journal.pone.0278626",
        "volume": "17",
        "author": "J Zheng",
        "year": "2022",
        "unstructured": "Zheng, J. et al. STRAINS: A big data method for classifying cellular response to stimuli at the tissue scale. PLoS One 17, e0278626. https://doi.org/10.1371/journal.pone.0278626 (2022).",
        "journal-title": "PLoS One"
      },
      {
        "key": "63906_CR14",
        "doi-asserted-by": "publisher",
        "first-page": "9026",
        "DOI": "10.1073/pnas.1804420115",
        "volume": "115",
        "author": "JM Newby",
        "year": "2018",
        "unstructured": "Newby, J. M., Schaefer, A. M., Lee, P. T., Forest, M. G. & Lai, S. K. Convolutional neural networks automate detection for tracking of submicron-scale particles in 2D and 3D. Proc. Natl. Acad. Sci. 115, 9026–9031. https://doi.org/10.1073/pnas.1804420115 (2018).",
        "journal-title": "Proc. Natl. Acad. Sci."
      },
      {
        "key": "63906_CR15",
        "doi-asserted-by": "publisher",
        "first-page": "1226",
        "DOI": "10.1038/s41592-019-0582-9",
        "volume": "16",
        "author": "S Berg",
        "year": "2019",
        "unstructured": "Berg, S. et al. Ilastik: Interactive machine learning for (bio)image analysis. Nat. Methods 16, 1226–1232. https://doi.org/10.1038/s41592-019-0582-9 (2019).",
        "journal-title": "Nat. Methods"
      },
      {
        "key": "63906_CR16",
        "doi-asserted-by": "publisher",
        "DOI": "10.1371/journal.pcbi.1005517",
        "volume": "13",
        "author": "JP Nguyen",
        "year": "2017",
        "unstructured": "Nguyen, J. P., Linder, A. N., Plummer, G. S., Shaevitz, J. W. & Leifer, A. M. Automatically tracking neurons in a moving and deforming brain. PLoS Comput. Biol. 13, e1005517. https://doi.org/10.1371/journal.pcbi.1005517 (2017).",
        "journal-title": "PLoS Comput. Biol."
      },
      {
        "key": "63906_CR17",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1038/s41699-020-0137-z",
        "volume": "4",
        "author": "S Masubuchi",
        "year": "2020",
        "unstructured": "Masubuchi, S. et al. Deep-learning-based image segmentation integrated with optical microscopy for automatically searching for two-dimensional materials. npj 2D Mater. Appl. 4, 1–9. https://doi.org/10.1038/s41699-020-0137-z (2020).",
        "journal-title": "npj 2D Mater. Appl."
      },
      {
        "key": "63906_CR18",
        "doi-asserted-by": "publisher",
        "unstructured": "Ronneberger, O., Fischer, P. & Brox, T. U-Net: Convolutional Networks for Biomedical Image Segmentation. In Medical Image Computing and Computer-Assisted Intervention – MICCAI 2015 (ed. Navab, N., Hornegger, J., Wells, W. M. & Frangi, A. F.) Vol. 9351, 234–241 (Springer International Publishing, 2015). https://doi.org/10.1007/978-3-319-24574-4_28.",
        "DOI": "10.1007/978-3-319-24574-4_28"
      },
      {
        "key": "63906_CR19",
        "unstructured": "Ciresan, D., Giusti, A., Gambardella, L. & Schmidhuber, J. Deep Neural Networks Segment Neuronal Membranes in Electron Microscopy Images. In Advances in Neural Information Processing Systems, vol. 25 (Curran Associates, Inc., 2012)."
      },
      {
        "key": "63906_CR20",
        "doi-asserted-by": "publisher",
        "DOI": "10.1242/dev.200621",
        "volume": "149",
        "author": "D Haertter",
        "year": "2022",
        "unstructured": "Haertter, D. et al. DeepProjection: Specific and robust projection of curved 2D tissue sheets from 3D microscopy using deep learning. Development 149, dev200621. https://doi.org/10.1242/dev.200621 (2022).",
        "journal-title": "Development"
      },
      {
        "key": "63906_CR21",
        "doi-asserted-by": "publisher",
        "first-page": "2424",
        "DOI": "10.1093/bioinformatics/btx180",
        "volume": "33",
        "author": "I Arganda-Carreras",
        "year": "2017",
        "unstructured": "Arganda-Carreras, I. et al. Trainable Weka segmentation: A machine learning tool for microscopy pixel classification. Bioinformatics 33, 2424–2426. https://doi.org/10.1093/bioinformatics/btx180 (2017).",
        "journal-title": "Bioinformatics"
      },
      {
        "key": "63906_CR22",
        "doi-asserted-by": "publisher",
        "first-page": "2363",
        "DOI": "10.1111/2041-210X.13984",
        "volume": "13",
        "author": "J Niedballa",
        "year": "2022",
        "unstructured": "Niedballa, J. et al. Imageseg: An R package for deep learning-based image segmentation. Methods Ecol. Evol. 13, 2363–2371. https://doi.org/10.1111/2041-210X.13984 (2022).",
        "journal-title": "Methods Ecol. Evol."
      },
      {
        "key": "63906_CR23",
        "doi-asserted-by": "publisher",
        "first-page": "4942",
        "DOI": "10.1038/s41598-021-84287-6",
        "volume": "11",
        "author": "B Rühle",
        "year": "2021",
        "unstructured": "Rühle, B., Krumrey, J. F. & Hodoroaba, V.-D. Workflow towards automated segmentation of agglomerated, non-spherical particles from electron microscopy images using artificial neural networks. Sci. Rep. 11, 4942. https://doi.org/10.1038/s41598-021-84287-6 (2021).",
        "journal-title": "Sci. Rep."
      },
      {
        "key": "63906_CR24",
        "doi-asserted-by": "publisher",
        "first-page": "2128",
        "DOI": "10.1038/s41598-018-20037-5",
        "volume": "8",
        "author": "SM Azimi",
        "year": "2018",
        "unstructured": "Azimi, S. M., Britz, D., Engstler, M., Fritz, M. & Mücklich, F. Advanced steel microstructural classification by deep learning methods. Sci. Rep. 8, 2128. https://doi.org/10.1038/s41598-018-20037-5 (2018).",
        "journal-title": "Sci. Rep."
      },
      {
        "key": "63906_CR25",
        "doi-asserted-by": "publisher",
        "first-page": "L14",
        "DOI": "10.1051/0004-6361/202142030",
        "volume": "657",
        "author": "B Ostdiek",
        "year": "2022",
        "unstructured": "Ostdiek, B., Diaz Rivero, A. & Dvorkin, C. Image segmentation for analyzing galaxy-galaxy strong lensing systems. Astron. Astrophys. 657, L14. https://doi.org/10.1051/0004-6361/202142030 (2022).",
        "journal-title": "Astron. Astrophys."
      },
      {
        "key": "63906_CR26",
        "doi-asserted-by": "publisher",
        "first-page": "20",
        "DOI": "10.3847/1538-4365/ab8868",
        "volume": "248",
        "author": "R Hausen",
        "year": "2020",
        "unstructured": "Hausen, R. & Robertson, B. E. Morpheus: A deep learning framework for the pixel-level analysis of astronomical image data. Astrophys. J. Suppl. Ser. 248, 20. https://doi.org/10.3847/1538-4365/ab8868 (2020).",
        "journal-title": "Astrophys. J. Suppl. Ser."
      },
      {
        "key": "63906_CR27",
        "doi-asserted-by": "publisher",
        "first-page": "156",
        "DOI": "10.1007/JHEP04(2021)156",
        "volume": "2021",
        "author": "J Li",
        "year": "2021",
        "unstructured": "Li, J., Li, T. & Xu, F.-Z. Reconstructing boosted Higgs jets from event image segmentation. J. High Energy Phys. 2021, 156. https://doi.org/10.1007/JHEP04(2021)156 (2021) arXiv:2008.13529.",
        "journal-title": "J. High Energy Phys."
      },
      {
        "key": "63906_CR28",
        "doi-asserted-by": "crossref",
        "unstructured": "Kirillov, A. et al. Segment Anything (2023). arXiv:2304.02643.",
        "DOI": "10.1109/ICCV51070.2023.00371"
      },
      {
        "key": "63906_CR29",
        "doi-asserted-by": "crossref",
        "unstructured": "He, K., Zhang, X., Ren, S. & Sun, J. Deep Residual Learning for Image Recognition. arXiv:1512.03385 [cs] (2015). arXiv:1512.03385.",
        "DOI": "10.1109/CVPR.2016.90"
      },
      {
        "key": "63906_CR30",
        "unstructured": "Abadi, M. et al. TensorFlow: Large-scale machine learning on heterogeneous systems. Software available from tensorflow.org. (2015)"
      },
      {
        "key": "63906_CR31",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.5802/crmeca.153",
        "volume": "351",
        "author": "M Pasquet",
        "year": "2023",
        "unstructured": "Pasquet, M. et al. Aqueous foams in microgravity, measuring bubble sizes. Comptes Rendus. Mécanique 351, 1–23. https://doi.org/10.5802/crmeca.153 (2023).",
        "journal-title": "Comptes Rendus. Mécanique"
      },
      {
        "key": "63906_CR32",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/1.4983049",
        "volume": "88",
        "author": "KE Daniels",
        "year": "2017",
        "unstructured": "Daniels, K. E., Kollmer, J. E. & Puckett, J. G. Photoelastic force measurements in granular materials. Rev. Sci. Instrum. 88, 051808. https://doi.org/10.1063/1.4983049 (2017).",
        "journal-title": "Rev. Sci. Instrum."
      }
    ],
    "container-title": [
      "Scientific Reports"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://www.nature.com/articles/s41598-024-63906-y.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://www.nature.com/articles/s41598-024-63906-y",
        "content-type": "text/html",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://www.nature.com/articles/s41598-024-63906-y.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2024,
          6,
          20
        ]
      ],
      "date-time": "2024-06-20T21:02:09Z",
      "timestamp": 1718917329000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://www.nature.com/articles/s41598-024-63906-y"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2024,
          6,
          20
        ]
      ]
    },
    "references-count": 32,
    "journal-issue": {
      "issue": "1",
      "published-online": {
        "date-parts": [
          [
            2024,
            12
          ]
        ]
      }
    },
    "alternative-id": [
      "63906"
    ],
    "URL": "https://doi.org/10.1038/s41598-024-63906-y",
    "relation": {},
    "ISSN": [
      "2045-2322"
    ],
    "issn-type": [
      {
        "value": "2045-2322",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2024,
          6,
          20
        ]
      ]
    },
    "assertion": [
      {
        "value": "2 April 2024",
        "order": 1,
        "name": "received",
        "label": "Received",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "3 June 2024",
        "order": 2,
        "name": "accepted",
        "label": "Accepted",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "20 June 2024",
        "order": 3,
        "name": "first_online",
        "label": "First Online",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "The authors declare no competing interests.",
        "order": 1,
        "name": "Ethics",
        "group": {
          "name": "EthicsHeading",
          "label": "Competing interests"
        }
      }
    ],
    "article-number": "14281"
  },
  "10.1073/pnas.2306551120": {
    "indexed": {
      "date-parts": [
        [
          2026,
          9,
          30
        ]
      ],
      "date-time": "2026-09-30T18:05:11Z",
      "timestamp": 1790791511187,
      "version": "4.1.0"
    },
    "reference-count": 59,
    "publisher": "National Academy of Sciences",
    "issue": "38",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2023,
              9,
              14
            ]
          ],
          "date-time": "2023-09-14T00:00:00Z",
          "timestamp": 1694649600000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by-nc-nd/4.0/"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "Hydrodynamics of wet foams"
        ],
        "award-info": [
          {
            "award-number": [
              "Hydrodynamics of wet foams"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100002830",
        "name": "Centre National d'Etudes Spatiales",
        "doi-asserted-by": "publisher",
        "award": [
          "Hydrodynamics of wet foams"
        ],
        "award-info": [
          {
            "award-number": [
              "Hydrodynamics of wet foams"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100002830",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/100016465",
        "name": "NASA | Science Mission Directorate",
        "doi-asserted-by": "publisher",
        "award": [
          "80NSSC21K0898"
        ],
        "award-info": [
          {
            "award-number": [
              "80NSSC21K0898"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/100016465",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "www.pnas.org"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [
      "Proc. Natl. Acad. Sci. U.S.A."
    ],
    "published-print": {
      "date-parts": [
        [
          2023,
          9,
          19
        ]
      ]
    },
    "abstract": "<jats:p>\n                    Coarsening of two-phase systems is crucial for the stability of dense particle packings such as alloys, foams, emulsions, or supersaturated solutions. Mean field theories predict an asymptotic scaling state with a broad particle size distribution. Aqueous foams are good model systems for investigations of coarsening-induced structures, because the continuous liquid as well as the dispersed gas phases are uniform and isotropic. We present coarsening experiments on wet foams, with liquid fractions up to their unjamming point and beyond, that are performed under microgravity to avoid gravitational drainage. As time elapses, a self-similar regime is reached where the normalized bubble size distribution is invariant. Unexpectedly, the distribution features an excess of small roaming bubbles, mobile within the network of jammed larger bubbles. These roaming bubbles are reminiscent of rattlers in granular materials (grains not subjected to contact forces). We identify a critical liquid fraction\n                    <jats:inline-formula>\n                      <mml:math xmlns:mml=\"http://www.w3.org/1998/Math/MathML\" display=\"inline\" overflow=\"scroll\">\n                        <mml:msup>\n                          <mml:mi>ϕ</mml:mi>\n                          <mml:mo>∗</mml:mo>\n                        </mml:msup>\n                      </mml:math>\n                    </jats:inline-formula>\n                    , above which the bubble assembly unjams and the two bubble populations merge into a single narrow distribution of bubbly liquids. Unexpectedly,\n                    <jats:inline-formula>\n                      <mml:math xmlns:mml=\"http://www.w3.org/1998/Math/MathML\" display=\"inline\" overflow=\"scroll\">\n                        <mml:msup>\n                          <mml:mi>ϕ</mml:mi>\n                          <mml:mo>∗</mml:mo>\n                        </mml:msup>\n                      </mml:math>\n                    </jats:inline-formula>\n                    is larger than the random close packing fraction of the foam\n                    <jats:inline-formula>\n                      <mml:math xmlns:mml=\"http://www.w3.org/1998/Math/MathML\" display=\"inline\" overflow=\"scroll\">\n                        <mml:msub>\n                          <mml:mi>ϕ</mml:mi>\n                          <mml:mrow>\n                            <mml:mi mathvariant=\"italic\">rcp</mml:mi>\n                          </mml:mrow>\n                        </mml:msub>\n                      </mml:math>\n                    </jats:inline-formula>\n                    . This is because, between\n                    <jats:inline-formula>\n                      <mml:math xmlns:mml=\"http://www.w3.org/1998/Math/MathML\" display=\"inline\" overflow=\"scroll\">\n                        <mml:msub>\n                          <mml:mi>ϕ</mml:mi>\n                          <mml:mrow>\n                            <mml:mi mathvariant=\"italic\">rcp</mml:mi>\n                          </mml:mrow>\n                        </mml:msub>\n                      </mml:math>\n                    </jats:inline-formula>\n                    and\n                    <jats:inline-formula>\n                      <mml:math xmlns:mml=\"http://www.w3.org/1998/Math/MathML\" display=\"inline\" overflow=\"scroll\">\n                        <mml:msup>\n                          <mml:mi>ϕ</mml:mi>\n                          <mml:mo>∗</mml:mo>\n                        </mml:msup>\n                      </mml:math>\n                    </jats:inline-formula>\n                    , the large bubbles remain connected due to a weak adhesion between bubbles. We present models that identify the physical mechanisms explaining our observations. We propose a new comprehensive view of the coarsening phenomenon in wet foams. Our results should be applicable to other phase-separating systems and they may also help to control the elaboration of solid foams with hierarchical structures.\n                  </jats:p>",
    "DOI": "10.1073/pnas.2306551120",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2023,
          9,
          14
        ]
      ],
      "date-time": "2023-09-14T13:39:53Z",
      "timestamp": 1694698793000
    },
    "update-policy": "https://doi.org/10.1073/pnas.cm10313",
    "source": "Crossref",
    "is-referenced-by-count": 37,
    "title": [
      "Hierarchical bubble size distributions in coarsening wet liquid foams"
    ],
    "prefix": "10.1073",
    "volume": "120",
    "author": [
      {
        "given": "Nicolò",
        "family": "Galvani",
        "sequence": "first",
        "affiliation": [
          {
            "name": "Sorbonne Université, CNRS, Institut des NanoSciences de Paris, Paris 75005, France"
          },
          {
            "name": "Lab Navier, Univ Gustave Eiffel, Ecole Nationale des Ponts et Chaussées, CNRS, Champs-sur-Marne 77420, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Marina",
        "family": "Pasquet",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Université Paris-Saclay, CNRS, Laboratoire de Physique des Solides, Orsay 91405, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Arnab",
        "family": "Mukherjee",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Sorbonne Université, CNRS, Institut des NanoSciences de Paris, Paris 75005, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Alice",
        "family": "Requier",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Université Paris-Saclay, CNRS, Laboratoire de Physique des Solides, Orsay 91405, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-0519-6060",
        "authenticated-orcid": false,
        "given": "Sylvie",
        "family": "Cohen-Addad",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Sorbonne Université, CNRS, Institut des NanoSciences de Paris, Paris 75005, France"
          },
          {
            "name": "Université Gustave Eiffel, Champs-sur-Marne 77420, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Olivier",
        "family": "Pitois",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Lab Navier, Univ Gustave Eiffel, Ecole Nationale des Ponts et Chaussées, CNRS, Champs-sur-Marne 77420, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Reinhard",
        "family": "Höhler",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Sorbonne Université, CNRS, Institut des NanoSciences de Paris, Paris 75005, France"
          },
          {
            "name": "Université Gustave Eiffel, Champs-sur-Marne 77420, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-3201-6811",
        "authenticated-orcid": false,
        "given": "Emmanuelle",
        "family": "Rio",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Université Paris-Saclay, CNRS, Laboratoire de Physique des Solides, Orsay 91405, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-8286-3250",
        "authenticated-orcid": false,
        "given": "Anniina",
        "family": "Salonen",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Université Paris-Saclay, CNRS, Laboratoire de Physique des Solides, Orsay 91405, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-3240-2381",
        "authenticated-orcid": false,
        "given": "Douglas J.",
        "family": "Durian",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Department of Physics and Astronomy, University of Pennsylvania, Philadelphia, PA 19104"
          },
          {
            "name": "Center for Computational Biology, Flatiron Institute, Simons Foundation, New York, NY 10010"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-3610-5202",
        "authenticated-orcid": false,
        "given": "Dominique",
        "family": "Langevin",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Université Paris-Saclay, CNRS, Laboratoire de Physique des Solides, Orsay 91405, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "341",
    "published-online": {
      "date-parts": [
        [
          2023,
          9,
          14
        ]
      ]
    },
    "reference": [
      {
        "key": "e_1_3_4_1_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1007/s11837-015-1338-3"
      },
      {
        "key": "e_1_3_4_2_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1146/annurev.ms.22.080192.001213"
      },
      {
        "key": "e_1_3_4_3_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1002/crat.201600210"
      },
      {
        "key": "e_1_3_4_4_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1002/anie.200905215"
      },
      {
        "key": "e_1_3_4_5_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.eurpolymj.2018.07.001"
      },
      {
        "key": "e_1_3_4_6_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1002/ange.201004745"
      },
      {
        "key": "e_1_3_4_7_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevLett.80.984"
      },
      {
        "key": "e_1_3_4_8_2",
        "volume-title": "The Physics of Foams",
        "author": "Weaire D. L.",
        "year": "2001",
        "unstructured": "D. L. Weaire, S. Hutzler, The Physics of Foams (Oxford University Press, 2001)."
      },
      {
        "key": "e_1_3_4_9_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1093/acprof:oso/9780199662890.001.0001"
      },
      {
        "key": "e_1_3_4_10_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1007/978-3-030-55681-5"
      },
      {
        "key": "e_1_3_4_11_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1038/s41567-019-0767-2"
      },
      {
        "key": "e_1_3_4_12_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1146/annurev-cellbio-100913-013325"
      },
      {
        "key": "e_1_3_4_13_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/0022-3697(61)90054-3"
      },
      {
        "key": "e_1_3_4_14_2",
        "first-page": "581",
        "article-title": "Theorie der alterung von niederschlägen durch umlösen",
        "volume": "65",
        "author": "Wagner C.",
        "year": "1961",
        "unstructured": "C. Wagner, Theorie der alterung von niederschlägen durch umlösen. Z. Elektrochem. 65, 581–591 (1961).",
        "journal-title": "Z. Elektrochem."
      },
      {
        "key": "e_1_3_4_15_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1023/A:1015408116016"
      },
      {
        "key": "e_1_3_4_16_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.actamat.2022.117964"
      },
      {
        "key": "e_1_3_4_17_2",
        "doi-asserted-by": "crossref",
        "unstructured": "L. J. Gibson M. F. Ashby The Mechanics of Foams: Basic Results Cambridge Solid State Science Series (Cambridge University Press ed. 2 1997) pp. 175–234.",
        "DOI": "10.1017/CBO9781139878326.007"
      },
      {
        "key": "e_1_3_4_18_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1038/361511a0"
      },
      {
        "key": "e_1_3_4_19_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/1.3276799"
      },
      {
        "key": "e_1_3_4_20_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1126/science.252.5006.686"
      },
      {
        "key": "e_1_3_4_21_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevLett.104.248304"
      },
      {
        "key": "e_1_3_4_22_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1140/epje/i2013-13116-x"
      },
      {
        "key": "e_1_3_4_23_2",
        "doi-asserted-by": "crossref",
        "unstructured": "A. T. Chieco D. J. Durian A simply solvable model capturing the approach to statistical self similarity for the diffusive coarsening of bubbles droplets and grains. arXiv [Preprint] (2023). http://arxiv.org/abs/2303.09612 (Accessed 16 March 2023).",
        "DOI": "10.1103/PhysRevE.108.034606"
      },
      {
        "key": "e_1_3_4_24_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/1.336528"
      },
      {
        "key": "e_1_3_4_25_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1209/epl/i2006-10304-5"
      },
      {
        "key": "e_1_3_4_26_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevLett.99.058304"
      },
      {
        "key": "e_1_3_4_27_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/S0009-2509(99)00098-6"
      },
      {
        "key": "e_1_3_4_28_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.colsurfa.2015.02.015"
      },
      {
        "key": "e_1_3_4_29_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.physd.2019.03.008"
      },
      {
        "key": "e_1_3_4_30_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.colsurfa.2005.02.002"
      },
      {
        "key": "e_1_3_4_31_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1088/0034-4885/56/6/002"
      },
      {
        "key": "e_1_3_4_32_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.cis.2015.11.005"
      },
      {
        "key": "e_1_3_4_33_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/5.0062946"
      },
      {
        "key": "e_1_3_4_34_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1039/D3SM00535F"
      },
      {
        "key": "e_1_3_4_35_2",
        "unstructured": "D. J. Durian Effective exponents for the diffusive coarsening of wet foams and analogous materials. arXiv [Preprint] (2023). http://arxiv.org/abs/2304.00415 (Accessed 1 April 2023)."
      },
      {
        "key": "e_1_3_4_36_2",
        "doi-asserted-by": "crossref",
        "first-page": "1",
        "DOI": "10.5802/crmeca.153",
        "article-title": "Aqueous foams in microgravity, measuring bubble sizes",
        "volume": "351",
        "author": "Pasquet M.",
        "year": "2023",
        "unstructured": "M. Pasquet , Aqueous foams in microgravity, measuring bubble sizes. C. R. Méc. 351, 1–23 (2023).",
        "journal-title": "C. R. Méc."
      },
      {
        "key": "e_1_3_4_37_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevE.98.012607"
      },
      {
        "key": "e_1_3_4_38_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1155/DDNS/2006/79717"
      },
      {
        "key": "e_1_3_4_39_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1039/C9SM01772K"
      },
      {
        "key": "e_1_3_4_40_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevLett.86.4700"
      },
      {
        "key": "e_1_3_4_41_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevE.76.061302"
      },
      {
        "key": "e_1_3_4_42_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1201/9781482272055"
      },
      {
        "key": "e_1_3_4_43_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevE.82.041405"
      },
      {
        "key": "e_1_3_4_44_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevLett.57.2564"
      },
      {
        "key": "e_1_3_4_45_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/1.3364038"
      },
      {
        "key": "e_1_3_4_46_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1088/0953-8984/17/41/001"
      },
      {
        "key": "e_1_3_4_47_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.powtec.2013.04.009"
      },
      {
        "key": "e_1_3_4_48_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/1.1747520"
      },
      {
        "key": "e_1_3_4_49_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevFluids.3.043601"
      },
      {
        "key": "e_1_3_4_50_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/0021-9797(85)90211-5"
      },
      {
        "key": "e_1_3_4_51_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1021/i160066a003"
      },
      {
        "key": "e_1_3_4_52_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/1.1511510"
      },
      {
        "key": "e_1_3_4_53_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1209/0295-5075/22/7/012"
      },
      {
        "key": "e_1_3_4_54_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.cis.2018.11.002"
      },
      {
        "key": "e_1_3_4_55_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1039/C4SM00496E"
      },
      {
        "key": "e_1_3_4_56_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.cemconres.2019.105865"
      },
      {
        "key": "e_1_3_4_57_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1002/adfm.201800631"
      },
      {
        "key": "e_1_3_4_58_2",
        "unstructured": "NASA Acceleration environment (2015)."
      },
      {
        "key": "e_1_3_4_59_2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1016/j.cpc.2021.108171"
      }
    ],
    "container-title": [
      "Proceedings of the National Academy of Sciences"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://pnas.org/doi/pdf/10.1073/pnas.2306551120",
        "content-type": "unspecified",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2024,
          10,
          27
        ]
      ],
      "date-time": "2024-10-27T22:58:53Z",
      "timestamp": 1730069933000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://pnas.org/doi/10.1073/pnas.2306551120"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2023,
          9,
          14
        ]
      ]
    },
    "references-count": 59,
    "journal-issue": {
      "issue": "38",
      "published-print": {
        "date-parts": [
          [
            2023,
            9,
            19
          ]
        ]
      }
    },
    "alternative-id": [
      "10.1073/pnas.2306551120"
    ],
    "URL": "https://doi.org/10.1073/pnas.2306551120",
    "relation": {},
    "ISSN": [
      "0027-8424",
      "1091-6490"
    ],
    "issn-type": [
      {
        "value": "0027-8424",
        "type": "print"
      },
      {
        "value": "1091-6490",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2023,
          9,
          14
        ]
      ]
    },
    "assertion": [
      {
        "value": "2023-04-21",
        "order": 0,
        "name": "received",
        "label": "Received",
        "group": {
          "name": "publication_history",
          "label": "Publication History"
        }
      },
      {
        "value": "2023-08-07",
        "order": 1,
        "name": "accepted",
        "label": "Accepted",
        "group": {
          "name": "publication_history",
          "label": "Publication History"
        }
      },
      {
        "value": "2023-09-14",
        "order": 2,
        "name": "published",
        "label": "Published",
        "group": {
          "name": "publication_history",
          "label": "Publication History"
        }
      }
    ],
    "article-number": "e2306551120"
  },
  "10.1007/s10035-025-01560-5": {
    "indexed": {
      "date-parts": [
        [
          2026,
          8,
          18
        ]
      ],
      "date-time": "2026-08-18T13:56:55Z",
      "timestamp": 1787061415975,
      "version": "build-2736575974"
    },
    "reference-count": 41,
    "publisher": "Springer Science and Business Media LLC",
    "issue": "4",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2025,
              8,
              21
            ]
          ],
          "date-time": "2025-08-21T00:00:00Z",
          "timestamp": 1755734400000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by/4.0"
      },
      {
        "start": {
          "date-parts": [
            [
              2025,
              8,
              21
            ]
          ],
          "date-time": "2025-08-21T00:00:00Z",
          "timestamp": 1755734400000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by/4.0"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/501100012320",
        "name": "Otto-von-Guericke-Universität Magdeburg",
        "doi-asserted-by": "crossref",
        "id": [
          {
            "id": "10.13039/501100012320",
            "id-type": "DOI",
            "asserted-by": "crossref"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "link.springer.com"
      ],
      "crossmark-restriction": false
    },
    "short-container-title": [
      "Granular Matter"
    ],
    "published-print": {
      "date-parts": [
        [
          2025,
          11
        ]
      ]
    },
    "abstract": "<jats:title>Abstract</jats:title>\n                  <jats:p>When granular gases in microgravity are continuously excited mechanically, spatial inhomogeneities of the particle distribution can emerge. At a sufficiently large overall packing fraction, a significant share of particles tend to concentrate in strongly overpopulated regions, so-called clusters, far from the excitation sources. This dynamical clustering is caused by a complex balance between energy influx and dissipation. The mean number density of particles, the geometry of the container, and the excitation strength influence cluster formation. A quantification of clustering thresholds is not trivial. We generate ‘synthetic’ data sets by Discrete Element Method simulations of frictional spheres in a cuboid container and apply established criteria to classify the local packing fraction profiles. Machine learning approaches that predict dynamic clustering from known system parameters on the basis of classical test criteria areoposed and tested. It avoids the necessity of complex numerical simulations.</jats:p>",
    "DOI": "10.1007/s10035-025-01560-5",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2025,
          8,
          21
        ]
      ],
      "date-time": "2025-08-21T17:14:39Z",
      "timestamp": 1755796479000
    },
    "update-policy": "https://doi.org/10.1007/springer_crossmark_policy",
    "source": "Crossref",
    "is-referenced-by-count": 3,
    "title": [
      "Criteria for dynamical clustering in permanently excited granular gases: comparison and estimation with machine learning approaches"
    ],
    "prefix": "10.1007",
    "volume": "27",
    "author": [
      {
        "given": "Sai Preetham",
        "family": "Sata",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Ralf",
        "family": "Stannarius",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Dmitry",
        "family": "Puzyrev",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "297",
    "published-online": {
      "date-parts": [
        [
          2025,
          8,
          21
        ]
      ]
    },
    "reference": [
      {
        "issue": "4",
        "key": "1560_CR1",
        "doi-asserted-by": "publisher",
        "first-page": "40001",
        "DOI": "10.1209/0295-5075/99/40001",
        "volume": "99",
        "author": "E Opsomer",
        "year": "2012",
        "unstructured": "Opsomer, E., Ludewig, F., Vandewalle, N.: Dynamical clustering in driven granular gas. Europhys. Lett. 99(4), 40001 (2012)",
        "journal-title": "Europhys. Lett."
      },
      {
        "key": "1560_CR2",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/1.5034061",
        "volume": "89",
        "author": "S Aumaitre",
        "year": "2018",
        "unstructured": "Aumaitre, S., Behringer, R.P., Cazaubiel, A., Clément, E., Crassous, J., Durian, D.J., Falcon, E., Fauve, S., Fischer, D., Garcimartín, A., Garrabos, Y., Hou, M., Jia, X., Lecoutre, C., Luding, S., Maza, D., Noirhomme, M., Opsomer, E., Palencia, F., Pöschel, T., Schockmel, J., Sperl, M., Stannarius, R., Vandewalle, N., Yu, P.: An instrument for studying granular media in low-gravity environment. Rev. Sci. Instr. 89, 075103 (2018)",
        "journal-title": "Rev. Sci. Instr."
      },
      {
        "key": "1560_CR3",
        "doi-asserted-by": "publisher",
        "first-page": "19",
        "DOI": "10.1038/s41526-019-0079-y",
        "volume": "5",
        "author": "M Adachi",
        "year": "2019",
        "unstructured": "Adachi, M., Yu, P., Sperl, M.: Magnetic excitation of a granular gas as a bulk thermostat. npj Micrograv. 5, 19 (2019)",
        "journal-title": "npj Micrograv."
      },
      {
        "key": "1560_CR4",
        "doi-asserted-by": "publisher",
        "first-page": "440",
        "DOI": "10.1103/PhysRevLett.83.440",
        "volume": "83",
        "author": "E Falcon",
        "year": "1999",
        "unstructured": "Falcon, E., Wunenburger, R., Évesque, P., Fauve, S., Chabot, C., Garrabos, Y., Beysens, D.: Cluster formation in a granular medium fluidized by vibrations in low gravity. Phys. Rev. Lett. 83, 440–443 (1999)",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "1560_CR5",
        "doi-asserted-by": "publisher",
        "first-page": "1901",
        "DOI": "10.1016/j.asr.2015.01.027",
        "volume": "55",
        "author": "K Harth",
        "year": "2015",
        "unstructured": "Harth, K., Trittel, T., May, K., Wegner, S., Stannarius, R.: Three-dimensional (3d) experimental realization and observation of a granular gas in microgravity. Adv. Space Res. 55, 1901–1912 (2015)",
        "journal-title": "Adv. Space Res."
      },
      {
        "issue": "1",
        "key": "1560_CR6",
        "doi-asserted-by": "publisher",
        "first-page": "14003",
        "DOI": "10.1209/0295-5075/123/14003",
        "volume": "123",
        "author": "M Noirhomme",
        "year": "2018",
        "unstructured": "Noirhomme, M., Cazaubiel, A., Darras, A., Falcon, E., Fischer, D., Garrabos, Y., Lecoutre-Chabot, C., Merminod, S., Opsomer, E., Palencia, F., Schockmel, J., Stannarius, R., Vandewalle, N.: Threshold of gas-like to clustering transition in driven granular media in low-gravity environment. Europhys. Lett. 123(1), 14003 (2018)",
        "journal-title": "Europhys. Lett."
      },
      {
        "key": "1560_CR7",
        "doi-asserted-by": "publisher",
        "first-page": "1619",
        "DOI": "10.1103/PhysRevLett.70.1619",
        "volume": "70",
        "author": "I Goldhirsch",
        "year": "1993",
        "unstructured": "Goldhirsch, I., Zanetti, G.: Clustering instability in dissipative gases. Phys. Rev. Lett. 70, 1619–1622 (1993)",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "1560_CR8",
        "unstructured": "Leidenfrost, J.G.: De Aquae Communis Nonnulis Qualitatibus Tractatus. Ovenius, Duisburg (1756)"
      },
      {
        "issue": "11",
        "key": "1560_CR9",
        "doi-asserted-by": "publisher",
        "first-page": "1167",
        "DOI": "10.1016/0017-9310(66)90112-8",
        "volume": "9",
        "author": "BS Gottfried",
        "year": "1966",
        "unstructured": "Gottfried, B.S., Lee, C.J., Bell, K.J.: The leidenfrost phenomenon: film boiling of liquid droplets on a flat plate. Int. J. Heat Mass Transf. 9(11), 1167–1188 (1966)",
        "journal-title": "Int. J. Heat Mass Transf."
      },
      {
        "key": "1560_CR10",
        "doi-asserted-by": "publisher",
        "first-page": "67",
        "DOI": "10.1007/s10035-020-01040-y",
        "volume": "22",
        "author": "HT Menendez",
        "year": "2020",
        "unstructured": "Menendez, H.T., Sack, A., Pöschel, T.: Granular leidenfrost effect in microgravity. Granul. Matter 22, 67 (2020)",
        "journal-title": "Granul. Matter"
      },
      {
        "issue": "5",
        "key": "1560_CR11",
        "doi-asserted-by": "publisher",
        "DOI": "10.1088/1674-1056/ab8217",
        "volume": "29",
        "author": "Q-L Wu",
        "year": "2020",
        "unstructured": "Wu, Q.-L., Hou, M.-Y., Yang, L., Wang, W., Yang, G.-H., Tao, K.-W., Chen, L.-W., Zhang, S.: Parametric study of the clustering transition in vibration driven granular gas system. Chin. Phys. B 29(5), 054502 (2020)",
        "journal-title": "Chin. Phys. B"
      },
      {
        "key": "1560_CR12",
        "doi-asserted-by": "publisher",
        "first-page": "04004",
        "DOI": "10.1051/epjconf/202124904004",
        "volume": "249",
        "author": "D Puzyrev",
        "year": "2021",
        "unstructured": "Puzyrev, D., Cruz Hidalgo, R., Fischer, D., Harth, K., Trittel, T., Stannarius, R.: Cluster dynamics in dense granular gases of rod-like particles. EPJ Web of Conf. 249, 04004 (2021)",
        "journal-title": "EPJ Web of Conf."
      },
      {
        "key": "1560_CR13",
        "doi-asserted-by": "publisher",
        "first-page": "830",
        "DOI": "10.1209/epl/i2005-10589-8",
        "volume": "74",
        "author": "E Falcon",
        "year": "2006",
        "unstructured": "Falcon, E., Aumaitre, S., Evesque, P., Palencia, F., Lecoutre-Chabot, C., Fauve, S., Beysens, D., Garrabos, Y.: Collision statistics in a dilute granular gas fluidized by vibrations in low gravity. Eur. Phys. Lett. 74, 830–836 (2006)",
        "journal-title": "Eur. Phys. Lett."
      },
      {
        "key": "1560_CR14",
        "unstructured": "Space Grains Team. https://spacegrains.org/"
      },
      {
        "issue": "1",
        "key": "1560_CR15",
        "doi-asserted-by": "publisher",
        "first-page": "10621",
        "DOI": "10.1038/s41598-021-89949-z",
        "volume": "11",
        "author": "D Puzyrev",
        "year": "2021",
        "unstructured": "Puzyrev, D., Fischer, D., Harth, K., Trittel, T., Hidalgo, R.C., Falcon, E., Noirhomme, M., Opsomer, E., Vandewalle, N., Garrabos, Y., Lecoutre, C., Palencia, F., Stannarius, R.: Visual analysis of density and velocity profiles in dense 3D granular gases. Sci. Rep. 11(1), 10621 (2021)",
        "journal-title": "Sci. Rep."
      },
      {
        "key": "1560_CR16",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevLett.126.128002",
        "volume": "126",
        "author": "M Noirhomme",
        "year": "2021",
        "unstructured": "Noirhomme, M., Cazaubiel, A., Falcon, E., Fischer, D., Garrabos, Y., Lecoutre-Chabot, C., Mawet, S., Opsomer, E., Palencia, F., Pillitteri, S., Vandewalle, N.: Particle dynamics at the onset of the granular gas-liquid transition. Phys. Rev. Lett. 126, 128002 (2021)",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "1560_CR17",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevE.110.054901",
        "volume": "110",
        "author": "M Noirhomme",
        "year": "2024",
        "unstructured": "Noirhomme, M., Opsomer, E., Vandewalle, N.: Onsager variational principle for granular fluids. Phys. Rev. E 110, 054901 (2024)",
        "journal-title": "Phys. Rev. E"
      },
      {
        "issue": "4",
        "key": "1560_CR18",
        "doi-asserted-by": "publisher",
        "first-page": "260",
        "DOI": "10.1038/nphys572",
        "volume": "3",
        "author": "AS Keys",
        "year": "2007",
        "unstructured": "Keys, A.S., Abate, A.R., Glotzer, S.C., Durian, D.J.: Measurement of growing dynamical length scales and prediction of the jamming transition in a granular material. Nat. Phys. 3(4), 260–264 (2007)",
        "journal-title": "Nat. Phys."
      },
      {
        "key": "1560_CR19",
        "doi-asserted-by": "publisher",
        "first-page": "169",
        "DOI": "10.1063/1.4811894",
        "volume": "1542",
        "author": "R Hidalgo",
        "year": "2013",
        "unstructured": "Hidalgo, R., Kanzaki Cabrera, T., Alonso-Marroquin, F., Luding, S.: On the use of graphics processing units (GPUs) for molecular dynamics simulation of spherical particles. AIP Conf. Proc. 1542, 169–172 (2013)",
        "journal-title": "AIP Conf. Proc."
      },
      {
        "issue": "2",
        "key": "1560_CR20",
        "doi-asserted-by": "publisher",
        "first-page": "127",
        "DOI": "10.1007/s40571-015-0042-y",
        "volume": "2",
        "author": "SM Rubio-Largo",
        "year": "2015",
        "unstructured": "Rubio-Largo, S.M., Lind, P.G., Maza, D., Hidalgo, R.C.: Granular gas of ellipsoids: analytical collision detection implemented on GPUs. Comput. Part. Mech. 2(2), 127–138 (2015)",
        "journal-title": "Comput. Part. Mech."
      },
      {
        "key": "1560_CR21",
        "doi-asserted-by": "publisher",
        "first-page": "419",
        "DOI": "10.1007/s40571-016-0133-4",
        "volume": "4",
        "author": "S Rubio",
        "year": "2016",
        "unstructured": "Rubio, S., Maza, D., Hidalgo, R.: Large-scale numerical simulations of polydisperse particle flow in a silo. Comput. Part. Mech. 4, 419 (2016)",
        "journal-title": "Comput. Part. Mech."
      },
      {
        "issue": "7",
        "key": "1560_CR22",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/1.4954670",
        "volume": "28",
        "author": "RC Hidalgo",
        "year": "2016",
        "unstructured": "Hidalgo, R.C., Serero, D., Pöschel, T.: Homogeneous cooling of mixtures of particle shapes. Phys. Fluids 28(7), 073301 (2016)",
        "journal-title": "Phys. Fluids"
      },
      {
        "key": "1560_CR23",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevLett.114.238002",
        "volume": "114",
        "author": "S Rubio",
        "year": "2015",
        "unstructured": "Rubio, S., Janda, A., Maza, D., Zuriguel, I., Hidalgo, R.: Disentangling the free-fall arch paradox in silo discharge. Phys. Rev. Lett. 114, 238002 (2015)",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "1560_CR24",
        "unstructured": "Wang, J.: Statistical dynamics of soft low-friction grains. PhD thesis, Otto von Guericke University Magdeburg (2023)"
      },
      {
        "key": "1560_CR25",
        "unstructured": "Pongó, T.: Particle flows in silos, significance of particle shape, stiffness and friction. PhD thesis, Universidad de Navarra (2022)"
      },
      {
        "key": "1560_CR26",
        "doi-asserted-by": "publisher",
        "first-page": "156",
        "DOI": "10.1515/crll.1882.92.156",
        "volume": "92",
        "author": "H Hertz",
        "year": "1882",
        "unstructured": "Hertz, H.: On the contact of elastic solids. J. für die reine und angewandte Mathematik 92, 156–171 (1882)",
        "journal-title": "J. für die reine und angewandte Mathematik"
      },
      {
        "issue": "3",
        "key": "1560_CR27",
        "doi-asserted-by": "publisher",
        "first-page": "259",
        "DOI": "10.1115/1.4009973",
        "volume": "16",
        "author": "RD Mindlin",
        "year": "1949",
        "unstructured": "Mindlin, R.D.: Compliance of elastic bodies in contact. J. Appl. Mech. 16(3), 259–268 (1949)",
        "journal-title": "J. Appl. Mech."
      },
      {
        "issue": "1",
        "key": "1560_CR28",
        "doi-asserted-by": "publisher",
        "first-page": "36",
        "DOI": "10.1038/s41526-024-00369-5",
        "volume": "10",
        "author": "D Puzyrev",
        "year": "2024",
        "unstructured": "Puzyrev, D., Trittel, T., Harth, K., Stannarius, R.: Cooling of a granular gas mixture in microgravity. npj Micrograv. 10(1), 36 (2024)",
        "journal-title": "npj Micrograv."
      },
      {
        "key": "1560_CR29",
        "unstructured": "Wu, Y., Kirillov, A., Massa, F., Lo, W.-Y., Girshick, R.: Detectron2. https://github.com/facebookresearch/detectron2 (2019)"
      },
      {
        "issue": "1",
        "key": "1560_CR30",
        "doi-asserted-by": "publisher",
        "DOI": "10.1088/1742-6596/327/1/012035",
        "volume": "327",
        "author": "E Opsomer",
        "year": "2011",
        "unstructured": "Opsomer, E., Ludewig, F., Vandewalle, N.: Dynamical regimes of a granular gas in microgravity: a molecular dynamics study. J. Phys: Conf. Ser. 327(1), 012035 (2011). https://doi.org/10.1088/1742-6596/327/1/012035",
        "journal-title": "J. Phys: Conf. Ser."
      },
      {
        "key": "1560_CR31",
        "unstructured": "One-Sample Kolmogorov-Smirnov Table. https://real-statistics.com/statistics-tables/kolmogorov-smirnov-table/"
      },
      {
        "key": "1560_CR32",
        "unstructured": "Peter M Lee, T.U.o.Y. Department of Mathematics: Statistical Tables. https://www.york.ac.uk/depts/maths/tables/"
      },
      {
        "key": "1560_CR33",
        "unstructured": "Statistical significance: p value, 0.05 threshold, and applications to radiomics–reasons for a conservative approach. https://rdcu.be/dv7LL"
      },
      {
        "issue": "5",
        "key": "1560_CR34",
        "doi-asserted-by": "publisher",
        "first-page": "897",
        "DOI": "10.1007/s12217-020-09800-4",
        "volume": "32",
        "author": "D Puzyrev",
        "year": "2020",
        "unstructured": "Puzyrev, D., Harth, K., Trittel, T., Stannarius, R.: Machine learning for 3d particle tracking in granular gases. Micrograv. Sci. Technol. 32(5), 897–906 (2020)",
        "journal-title": "Micrograv. Sci. Technol."
      },
      {
        "issue": "8",
        "key": "1560_CR35",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/5.0216408",
        "volume": "36",
        "author": "C-H Cheng",
        "year": "2024",
        "unstructured": "Cheng, C.-H., Lin, C.-C.: Prediction of force chains for dense granular flows using machine learning approach. Phys. Fluids 36(8), 083306 (2024)",
        "journal-title": "Phys. Fluids"
      },
      {
        "key": "1560_CR36",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevE.99.022903",
        "volume": "99",
        "author": "M Harrington",
        "year": "2019",
        "unstructured": "Harrington, M., Liu, A.J., Durian, D.J.: Machine learning characterization of structural defects in amorphous packings of dimers and ellipses. Phys. Rev. E 99, 022903 (2019)",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "1560_CR37",
        "unstructured": "Hanlan, J., Durian, D.: Predicting a clog: characterizing 2D granular hopper flows using machine learning methods. In: APS Division of Fluid Dynamics Meeting Abstracts. APS Meeting Abstracts, pp. 14–009 (2020)"
      },
      {
        "key": "1560_CR38",
        "unstructured": "NVIDIA: A Comprehensive Overview of Regression Evaluation Metrics. Accessed: 2025-02-24 (2025). https://developer.nvidia.com/blog/a-comprehensive-overview-of-regression-evaluation-metrics/"
      },
      {
        "key": "1560_CR39",
        "doi-asserted-by": "crossref",
        "unstructured": "Oyarte Gálvez, L., Rivas, N., Meer, D.: Experiments and characterization of low-frequency oscillations in a granular column. Phys. Rev. E 97, 042901 (2018)",
        "DOI": "10.1103/PhysRevE.97.042901"
      },
      {
        "issue": "11",
        "key": "1560_CR40",
        "doi-asserted-by": "publisher",
        "DOI": "10.1088/1367-2630/15/11/113043",
        "volume": "15",
        "author": "N Rivas",
        "year": "2013",
        "unstructured": "Rivas, N., Luding, S., Thornton, A.R.: Low-frequency oscillations in narrow vibrated granular systems. New J. Phys. 15(11), 113043 (2013). https://doi.org/10.1088/1367-2630/15/11/113043",
        "journal-title": "New J. Phys."
      },
      {
        "key": "1560_CR41",
        "doi-asserted-by": "publisher",
        "unstructured": "Sata, S.P., Stannarius, R., Noack, B., Puzyrev, D.: Machine learning based prediction of dynamical clustering in granular gases (2025). https://doi.org/10.48550/arXiv.2506.15657",
        "DOI": "10.48550/arXiv.2506.15657"
      }
    ],
    "container-title": [
      "Granular Matter"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://link.springer.com/content/pdf/10.1007/s10035-025-01560-5.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://link.springer.com/article/10.1007/s10035-025-01560-5/fulltext.html",
        "content-type": "text/html",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://link.springer.com/content/pdf/10.1007/s10035-025-01560-5.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2025,
          11,
          25
        ]
      ],
      "date-time": "2025-11-25T02:01:57Z",
      "timestamp": 1764036117000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://link.springer.com/10.1007/s10035-025-01560-5"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2025,
          8,
          21
        ]
      ]
    },
    "references-count": 41,
    "journal-issue": {
      "issue": "4",
      "published-print": {
        "date-parts": [
          [
            2025,
            11
          ]
        ]
      }
    },
    "alternative-id": [
      "1560"
    ],
    "URL": "https://doi.org/10.1007/s10035-025-01560-5",
    "relation": {
      "has-preprint": [
        {
          "id-type": "doi",
          "id": "10.21203/rs.3.rs-6243611/v1",
          "asserted-by": "object"
        }
      ]
    },
    "ISSN": [
      "1434-5021",
      "1434-7636"
    ],
    "issn-type": [
      {
        "value": "1434-5021",
        "type": "print"
      },
      {
        "value": "1434-7636",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2025,
          8,
          21
        ]
      ]
    },
    "assertion": [
      {
        "value": "17 March 2025",
        "order": 1,
        "name": "received",
        "label": "Received",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "1 July 2025",
        "order": 2,
        "name": "accepted",
        "label": "Accepted",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "21 August 2025",
        "order": 3,
        "name": "first_online",
        "label": "First Online",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      }
    ],
    "article-number": "91"
  },
  "10.1038/s41586-020-2346-1": {
    "indexed": {
      "date-parts": [
        [
          2026,
          10,
          16
        ]
      ],
      "date-time": "2026-10-16T05:43:14Z",
      "timestamp": 1792129394001,
      "version": "4.4.0"
    },
    "reference-count": 46,
    "publisher": "Springer Science and Business Media LLC",
    "issue": "7811",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2020,
              6,
              11
            ]
          ],
          "date-time": "2020-06-11T00:00:00Z",
          "timestamp": 1591833600000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.springer.com/tdm"
      },
      {
        "start": {
          "date-parts": [
            [
              2020,
              6,
              11
            ]
          ],
          "date-time": "2020-06-11T00:00:00Z",
          "timestamp": 1591833600000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "https://www.springer.com/tdm"
      }
    ],
    "content-domain": {
      "domain": [
        "link.springer.com"
      ],
      "crossmark-restriction": false
    },
    "short-container-title": [
      "Nature"
    ],
    "published-print": {
      "date-parts": [
        [
          2020,
          6,
          11
        ]
      ]
    },
    "DOI": "10.1038/s41586-020-2346-1",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2020,
          6,
          11
        ]
      ],
      "date-time": "2020-06-11T10:02:41Z",
      "timestamp": 1591869761000
    },
    "page": "193-197",
    "update-policy": "https://doi.org/10.1007/springer_crossmark_policy",
    "source": "Crossref",
    "is-referenced-by-count": 233,
    "title": [
      "Observation of Bose–Einstein condensates in an Earth-orbiting research lab"
    ],
    "prefix": "10.1038",
    "volume": "582",
    "author": [
      {
        "given": "David C.",
        "family": "Aveline",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Jason R.",
        "family": "Williams",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Ethan R.",
        "family": "Elliott",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-4407-0356",
        "authenticated-orcid": false,
        "given": "Chelsea",
        "family": "Dutenhoffer",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "James R.",
        "family": "Kellogg",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "James M.",
        "family": "Kohel",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Norman E.",
        "family": "Lay",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Kamal",
        "family": "Oudrhiri",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Robert F.",
        "family": "Shotwell",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Nan",
        "family": "Yu",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Robert J.",
        "family": "Thompson",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "297",
    "published-online": {
      "date-parts": [
        [
          2020,
          6,
          11
        ]
      ]
    },
    "reference": [
      {
        "key": "2346_CR1",
        "doi-asserted-by": "publisher",
        "first-page": "1513",
        "DOI": "10.1126/science.1088827",
        "volume": "301",
        "author": "AE Leanhardt",
        "year": "2003",
        "unstructured": "Leanhardt, A. E. et al. Adiabatic and evaporative cooling of Bose–Einstein condensates below 500 picokelvin. Science 301, 1513–1515 (2003).",
        "journal-title": "Science"
      },
      {
        "key": "2346_CR2",
        "doi-asserted-by": "publisher",
        "first-page": "2088",
        "DOI": "10.1103/PhysRevLett.78.2088",
        "volume": "78",
        "author": "H Ammann",
        "year": "1997",
        "unstructured": "Ammann, H. & Christensen, N. Delta kick cooling: a new method for cooling atoms. Phys. Rev. Lett. 78, 2088–2091 (1997).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2346_CR3",
        "doi-asserted-by": "publisher",
        "first-page": "025008",
        "DOI": "10.1103/RevModPhys.90.025008",
        "volume": "90",
        "author": "M Safronova",
        "year": "2018",
        "unstructured": "Safronova, M. et al. Search for new physics with atoms and molecules. Rev. Mod. Phys. 90, 025008 (2018).",
        "journal-title": "Rev. Mod. Phys."
      },
      {
        "key": "2346_CR4",
        "unstructured": "Lundblad, N. Microgravity dynamics of bubble-geometry Bose-Einstein condensates. NASA Space Life and Physical Sciences Research and Applications Division Task Book (2017); https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=11095."
      },
      {
        "key": "2346_CR5",
        "doi-asserted-by": "publisher",
        "DOI": "10.1038/s41526-019-0087-y",
        "volume": "5",
        "author": "N Lundblad",
        "year": "2019",
        "unstructured": "Lundblad, N. et al. Shell potentials for microgravity Bose-Einstein condensates. npj Microgravity 5, 30 (2019).",
        "journal-title": "npj Microgravity"
      },
      {
        "key": "2346_CR6",
        "doi-asserted-by": "publisher",
        "first-page": "013039",
        "DOI": "10.1088/1367-2630/aaf7b5",
        "volume": "21",
        "author": "M Meister",
        "year": "2019",
        "unstructured": "Meister, M., Roura, A., Rasel, E. M. & Schleich, W. P. The space atom laser: an isotropic source for ultra-cold atoms in microgravity. New J. Phys. 21, 013039 (2019).",
        "journal-title": "New J. Phys."
      },
      {
        "key": "2346_CR7",
        "unstructured": "Cornell, E. Zero-g studies of few-body and many-body physics. NASA Space Life and Physical Sciences Research and Applications Division Task Book (2017); https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=11096."
      },
      {
        "key": "2346_CR8",
        "doi-asserted-by": "publisher",
        "first-page": "012701",
        "DOI": "10.1103/PhysRevA.95.012701",
        "volume": "95",
        "author": "JP D’Incao",
        "year": "2017",
        "unstructured": "D’Incao, J. P., Krutzik, M., Elliott, E. & Williams, J. R. Enhanced association and dissociation of heteronuclear Feshbach molecules in a microgravity environment. Phys. Rev. A 95, 012701 (2017).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "2346_CR9",
        "unstructured": "Bigelow, N. Consortium for ultracold atoms in space. NASA Space Life and Physical Sciences Research and Applications Division Task Book (2015); https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=10085."
      },
      {
        "key": "2346_CR10",
        "unstructured": "Sackett, C. Development of atom interferometry experiments for the International Space Station’s cold atom laboratory. NASA Space Life and Physical Sciences Research and Applications Division Task Book (2017); https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=11097."
      },
      {
        "key": "2346_CR11",
        "doi-asserted-by": "publisher",
        "first-page": "155",
        "DOI": "10.1007/s12217-017-9584-3",
        "volume": "30",
        "author": "CA Sackett",
        "year": "2018",
        "unstructured": "Sackett, C. A., Lam, T. C., Stickney, J. C. & Burke, J. H. Extreme adiabatic expansion in micro-gravity: modeling for the Cold Atomic Laboratory. Microgravity Sci. Technol. 30, 155–163 (2018).",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "2346_CR12",
        "unstructured": "Williams, J. Fundamental interactions for atom interferometry with ultracold quantum gases in a microgravity environment. NASA Space Life and Physical Sciences Research and Applications Division Task Book (2017); https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=11101."
      },
      {
        "key": "2346_CR13",
        "unstructured": "National Research Council in Recapturing a Future for Space Exploration 249–262 (National Academies Press, 2011)."
      },
      {
        "key": "2346_CR14",
        "doi-asserted-by": "publisher",
        "first-page": "143004",
        "DOI": "10.1103/PhysRevLett.114.143004",
        "volume": "114",
        "author": "T Kovachy",
        "year": "2015",
        "unstructured": "Kovachy, T. et al. Matter wave lensing to picokelvin temperatures. Phys. Rev. Lett. 114, 143004 (2015).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2346_CR15",
        "doi-asserted-by": "publisher",
        "first-page": "530",
        "DOI": "10.1038/nature16155",
        "volume": "528",
        "author": "T Kovachy",
        "year": "2015",
        "unstructured": "Kovachy, T. et al. Quantum superposition at the half-metre scale. Nature 528, 530–533 (2015).",
        "journal-title": "Nature"
      },
      {
        "key": "2346_CR16",
        "doi-asserted-by": "publisher",
        "first-page": "093602",
        "DOI": "10.1103/PhysRevLett.110.093602",
        "volume": "110",
        "author": "H Müntinga",
        "year": "2013",
        "unstructured": "Müntinga, H. et al. Interferometry with Bose–Einstein condensates in microgravity. Phys. Rev. Lett. 110, 093602 (2013).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2346_CR17",
        "doi-asserted-by": "publisher",
        "first-page": "1540",
        "DOI": "10.1126/science.1189164",
        "volume": "328",
        "author": "T van Zoest",
        "year": "2010",
        "unstructured": "van Zoest, T. et al. Bose–Einstein condensation in microgravity. Science 328, 1540–1543 (2010).",
        "journal-title": "Science"
      },
      {
        "key": "2346_CR18",
        "doi-asserted-by": "publisher",
        "first-page": "37",
        "DOI": "10.1007/s12217-016-9524-7",
        "volume": "29",
        "author": "S Kulas",
        "year": "2017",
        "unstructured": "Kulas, S. et al. Miniaturized lab system for future cold atom experiments in microgravity. Microgravity Sci. Technol. 29, 37–48 (2017).",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "2346_CR19",
        "doi-asserted-by": "publisher",
        "first-page": "240402",
        "DOI": "10.1103/PhysRevLett.123.240402",
        "volume": "123",
        "author": "G Condon",
        "year": "2019",
        "unstructured": "Condon, G. et al. All-optical Bose–Einstein condensates in microgravity. Phys. Rev. Lett. 123, 240402 (2019).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2346_CR20",
        "doi-asserted-by": "publisher",
        "first-page": "353",
        "DOI": "10.1140/epjd/e2009-00150-5",
        "volume": "53",
        "author": "G Stern",
        "year": "2009",
        "unstructured": "Stern, G. et al. Light-pulse atom interferometry in microgravity. Eur. Phys. J. D 53, 353–357 (2009).",
        "journal-title": "Eur. Phys. J. D"
      },
      {
        "key": "2346_CR21",
        "doi-asserted-by": "publisher",
        "DOI": "10.1038/ncomms13786",
        "volume": "7",
        "author": "B Barrett",
        "year": "2016",
        "unstructured": "Barrett, B. et al. Dual matter-wave inertial sensors in weightlessness. Nat. Commun. 7, 13786 (2016).",
        "journal-title": "Nat. Commun."
      },
      {
        "key": "2346_CR22",
        "doi-asserted-by": "crossref",
        "unstructured": "Altenbuchner, L. et al. MORABA—overview on DLR’s mobile rocket base and projects. In Proc. SpaceOps 2012 Conf. (American Institute of Aeronautics and Astronautics, 2012); https://doi.org/10.2514/6.2012-1272497.",
        "DOI": "10.2514/6.2012-1272497"
      },
      {
        "key": "2346_CR23",
        "doi-asserted-by": "publisher",
        "DOI": "10.1007/s00340-016-6490-0",
        "volume": "122",
        "author": "V Schkolnik",
        "year": "2016",
        "unstructured": "Schkolnik, V. et al. A compact and robust diode laser system for atom interferometry on a sounding rocket. Appl. Phys. B 122, 217 (2016).",
        "journal-title": "Appl. Phys. B"
      },
      {
        "key": "2346_CR24",
        "doi-asserted-by": "publisher",
        "first-page": "1381",
        "DOI": "10.1364/OPTICA.3.001381",
        "volume": "3",
        "author": "M Lezius",
        "year": "2016",
        "unstructured": "Lezius, M. et al. Space-borne frequency comb metrology. Optica 3, 1381–1387 (2016).",
        "journal-title": "Optica"
      },
      {
        "key": "2346_CR25",
        "doi-asserted-by": "publisher",
        "first-page": "1388",
        "DOI": "10.1364/AO.56.001388",
        "volume": "56",
        "author": "AN Dinkelaker",
        "year": "2017",
        "unstructured": "Dinkelaker, A. N. et al. Autonomous frequency stabilization of two extended-cavity diode lasers at the potassium wavelength on a sounding rocket. Appl. Opt. 56, 1388–1396 (2017).",
        "journal-title": "Appl. Opt."
      },
      {
        "key": "2346_CR26",
        "doi-asserted-by": "publisher",
        "first-page": "391",
        "DOI": "10.1038/s41586-018-0605-1",
        "volume": "562",
        "author": "D Becker",
        "year": "2018",
        "unstructured": "Becker, D. et al. Space-borne Bose–Einstein condensation for precision interferometry. Nature 562, 391–395 (2018).",
        "journal-title": "Nature"
      },
      {
        "key": "2346_CR27",
        "doi-asserted-by": "publisher",
        "first-page": "025018",
        "DOI": "10.1088/1367-2630/18/2/025018",
        "volume": "18",
        "author": "JR Williams",
        "year": "2016",
        "unstructured": "Williams, J. R., Chiow, S.-W., Yu, N. & Müller, H. Quantum test of the equivalence principle and space-time aboard the international space station. New J. Phys. 18, 025018 (2016).",
        "journal-title": "New J. Phys."
      },
      {
        "key": "2346_CR28",
        "doi-asserted-by": "publisher",
        "first-page": "115010",
        "DOI": "10.1088/0264-9381/31/11/115010",
        "volume": "31",
        "author": "DN Aguilera",
        "year": "2014",
        "unstructured": "Aguilera, D. N. et al. STE-QUEST-test of the universality of free fall using cold atom interferometry. Class. Quantum Gravity 31, 115010 (2014).",
        "journal-title": "Class. Quantum Gravity"
      },
      {
        "key": "2346_CR29",
        "doi-asserted-by": "publisher",
        "first-page": "124043",
        "DOI": "10.1103/PhysRevD.94.124043",
        "volume": "94",
        "author": "S Kolkowitz",
        "year": "2016",
        "unstructured": "Kolkowitz, S. et al. Gravitational wave detection with optical lattice atomic clocks. Phys. Rev. D 94, 124043 (2016).",
        "journal-title": "Phys. Rev. D"
      },
      {
        "key": "2346_CR30",
        "doi-asserted-by": "publisher",
        "first-page": "033632",
        "DOI": "10.1103/PhysRevA.94.033632",
        "volume": "94",
        "author": "JM Hogan",
        "year": "2016",
        "unstructured": "Hogan, J. M. & Kasevich, M. A. Atom-interferometric gravitational-wave detection using heterodyne laser links. Phys. Rev. A 94, 033632 (2016).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "2346_CR31",
        "doi-asserted-by": "publisher",
        "first-page": "1953",
        "DOI": "10.1007/s10714-011-1182-x",
        "volume": "43",
        "author": "JM Hogan",
        "year": "2011",
        "unstructured": "Hogan, J. M. et al. An atomic gravitational wave interferometric sensor in low Earth orbit (AGIS-LEO). Gen. Relativ. Gravit. 43, 1953–2009 (2011).",
        "journal-title": "Gen. Relativ. Gravit."
      },
      {
        "key": "2346_CR32",
        "doi-asserted-by": "publisher",
        "first-page": "1943",
        "DOI": "10.1007/s10714-010-1055-8",
        "volume": "43",
        "author": "N Yu",
        "year": "2011",
        "unstructured": "Yu, N. & Tinto, M. Gravitational wave detection with single-laser atom interferometers. Gen. Relativ. Gravit. 43, 1943–1952 (2011).",
        "journal-title": "Gen. Relativ. Gravit."
      },
      {
        "key": "2346_CR33",
        "doi-asserted-by": "publisher",
        "first-page": "582",
        "DOI": "10.1038/nphys3000",
        "volume": "10",
        "author": "P Kómár",
        "year": "2014",
        "unstructured": "Kómár, P. et al. A quantum network of clocks. Nat. Phys. 10, 582–587 (2014).",
        "journal-title": "Nat. Phys."
      },
      {
        "key": "2346_CR34",
        "doi-asserted-by": "publisher",
        "first-page": "044051",
        "DOI": "10.1103/PhysRevD.94.044051",
        "volume": "94",
        "author": "B Elder",
        "year": "2016",
        "unstructured": "Elder, B. et al. Chameleon dark energy and atom interferometry. Phys. Rev. D 94, 044051 (2016).",
        "journal-title": "Phys. Rev. D"
      },
      {
        "key": "2346_CR35",
        "doi-asserted-by": "publisher",
        "first-page": "647",
        "DOI": "10.1007/s00340-006-2376-x",
        "volume": "84",
        "author": "N Yu",
        "year": "2006",
        "unstructured": "Yu, N., Kohel, J. M., Kellogg, J. R. & Maleki, L. Development of an atom-interferometer gravity gradiometer for gravity measurement from space. Appl. Phys. B 84, 647–652 (2006).",
        "journal-title": "Appl. Phys. B"
      },
      {
        "key": "2346_CR36",
        "doi-asserted-by": "publisher",
        "first-page": "012050",
        "DOI": "10.1088/1742-6596/327/1/012050",
        "volume": "327",
        "author": "F Sorrentino",
        "year": "2011",
        "unstructured": "Sorrentino, F. et al. The space atom interferometer project: status and prospects. J. Phys. Conf. Ser. 327, 012050 (2011).",
        "journal-title": "J. Phys. Conf. Ser."
      },
      {
        "key": "2346_CR37",
        "doi-asserted-by": "publisher",
        "DOI": "10.1007/s00340-018-6965-2",
        "volume": "124",
        "author": "S-W Chiow",
        "year": "2018",
        "unstructured": "Chiow, S.-W. & Yu, N. Compact atom interferometer using single laser. Appl. Phys. B 124, 96 (2018).",
        "journal-title": "Appl. Phys. B"
      },
      {
        "key": "2346_CR38",
        "doi-asserted-by": "publisher",
        "first-page": "990004",
        "DOI": "10.1117/12.2228351",
        "volume": "9900",
        "author": "B Battelier",
        "year": "2016",
        "unstructured": "Battelier, B. et al. Development of compact cold-atom sensors for inertial navigation. Proc. SPIE Quant. Opt. 9900, 990004 (2016).",
        "journal-title": "Proc. SPIE Quant. Opt."
      },
      {
        "key": "2346_CR39",
        "doi-asserted-by": "publisher",
        "first-page": "012049",
        "DOI": "10.1088/1742-6596/723/1/012049",
        "volume": "723",
        "author": "B Fang",
        "year": "2016",
        "unstructured": "Fang, B. et al. Metrology with atom interferometry: inertial sensors from laboratory to field applications. J. Phys. Conf. Ser. 723, 012049 (2016).",
        "journal-title": "J. Phys. Conf. Ser."
      },
      {
        "key": "2346_CR40",
        "doi-asserted-by": "publisher",
        "DOI": "10.1038/s41526-018-0049-9",
        "volume": "4",
        "author": "ER Elliott",
        "year": "2018",
        "unstructured": "Elliott, E. R., Krutzik, M. C., Williams, J. R., Thompson, R. J. & Aveline, D. C. NASA’s Cold Atom Lab (CAL): system development and ground test status. npj Microgravity 4, 16 (2018).",
        "journal-title": "npj Microgravity"
      },
      {
        "key": "2346_CR41",
        "unstructured": "Farkas, D. M., Salim, E. A. & Ramirez-Serrano, J. Production of rubidium Bose–Einstein condensates at a 1 Hz rate. Preprint at http://arXiv.org/abs/1403.4641v2 (2014)."
      },
      {
        "key": "2346_CR42",
        "doi-asserted-by": "publisher",
        "first-page": "52",
        "DOI": "10.1103/PhysRev.55.52",
        "volume": "55",
        "author": "FA Jenkins",
        "year": "1939",
        "unstructured": "Jenkins, F. A. & Segrè, E. The quadratic Zeeman effect. Phys. Rev. 55, 52–58 (1939).",
        "journal-title": "Phys. Rev."
      },
      {
        "key": "2346_CR43",
        "doi-asserted-by": "publisher",
        "first-page": "3927",
        "DOI": "10.1142/S0217979211101855",
        "volume": "25",
        "author": "GK Chaudhary",
        "year": "2012",
        "unstructured": "Chaudhary, G. K., Chattopadhyay, A. & Ramakumar, R. Bose–Einstein condensate in a quartic potential: static and dynamic properties. Int. J. Mod. Phys. B 25, 3927–3940 (2012).",
        "journal-title": "J. Mod. Phys. B"
      },
      {
        "key": "2346_CR44",
        "unstructured": "Tino, G. & Kasevich, M. Atom Interferometry (IOS Press, 2014)."
      },
      {
        "key": "2346_CR45",
        "unstructured": "Côté, R., Gould, P. L., Rozman, M. & Smith, W. S. (eds) Precision measurements. In Pushing the Frontiers of Atomic Physics: Proc. XXI Int. Conf. on Atomic Physics, 47–87 (World Scientific, 2009)."
      },
      {
        "key": "2346_CR46",
        "unstructured": "Frye, K. et al. The Bose–Einstein condensate and cold atom laboratory. Preprint at http://arXiv.org/abs/1912.04849 (2019)."
      }
    ],
    "updated-by": [
      {
        "DOI": "10.1038/s41586-020-2517-0",
        "type": "correction",
        "label": "Correction",
        "source": "publisher",
        "updated": {
          "date-parts": [
            [
              2020,
              7,
              17
            ]
          ],
          "date-time": "2020-07-17T00:00:00Z",
          "timestamp": 1594944000000
        }
      }
    ],
    "container-title": [
      "Nature"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "http://www.nature.com/articles/s41586-020-2346-1.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "http://www.nature.com/articles/s41586-020-2346-1",
        "content-type": "text/html",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "http://www.nature.com/articles/s41586-020-2346-1.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2023,
          5,
          20
        ]
      ],
      "date-time": "2023-05-20T22:05:27Z",
      "timestamp": 1684620327000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://www.nature.com/articles/s41586-020-2346-1"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2020,
          6,
          11
        ]
      ]
    },
    "references-count": 46,
    "journal-issue": {
      "issue": "7811",
      "published-print": {
        "date-parts": [
          [
            2020,
            6,
            11
          ]
        ]
      }
    },
    "alternative-id": [
      "2346"
    ],
    "URL": "https://doi.org/10.1038/s41586-020-2346-1",
    "relation": {
      "correction": [
        {
          "id-type": "doi",
          "id": "10.1038/s41586-020-2517-0",
          "asserted-by": "object"
        }
      ]
    },
    "ISSN": [
      "0028-0836",
      "1476-4687"
    ],
    "issn-type": [
      {
        "value": "0028-0836",
        "type": "print"
      },
      {
        "value": "1476-4687",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2020,
          6,
          11
        ]
      ]
    },
    "assertion": [
      {
        "value": "30 October 2019",
        "order": 1,
        "name": "received",
        "label": "Received",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "26 March 2020",
        "order": 2,
        "name": "accepted",
        "label": "Accepted",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "11 June 2020",
        "order": 3,
        "name": "first_online",
        "label": "First Online",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "8 July 2020",
        "order": 4,
        "name": "change_date",
        "label": "Change Date",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "Update",
        "order": 5,
        "name": "change_type",
        "label": "Change Type",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "The online publication date in the printed version of this article was listed incorrectly as 10 June 2020; the date was correct online.",
        "order": 6,
        "name": "change_details",
        "label": "Change Details",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "17 July 2020",
        "order": 7,
        "name": "change_date",
        "label": "Change Date",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "Correction",
        "order": 8,
        "name": "change_type",
        "label": "Change Type",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "A Correction to this paper has been published:",
        "order": 9,
        "name": "change_details",
        "label": "Change Details",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "https://doi.org/10.1038/s41586-020-2517-0",
        "URL": "https://doi.org/10.1038/s41586-020-2517-0",
        "order": 10,
        "name": "change_details",
        "label": "Change Details",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "The authors declare no competing interests.",
        "order": 1,
        "name": "Ethics",
        "group": {
          "name": "EthicsHeading",
          "label": "Competing interests"
        }
      }
    ]
  },
  "10.1038/s41467-024-50585-6": {
    "indexed": {
      "date-parts": [
        [
          2026,
          10,
          24
        ]
      ],
      "date-time": "2026-10-24T04:14:20Z",
      "timestamp": 1792815260142,
      "version": "4.5.0"
    },
    "reference-count": 79,
    "publisher": "Springer Science and Business Media LLC",
    "issue": "1",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2024,
              8,
              13
            ]
          ],
          "date-time": "2024-08-13T00:00:00Z",
          "timestamp": 1723507200000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by-nc-nd/4.0"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              8,
              13
            ]
          ],
          "date-time": "2024-08-13T00:00:00Z",
          "timestamp": 1723507200000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by-nc-nd/4.0"
      }
    ],
    "funder": [
      {
        "name": "Biological and Physical Sciences Division of NASA's Science Mission Directorate"
      }
    ],
    "content-domain": {
      "domain": [
        "link.springer.com"
      ],
      "crossmark-restriction": false
    },
    "short-container-title": [
      "Nat Commun"
    ],
    "DOI": "10.1038/s41467-024-50585-6",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2024,
          8,
          13
        ]
      ],
      "date-time": "2024-08-13T10:02:41Z",
      "timestamp": 1723543361000
    },
    "update-policy": "https://doi.org/10.1007/springer_crossmark_policy",
    "source": "Crossref",
    "is-referenced-by-count": 34,
    "title": [
      "Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station"
    ],
    "prefix": "10.1038",
    "volume": "15",
    "author": [
      {
        "ORCID": "https://orcid.org/0000-0002-3798-4424",
        "authenticated-orcid": false,
        "given": "Jason R.",
        "family": "Williams",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-6741-0571",
        "authenticated-orcid": false,
        "given": "Charles A.",
        "family": "Sackett",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Holger",
        "family": "Ahlers",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "David C.",
        "family": "Aveline",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-3606-2452",
        "authenticated-orcid": false,
        "given": "Patrick",
        "family": "Boegel",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-9100-3650",
        "authenticated-orcid": false,
        "given": "Sofia",
        "family": "Botsi",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-1660-6368",
        "authenticated-orcid": false,
        "given": "Eric",
        "family": "Charron",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Ethan R.",
        "family": "Elliott",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-8233-5848",
        "authenticated-orcid": false,
        "given": "Naceur",
        "family": "Gaaloul",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-1126-6352",
        "authenticated-orcid": false,
        "given": "Enno",
        "family": "Giese",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-3685-2729",
        "authenticated-orcid": false,
        "given": "Waldemar",
        "family": "Herr",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "James R.",
        "family": "Kellogg",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-6820-9773",
        "authenticated-orcid": false,
        "given": "James M.",
        "family": "Kohel",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Norman E.",
        "family": "Lay",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-7210-8588",
        "authenticated-orcid": false,
        "given": "Matthias",
        "family": "Meister",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0009-0004-5980-5740",
        "authenticated-orcid": false,
        "given": "Gabriel",
        "family": "Müller",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-0636-5951",
        "authenticated-orcid": false,
        "given": "Holger",
        "family": "Müller",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Kamal",
        "family": "Oudrhiri",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Leah",
        "family": "Phillips",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0009-0007-8426-6445",
        "authenticated-orcid": false,
        "given": "Annie",
        "family": "Pichery",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Ernst M.",
        "family": "Rasel",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-8049-8982",
        "authenticated-orcid": false,
        "given": "Albert",
        "family": "Roura",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Matteo",
        "family": "Sbroscia",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-9693-8882",
        "authenticated-orcid": false,
        "given": "Wolfgang P.",
        "family": "Schleich",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Christian",
        "family": "Schneider",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Christian",
        "family": "Schubert",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Bejoy",
        "family": "Sen",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-2160-3201",
        "authenticated-orcid": false,
        "given": "Robert J.",
        "family": "Thompson",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-1854-5757",
        "authenticated-orcid": false,
        "given": "Nicholas P.",
        "family": "Bigelow",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "297",
    "published-online": {
      "date-parts": [
        [
          2024,
          8,
          13
        ]
      ]
    },
    "reference": [
      {
        "key": "50585_CR1",
        "doi-asserted-by": "publisher",
        "DOI": "10.1038/s41526-018-0049-9",
        "volume": "4",
        "author": "ER Elliott",
        "year": "2018",
        "unstructured": "Elliott, E. R., Krutzik, M. C., Williams, J. R., Thompson, R. J. & Aveline, D. C. NASA’s Cold Atom Lab (CAL): system development and ground test status. npj Microgravity 4, 16 (2018).",
        "journal-title": "npj Microgravity"
      },
      {
        "key": "50585_CR2",
        "doi-asserted-by": "publisher",
        "first-page": "193",
        "DOI": "10.1038/s41586-020-2346-1",
        "volume": "582",
        "author": "DC Aveline",
        "year": "2020",
        "unstructured": "Aveline, D. C. et al. Observation of Bose-Einstein condensates in an earth-orbiting research lab. Nature 582, 193–197 (2020).",
        "journal-title": "Nature"
      },
      {
        "key": "50585_CR3",
        "doi-asserted-by": "publisher",
        "first-page": "1175",
        "DOI": "10.1007/s12217-020-09840-w",
        "volume": "32",
        "author": "AR Pollard",
        "year": "2020",
        "unstructured": "Pollard, A. R., Moan, E. R., Sackett, C. A., Elliott, E. R. & Thompson, R. J. Quasi-adiabatic external state preparation of ultracold atoms in microgravity. Microgravity Sci. Technol. 32, 1175–1184 (2020).",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "50585_CR4",
        "doi-asserted-by": "publisher",
        "DOI": "10.1038/s41467-022-35274-6",
        "volume": "13",
        "author": "N Gaaloul",
        "year": "2022",
        "unstructured": "Gaaloul, N. et al. A space-based quantum gas laboratory at picokelvin energy scales. Nat. Commun. 13, 7889 (2022).",
        "journal-title": "Nat. Commun."
      },
      {
        "key": "50585_CR5",
        "doi-asserted-by": "publisher",
        "first-page": "281",
        "DOI": "10.1038/s41586-022-04639-8",
        "volume": "606",
        "author": "RA Carollo",
        "year": "2022",
        "unstructured": "Carollo, R. A. et al. Observation of ultracold atomic bubbles in orbital microgravity. Nature 606, 281–286 (2022).",
        "journal-title": "Nature"
      },
      {
        "key": "50585_CR6",
        "doi-asserted-by": "publisher",
        "first-page": "502",
        "DOI": "10.1038/s41586-023-06645-w",
        "volume": "623",
        "author": "ER Elliott",
        "year": "2023",
        "unstructured": "Elliott, E. R. et al. Quantum gas mixtures and dual-species atom interferometry in space. Nature 623, 502–508 (2023).",
        "journal-title": "Nature"
      },
      {
        "key": "50585_CR7",
        "doi-asserted-by": "publisher",
        "first-page": "731",
        "DOI": "10.1038/s42254-019-0117-4",
        "volume": "1",
        "author": "K Bongs",
        "year": "2019",
        "unstructured": "Bongs, K. et al. Taking atom interferometric quantum sensors from the laboratory to real-world applications. Nat. Rev. Phys. 1, 731–739 (2019).",
        "journal-title": "Nat. Rev. Phys."
      },
      {
        "key": "50585_CR8",
        "doi-asserted-by": "publisher",
        "first-page": "321",
        "DOI": "10.1007/BF00325375",
        "volume": "54",
        "author": "M Kasevich",
        "year": "1992",
        "unstructured": "Kasevich, M. & Chu, S. Measurement of the gravitational acceleration of an atom with a light-pulse atom interferometer. Appl. Phys. B 54, 321–332 (1992).",
        "journal-title": "Appl. Phys. B"
      },
      {
        "key": "50585_CR9",
        "doi-asserted-by": "publisher",
        "first-page": "eaax0800",
        "DOI": "10.1126/sciadv.aax0800",
        "volume": "5",
        "author": "X Wu",
        "year": "2019",
        "unstructured": "Wu, X. et al. Gravity surveys using a mobile atom interferometer. Sci. Adv. 5, eaax0800 (2019).",
        "journal-title": "Sci. Adv."
      },
      {
        "key": "50585_CR10",
        "doi-asserted-by": "publisher",
        "first-page": "012050",
        "DOI": "10.1088/1742-6596/723/1/012050",
        "volume": "723",
        "author": "C Freier",
        "year": "2016",
        "unstructured": "Freier, C. et al. Mobile quantum gravity sensor with unprecedented stability. J. Phys. Conf. Ser. 723, 012050 (2016).",
        "journal-title": "J. Phys. Conf. Ser."
      },
      {
        "key": "50585_CR11",
        "doi-asserted-by": "publisher",
        "first-page": "023009",
        "DOI": "10.1088/1367-2630/15/2/023009",
        "volume": "15",
        "author": "PA Altin",
        "year": "2013",
        "unstructured": "Altin, P. A. et al. Precision atomic gravimeter based on Bragg diffraction. New J. Phys. 15, 023009 (2013).",
        "journal-title": "New J. Phys."
      },
      {
        "key": "50585_CR12",
        "doi-asserted-by": "crossref",
        "unstructured": "Gillot, P., Cheng, B., Imanaliev, A., Merlet, S. & Pereira Dos Santos, F. The LNE-SYRTE cold atom gravimeter. In Proceedings of the 2016 European Frequency and Time Forum (EFTF) (IEEE, 2016).",
        "DOI": "10.1109/EFTF.2016.7477832"
      },
      {
        "key": "50585_CR13",
        "doi-asserted-by": "publisher",
        "first-page": "971",
        "DOI": "10.1103/PhysRevLett.81.971",
        "volume": "81",
        "author": "MJ Snadden",
        "year": "1998",
        "unstructured": "Snadden, M. J., McGuirk, J. M., Bouyer, P., Haritos, K. G. & Kasevich, M. A. Measurement of the earth’s gravity gradient with an atom interferometer-based gravity gradiometer. Phys. Rev. Lett. 81, 971–974 (1998).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR14",
        "doi-asserted-by": "publisher",
        "first-page": "033608",
        "DOI": "10.1103/PhysRevA.65.033608",
        "volume": "65",
        "author": "JM McGuirk",
        "year": "2002",
        "unstructured": "McGuirk, J. M., Foster, G. T., Fixler, J. B., Snadden, M. J. & Kasevich, M. A. Sensitive absolute-gravity gradiometry using atom interferometry. Phys. Rev. A 65, 033608 (2002).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "50585_CR15",
        "doi-asserted-by": "publisher",
        "first-page": "647",
        "DOI": "10.1007/s00340-006-2376-x",
        "volume": "84",
        "author": "N Yu",
        "year": "2006",
        "unstructured": "Yu, N., Kohel, J., Kellogg, J. & Maleki, L. Development of an atom-interferometer gravity gradiometer for gravity measurement from space. Appl. Phys. B 84, 647–652 (2006).",
        "journal-title": "Appl. Phys. B"
      },
      {
        "key": "50585_CR16",
        "doi-asserted-by": "publisher",
        "first-page": "060402",
        "DOI": "10.1103/PhysRevLett.97.060402",
        "volume": "97",
        "author": "G Ferrari",
        "year": "2006",
        "unstructured": "Ferrari, G., Poli, N., Sorrentino, F. & Tino, G. M. Long-lived Bloch oscillations with bosonic Sr atoms and application to gravity measurement at the micrometer scale. Phys. Rev. Lett. 97, 060402 (2006).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR17",
        "doi-asserted-by": "publisher",
        "first-page": "013004",
        "DOI": "10.1103/PhysRevLett.115.013004",
        "volume": "115",
        "author": "L Zhou",
        "year": "2015",
        "unstructured": "Zhou, L. et al. Test of equivalence principle at 10−8 level by a dual-species double-diffraction Raman atom interferometer. Phys. Rev. Lett. 115, 013004 (2015).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR18",
        "doi-asserted-by": "publisher",
        "first-page": "191101",
        "DOI": "10.1103/PhysRevLett.125.191101",
        "volume": "125",
        "author": "P Asenbaum",
        "year": "2020",
        "unstructured": "Asenbaum, P., Overstreet, C., Kim, M., Curti, J. & Kasevich, M. A. Atom-interferometric test of the equivalence principle at the 10−12 level. Phys. Rev. Lett. 125, 191101 (2020).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR19",
        "doi-asserted-by": "publisher",
        "first-page": "203002",
        "DOI": "10.1103/PhysRevLett.112.203002",
        "volume": "112",
        "author": "D Schlippert",
        "year": "2014",
        "unstructured": "Schlippert, D. et al. Quantum test of the universality of free fall. Phys. Rev. Lett. 112, 203002 (2014).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR20",
        "doi-asserted-by": "publisher",
        "first-page": "eaax8966",
        "DOI": "10.1126/sciadv.aax8966",
        "volume": "5",
        "author": "S Loriani",
        "year": "2019",
        "unstructured": "Loriani, S. et al. Interference of clocks: a quantum twin paradox. Sci. Adv. 5, eaax8966 (2019).",
        "journal-title": "Sci. Adv."
      },
      {
        "key": "50585_CR21",
        "first-page": "021014",
        "volume": "10",
        "author": "A Roura",
        "year": "2020",
        "unstructured": "Roura, A. Gravitational redshift in quantum-clock interferometry. Phys. Rev. X 10, 021014 (2020).",
        "journal-title": "Phys. Rev. X"
      },
      {
        "key": "50585_CR22",
        "doi-asserted-by": "publisher",
        "first-page": "043240",
        "DOI": "10.1103/PhysRevResearch.2.043240",
        "volume": "2",
        "author": "C Ufrecht",
        "year": "2020",
        "unstructured": "Ufrecht, C. et al. Atom-interferometric test of the universality of gravitational redshift and free fall. Phys. Rev. Res. 2, 043240 (2020).",
        "journal-title": "Phys. Rev. Res."
      },
      {
        "key": "50585_CR23",
        "doi-asserted-by": "publisher",
        "first-page": "084001",
        "DOI": "10.1103/PhysRevD.104.084001",
        "volume": "104",
        "author": "A Roura",
        "year": "2021",
        "unstructured": "Roura, A., Schubert, C., Schlippert, D. & Rasel, E. M. Measuring gravitational time dilation with delocalized quantum superpositions. Phys. Rev. D 104, 084001 (2021).",
        "journal-title": "Phys. Rev. D"
      },
      {
        "key": "50585_CR24",
        "doi-asserted-by": "publisher",
        "first-page": "040333",
        "DOI": "10.1103/PRXQuantum.2.040333",
        "volume": "2",
        "author": "F Di Pumpo",
        "year": "2021",
        "unstructured": "Di Pumpo, F. et al. Gravitational redshift tests with atomic clocks and atom interferometers. PRX Quantum 2, 040333 (2021).",
        "journal-title": "PRX Quantum"
      },
      {
        "key": "50585_CR25",
        "doi-asserted-by": "publisher",
        "first-page": "064007",
        "DOI": "10.1103/PhysRevD.107.064007",
        "volume": "107",
        "author": "F Di Pumpo",
        "year": "2023",
        "unstructured": "Di Pumpo, F., Friedrich, A., Ufrecht, C. & Giese, E. Universality-of-clock-rates test using atom interferometry with T3 scaling. Phys. Rev. D 107, 064007 (2023).",
        "journal-title": "Phys. Rev. D"
      },
      {
        "key": "50585_CR26",
        "doi-asserted-by": "publisher",
        "unstructured": "Roura, A. Atom interferometer as a freely falling clock for time-dilation measurements. arXiv https://doi.org/10.48550/arXiv.2402.11065 (2024).",
        "DOI": "10.48550/arXiv.2402.11065"
      },
      {
        "key": "50585_CR27",
        "doi-asserted-by": "publisher",
        "first-page": "025008",
        "DOI": "10.1103/RevModPhys.90.025008",
        "volume": "90",
        "author": "M Safronova",
        "year": "2018",
        "unstructured": "Safronova, M. et al. Search for new physics with atoms and molecules. Rev. Mod. Phys. 90, 025008 (2018).",
        "journal-title": "Rev. Mod. Phys."
      },
      {
        "key": "50585_CR28",
        "doi-asserted-by": "publisher",
        "first-page": "61",
        "DOI": "10.1038/s41586-020-2964-7",
        "volume": "588",
        "author": "L Morel",
        "year": "2020",
        "unstructured": "Morel, L., Yao, Z., Cladé, P. & Guellati-Khélifa, S. Determination of the fine-structure constant with an accuracy of 81 parts per trillion. Nature 588, 61–65 (2020).",
        "journal-title": "Nature"
      },
      {
        "key": "50585_CR29",
        "doi-asserted-by": "publisher",
        "first-page": "191",
        "DOI": "10.1126/science.aap7706",
        "volume": "360",
        "author": "RH Parker",
        "year": "2018",
        "unstructured": "Parker, R. H., Yu, C., Zhong, W., Estey, B. & Müller, H. Measurement of the fine-structure constant as a test of the Standard Model. Science 360, 191–195 (2018).",
        "journal-title": "Science"
      },
      {
        "key": "50585_CR30",
        "doi-asserted-by": "publisher",
        "first-page": "74",
        "DOI": "10.1126/science.1135459",
        "volume": "315",
        "author": "JB Fixler",
        "year": "2007",
        "unstructured": "Fixler, J. B., Foster, G. T., McGuirk, J. M. & Kasevich, M. A. Atom interferometer measurement of the Newtonian constant of gravity. Science 315, 74–77 (2007).",
        "journal-title": "Science"
      },
      {
        "key": "50585_CR31",
        "doi-asserted-by": "publisher",
        "first-page": "518",
        "DOI": "10.1038/nature13433",
        "volume": "510",
        "author": "G Rosi",
        "year": "2014",
        "unstructured": "Rosi, G., Sorrentino, F., Cacciapuoti, L., Prevedelli, M. & Tino, G. M. Precision measurement of the Newtonian gravitational constant using cold atoms. Nature 510, 518–521 (2014).",
        "journal-title": "Nature"
      },
      {
        "key": "50585_CR32",
        "doi-asserted-by": "publisher",
        "first-page": "554",
        "DOI": "10.1126/science.1230767",
        "volume": "339",
        "author": "S-Y Lan",
        "year": "2013",
        "unstructured": "Lan, S.-Y. et al. A clock directly linking time to a particle’s mass. Science 339, 554–557 (2013).",
        "journal-title": "Science"
      },
      {
        "key": "50585_CR33",
        "doi-asserted-by": "publisher",
        "first-page": "075020",
        "DOI": "10.1103/PhysRevD.97.075020",
        "volume": "97",
        "author": "A Arvanitaki",
        "year": "2018",
        "unstructured": "Arvanitaki, A., Graham, P. W., Hogan, J. M., Rajendran, S. & Van Tilburg, K. Search for light scalar dark matter with atomic gravitational wave detectors. Phys. Rev. D 97, 075020 (2018).",
        "journal-title": "Phys. Rev. D"
      },
      {
        "key": "50585_CR34",
        "doi-asserted-by": "publisher",
        "first-page": "044051",
        "DOI": "10.1103/PhysRevD.94.044051",
        "volume": "94",
        "author": "B Elder",
        "year": "2016",
        "unstructured": "Elder, B. et al. Chameleon dark energy and atom interferometry. Phys. Rev. D 94, 044051 (2016).",
        "journal-title": "Phys. Rev. D"
      },
      {
        "key": "50585_CR35",
        "doi-asserted-by": "publisher",
        "first-page": "938",
        "DOI": "10.1038/nphys4189",
        "volume": "13",
        "author": "M Jaffe",
        "year": "2017",
        "unstructured": "Jaffe, M. et al. Testing sub-gravitational forces on atoms from a miniature in-vacuum source mass. Nat. Phys. 13, 938–942 (2017).",
        "journal-title": "Nat. Phys."
      },
      {
        "key": "50585_CR36",
        "doi-asserted-by": "publisher",
        "first-page": "025018",
        "DOI": "10.1088/1367-2630/18/2/025018",
        "volume": "18",
        "author": "J Williams",
        "year": "2016",
        "unstructured": "Williams, J., Wey Chiow, S., Yu, N. & Müller, H. Quantum test of the equivalence principle and space-time aboard the International Space Station. New J. Phys. 18, 025018 (2016).",
        "journal-title": "New J. Phys."
      },
      {
        "key": "50585_CR37",
        "doi-asserted-by": "publisher",
        "first-page": "031101",
        "DOI": "10.1103/PhysRevLett.100.031101",
        "volume": "100",
        "author": "H Müller",
        "year": "2008",
        "unstructured": "Müller, H., Chiow, S.-W, Herrmann, S., Chu, S. & Chung, K.-Y. Atom-interferometry tests of the isotropy of post-Newtonian gravity. Phys. Rev. Lett. 100, 031101 (2008).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR38",
        "doi-asserted-by": "publisher",
        "first-page": "035011",
        "DOI": "10.1088/1367-2630/17/3/035011",
        "volume": "17",
        "author": "J Hartwig",
        "year": "2015",
        "unstructured": "Hartwig, J. et al. Testing the universality of free fall with rubidium and ytterbium in a very large baseline atom interferometer. New J. Phys. 17, 035011 (2015).",
        "journal-title": "New J. Phys."
      },
      {
        "key": "50585_CR39",
        "doi-asserted-by": "publisher",
        "first-page": "044003",
        "DOI": "10.1088/2058-9565/abf719",
        "volume": "6",
        "author": "M Abe",
        "year": "2021",
        "unstructured": "Abe, M. et al. Matter-wave atomic gradiometer interferometric sensor (MAGIS-100). Quantum Sci. Technol. 6, 044003 (2021).",
        "journal-title": "Quantum Sci. Technol."
      },
      {
        "key": "50585_CR40",
        "doi-asserted-by": "publisher",
        "first-page": "100401",
        "DOI": "10.1103/PhysRevLett.127.100401",
        "volume": "127",
        "author": "C Deppner",
        "year": "2021",
        "unstructured": "Deppner, C. et al. Collective-mode enhanced matter-wave optics. Phys. Rev. Lett. 127, 100401 (2021).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR41",
        "doi-asserted-by": "publisher",
        "first-page": "1540",
        "DOI": "10.1126/science.1189164",
        "volume": "328",
        "author": "T van Zoest",
        "year": "2010",
        "unstructured": "van Zoest, T. et al. Bose-Einstein condensation in microgravity. Science 328, 1540–1543 (2010).",
        "journal-title": "Science"
      },
      {
        "key": "50585_CR42",
        "doi-asserted-by": "publisher",
        "first-page": "093602",
        "DOI": "10.1103/PhysRevLett.110.093602",
        "volume": "110",
        "author": "H Müntinga",
        "year": "2013",
        "unstructured": "Müntinga, H. et al. Interferometry with Bose-Einstein condensates in microgravity. Phys. Rev. Lett. 110, 093602 (2013).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR43",
        "doi-asserted-by": "publisher",
        "first-page": "11",
        "DOI": "10.2478/gsr-2017-0007",
        "volume": "5",
        "author": "C Lotz",
        "year": "2017",
        "unstructured": "Lotz, C., Froböse, T., Wanner, A., Overmeyer, L. & Ertmer, W. Einstein-Elevator: a new facility for research from μg to 5g. Gravitat. Space Res. 5, 11–27 (2017).",
        "journal-title": "Gravitat. Space Res."
      },
      {
        "key": "50585_CR44",
        "unstructured": "Center of Applied Space Technology And Microgravity (ZARM), University of Bremen. GraviTower Bremen Pro. https://www.zarm.uni-bremen.de/en/drop-tower/general-information/how-does-the-gravitower-bremen-pro-work.html (2022)."
      },
      {
        "key": "50585_CR45",
        "doi-asserted-by": "publisher",
        "DOI": "10.1038/ncomms1479",
        "volume": "2",
        "author": "R Geiger",
        "year": "2011",
        "unstructured": "Geiger, R. et al. Detecting inertial effects with airborne matter-wave interferometry. Nat. Commun. 2, 474 (2011).",
        "journal-title": "Nat. Commun."
      },
      {
        "key": "50585_CR46",
        "doi-asserted-by": "publisher",
        "DOI": "10.1038/ncomms13786",
        "volume": "7",
        "author": "B Barrett",
        "year": "2016",
        "unstructured": "Barrett, B. et al. Dual matter-wave inertial sensors in weightlessness. Nat. Commun. 7, 13786 (2016).",
        "journal-title": "Nat. Commun."
      },
      {
        "key": "50585_CR47",
        "doi-asserted-by": "publisher",
        "DOI": "10.1038/s41598-018-32165-z",
        "volume": "8",
        "author": "B Canuel",
        "year": "2018",
        "unstructured": "Canuel, B. et al. Exploring gravity with the MIGA large scale atom interferometer. Sci. Rep. 8, 14064 (2018).",
        "journal-title": "Sci. Rep."
      },
      {
        "key": "50585_CR48",
        "doi-asserted-by": "publisher",
        "first-page": "011",
        "DOI": "10.1088/1475-7516/2020/05/011",
        "volume": "2020",
        "author": "L Badurina",
        "year": "2020",
        "unstructured": "Badurina, L. et al. AION: an atom interferometer observatory and network. J. Cosmol. Astropart. Phys. 2020, 011–011 (2020).",
        "journal-title": "J. Cosmol. Astropart. Phys."
      },
      {
        "key": "50585_CR49",
        "doi-asserted-by": "publisher",
        "DOI": "10.1140/epjqt/s40507-020-00090-8",
        "volume": "8",
        "author": "K Frye",
        "year": "2021",
        "unstructured": "Frye, K. et al. The Bose-Einstein condensate and cold atom laboratory. EPJ Quantum Technol. 8, 1 (2021).",
        "journal-title": "EPJ Quantum Technol."
      },
      {
        "key": "50585_CR50",
        "doi-asserted-by": "publisher",
        "DOI": "10.1007/s00340-018-6965-2",
        "volume": "124",
        "author": "S-w Chiow",
        "year": "2018",
        "unstructured": "Chiow, S.-w & Yu, N. Compact atom interferometer using single laser. Appl. Phys. B 124, 96 (2018).",
        "journal-title": "Appl. Phys. B"
      },
      {
        "key": "50585_CR51",
        "doi-asserted-by": "publisher",
        "unstructured": "Ahlers, H. et al. STE-QUEST: Space Time Explorer and QUantum Equivalence principle Space Test. arXiv https://doi.org/10.48550/arXiv.2211.15412 (2022).",
        "DOI": "10.48550/arXiv.2211.15412"
      },
      {
        "key": "50585_CR52",
        "doi-asserted-by": "publisher",
        "DOI": "10.1038/s41467-021-21628-z",
        "volume": "12",
        "author": "MD Lachmann",
        "year": "2021",
        "unstructured": "Lachmann, M. D. et al. Ultracold atom interferometry in space. Nat. Commun. 12, 1317 (2021).",
        "journal-title": "Nat. Commun."
      },
      {
        "key": "50585_CR53",
        "doi-asserted-by": "publisher",
        "first-page": "745",
        "DOI": "10.1126/science.aay6428",
        "volume": "366",
        "author": "V Xu",
        "year": "2019",
        "unstructured": "Xu, V. et al. Probing gravity by holding atoms for 20 seconds. Science 366, 745–749 (2019).",
        "journal-title": "Science"
      },
      {
        "key": "50585_CR54",
        "doi-asserted-by": "publisher",
        "first-page": "391",
        "DOI": "10.1038/s41586-018-0605-1",
        "volume": "562",
        "author": "D Becker",
        "year": "2018",
        "unstructured": "Becker, D. et al. Space-borne Bose-Einstein condensation for precision interferometry. Nature 562, 391–395 (2018).",
        "journal-title": "Nature"
      },
      {
        "key": "50585_CR55",
        "doi-asserted-by": "publisher",
        "first-page": "180405",
        "DOI": "10.1103/PhysRevLett.100.180405",
        "volume": "100",
        "author": "H Müller",
        "year": "2008",
        "unstructured": "Müller, H., Chiow, S.-W, Long, Q., Herrmann, S. & Chu, S. Atom interferometry with up to 24-photon-momentum-transfer beam splitters. Phys. Rev. Lett. 100, 180405 (2008).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR56",
        "doi-asserted-by": "publisher",
        "first-page": "053610",
        "DOI": "10.1103/PhysRevA.101.053610",
        "volume": "101",
        "author": "S Hartmann",
        "year": "2020",
        "unstructured": "Hartmann, S. et al. Regimes of atomic diffraction: Raman versus Bragg diffraction in retroreflective geometries. Phys. Rev. A 101, 053610 (2020).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "50585_CR57",
        "unstructured": "Hogan, J. M., Johnson, D. M. S. & Kasevich, M. A. Light-pulse atom interferometry. In Proceedings of the International School of Physics “Enrico Fermi”, Vol. 168: Atom Optics and Space Physics (eds Arimondo, E., Ertmer, W., Schleich, W. P. & Rasel, E.) 411–447 (IOS Press, 2009)."
      },
      {
        "key": "50585_CR58",
        "doi-asserted-by": "publisher",
        "DOI": "10.1140/epjd/e2020-10417-8",
        "volume": "74",
        "author": "M Gersemann",
        "year": "2020",
        "unstructured": "Gersemann, M., Gebbe, M., Abend, S., Schubert, C. & Rasel, E. Differential interferometry using a Bose-Einstein condensate. Eur. Phys. J. D 74, 203 (2020).",
        "journal-title": "Eur. Phys. J. D"
      },
      {
        "key": "50585_CR59",
        "doi-asserted-by": "publisher",
        "first-page": "1051",
        "DOI": "10.1103/RevModPhys.81.1051",
        "volume": "81",
        "author": "AD Cronin",
        "year": "2009",
        "unstructured": "Cronin, A. D., Schmiedmayer, J. & Pritchard, D. E. Optics and interferometry with atoms and molecules. Rev. Mod. Phys. 81, 1051–1129 (2009).",
        "journal-title": "Rev. Mod. Phys."
      },
      {
        "key": "50585_CR60",
        "doi-asserted-by": "publisher",
        "first-page": "113002",
        "DOI": "10.1103/PhysRevLett.111.113002",
        "volume": "111",
        "author": "A Sugarbaker",
        "year": "2013",
        "unstructured": "Sugarbaker, A., Dickerson, S. M., Hogan, J. M., Johnson, D. M. S. & Kasevich, M. A. Enhanced atom interferometer readout through the application of phase shear. Phys. Rev. Lett. 111, 113002 (2013).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR61",
        "doi-asserted-by": "publisher",
        "first-page": "123012",
        "DOI": "10.1088/1367-2630/16/12/123012",
        "volume": "16",
        "author": "A Roura",
        "year": "2014",
        "unstructured": "Roura, A., Zeller, W. & Schleich, W. P. Overcoming loss of contrast in atom interferometry due to gravity gradients. New J. Phys. 16, 123012 (2014).",
        "journal-title": "New J. Phys."
      },
      {
        "key": "50585_CR62",
        "doi-asserted-by": "crossref",
        "unstructured": "Meister, M. et al. Efficient description of Bose-Einstein condensates in time-dependent rotating traps. In Advances in Atomic, Molecular, and Optical Physics, (eds Arimondo, E., Lin, C. C. & Yelin, S. F.) Vol. 66, 375–438 (Academic Press, 2017).",
        "DOI": "10.1016/bs.aamop.2017.03.006"
      },
      {
        "key": "50585_CR63",
        "doi-asserted-by": "publisher",
        "first-page": "2040",
        "DOI": "10.1103/PhysRevLett.85.2040",
        "volume": "85",
        "author": "JE Simsarian",
        "year": "2000",
        "unstructured": "Simsarian, J. E. et al. Imaging the phase of an evolving Bose-Einstein condensate wave function. Phys. Rev. Lett. 85, 2040 (2000).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR64",
        "doi-asserted-by": "publisher",
        "DOI": "10.1007/s00340-015-6138-5",
        "volume": "120",
        "author": "V Schkolnik",
        "year": "2015",
        "unstructured": "Schkolnik, V., B. Leykauf, B., Hauth, M., Freier, C. & Peters, A. The effect of wavefront aberrations in atom interferometry. Appl. Phys. B 120, 311 (2015).",
        "journal-title": "Appl. Phys. B"
      },
      {
        "key": "50585_CR65",
        "doi-asserted-by": "publisher",
        "first-page": "140401",
        "DOI": "10.1103/PhysRevLett.89.140401",
        "volume": "89",
        "author": "S Gupta",
        "year": "2002",
        "unstructured": "Gupta, S., Dieckmann, K., Hadzibabic, Z. & Pritchard, D. E. Contrast interferometry using Bose-Einstein condensates to measure h/m and α. Phys. Rev. Lett. 89, 140401 (2002).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR66",
        "doi-asserted-by": "publisher",
        "first-page": "023005",
        "DOI": "10.1103/PhysRevLett.113.023005",
        "volume": "113",
        "author": "MG Tarallo",
        "year": "2014",
        "unstructured": "Tarallo, M. G. et al. Test of Einstein equivalence principle for 0-spin and half-integer-spin atoms: search for spin-gravity coupling effects. Phys. Rev. Lett. 113, 023005 (2014).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "50585_CR67",
        "doi-asserted-by": "publisher",
        "first-page": "033632",
        "DOI": "10.1103/PhysRevA.94.033632",
        "volume": "94",
        "author": "JM Hogan",
        "year": "2016",
        "unstructured": "Hogan, J. M. & Kasevich, M. A. Atom-interferometric gravitational-wave detection using heterodyne laser links. Phys. Rev. A 94, 033632 (2016).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "50585_CR68",
        "doi-asserted-by": "publisher",
        "first-page": "012050",
        "DOI": "10.1088/1742-6596/327/1/012050",
        "volume": "327",
        "author": "F Sorrentino",
        "year": "2011",
        "unstructured": "Sorrentino, F. et al. The Space Atom Interferometer project: status and prospects. J. Phys. Conf. Ser. 327, 012050 (2011).",
        "journal-title": "J. Phys. Conf. Ser."
      },
      {
        "key": "50585_CR69",
        "doi-asserted-by": "crossref",
        "unstructured": "Battelier, B. et al. Development of compact cold-atom sensors for inertial navigation. In Proceedings of SPIE 9900, 990004 (SPIE, 2016).",
        "DOI": "10.1117/12.2228351"
      },
      {
        "key": "50585_CR70",
        "unstructured": "Travagnin, M. Cold Atom Interferometry for Inertial Navigation Sensors. Technology Assessment: Space and Defence Applications. JRC Technical Reports JRC122785 (2020)."
      },
      {
        "key": "50585_CR71",
        "unstructured": "Krutzik, M. Matter Wave Interferometry in Microgravity. Ph.D. thesis, Humboldt-Universität zu Berlin, Mathematisch-Naturwissenschaftliche Fakultät I (2014)."
      },
      {
        "key": "50585_CR72",
        "doi-asserted-by": "publisher",
        "first-page": "3554",
        "DOI": "10.1103/PhysRevA.47.3554",
        "volume": "47",
        "author": "WM Itano",
        "year": "1993",
        "unstructured": "Itano, W. M. et al. Quantum projection noise: population fluctuations in two-level systems. Phys. Rev. A 47, 3554–3570 (1993).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "50585_CR73",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1016/j.physrep.2015.09.004",
        "volume": "605",
        "author": "S Kleinert",
        "year": "2015",
        "unstructured": "Kleinert, S., Kajari, E., Roura, A. & Schleich, W. P. Representation-free description of light-pulse atom interferometry including noninertial effects. Phys. Rep. 605, 1–50 (2015).",
        "journal-title": "Phys. Rep."
      },
      {
        "key": "50585_CR74",
        "first-page": "128",
        "volume": "5",
        "author": "X Li",
        "year": "2007",
        "unstructured": "Li, X., Ke, M., Yan, B. & Wang, Y. Reduction of interference fringes in absorption imaging of cold atom cloud using eigenface method. Chin. Opt. Lett. 5, 128–130 (2007).",
        "journal-title": "Chin. Opt. Lett."
      },
      {
        "key": "50585_CR75",
        "doi-asserted-by": "publisher",
        "first-page": "1491",
        "DOI": "10.1021/acs.jchemed.0c00096",
        "volume": "97",
        "author": "DR Albert",
        "year": "2020",
        "unstructured": "Albert, D. R. Monte carlo uncertainty propagation with the nist uncertainty machine. J. Chem. Educ. 97, 1491–1494 (2020).",
        "journal-title": "J. Chem. Educ."
      },
      {
        "key": "50585_CR76",
        "doi-asserted-by": "publisher",
        "first-page": "015352",
        "DOI": "10.1063/5.0187293",
        "volume": "14",
        "author": "P Dutta",
        "year": "2024",
        "unstructured": "Dutta, P., Maurya, S. S., Biswas, K., Patel, K. & Rapol, U. D. Comparative analysis of phase noise for different configurations of Bragg lattice for an atomic gravimeter with Bose-Einstein condensate. AIP Adv. 14, 015352 (2024).",
        "journal-title": "AIP Adv."
      },
      {
        "key": "50585_CR77",
        "unstructured": "National Instruments. National instruments pxi-5422 specifications. https://www.ni.com/docs/en-US/bundle/pxi-5422-specs/page/specs.html (2023)."
      },
      {
        "key": "50585_CR78",
        "doi-asserted-by": "crossref",
        "unstructured": "McPherson, K., Kelly, E. & Keller, J. Acceleration environment of the International Space Station. In 47th AIAA Aerospace Sciences Meeting including The New Horizons Forum and Aerospace Exposition, AIAA 2009–0957 (2009).",
        "DOI": "10.2514/6.2009-957"
      },
      {
        "key": "50585_CR79",
        "doi-asserted-by": "publisher",
        "first-page": "1141",
        "DOI": "10.1109/TIM.2007.915148",
        "volume": "57",
        "author": "P Cheinet",
        "year": "2008",
        "unstructured": "Cheinet, P. et al. Measurement of the sensitivity function in a time-domain atomic interferometer. IEEE Trans. Instrum. Meas. 57, 1141–1148 (2008).",
        "journal-title": "IEEE Trans. Instrum. Meas."
      }
    ],
    "container-title": [
      "Nature Communications"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://www.nature.com/articles/s41467-024-50585-6.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://www.nature.com/articles/s41467-024-50585-6",
        "content-type": "text/html",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://www.nature.com/articles/s41467-024-50585-6.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2024,
          8,
          13
        ]
      ],
      "date-time": "2024-08-13T10:03:49Z",
      "timestamp": 1723543429000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://www.nature.com/articles/s41467-024-50585-6"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2024,
          8,
          13
        ]
      ]
    },
    "references-count": 79,
    "journal-issue": {
      "issue": "1",
      "published-online": {
        "date-parts": [
          [
            2024,
            12
          ]
        ]
      }
    },
    "alternative-id": [
      "50585"
    ],
    "URL": "https://doi.org/10.1038/s41467-024-50585-6",
    "relation": {},
    "ISSN": [
      "2041-1723"
    ],
    "issn-type": [
      {
        "value": "2041-1723",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2024,
          8,
          13
        ]
      ]
    },
    "assertion": [
      {
        "value": "28 December 2023",
        "order": 1,
        "name": "received",
        "label": "Received",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "16 July 2024",
        "order": 2,
        "name": "accepted",
        "label": "Accepted",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "13 August 2024",
        "order": 3,
        "name": "first_online",
        "label": "First Online",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "The authors declare no competing interests.",
        "order": 1,
        "name": "Ethics",
        "group": {
          "name": "EthicsHeading",
          "label": "Competing interests"
        }
      }
    ],
    "article-number": "6414"
  },
  "10.1007/978-3-031-60408-9_24": {
    "indexed": {
      "date-parts": [
        [
          2025,
          7,
          1
        ]
      ],
      "date-time": "2025-07-01T13:09:05Z",
      "timestamp": 1751375345815,
      "version": "3.40.3"
    },
    "publisher-location": "Cham",
    "reference-count": 30,
    "publisher": "Springer Nature Switzerland",
    "isbn-type": [
      {
        "type": "print",
        "value": "9783031604072"
      },
      {
        "type": "electronic",
        "value": "9783031604089"
      }
    ],
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2024,
              12,
              14
            ]
          ],
          "date-time": "2024-12-14T00:00:00Z",
          "timestamp": 1734134400000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.springernature.com/gp/researchers/text-and-data-mining"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              12,
              14
            ]
          ],
          "date-time": "2024-12-14T00:00:00Z",
          "timestamp": 1734134400000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "https://www.springernature.com/gp/researchers/text-and-data-mining"
      }
    ],
    "content-domain": {
      "domain": [
        "link.springer.com"
      ],
      "crossmark-restriction": false
    },
    "short-container-title": [],
    "published-print": {
      "date-parts": [
        [
          2025
        ]
      ]
    },
    "DOI": "10.1007/978-3-031-60408-9_24",
    "type": "book-chapter",
    "created": {
      "date-parts": [
        [
          2024,
          12,
          13
        ]
      ],
      "date-time": "2024-12-13T06:26:11Z",
      "timestamp": 1734071171000
    },
    "page": "535-554",
    "update-policy": "https://doi.org/10.1007/springer_crossmark_policy",
    "source": "Crossref",
    "is-referenced-by-count": 1,
    "title": [
      "NASA’s Cold Atom Laboratory: Five Years of Quantum Science in Space"
    ],
    "prefix": "10.1007",
    "author": [
      {
        "given": "Kamal",
        "family": "Oudrhiri",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-6820-9773",
        "authenticated-orcid": false,
        "given": "James M.",
        "family": "Kohel",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Nate",
        "family": "Harvey",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "James R.",
        "family": "Kellogg",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "David C.",
        "family": "Aveline",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Roy L.",
        "family": "Butler",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-7608-0559",
        "authenticated-orcid": false,
        "given": "Javier",
        "family": "Bosch-Lluis",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "John L.",
        "family": "Callas",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Leo Y.",
        "family": "Cheng",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Arvid P.",
        "family": "Croonquist",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Walker L.",
        "family": "Dula",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0009-0007-7715-3899",
        "authenticated-orcid": false,
        "given": "Ethan R.",
        "family": "Elliott",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Jose E.",
        "family": "Fernandez",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Jorge",
        "family": "Gonzales",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Raymond J.",
        "family": "Higuera",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Shahram",
        "family": "Javidnia",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Sandy M.",
        "family": "Kwan",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Norman E.",
        "family": "Lay",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Dennis K.",
        "family": "Lee",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Irena",
        "family": "Li",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Gregory J.",
        "family": "Miles",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Michael T.",
        "family": "Pauken",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Kelly L.",
        "family": "Perry",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Leah E.",
        "family": "Phillips",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Sarah K.",
        "family": "Rees",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-4101-5984",
        "authenticated-orcid": false,
        "given": "Matteo S.",
        "family": "Sbroscia",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-9749-4868",
        "authenticated-orcid": false,
        "given": "Christian",
        "family": "Schneider",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Robert F.",
        "family": "Shotwell",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Gregory Y.",
        "family": "Shin",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Cao V.",
        "family": "Tran",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Michel E.",
        "family": "William",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Oscar",
        "family": "Yang",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Nan",
        "family": "Yu",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-2160-3201",
        "authenticated-orcid": false,
        "given": "Robert J",
        "family": "Thompson",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Diane C.",
        "family": "Malarik",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "DeVon W.",
        "family": "Griffin",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Bradley M.",
        "family": "Carpenter",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Michael P.",
        "family": "Robinson",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "given": "Kirt",
        "family": "Costello",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-3798-4424",
        "authenticated-orcid": false,
        "given": "Jason R.",
        "family": "Williams",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "role": "author",
            "vocabulary": "crossref"
          }
        ]
      }
    ],
    "member": "297",
    "published-online": {
      "date-parts": [
        [
          2024,
          12,
          14
        ]
      ]
    },
    "reference": [
      {
        "key": "24_CR1",
        "doi-asserted-by": "publisher",
        "unstructured": "Aveline DC, Williams JR, Elliott ER, Dutenhoffer C, Kellogg JR, Kohel JM, Lay NE, Oudrhiri K, Shotwell RF, Yu N, Thompson RJ (2020) Observation of Bose-Einstein condensates in an Earth-orbiting research lab. Nature 582(7811):193–197. https://doi.org/10.1038/s41586-020-2346-1",
        "DOI": "10.1038/s41586-020-2346-1"
      },
      {
        "issue": "7987",
        "key": "24_CR2",
        "doi-asserted-by": "publisher",
        "first-page": "502",
        "DOI": "10.1038/s41586-023-06645-w",
        "volume": "623",
        "author": "ER Elliott",
        "year": "2023",
        "unstructured": "Elliott ER, Aveline DC, Bigelow NP, Boegel P, Botsi S, Charron E, D’Incao JP, Engels P, Estrampes T, Gaaloul N, Kellogg JR, Kohel JM, Lay NE, Lundblad N, Meister M, Mossman ME, Müller G, Müller H, Oudrhiri K, Phillips LE, Pichery A, Rasel EM, Sackett CA, Sbroscia M, Schleich WP, Thompson RJ, Williams JR (2023) Quantum gas mixtures and dual-species atom interferometry in space. Nature 623(7987):502–508. https://doi.org/10.1038/s41586-023-06645-w",
        "journal-title": "Nature"
      },
      {
        "key": "24_CR3",
        "doi-asserted-by": "crossref",
        "unstructured": "Thompson RJ, Sackett C (eds) (2023) Special issue: focus on cold atoms in space. In: Quantum Sci Technol 8. https://iopscience.iop.org/issue/2058-9565/8/1",
        "DOI": "10.1088/2058-9565/acb60c"
      },
      {
        "key": "24_CR4",
        "doi-asserted-by": "publisher",
        "unstructured": "Becker D, Lachmann MD, Seidel ST, Ahlers H, Dinkelaker AN, Grosse J, Hellmig O, Müntinga H, Schkolnik V, Wendrich T, Wenzlawski A, Weps B, Corgier R, Franz T, Gaaloul N, Herr W, Lüdtke D, Popp M, Amri S, Duncker H, Erbe M, Kohfeldt A, Kubelka-Lange A, Braxmaier C, Charron E, Ertmer W, Krutzik M, Lämmerzahl C, Peters A, Schleich WP, Sengstock K, Walser R, Wicht A, Windpassinger P, Rasel EM (2018) Space-borne Bose-Einstein condensation for precision interferometry. Nature 562(7727):391–395 https://doi.org/10.1038/s41586-018-0605-1",
        "DOI": "10.1038/s41586-018-0605-1"
      },
      {
        "key": "24_CR5",
        "doi-asserted-by": "publisher",
        "unstructured": "Lachmann MD, Ahlers H, Becker D, Dinkelaker AN, Grosse J, Hellmig O, Müntinga H, Schkolnik V, Seidel ST, Wendrich T, Wenzlawski A, Carrick B, Gaaloul N, Lüdtke D, Braxmaier C, Ertmer W, Krutzik M, Lämmerzahl C, Peters A, Schleich WP, Sengstock K, Wicht A, Windpassinger P, Rasel EM (2021) Ultracold atom interferometry in space. Nat Commun 12(1):1317. https://doi.org/10.1038/s41467-021-21628-z",
        "DOI": "10.1038/s41467-021-21628-z"
      },
      {
        "key": "24_CR6",
        "doi-asserted-by": "publisher",
        "unstructured": "Ornes S (2017) How Bose-Einstein condensates keep revealing weird physics. Proc National Acad Sci 114(23):5766–5768. https://doi.org/10.1073/pnas.1707804114",
        "DOI": "10.1073/pnas.1707804114"
      },
      {
        "key": "24_CR7",
        "doi-asserted-by": "publisher",
        "unstructured": "Thompson RJ, Aveline DC, Chiow SW, Elliott ER, Kellogg JR, Kohel JM, Sbroscia MS, Schneider C, Williams JR, Lundblad N, Sackett CA, Stamper-Kurn D, Wörner L (2023) Exploring the limits of ultracold atoms in space. Quantum Sci and Technol 8(2):024004. https://doi.org/10.1088/2058-9565/acb60c",
        "DOI": "10.1088/2058-9565/acb60c"
      },
      {
        "key": "24_CR8",
        "unstructured": "Oudrhiri K, Kohel JM, Harvey N, Kellogg JR, Aveline DC, Butler RL, Bosch-Lluis J, Callas JL, Cheng LY, Croonquist AP, Dula WL, Elliott ER, Fernandez JE, Gonzales J, Higuera RJ, Javidnia S, Kwan SM, Lay NE, Lee DK, Li I, Miles GJ, Pauken MT, Perry KL, Phillips LE, Rees SK, Sbroscia MS, Schneider C, Shotwell RF, Shin GY, Tran CV, William ME, Williams JR, Yang O, Yu N, Thompson RJ, Malarik DC, Griffin DW, Carpenter BM, Robinson MP, Costello K (2023) NASA’s Cold Atom Laboratory: four years of quantum science operations in space. In: Proceedings of the 17th international conference on space operations, Mohammad Bin Rashed Space Centre, Dubai"
      },
      {
        "key": "24_CR9",
        "doi-asserted-by": "publisher",
        "unstructured": "Carollo RA, Aveline DC, Rhyno B, Vishveshwara S, Lannert C, Murphree JD, Elliott ER, Williams JR, Thompson RJ, Lundblad N (2022) Observation of ultracold atomic bubbles in orbital microgravity. Nature 606(7913):281–286. https://doi.org/10.1038/s41586-022-04639-8",
        "DOI": "10.1038/s41586-022-04639-8"
      },
      {
        "key": "24_CR10",
        "doi-asserted-by": "publisher",
        "unstructured": "National Research Council (2011) Recapturing a future for space exploration: life and physical sciences research for a new era. The National Academies Press, Washington, DC. https://doi.org/10.17226/13048",
        "DOI": "10.17226/13048"
      },
      {
        "key": "24_CR11",
        "doi-asserted-by": "publisher",
        "unstructured": "Chin C, Grimm R, Julienne P, Tiesinga E (2010) Feshbach resonances in ultracold gases. Rev Mod Phys 82:1225–1286. https://doi.org/10.1103/RevModPhys.82.1225",
        "DOI": "10.1103/RevModPhys.82.1225"
      },
      {
        "key": "24_CR12",
        "unstructured": "Bigelow N (2014) Consortium for ultracold atoms in space. In: NASA space life and physical sciences research and applications division task book. https://taskbook.nasaprs.com/tbp/index.cfm?action=public_query_taskbook_content&TASKID=14776"
      },
      {
        "key": "24_CR13",
        "unstructured": "Lundblad N (2014) Microgravity dynamics of bubble-geometry Bose-Einstein condensates. In: NASA space life and physical sciences research and applications division task book. https://taskbook.nasaprs.com/tbp/index.cfm?action=public_query_taskbook_content&TASKID=14772"
      },
      {
        "key": "24_CR14",
        "unstructured": "Cornell E (2014) Zero-$$g$$ studies of few-body and many-body physics. In: NASA space life and physical sciences research and applications division task book. https://taskbook.nasaprs.com/tbp/index.cfm?action=public_query_taskbook_content&TASKID=14773"
      },
      {
        "key": "24_CR15",
        "unstructured": "Sackett C (2014) Development of atom interferometry experiments for the International Space Station’s Cold Atom Laboratory. In: NASA space life and physical sciences research and applications division task book. https://taskbook.nasaprs.com/tbp/index.cfm?action=public_query_taskbook_content&TASKID=14774"
      },
      {
        "key": "24_CR16",
        "unstructured": "Williams J (2014) Fundamental interactions for atom interferometry with ultracold quantum gases in a microgravity environment. In: NASA space life and physical sciences research and applications division task book. URL https://taskbook.nasaprs.com/tbp/index.cfm?action=public_query_taskbook_content&TASKID=14777"
      },
      {
        "key": "24_CR17",
        "unstructured": "Stamper-Kurn D (2014) Coherent magnon optics. In: NASA space life and physical sciences research and applications division task book. URL https://taskbook.nasaprs.com/tbp/index.cfm?action=public_query_taskbook_content&TASKID=14206"
      },
      {
        "key": "24_CR18",
        "unstructured": "Raithel G (2014) High-precision microwave spectroscopy of long-lived circular-state Rydberg atoms in microgravity. In: NASA space life and physical sciences research and applications division task book. https://taskbook.nasaprs.com/tbp/index.cfm?action=public_query_taskbook_content&TASKID=12123"
      },
      {
        "key": "24_CR19",
        "doi-asserted-by": "publisher",
        "unstructured": "Lundblad N, Aveline DC, Balaz A, Bentine E, Bigelow NP, Boegel P, Efremov MA, Gaaloul N, Meister M, Olshanii M, de Melo CARS, Tononi A, Vishveshwara S, White AC, Wolf A, Garraway BM (2023) Perspective on quantum bubbles in microgravity. Quantum Sci and Technol 8(2):024003. https://doi.org/10.1088/2058-9565/acb1cf",
        "DOI": "10.1088/2058-9565/acb1cf"
      },
      {
        "key": "24_CR20",
        "doi-asserted-by": "publisher",
        "unstructured": "Pollard AR, Moan ER, Sackett CA, Elliott ER, Thompson RJ (2020) Quasi-adiabatic external state preparation of ultracold atoms in microgravity. Microgravity Sci and Technol 32(6):1175–1184. https://doi.org/10.1007/s12217-020-09840-w",
        "DOI": "10.1007/s12217-020-09840-w"
      },
      {
        "key": "24_CR21",
        "doi-asserted-by": "publisher",
        "unstructured": "Gaaloul N, Meister M, Corgier R, Pichery A, Boegel P, Herr W, Ahlers H, Charron E, Williams JR, Thompson RJ, Schleich WP, Rasel EM, Bigelow NP (2022) A space-based quantum gas laboratory at picokelvin energy scales. Nat Commun 13(1):7889. https://doi.org/10.1038/s41467-022-35274-6",
        "DOI": "10.1038/s41467-022-35274-6"
      },
      {
        "key": "24_CR22",
        "doi-asserted-by": "crossref",
        "unstructured": "Williams JR, Sackett CA, Ahlers H, Aveline DC, Boegel P, Botsi S, Charron E, Elliott ER, Gaaloul N, Giese E, Herr W, Kohel JM, Meister M, Müller G, Müller H, Oudrhiri K, Phillips L, Pichery A, Rasel EM, Roura A, Sbroscia M, Schleich WP, Schneider C, Schubert C, Sen B, Thompson RJ, Bigelow NP (2024) Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station. Nat Commun 15(1):6414",
        "DOI": "10.1038/s41467-024-50585-6"
      },
      {
        "key": "24_CR23",
        "doi-asserted-by": "publisher",
        "unstructured": "Elliott ER, Krutzik MC, Williams JR, Thompson RJ, Aveline DC (2018) NASA’s Cold Atom Lab (CAL): system development and ground test status. NPJ Microgravity 4(1):16. https://doi.org/10.1038/s41526-018-0049-9",
        "DOI": "10.1038/s41526-018-0049-9"
      },
      {
        "key": "24_CR24",
        "unstructured": "ColdQuanta, Inc (2023) https://www.infleqtion.com, 3030 Sterling Circle, Boulder, CO"
      },
      {
        "key": "24_CR25",
        "doi-asserted-by": "publisher",
        "unstructured": "Frye K, Abend S, Bartosch W, Bawamia A, Becker D, Blume H, Braxmaier C, Chiow SW, Efremov MA, Ertmer W, Fierlinger P, Franz T, Gaaloul N, Grosse J, Grzeschik C, Hellmig O, Henderson VA, Herr W, Israelsson U, Kohel J, Krutzik M, Kürbis C, Lämmerzahl C, List M, Lüdtke D, Lundblad N, Marburger JP, Meister M, Mihm M, Müller H, Müntinga H, Nepal AM, Oberschulte T, Papakonstantinou A, Perovs̆ek J, Peters A, Prat A, Rasel EM, Roura A, Sbroscia M, Schleich WP, Schubert C, Seidel ST, Sommer J, Spindeldreier C, Stamper-Kurn D, Stuhl BK, Warner M, Wendrich T, Wenzlawski A, Wicht A, Windpassinger P, Yu N, Wörner L, (2021) The Bose-Einstein condensate and Cold Atom Laboratory. EPJ Quantum Technol 8(1):1. https://doi.org/10.1140/epjqt/s40507-020-00090-8",
        "DOI": "10.1140/epjqt/s40507-020-00090-8"
      },
      {
        "key": "24_CR26",
        "doi-asserted-by": "publisher",
        "unstructured": "Thompson RJ, Aveline DC, Chiow SW, Elliott ER, Kellogg JR, Kohel JM, Sbroscia MS, Phillips LE, Schneider C, Williams JR, Bigelow NP, Engels P, Lundblad N, Sackett CA, Wörner L (2022) Exploring the quantum world with a third-generation ultra-cold atom facility. Quantum Sci and Technol 8(1):014007. https://doi.org/10.1088/2058-9565/aca34f",
        "DOI": "10.1088/2058-9565/aca34f"
      },
      {
        "key": "24_CR27",
        "doi-asserted-by": "publisher",
        "first-page": "353",
        "DOI": "10.1140/epjd/e2009-00150-5",
        "volume": "53",
        "author": "G Stern",
        "year": "2009",
        "unstructured": "Stern G, Battelier B, Geiger R, Varoquaux G, Villing A, Moron F, Carraz O, Zahzam N, Bidel Y, Chaibi W, Pereira Dos Santos F, Bresson A, Landragin A, Bouyer P (2009) Light-pulse atom interferometry in microgravity. Eur Phys J D 53:353. https://doi.org/10.1140/epjd/e2009-00150-5",
        "journal-title": "Eur Phys J D"
      },
      {
        "issue": "1",
        "key": "24_CR28",
        "doi-asserted-by": "publisher",
        "first-page": "13786",
        "DOI": "10.1038/ncomms13786",
        "volume": "7",
        "author": "B Barrett",
        "year": "2016",
        "unstructured": "Barrett B, Antoni-Micollier L, Chichet L, Battelier B, Lévèque T, Landragin A, Bouyer P (2016) Dual matter-wave inertial sensors in weightlessness. Nat Commun 7(1):13786. https://doi.org/10.1038/ncomms13786",
        "journal-title": "Nat Commun"
      },
      {
        "key": "24_CR29",
        "doi-asserted-by": "publisher",
        "unstructured": "van Zoest T, Gaaloul N, Singh Y, Ahlers H, Herr W, Seidel ST, Ertmer W, Rasel E, Eckart M, Kajari E, Arnold S, Nandi G, Schleich WP, Walser R, Vogel A, Sengstock K, Bongs K, Lewoczko-Adamczyk W, Schiemangk M, Schuldt T, Peters A, Könemann T, Müntinga H, Lämmerzahl C, Dittus H, Steinmetz T, Hänsch TW, Reichel J (2010) Bose-Einstein condensation in microgravity. Science 328(5985):1540–1543. https://doi.org/10.1126/science.1189164",
        "DOI": "10.1126/science.1189164"
      },
      {
        "key": "24_CR30",
        "doi-asserted-by": "publisher",
        "unstructured": "Müntinga H, Ahlers H, Krutzik M, Wenzlawski A, Arnold S, Becker D, Bongs K, Dittus H, Duncker H, Gaaloul N, Gherasim C, Giese E, Grzeschik C, Hänsch TW, Hellmig O, Herr W, Herrmann S, Kajari E, Kleinert S, Lämmerzahl C, Lewoczko-Adamczyk W, Malcolm J, Meyer N, Nolte R, Peters A, Popp M, Reichel J, Roura A, Rudolph J, Schiemangk M, Schneider M, Seidel ST, Sengstock K, Tamma V, Valenzuela T, Vogel A, Walser R, Wendrich T, Windpassinger P, Zeller W, van Zoest T, Ertmer W, Schleich WP, Rasel EM (2013) Interferometry with Bose-Einstein condensates in microgravity. Phys Rev Lett 110:093602. https://doi.org/10.1103/PhysRevLett.110.093602",
        "DOI": "10.1103/PhysRevLett.110.093602"
      }
    ],
    "container-title": [
      "Springer Aerospace Technology",
      "Space Operations"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://link.springer.com/content/pdf/10.1007/978-3-031-60408-9_24",
        "content-type": "unspecified",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2024,
          12,
          13
        ]
      ],
      "date-time": "2024-12-13T07:08:26Z",
      "timestamp": 1734073706000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://link.springer.com/10.1007/978-3-031-60408-9_24"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2024,
          12,
          14
        ]
      ]
    },
    "ISBN": [
      "9783031604072",
      "9783031604089"
    ],
    "references-count": 30,
    "URL": "https://doi.org/10.1007/978-3-031-60408-9_24",
    "relation": {},
    "ISSN": [
      "1869-1730",
      "1869-1749"
    ],
    "issn-type": [
      {
        "type": "print",
        "value": "1869-1730"
      },
      {
        "type": "electronic",
        "value": "1869-1749"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2024,
          12,
          14
        ]
      ]
    },
    "assertion": [
      {
        "value": "14 December 2024",
        "order": 1,
        "name": "first_online",
        "label": "First Online",
        "group": {
          "name": "ChapterHistory",
          "label": "Chapter History"
        }
      },
      {
        "value": "SPACEOPS",
        "order": 1,
        "name": "conference_acronym",
        "label": "Conference Acronym",
        "group": {
          "name": "ConferenceInfo",
          "label": "Conference Information"
        }
      },
      {
        "value": "International Conference on Space Operations",
        "order": 2,
        "name": "conference_name",
        "label": "Conference Name",
        "group": {
          "name": "ConferenceInfo",
          "label": "Conference Information"
        }
      },
      {
        "value": "Dubai",
        "order": 3,
        "name": "conference_city",
        "label": "Conference City",
        "group": {
          "name": "ConferenceInfo",
          "label": "Conference Information"
        }
      },
      {
        "value": "United Arab Emirates",
        "order": 4,
        "name": "conference_country",
        "label": "Conference Country",
        "group": {
          "name": "ConferenceInfo",
          "label": "Conference Information"
        }
      },
      {
        "value": "2023",
        "order": 5,
        "name": "conference_year",
        "label": "Conference Year",
        "group": {
          "name": "ConferenceInfo",
          "label": "Conference Information"
        }
      },
      {
        "value": "6 March 2023",
        "order": 7,
        "name": "conference_start_date",
        "label": "Conference Start Date",
        "group": {
          "name": "ConferenceInfo",
          "label": "Conference Information"
        }
      },
      {
        "value": "10 March 2023",
        "order": 8,
        "name": "conference_end_date",
        "label": "Conference End Date",
        "group": {
          "name": "ConferenceInfo",
          "label": "Conference Information"
        }
      },
      {
        "value": "17",
        "order": 9,
        "name": "conference_number",
        "label": "Conference Number",
        "group": {
          "name": "ConferenceInfo",
          "label": "Conference Information"
        }
      },
      {
        "value": "spaceops2023",
        "order": 10,
        "name": "conference_id",
        "label": "Conference ID",
        "group": {
          "name": "ConferenceInfo",
          "label": "Conference Information"
        }
      },
      {
        "value": "https://spaceops2023.org/",
        "order": 11,
        "name": "conference_url",
        "label": "Conference URL",
        "group": {
          "name": "ConferenceInfo",
          "label": "Conference Information"
        }
      }
    ]
  },
  "10.1088/2632-2153/ad3cb6": {
    "indexed": {
      "date-parts": [
        [
          2026,
          10,
          1
        ]
      ],
      "date-time": "2026-10-01T03:13:13Z",
      "timestamp": 1790824393981,
      "version": "4.1.0"
    },
    "reference-count": 54,
    "publisher": "IOP Publishing",
    "issue": "2",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2024,
              4,
              29
            ]
          ],
          "date-time": "2024-04-29T00:00:00Z",
          "timestamp": 1714348800000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "http://creativecommons.org/licenses/by/4.0"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              4,
              29
            ]
          ],
          "date-time": "2024-04-29T00:00:00Z",
          "timestamp": 1714348800000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://iopscience.iop.org/info/page/text-and-data-mining"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/501100002946",
        "name": "Deutsches Zentrum für Luft- und Raumfahrt",
        "doi-asserted-by": "crossref",
        "award": [
          "50WM2055"
        ],
        "award-info": [
          {
            "award-number": [
              "50WM2055"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100002946",
            "id-type": "DOI",
            "asserted-by": "crossref"
          }
        ]
      },
      {
        "DOI": "10.13039/501100002347",
        "name": "Bundesministerium für Bildung und Forschung",
        "doi-asserted-by": "crossref",
        "award": [
          "05M20ZBM"
        ],
        "award-info": [
          {
            "award-number": [
              "05M20ZBM"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100002347",
            "id-type": "DOI",
            "asserted-by": "crossref"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "iopscience.iop.org"
      ],
      "crossmark-restriction": false
    },
    "short-container-title": [
      "Mach. Learn.: Sci. Technol."
    ],
    "published-print": {
      "date-parts": [
        [
          2024,
          6,
          1
        ]
      ]
    },
    "abstract": "<jats:title>Abstract</jats:title>\n               <jats:p>The generation of cold atom clouds is a complex process which involves the optimization of noisy data in high dimensional parameter spaces. Optimization can be challenging both in and especially outside of the lab due to lack of time, expertise, or access for lengthy manual optimization. In recent years, it was demonstrated that machine learning offers a solution since it can optimize high dimensional problems quickly, without knowledge of the experiment itself. In this paper we present results showing the benchmarking of nine different optimization techniques and implementations, alongside their ability to optimize a rubidium (Rb) cold atom experiment. The investigations are performed on a 3D <jats:sup>87</jats:sup>Rb molasses with 10 and 18 adjustable parameters, respectively, where the atom number obtained by absorption imaging was chosen as the test problem. We further compare the best performing optimizers under different effective noise conditions by reducing the signal-to-noise ratio of the images via adapting the atomic vapor pressure in the 2D+ magneto-optical trap and the detection laser frequency stability.</jats:p>",
    "DOI": "10.1088/2632-2153/ad3cb6",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2024,
          4,
          9
        ]
      ],
      "date-time": "2024-04-09T23:23:59Z",
      "timestamp": 1712705039000
    },
    "page": "025022",
    "update-policy": "https://doi.org/10.1088/crossmark-policy",
    "source": "Crossref",
    "is-referenced-by-count": 7,
    "title": [
      "Review and experimental benchmarking of machine learning algorithms for efficient optimization of cold atom experiments"
    ],
    "prefix": "10.1088",
    "volume": "5",
    "author": [
      {
        "ORCID": "https://orcid.org/0009-0009-8494-5071",
        "authenticated-orcid": true,
        "given": "Oliver",
        "family": "Anton",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-9233-589X",
        "authenticated-orcid": false,
        "given": "Victoria A",
        "family": "Henderson",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-0267-0350",
        "authenticated-orcid": false,
        "given": "Elisa",
        "family": "Da Ros",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0009-0000-2414-5595",
        "authenticated-orcid": false,
        "given": "Ivan",
        "family": "Sekulic",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-3140-5380",
        "authenticated-orcid": false,
        "given": "Sven",
        "family": "Burger",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-9949-9483",
        "authenticated-orcid": false,
        "given": "Philipp-Immanuel",
        "family": "Schneider",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Markus",
        "family": "Krutzik",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "266",
    "published-online": {
      "date-parts": [
        [
          2024,
          4,
          29
        ]
      ]
    },
    "reference": [
      {
        "key": "mlstad3cb6bib1",
        "doi-asserted-by": "publisher",
        "first-page": "2023",
        "DOI": "10.1364/JOSAB.6.002023",
        "volume": "6",
        "author": "Dalibard",
        "year": "1989",
        "journal-title": "J. Opt. Soc. Am. B"
      },
      {
        "key": "mlstad3cb6bib2",
        "doi-asserted-by": "publisher",
        "author": "Metcalf",
        "year": "1999",
        "DOI": "10.1007/978-1-4612-1470-0"
      },
      {
        "key": "mlstad3cb6bib3",
        "doi-asserted-by": "publisher",
        "first-page": "181",
        "DOI": "10.1016/S1049-250X(08)60101-9",
        "article-title": "Evaporative cooling of trapped atoms",
        "volume": "vol 37",
        "author": "Ketterle",
        "year": "1996"
      },
      {
        "key": "mlstad3cb6bib4",
        "article-title": "Making, probing and understanding Bose–Einstein condensates",
        "author": "Ketterle",
        "year": "1999"
      },
      {
        "key": "mlstad3cb6bib5",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1088/1742-6596/723/1/012050",
        "volume": "723",
        "author": "Freier",
        "year": "2016",
        "journal-title": "J. Phys.: Conf. Ser."
      },
      {
        "key": "mlstad3cb6bib6",
        "doi-asserted-by": "publisher",
        "first-page": "590",
        "DOI": "10.1038/s41586-021-04315-3",
        "volume": "602",
        "author": "Stray",
        "year": "2022",
        "journal-title": "Nature"
      },
      {
        "key": "mlstad3cb6bib7",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1126/sciadv.aax0800",
        "volume": "5",
        "author": "Wu",
        "year": "2019",
        "journal-title": "Sci. Adv."
      },
      {
        "key": "mlstad3cb6bib8",
        "doi-asserted-by": "publisher",
        "DOI": "10.1038/s41598-018-30608-1",
        "volume": "8",
        "author": "Ménoret",
        "year": "2018",
        "journal-title": "Sci. Rep."
      },
      {
        "key": "mlstad3cb6bib9",
        "doi-asserted-by": "publisher",
        "DOI": "10.1029/2022GL097814",
        "volume": "49",
        "author": "Antoni-Micollier",
        "year": "2022",
        "journal-title": "Geophys. Res. Lett."
      },
      {
        "key": "mlstad3cb6bib10",
        "doi-asserted-by": "publisher",
        "first-page": "1107",
        "DOI": "10.1007/s00340-014-5932-9",
        "volume": "117",
        "author": "Poli",
        "year": "2014",
        "journal-title": "Appl. Phys. B"
      },
      {
        "key": "mlstad3cb6bib11",
        "doi-asserted-by": "publisher",
        "first-page": "437",
        "DOI": "10.1038/s41567-017-0042-3",
        "volume": "14",
        "author": "Grotti",
        "year": "2018",
        "journal-title": "Nat. Phys."
      },
      {
        "key": "mlstad3cb6bib12",
        "doi-asserted-by": "publisher",
        "first-page": "411",
        "DOI": "10.1038/s41566-020-0619-8",
        "volume": "14",
        "author": "Takamoto",
        "year": "2020",
        "journal-title": "Nat. Photon."
      },
      {
        "key": "mlstad3cb6bib13",
        "doi-asserted-by": "publisher",
        "first-page": "313",
        "DOI": "10.1515/aot-2020-0023",
        "volume": "9",
        "author": "Gellesch",
        "year": "2020",
        "journal-title": "Adv. Opt. Technol."
      },
      {
        "key": "mlstad3cb6bib14",
        "doi-asserted-by": "publisher",
        "first-page": "564",
        "DOI": "10.1038/s41586-021-03253-4",
        "volume": "591",
        "author": "(Boulder Atomic Clock Optical Network (BACON) Collaboration)",
        "year": "2021",
        "journal-title": "Nature"
      },
      {
        "key": "mlstad3cb6bib15",
        "doi-asserted-by": "publisher",
        "first-page": "16",
        "DOI": "10.1038/s41526-018-0049-9",
        "volume": "4",
        "author": "Elliott",
        "year": "2018",
        "journal-title": "npj Microgravity"
      },
      {
        "key": "mlstad3cb6bib16",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1140/epjqt/s40507-020-00090-8",
        "volume": "8",
        "author": "Frye",
        "year": "2021",
        "journal-title": "EPJ Quantum Technol."
      },
      {
        "key": "mlstad3cb6bib17",
        "doi-asserted-by": "publisher",
        "first-page": "539",
        "DOI": "10.1007/s12567-020-00326-4",
        "volume": "12",
        "author": "Devani",
        "year": "2020",
        "journal-title": "CEAS Space J."
      },
      {
        "key": "mlstad3cb6bib18",
        "doi-asserted-by": "publisher",
        "first-page": "193",
        "DOI": "10.1038/s41586-020-2346-1",
        "volume": "582",
        "author": "Aveline",
        "year": "2020",
        "journal-title": "Nature"
      },
      {
        "key": "mlstad3cb6bib19",
        "doi-asserted-by": "publisher",
        "first-page": "182",
        "DOI": "10.1049/qtc2.12015",
        "volume": "2",
        "author": "Sidhu",
        "year": "2021",
        "journal-title": "IET Quantum Commun."
      },
      {
        "key": "mlstad3cb6bib20",
        "author": "Ahlers",
        "year": "2022"
      },
      {
        "key": "mlstad3cb6bib21",
        "doi-asserted-by": "publisher",
        "first-page": "30",
        "DOI": "10.1140/epjqt/s40507-022-00147-w",
        "volume": "9",
        "author": "Alonso",
        "year": "2022",
        "journal-title": "EPJ Quantum Technol."
      },
      {
        "key": "mlstad3cb6bib22",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevResearch.5.033003",
        "volume": "5",
        "author": "Da Ros",
        "year": "2023",
        "journal-title": "Phys. Rev. Res."
      },
      {
        "key": "mlstad3cb6bib23",
        "doi-asserted-by": "publisher",
        "DOI": "10.1063/1.3058756",
        "article-title": "Stochastic optimization of a cold atom experiment using a genetic algorithm",
        "volume": "93",
        "author": "Rohringer",
        "year": "2008",
        "journal-title": "Appl. Phys. Lett."
      },
      {
        "key": "mlstad3cb6bib24",
        "doi-asserted-by": "publisher",
        "first-page": "21",
        "DOI": "10.1063/1.4808213",
        "volume": "102",
        "author": "Geisel",
        "year": "2013",
        "journal-title": "Appl. Phys. Lett."
      },
      {
        "key": "mlstad3cb6bib25",
        "doi-asserted-by": "publisher",
        "first-page": "4360",
        "DOI": "10.1038/s41467-018-06847-1",
        "volume": "9",
        "author": "Tranter",
        "year": "2018",
        "journal-title": "Nat. Commun."
      },
      {
        "key": "mlstad3cb6bib26",
        "doi-asserted-by": "publisher",
        "first-page": "10",
        "DOI": "10.1088/0256-307X/37/10/103201",
        "volume": "37",
        "author": "Wu",
        "year": "2020",
        "journal-title": "Chin. Phys. Lett."
      },
      {
        "key": "mlstad3cb6bib27",
        "article-title": "Reinforcement learning in ultracold atom experiments",
        "author": "Reinschmidt",
        "year": "2023"
      },
      {
        "key": "mlstad3cb6bib28",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1038/srep25890",
        "volume": "6",
        "author": "Wigley",
        "year": "2016",
        "journal-title": "Sci. Rep."
      },
      {
        "key": "mlstad3cb6bib29",
        "doi-asserted-by": "publisher",
        "DOI": "10.1364/OE.27.020435",
        "volume": "27",
        "author": "Nakamura",
        "year": "2019",
        "journal-title": "Opt. Express"
      },
      {
        "key": "mlstad3cb6bib30",
        "doi-asserted-by": "publisher",
        "DOI": "10.1088/2632-2153/ab6432",
        "volume": "1",
        "author": "Barker",
        "year": "2020",
        "journal-title": "Mach. Learn.: Sci. Technol."
      },
      {
        "key": "mlstad3cb6bib31",
        "doi-asserted-by": "publisher",
        "DOI": "10.1103/PhysRevA.102.011302",
        "volume": "102",
        "author": "Davletov",
        "year": "2020",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "mlstad3cb6bib32",
        "author": "Ma",
        "year": "2023"
      },
      {
        "key": "mlstad3cb6bib33",
        "doi-asserted-by": "publisher",
        "DOI": "10.1088/2632-2153/ad1437",
        "volume": "4",
        "author": "Milson",
        "year": "2023",
        "journal-title": "Mach. Learn.: Sci. Technol."
      },
      {
        "key": "mlstad3cb6bib34",
        "doi-asserted-by": "publisher",
        "first-page": "33",
        "DOI": "10.1007/s11721-007-0002-0",
        "volume": "1",
        "author": "Poli",
        "year": "2007",
        "journal-title": "Swarm Intell."
      },
      {
        "key": "mlstad3cb6bib35",
        "doi-asserted-by": "publisher",
        "first-page": "10",
        "DOI": "10.1016/j.compstruc.2013.09.002",
        "volume": "130",
        "author": "Kaveh",
        "year": "2014",
        "journal-title": "Comput. Struct."
      },
      {
        "key": "mlstad3cb6bib36",
        "article-title": "Covariance matrix adaptation evolution strategy for non-linear numerical optimization in Python",
        "author": "CMA-ES",
        "year": "2019"
      },
      {
        "key": "mlstad3cb6bib37",
        "doi-asserted-by": "publisher",
        "first-page": "308",
        "DOI": "10.1093/comjnl/7.4.308",
        "volume": "7",
        "author": "Nelder",
        "year": "1965",
        "journal-title": "Comput. J."
      },
      {
        "key": "mlstad3cb6bib38",
        "article-title": "Bayesian optimization",
        "author": "Meta Platforms, Inc",
        "year": "2023"
      },
      {
        "key": "mlstad3cb6bib39",
        "article-title": "Bayesian optimization: open source constrained global optimization tool for Python",
        "author": "Nogueira",
        "year": "2014"
      },
      {
        "key": "mlstad3cb6bib40",
        "doi-asserted-by": "publisher",
        "first-page": "495",
        "DOI": "10.1214/18-BA1110",
        "volume": "14",
        "author": "Letham",
        "year": "2019",
        "journal-title": "Bayesian Anal."
      },
      {
        "key": "mlstad3cb6bib41",
        "author": "OptimalQT",
        "year": "2023"
      },
      {
        "key": "mlstad3cb6bib42",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1155/2015/931256",
        "article-title": "A comprehensive survey on particle swarm optimization algorithm and its applications",
        "volume": "2015",
        "author": "Zhang",
        "year": "2015",
        "journal-title": "Math. Probl. Eng."
      },
      {
        "key": "mlstad3cb6bib43",
        "doi-asserted-by": "publisher",
        "first-page": "4",
        "DOI": "10.1109/TEVC.2010.2059031",
        "volume": "15",
        "author": "Das",
        "year": "2010",
        "journal-title": "IEEE Trans. Evolution. Comput."
      },
      {
        "key": "mlstad3cb6bib44",
        "doi-asserted-by": "publisher",
        "first-page": "75",
        "DOI": "10.1007/3-540-32494-1_4",
        "article-title": "The CMA evolution strategy: a comparing review",
        "author": "Hansen",
        "year": "2006"
      },
      {
        "key": "mlstad3cb6bib45",
        "doi-asserted-by": "publisher",
        "first-page": "148",
        "DOI": "10.1109/JPROC.2015.2494218",
        "volume": "104",
        "author": "Shahriari",
        "year": "2015",
        "journal-title": "Proc. IEEE"
      },
      {
        "key": "mlstad3cb6bib46",
        "doi-asserted-by": "publisher",
        "DOI": "10.7551/mitpress/3206.001.0001",
        "author": "Rasmussen",
        "year": "2006",
        "journal-title": "Gaussian Processes for Machine Learning"
      },
      {
        "key": "mlstad3cb6bib47",
        "first-page": "10",
        "volume": "12",
        "author": "Bull",
        "year": "2011",
        "journal-title": "J. Mach. Learn. Res."
      },
      {
        "key": "mlstad3cb6bib48",
        "doi-asserted-by": "publisher",
        "first-page": "607",
        "DOI": "10.1007/s00158-013-0919-4",
        "volume": "48",
        "author": "Picheny",
        "year": "2013",
        "journal-title": "Struct. Multidisc. Optim."
      },
      {
        "key": "mlstad3cb6bib49",
        "volume": "vol 25",
        "author": "Snoek",
        "year": "2012"
      },
      {
        "key": "mlstad3cb6bib50",
        "doi-asserted-by": "publisher",
        "first-page": "2726",
        "DOI": "10.1021/acsphotonics.9b00706",
        "volume": "6",
        "author": "Schneider",
        "year": "2019",
        "journal-title": "ACS Photonics"
      },
      {
        "key": "mlstad3cb6bib51",
        "article-title": "RuBECi",
        "author": "ColdQuanta, Inc., DBA Infleqtion",
        "year": "2023"
      },
      {
        "key": "mlstad3cb6bib52",
        "doi-asserted-by": "publisher",
        "DOI": "10.1117/12.2253655",
        "volume": "10085",
        "author": "Wicht",
        "year": "2017",
        "journal-title": "Proc. SPIE"
      },
      {
        "key": "mlstad3cb6bib53",
        "article-title": "Pical—Picture analysis for cold atoms",
        "author": "Anton",
        "year": "2023"
      },
      {
        "key": "mlstad3cb6bib54",
        "article-title": "Sinara hardware",
        "author": "M-Labs",
        "year": "2023"
      }
    ],
    "container-title": [
      "Machine Learning: Science and Technology"
    ],
    "original-title": [],
    "link": [
      {
        "URL": "https://iopscience.iop.org/article/10.1088/2632-2153/ad3cb6",
        "content-type": "text/html",
        "content-version": "am",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://iopscience.iop.org/article/10.1088/2632-2153/ad3cb6/pdf",
        "content-type": "application/pdf",
        "content-version": "am",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://iopscience.iop.org/article/10.1088/2632-2153/ad3cb6",
        "content-type": "text/html",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://iopscience.iop.org/article/10.1088/2632-2153/ad3cb6/pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://iopscience.iop.org/article/10.1088/2632-2153/ad3cb6/pdf",
        "content-type": "application/pdf",
        "content-version": "am",
        "intended-application": "syndication"
      },
      {
        "URL": "https://iopscience.iop.org/article/10.1088/2632-2153/ad3cb6/pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "syndication"
      },
      {
        "URL": "https://iopscience.iop.org/article/10.1088/2632-2153/ad3cb6/pdf",
        "content-type": "application/pdf",
        "content-version": "am",
        "intended-application": "similarity-checking"
      },
      {
        "URL": "https://iopscience.iop.org/article/10.1088/2632-2153/ad3cb6/pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2024,
          4,
          29
        ]
      ],
      "date-time": "2024-04-29T10:30:52Z",
      "timestamp": 1714386652000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://iopscience.iop.org/article/10.1088/2632-2153/ad3cb6"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2024,
          4,
          29
        ]
      ]
    },
    "references-count": 54,
    "journal-issue": {
      "issue": "2",
      "published-online": {
        "date-parts": [
          [
            2024,
            4,
            29
          ]
        ]
      },
      "published-print": {
        "date-parts": [
          [
            2024,
            6,
            1
          ]
        ]
      }
    },
    "URL": "https://doi.org/10.1088/2632-2153/ad3cb6",
    "relation": {},
    "ISSN": [
      "2632-2153"
    ],
    "issn-type": [
      {
        "value": "2632-2153",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2024,
          4,
          29
        ]
      ]
    },
    "assertion": [
      {
        "value": "Review and experimental benchmarking of machine learning algorithms for efficient optimization of cold atom experiments",
        "name": "article_title",
        "label": "Article Title"
      },
      {
        "value": "Machine Learning: Science and Technology",
        "name": "journal_title",
        "label": "Journal Title"
      },
      {
        "value": "paper",
        "name": "article_type",
        "label": "Article Type"
      },
      {
        "value": "© 2024 The Author(s). Published by IOP Publishing Ltd",
        "name": "copyright_information",
        "label": "Copyright Information"
      },
      {
        "value": "2023-12-14",
        "name": "date_received",
        "label": "Date Received",
        "group": {
          "name": "publication_dates",
          "label": "Publication dates"
        }
      },
      {
        "value": "2024-04-09",
        "name": "date_accepted",
        "label": "Date Accepted",
        "group": {
          "name": "publication_dates",
          "label": "Publication dates"
        }
      },
      {
        "value": "2024-04-29",
        "name": "date_epub",
        "label": "Online publication date",
        "group": {
          "name": "publication_dates",
          "label": "Publication dates"
        }
      }
    ]
  },
  "10.1038/srep25890": {
    "indexed": {
      "date-parts": [
        [
          2026,
          9,
          30
        ]
      ],
      "date-time": "2026-09-30T13:36:35Z",
      "timestamp": 1790775395653,
      "version": "4.1.0"
    },
    "reference-count": 52,
    "publisher": "Springer Science and Business Media LLC",
    "issue": "1",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2016,
              5,
              16
            ]
          ],
          "date-time": "2016-05-16T00:00:00Z",
          "timestamp": 1463356800000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by/4.0"
      },
      {
        "start": {
          "date-parts": [
            [
              2016,
              5,
              16
            ]
          ],
          "date-time": "2016-05-16T00:00:00Z",
          "timestamp": 1463356800000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "https://creativecommons.org/licenses/by/4.0"
      }
    ],
    "content-domain": {
      "domain": [
        "link.springer.com"
      ],
      "crossmark-restriction": false
    },
    "short-container-title": [
      "Sci Rep"
    ],
    "abstract": "<jats:title>Abstract</jats:title>\n                  <jats:p>We apply an online optimization process based on machine learning to the production of Bose-Einstein condensates (BEC). BEC is typically created with an exponential evaporation ramp that is optimal for ergodic dynamics with two-body s-wave interactions and no other loss rates, but likely sub-optimal for real experiments. Through repeated machine-controlled scientific experimentation and observations our ‘learner’ discovers an optimal evaporation ramp for BEC production. In contrast to previous work, our learner uses a Gaussian process to develop a statistical model of the relationship between the parameters it controls and the quality of the BEC produced. We demonstrate that the Gaussian process machine learner is able to discover a ramp that produces high quality BECs in 10 times fewer iterations than a previously used online optimization technique. Furthermore, we show the internal model developed can be used to determine which parameters are essential in BEC creation and which are unimportant, providing insight into the optimization process of the system.</jats:p>",
    "DOI": "10.1038/srep25890",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2016,
          5,
          16
        ]
      ],
      "date-time": "2016-05-16T06:32:46Z",
      "timestamp": 1463380366000
    },
    "update-policy": "https://doi.org/10.1007/springer_crossmark_policy",
    "source": "Crossref",
    "is-referenced-by-count": 207,
    "title": [
      "Fast machine-learning online optimization of ultra-cold-atom experiments"
    ],
    "prefix": "10.1038",
    "volume": "6",
    "author": [
      {
        "given": "P. B.",
        "family": "Wigley",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "P. J.",
        "family": "Everitt",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "A.",
        "family": "van den Hengel",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "J. W.",
        "family": "Bastian",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "M. A.",
        "family": "Sooriyabandara",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "G. D.",
        "family": "McDonald",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "K. S.",
        "family": "Hardman",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "C. D.",
        "family": "Quinlivan",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "P.",
        "family": "Manju",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "C. C. N.",
        "family": "Kuhn",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "I. R.",
        "family": "Petersen",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "A. N.",
        "family": "Luiten",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "J. J.",
        "family": "Hope",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "N. P.",
        "family": "Robins",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "M. R.",
        "family": "Hush",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "297",
    "published-online": {
      "date-parts": [
        [
          2016,
          5,
          16
        ]
      ]
    },
    "reference": [
      {
        "key": "BFsrep25890_CR1",
        "doi-asserted-by": "publisher",
        "first-page": "265",
        "DOI": "10.1016/j.physrep.2013.03.006",
        "volume": "529",
        "author": "NP Robins",
        "year": "2013",
        "unstructured": "Robins, N. P., Altin, P. A., Debs, J. E. & Close, J. D. Atom lasers: Production, properties and prospects for precision inertial measurement. Phys. Rep. 529, 265–296 (2013).",
        "journal-title": "Phys. Rep."
      },
      {
        "key": "BFsrep25890_CR2",
        "doi-asserted-by": "publisher",
        "first-page": "267",
        "DOI": "10.1038/nphys2259",
        "volume": "8",
        "author": "I Bloch",
        "year": "2012",
        "unstructured": "Bloch, I., Dalibard, J. & Nascimbène, S. Quantum simulations with ultracold quantum gases. Nat. Phys. 8, 267–276 (2012).",
        "journal-title": "Nat. Phys."
      },
      {
        "key": "BFsrep25890_CR3",
        "doi-asserted-by": "crossref",
        "first-page": "885",
        "DOI": "10.1103/RevModPhys.80.885",
        "volume": "80",
        "author": "I Bloch",
        "year": "2008",
        "unstructured": "Bloch, I., Dalibard, J. & Zwerger, W. Many-body physics with ultracold gases. Rev. Mod. Phys. 80, 885–964 (2008).",
        "journal-title": "Rev. Mod. Phys."
      },
      {
        "key": "BFsrep25890_CR4",
        "doi-asserted-by": "publisher",
        "first-page": "201",
        "DOI": "10.1146/annurev-conmatphys-031214-014548",
        "volume": "6",
        "author": "T Langen",
        "year": "2015",
        "unstructured": "Langen, T., Geiger, R. & Schmiedmayer, J. Ultracold Atoms Out of Equilibrium. Annu. Rev. Condens. Matter Phys. 6, 201–217 (2015).",
        "journal-title": "Annu. Rev. Condens. Matter Phys."
      },
      {
        "key": "BFsrep25890_CR5",
        "doi-asserted-by": "publisher",
        "first-page": "053613",
        "DOI": "10.1103/PhysRevA.87.053613",
        "volume": "87",
        "author": "AJ Olson",
        "year": "2013",
        "unstructured": "Olson, A. J., Niffenegger, R. J. & Chen, Y. P. Optimizing the efficiency of evaporative cooling in optical dipole traps. Phys. Rev. A 87, 053613 (2013).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "BFsrep25890_CR6",
        "doi-asserted-by": "publisher",
        "first-page": "3797",
        "DOI": "10.1103/PhysRevA.55.3797",
        "volume": "55",
        "author": "CA Sackett",
        "year": "1997",
        "unstructured": "Sackett, C. A., Bradley, C. C. & Hulet, R. G. Optimization of evaporative cooling. Phys. Rev. A 55, 3797–3801 (1997).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "BFsrep25890_CR7",
        "doi-asserted-by": "publisher",
        "first-page": "033626",
        "DOI": "10.1103/PhysRevA.84.033626",
        "volume": "84",
        "author": "T Shobu",
        "year": "2011",
        "unstructured": "Shobu, T., Yamaoka, H., Imai, H., Morinaga, A. & Yamashita, M. Optimized evaporative cooling for sodium Bose-Einstein condensation against three-body loss. Phys. Rev. A 84, 033626 (2011).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "BFsrep25890_CR8",
        "doi-asserted-by": "publisher",
        "first-page": "033632",
        "DOI": "10.1103/PhysRevA.84.033632",
        "volume": "84",
        "author": "PA Altin",
        "year": "2011",
        "unstructured": "Altin, P. A. et al. Collapse and three-body loss in a 85Rb Bose-Einstein condensate. Phys. Rev. A 84, 033632 (2011).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "BFsrep25890_CR9",
        "doi-asserted-by": "publisher",
        "first-page": "1500",
        "DOI": "10.1103/PhysRevLett.68.1500",
        "volume": "68",
        "author": "RS Judson",
        "year": "1992",
        "unstructured": "Judson, R. S. & Rabitz, H. Teaching lasers to control molecules. Phys. Rev. Lett. 68, 1500–1503 (1992).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "BFsrep25890_CR10",
        "doi-asserted-by": "publisher",
        "first-page": "1581",
        "DOI": "10.1126/science.259.5101.1581",
        "volume": "259",
        "author": "WS Warren",
        "year": "1993",
        "unstructured": "Warren, W. S., Rabitz, H. & Dahleh, M. Coherent Control of Quantum Dynamics: The Dream Is Alive. Science 259, 1581–1589 (1993).",
        "journal-title": "Science"
      },
      {
        "key": "BFsrep25890_CR11",
        "doi-asserted-by": "publisher",
        "first-page": "5206",
        "DOI": "10.1021/j100014a048",
        "volume": "99",
        "author": "B Amstrup",
        "year": "1995",
        "unstructured": "Amstrup, B., Toth, G. J., Szabo, G., Rabitz, H. & Loerincz, A. Genetic Algorithm with Migration on Topology Conserving Maps for Optimal Control of Quantum Systems. J. Phys. Chem. A 99, 5206–5213 (1995).",
        "journal-title": "J. Phys. Chem. A"
      },
      {
        "key": "BFsrep25890_CR12",
        "doi-asserted-by": "publisher",
        "first-page": "612",
        "DOI": "10.1016/0009-2614(96)01009-3",
        "volume": "261",
        "author": "J Dods",
        "year": "1996",
        "unstructured": "Dods, J., Gruner, D. & Brumer, P. A genetic algorithm approach to fitting polyatomic spectra via geometry shifts. Chem. Phys. Lett. 261, 612–619 (1996).",
        "journal-title": "Chem. Phys. Lett."
      },
      {
        "key": "BFsrep25890_CR13",
        "doi-asserted-by": "publisher",
        "first-page": "779",
        "DOI": "10.1007/s003400050346",
        "volume": "65",
        "author": "T Baumert",
        "year": "1997",
        "unstructured": "Baumert, T., Brixner, T., Seyfried, V., Strehle, M. & Gerber, G. Femtosecond pulse shaping by an evolutionary algorithm with feedback. Appl. Phys. B 65, 779–782 (1997).",
        "journal-title": "Appl. Phys. B"
      },
      {
        "key": "BFsrep25890_CR14",
        "doi-asserted-by": "publisher",
        "first-page": "063412",
        "DOI": "10.1103/PhysRevA.63.063412",
        "volume": "63",
        "author": "BJ Pearson",
        "year": "2001",
        "unstructured": "Pearson, B. J., White, J. L., Weinacht, T. C. & Bucksbaum, P. H. Coherent control using adaptive learning algorithms. Phys. Rev. A 63, 063412 (2001).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "BFsrep25890_CR15",
        "doi-asserted-by": "publisher",
        "first-page": "023420",
        "DOI": "10.1103/PhysRevA.64.023420",
        "volume": "64",
        "author": "D Zeidler",
        "year": "2001",
        "unstructured": "Zeidler, D., Frey, S., Kompa, K.-L. & Motzkus, M. Evolutionary algorithms and their application to optimal control studies. Phys. Rev. A 64, 023420 (2001).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "BFsrep25890_CR16",
        "doi-asserted-by": "publisher",
        "first-page": "43",
        "DOI": "10.1063/1.1611352",
        "volume": "56",
        "author": "I Walmsley",
        "year": "2003",
        "unstructured": "Walmsley, I. & Rabitz, H. Quantum physics under control. Phys. Today 56, 43–49 (2003).",
        "journal-title": "Phys. Today"
      },
      {
        "key": "BFsrep25890_CR17",
        "doi-asserted-by": "publisher",
        "first-page": "264101",
        "DOI": "10.1063/1.3058756",
        "volume": "93",
        "author": "W Rohringer",
        "year": "2008",
        "unstructured": "Rohringer, W. et al. Stochastic optimization of a cold atom experiment using a genetic algorithm. Appl. Phys. Lett. 93, 264101 (2008).",
        "journal-title": "Appl. Phys. Lett."
      },
      {
        "key": "BFsrep25890_CR18",
        "doi-asserted-by": "publisher",
        "first-page": "052326",
        "DOI": "10.1103/PhysRevA.77.052326",
        "volume": "77",
        "author": "M Tsubouchi",
        "year": "2008",
        "unstructured": "Tsubouchi, M. & Momose, T. Rovibrational wave-packet manipulation using shaped midinfrared femtosecond pulses toward quantum computation: Optimization of pulse shape by a genetic algorithm. Phys. Rev. A 77, 052326 (2008).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "BFsrep25890_CR19",
        "doi-asserted-by": "crossref",
        "unstructured": "Rohringer, W., Fischer, D., Schmiedmayer, J., Trupke, M. & Schumm, T. Stochastic optimization of Bose-Einstein condensation using a genetic algorithm (2011). URL http://cdn.intechopen.com/pdfs-wm/13865.pdf. Date of access:16/03/2016.",
        "DOI": "10.5772/15480"
      },
      {
        "key": "BFsrep25890_CR20",
        "doi-asserted-by": "publisher",
        "first-page": "033601",
        "DOI": "10.1103/PhysRevLett.111.033601",
        "volume": "111",
        "author": "G Heinze",
        "year": "2013",
        "unstructured": "Heinze, G., Hubrich, C. & Halfmann, T. Stopped Light and Image Storage by Electromagnetically Induced Transparency up to the Regime of One Minute. Phys. Rev. Lett. 111, 033601 (2013).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "BFsrep25890_CR21",
        "doi-asserted-by": "publisher",
        "first-page": "085111",
        "DOI": "10.1063/1.4817213",
        "volume": "84",
        "author": "PT Starkey",
        "year": "2013",
        "unstructured": "Starkey, P. T. et al. A scripted control system for autonomous hardware-timed experiments. Rev. Sci. Instrum. 84, 085111 (2013).",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "BFsrep25890_CR22",
        "doi-asserted-by": "publisher",
        "first-page": "214105",
        "DOI": "10.1063/1.4808213",
        "volume": "102",
        "author": "I Geisel",
        "year": "2013",
        "unstructured": "Geisel, I. et al. Evolutionary optimization of an experimental apparatus. Appl. Phys. Lett. 102, 214105 (2013).",
        "journal-title": "Appl. Phys. Lett."
      },
      {
        "key": "BFsrep25890_CR23",
        "doi-asserted-by": "publisher",
        "first-page": "053417",
        "DOI": "10.1103/PhysRevA.79.053417",
        "volume": "79",
        "author": "J Roslund",
        "year": "2009",
        "unstructured": "Roslund, J. & Rabitz, H. Gradient algorithm applied to laboratory quantum control. Phys. Rev. A 79, 053417 (2009).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "BFsrep25890_CR24",
        "doi-asserted-by": "publisher",
        "first-page": "240503",
        "DOI": "10.1103/PhysRevLett.112.240503",
        "volume": "112",
        "author": "D Egger",
        "year": "2014",
        "unstructured": "Egger, D. & Wilhelm, F. Adaptive Hybrid Optimal Quantum Control for Imprecisely Characterized Systems. Phys. Rev. Lett. 112, 240503 (2014).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "BFsrep25890_CR25",
        "doi-asserted-by": "publisher",
        "first-page": "240504",
        "DOI": "10.1103/PhysRevLett.112.240504",
        "volume": "112",
        "author": "J Kelly",
        "year": "2014",
        "unstructured": "Kelly, J. et al. Optimal Quantum Control Using Randomized Benchmarking. Phys. Rev. Lett. 112, 240504 (2014).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "BFsrep25890_CR26",
        "doi-asserted-by": "crossref",
        "unstructured": "Rasmussen, C. E. & Williams, C. K. I. Gaussian Processes for Machine Learning (the MIT Press, 2006).",
        "DOI": "10.7551/mitpress/3206.001.0001"
      },
      {
        "key": "BFsrep25890_CR27",
        "first-page": "241",
        "volume": "3",
        "author": "S Seo",
        "year": "2000",
        "unstructured": "Seo, S., Wallat, M., Graepel, T. & Obermayer, K. Gaussian process regression. Proceedings of the IEEE-INNS-ENNS International Joint Conference on Neural Networks 3, 241–246 (2000).",
        "journal-title": "Proceedings of the IEEE-INNS-ENNS International Joint Conference on Neural Networks"
      },
      {
        "key": "BFsrep25890_CR28",
        "doi-asserted-by": "publisher",
        "first-page": "641",
        "DOI": "10.1162/089976602317250933",
        "volume": "14",
        "author": "L Csató",
        "year": "2002",
        "unstructured": "Csató, L. & Opper, M. Sparse on-line gaussian processes. Neural Comput. 14, 641–668 (2002).",
        "journal-title": "Neural Comput."
      },
      {
        "key": "BFsrep25890_CR29",
        "doi-asserted-by": "publisher",
        "first-page": "1508",
        "DOI": "10.1016/j.neucom.2008.12.019",
        "volume": "72",
        "author": "MP Deisenroth",
        "year": "2009",
        "unstructured": "Deisenroth, M. P., Rasmussen, C. E. & Peters, J. Gaussian process dynamic programming. Neurocomputing 72, 1508–1524 (2009).",
        "journal-title": "Neurocomputing"
      },
      {
        "key": "BFsrep25890_CR30",
        "doi-asserted-by": "publisher",
        "first-page": "102",
        "DOI": "10.1198/jcgs.2010.09171",
        "volume": "20",
        "author": "RB Gramacy",
        "year": "2011",
        "unstructured": "Gramacy, R. B. & Polson, N. G. Particle Learning of Gaussian Process Models for Sequential Design and Optimization. J. Comp. Graph. Stat. 20, 102–118 (2011).",
        "journal-title": "J. Comp. Graph. Stat."
      },
      {
        "key": "BFsrep25890_CR31",
        "first-page": "380",
        "volume": "1",
        "author": "D Nguyen-Tuong",
        "year": "2008",
        "unstructured": "Nguyen-Tuong, D. & Peters, J. Local Gaussian process regression for real-time model-based robot control. IEEE/RSJ International Conference on Intelligent Robots and Systems 1, 380–385 (2008).",
        "journal-title": "IEEE/RSJ International Conference on Intelligent Robots and Systems"
      },
      {
        "key": "BFsrep25890_CR32",
        "first-page": "1193",
        "volume": "21",
        "author": "D Nguyen-Tuong",
        "year": "2009",
        "unstructured": "Nguyen-Tuong, D., Peters, J. R. & Seeger, M. Local Gaussian Process Regression for Real Time Online Model Learning. In Advances in Neural Information Processing Systems 21, 1193–1200 (2009).",
        "journal-title": "Advances in Neural Information Processing Systems"
      },
      {
        "key": "BFsrep25890_CR33",
        "doi-asserted-by": "publisher",
        "first-page": "391",
        "DOI": "10.1109/TIP.2010.2066984",
        "volume": "20",
        "author": "A Ranganathan",
        "year": "2011",
        "unstructured": "Ranganathan, A., Yang, M.-H. & Ho, J. Online Sparse Gaussian Process Regression and Its Applications. IEEE Trans. Image Process. 20, 391–404 (2011).",
        "journal-title": "IEEE Trans. Image Process."
      },
      {
        "key": "BFsrep25890_CR34",
        "doi-asserted-by": "publisher",
        "first-page": "22",
        "DOI": "10.1016/j.ces.2012.07.018",
        "volume": "82",
        "author": "J Yu",
        "year": "2012",
        "unstructured": "Yu, J. Online quality prediction of nonlinear and non-Gaussian chemical processes with shifting dynamics using finite mixture model based Gaussian process regression approach. Chem. Eng. Sci. 82, 22–30 (2012).",
        "journal-title": "Chem. Eng. Sci."
      },
      {
        "key": "BFsrep25890_CR35",
        "doi-asserted-by": "publisher",
        "first-page": "95",
        "DOI": "10.1016/S1004-9541(09)60039-2",
        "volume": "17",
        "author": "X LI",
        "year": "2009",
        "unstructured": "LI, X., SU, H. & CHU, J. Multiple Model Soft Sensor Based on Affinity Propagation, Gaussian Process and Bayesian Committee Machine. Chinese J. Chem. Eng. 17, 95–99 (2009).",
        "journal-title": "Chinese J. Chem. Eng."
      },
      {
        "key": "BFsrep25890_CR36",
        "doi-asserted-by": "publisher",
        "first-page": "i70",
        "DOI": "10.1093/bioinformatics/btn278",
        "volume": "24",
        "author": "P Gao",
        "year": "2008",
        "unstructured": "Gao, P., Honkela, A., Rattray, M. & Lawrence, N. D. Gaussian process modelling of latent chemical species: applications to inferring transcription factor activities. Bioinformatics 24, i70–i75 (2008).",
        "journal-title": "Bioinformatics"
      },
      {
        "key": "BFsrep25890_CR37",
        "doi-asserted-by": "publisher",
        "first-page": "073035",
        "DOI": "10.1088/1367-2630/16/7/073035",
        "volume": "16",
        "author": "CCN Kuhn",
        "year": "2014",
        "unstructured": "Kuhn, C. C. N. et al. A Bose-condensed, simultaneous dual-species Machâ€“Zehnder atom interferometer. New J. Phys. 16, 073035 (2014).",
        "journal-title": "New J. Phys."
      },
      {
        "key": "BFsrep25890_CR38",
        "doi-asserted-by": "publisher",
        "first-page": "211",
        "DOI": "10.1038/416211a",
        "volume": "416",
        "author": "JR Anglin",
        "year": "2002",
        "unstructured": "Anglin, J. R. & Ketterle, W. Bose-Einstein condensation of atomic gases. Nature 416, 211–218 (2002).",
        "journal-title": "Nature"
      },
      {
        "key": "BFsrep25890_CR39",
        "doi-asserted-by": "crossref",
        "unstructured": "Conn, A. R., Gould, N. I. M. & Toint, P. L. Trust Region Methods (Society for Industrial and Applied Mathematics, 2000).",
        "DOI": "10.1137/1.9780898719857"
      },
      {
        "key": "BFsrep25890_CR40",
        "doi-asserted-by": "crossref",
        "first-page": "271",
        "DOI": "10.1093/oso/9780198505143.003.0023",
        "volume": "99",
        "author": "Y Yuan",
        "year": "2000",
        "unstructured": "Yuan, Y. A review of trust region algorithms for optimization. ICIAM 99, 271–282 (2000).",
        "journal-title": "ICIAM"
      },
      {
        "key": "BFsrep25890_CR41",
        "doi-asserted-by": "publisher",
        "first-page": "308",
        "DOI": "10.1093/comjnl/7.4.308",
        "volume": "7",
        "author": "JA Nelder",
        "year": "1965",
        "unstructured": "Nelder, J. A. & Mead, R. A Simplex Method for Function Minimization. Comput. J. 7, 308–313 (1965).",
        "journal-title": "Comput. J."
      },
      {
        "key": "BFsrep25890_CR42",
        "doi-asserted-by": "publisher",
        "first-page": "1998",
        "DOI": "10.1126/science.1093649",
        "volume": "303",
        "author": "HA Rabitz",
        "year": "2004",
        "unstructured": "Rabitz, H. A., Hsieh, M. M. & Rosenthal, C. M. Quantum Optimally Controlled Transition Landscapes. Science 303, 1998–2001 (2004).",
        "journal-title": "Science"
      },
      {
        "key": "BFsrep25890_CR43",
        "doi-asserted-by": "publisher",
        "first-page": "671",
        "DOI": "10.1080/01442350701633300",
        "volume": "26",
        "author": "R Chakrabarti",
        "year": "2007",
        "unstructured": "Chakrabarti, R. & Rabitz, H. Quantum control landscapes. Int. Rev. Phys. Chem. 26, 671–735 (2007).",
        "journal-title": "Int. Rev. Phys. Chem."
      },
      {
        "key": "BFsrep25890_CR44",
        "doi-asserted-by": "publisher",
        "first-page": "015006",
        "DOI": "10.1088/1751-8113/41/1/015006",
        "volume": "41",
        "author": "R Wu",
        "year": "2008",
        "unstructured": "Wu, R., Rabitz, H. & Hsieh, M. Characterization of the critical submanifolds in quantum ensemble control landscapes. J. Phys. A 41, 015006 (2008).",
        "journal-title": "J. Phys. A"
      },
      {
        "key": "BFsrep25890_CR45",
        "doi-asserted-by": "publisher",
        "first-page": "022108",
        "DOI": "10.1063/1.2883738",
        "volume": "49",
        "author": "R Wu",
        "year": "2008",
        "unstructured": "Wu, R., Pechen, A., Rabitz, H., Hsieh, M. & Tsou, B. Control landscapes for observable preparation with open quantum systems. J. Math. Phys. 49, 022108 (2008).",
        "journal-title": "J. Math. Phys."
      },
      {
        "key": "BFsrep25890_CR46",
        "doi-asserted-by": "publisher",
        "first-page": "074020",
        "DOI": "10.1088/0953-4075/41/7/074020",
        "volume": "41",
        "author": "M Hsieh",
        "year": "2008",
        "unstructured": "Hsieh, M., Wu, R., Rosenthal, C. & Rabitz, H. Topological and statistical properties of quantum control transition landscapes. J. Phys. B 41, 074020 (2008).",
        "journal-title": "J. Phys. B"
      },
      {
        "key": "BFsrep25890_CR47",
        "doi-asserted-by": "publisher",
        "first-page": "013422",
        "DOI": "10.1103/PhysRevA.79.013422",
        "volume": "79",
        "author": "T-S Ho",
        "year": "2009",
        "unstructured": "Ho, T.-S., Dominy, J. & Rabitz, H. Landscape of unitary transformations in controlled quantum dynamics. Phys. Rev. A 79, 013422 (2009).",
        "journal-title": "Phys. Rev. A"
      },
      {
        "key": "BFsrep25890_CR48",
        "doi-asserted-by": "publisher",
        "first-page": "120402",
        "DOI": "10.1103/PhysRevLett.106.120402",
        "volume": "106",
        "author": "AN Pechen",
        "year": "2011",
        "unstructured": "Pechen, A. N. & Tannor, D. J. Are there Traps in Quantum Control Landscapes? Phys. Rev. Lett. 106, 120402 (2011).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "BFsrep25890_CR49",
        "doi-asserted-by": "publisher",
        "first-page": "198901",
        "DOI": "10.1103/PhysRevLett.108.198901",
        "volume": "108",
        "author": "H Rabitz",
        "year": "2012",
        "unstructured": "Rabitz, H., Ho, T.-S., Long, R., Wu, R. & Brif, C. Comment on “Are There Traps in Quantum Control Landscapes?”. Phys. Rev. Lett. 108, 198901 (2012).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "BFsrep25890_CR50",
        "doi-asserted-by": "publisher",
        "first-page": "198902",
        "DOI": "10.1103/PhysRevLett.108.198902",
        "volume": "108",
        "author": "AN Pechen",
        "year": "2012",
        "unstructured": "Pechen, A. N. & Tannor, D. J. Pechen and Tannor Reply. Phys. Rev. Lett. 108, 198902 (2012).",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "BFsrep25890_CR51",
        "unstructured": "Hush, M. M-loop: Machine-learning online optimization package (2016). URL https://github.com/michaelhush/M-LOOP. Date of access:16/03/2016."
      },
      {
        "key": "BFsrep25890_CR52",
        "first-page": "2825",
        "volume": "12",
        "author": "F Pedregosa",
        "year": "2011",
        "unstructured": "Pedregosa, F. et al. Scikit-learn: Machine Learning in Python. J. Mach. Learn. Res. 12, 2825–2830 (2011).",
        "journal-title": "J. Mach. Learn. Res."
      }
    ],
    "container-title": [
      "Scientific Reports"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://www.nature.com/articles/srep25890",
        "content-type": "text/html",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://www.nature.com/articles/srep25890.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://www.nature.com/articles/srep25890.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2024,
          6,
          16
        ]
      ],
      "date-time": "2024-06-16T07:29:49Z",
      "timestamp": 1718522989000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://www.nature.com/articles/srep25890"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2016,
          5,
          16
        ]
      ]
    },
    "references-count": 52,
    "journal-issue": {
      "issue": "1",
      "published-online": {
        "date-parts": [
          [
            2016,
            9,
            19
          ]
        ]
      }
    },
    "alternative-id": [
      "BFsrep25890"
    ],
    "URL": "https://doi.org/10.1038/srep25890",
    "relation": {},
    "ISSN": [
      "2045-2322"
    ],
    "issn-type": [
      {
        "value": "2045-2322",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2016,
          5,
          16
        ]
      ]
    },
    "assertion": [
      {
        "value": "21 December 2015",
        "order": 1,
        "name": "received",
        "label": "Received",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "21 April 2016",
        "order": 2,
        "name": "accepted",
        "label": "Accepted",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "16 May 2016",
        "order": 3,
        "name": "first_online",
        "label": "First Online",
        "group": {
          "name": "ArticleHistory",
          "label": "Article History"
        }
      },
      {
        "value": "The authors declare no competing financial interests.",
        "order": 1,
        "name": "Ethics",
        "group": {
          "name": "EthicsHeading",
          "label": "Competing interests"
        }
      }
    ],
    "article-number": "25890"
  },
  "10.11900/0412.1961.2026.00062": {
    "error": "HTTP Error 404: Not Found"
  },
  "10.1063/1.5034061": {
    "indexed": {
      "date-parts": [
        [
          2026,
          9,
          27
        ]
      ],
      "date-time": "2026-09-27T23:43:48Z",
      "timestamp": 1790552628833,
      "version": "4.1.0"
    },
    "reference-count": 97,
    "publisher": "AIP Publishing",
    "issue": "7",
    "funder": [
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "4000103461"
        ],
        "award-info": [
          {
            "award-number": [
              "4000103461"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "pubs.aip.org"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [],
    "published-print": {
      "date-parts": [
        [
          2018,
          7,
          1
        ]
      ]
    },
    "abstract": "<jats:p>A new experimental facility has been designed and constructed to study driven granular media in a low-gravity environment. This versatile instrument, fully automatized, with a modular design based on several interchangeable experimental cells, allows us to investigate research topics ranging from dilute to dense regimes of granular media such as granular gas, segregation, convection, sound propagation, jamming, and rheology—all without the disturbance by gravitational stresses active on Earth. Here, we present the main parameters, protocols, and performance characteristics of the instrument. The current scientific objectives are then briefly described and, as a proof of concept, some first selected results obtained in low gravity during parabolic flight campaigns are presented.</jats:p>",
    "DOI": "10.1063/1.5034061",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2018,
          7,
          5
        ]
      ],
      "date-time": "2018-07-05T11:23:20Z",
      "timestamp": 1530789800000
    },
    "update-policy": "https://doi.org/10.1063/aip-crossmark-policy-page",
    "source": "Crossref",
    "is-referenced-by-count": 29,
    "title": [
      "An instrument for studying granular media in low-gravity environment"
    ],
    "prefix": "10.1063",
    "volume": "89",
    "author": [
      {
        "given": "S.",
        "family": "Aumaître",
        "sequence": "first",
        "affiliation": [
          {
            "name": "SPEC, DSM, CEA-Saclay, CNRS URA 2464 1 , F-91191 Gif-sur-Yvette, France"
          },
          {
            "name": "Laboratoire de Physique, ENS Lyon, UMR-CNRS 5672 2 , F-69007 Lyon, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "R. P.",
        "family": "Behringer",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Department of Physics, Duke University 3 , Durham, North Carolina 27708-0305, USA"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "A.",
        "family": "Cazaubiel",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Université Paris Diderot, SPC, MSC, UMR 7057 CNRS 4 , F-75013 Paris, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "E.",
        "family": "Clément",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "PMMH, ESPCI, UMR 7636 CNRS 5 , F-75005 Paris, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "J.",
        "family": "Crassous",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Université Rennes 1, IPR, UMR 6251 CNRS 6 , F-35042 Rennes, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0003-3240-2381",
        "authenticated-orcid": false,
        "given": "D. J.",
        "family": "Durian",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "University of Pennsylvania 7 , Philadelphia, Pennsylvania 19104-6396, USA"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-9640-9895",
        "authenticated-orcid": false,
        "given": "E.",
        "family": "Falcon",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Université Paris Diderot, SPC, MSC, UMR 7057 CNRS 4 , F-75013 Paris, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "S.",
        "family": "Fauve",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "École Normale Supérieure, LPS, CNRS, UMR 8550 8 , F-75005 Paris, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "D.",
        "family": "Fischer",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "IEP, Otto von Guericke Universität 9 , D-39106 Magdeburg, Germany"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-7156-4661",
        "authenticated-orcid": false,
        "given": "A.",
        "family": "Garcimartín",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "DFMA, Universidad de Navarra 10 , E-31080 Pamplona, Spain"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Y.",
        "family": "Garrabos",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "CNRS, ICMCB, Université de Bordeaux, UMR 5026 11 , F-33600 Pessac, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "M.",
        "family": "Hou",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Institute of Physics, Chinese Academy of Sciences 12 , Beijing 100190, China"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "X.",
        "family": "Jia",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Institut Langevin, ESPCI Paris, PSL, CNRS 13 , F-75005 Paris, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "C.",
        "family": "Lecoutre",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "CNRS, ICMCB, Université de Bordeaux, UMR 5026 11 , F-33600 Pessac, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "S.",
        "family": "Luding",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "MSM, University of Twente 14 , 7500 AE Enschede, The Netherlands"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "D.",
        "family": "Maza",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "DFMA, Universidad de Navarra 10 , E-31080 Pamplona, Spain"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "M.",
        "family": "Noirhomme",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "GRASP, Institute of Physics B5a, University of Liège 15 , B-4000 Liège, Belgium"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "E.",
        "family": "Opsomer",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "GRASP, Institute of Physics B5a, University of Liège 15 , B-4000 Liège, Belgium"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "F.",
        "family": "Palencia",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "CNRS, ICMCB, Université de Bordeaux, UMR 5026 11 , F-33600 Pessac, France"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-5913-1070",
        "authenticated-orcid": false,
        "given": "T.",
        "family": "Pöschel",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Friedrich-Alexander Universität, IMS 16 , D-91052 Erlangen, Germany"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "J.",
        "family": "Schockmel",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "GRASP, Institute of Physics B5a, University of Liège 15 , B-4000 Liège, Belgium"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0001-9525-0368",
        "authenticated-orcid": false,
        "given": "M.",
        "family": "Sperl",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "Institut für Materialphysik im Weltraum, DLR 17 , D-51170 Köln, Germany"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-6836-3663",
        "authenticated-orcid": false,
        "given": "R.",
        "family": "Stannarius",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "IEP, Otto von Guericke Universität 9 , D-39106 Magdeburg, Germany"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "N.",
        "family": "Vandewalle",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "GRASP, Institute of Physics B5a, University of Liège 15 , B-4000 Liège, Belgium"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "P.",
        "family": "Yu",
        "sequence": "additional",
        "affiliation": [
          {
            "name": "MSM, University of Twente 14 , 7500 AE Enschede, The Netherlands"
          }
        ],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "317",
    "published-online": {
      "date-parts": [
        [
          2018,
          7,
          5
        ]
      ]
    },
    "reference": [
      {
        "key": "2023070403252043700_c1a",
        "volume-title": "Granular Media: Between Fluid and Solid",
        "year": "2013"
      },
      {
        "key": "2023070403252043700_c1b",
        "volume-title": "Sands, Powders, and Grains",
        "year": "2000"
      },
      {
        "key": "2023070403252043700_c1c",
        "volume-title": "Rheometry of Pastes, Suspensions, and Granular Materials: Applications in Industry and Environment",
        "year": "2005"
      },
      {
        "key": "2023070403252043700_c2",
        "doi-asserted-by": "publisher",
        "first-page": "507",
        "DOI": "10.1007/3-540-45396-2_45",
        "volume": "557",
        "year": "2000",
        "journal-title": "Lect. Notes Phys."
      },
      {
        "key": "2023070403252043700_c3",
        "doi-asserted-by": "publisher",
        "first-page": "044201",
        "DOI": "10.1103/physreve.87.044201",
        "volume": "87",
        "year": "2013",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "2023070403252043700_c4",
        "unstructured": "See http://www.planetaryresources.com for Planetary Resources, Inc. (formerly Arkyd Astronautics) is an american start-up company aiming a profit-making mining of near earth asteroids."
      },
      {
        "key": "2023070403252043700_c5",
        "doi-asserted-by": "publisher",
        "first-page": "699",
        "DOI": "10.1051/jphys:01989005007069900",
        "volume": "50",
        "year": "1989",
        "journal-title": "J. Phys."
      },
      {
        "key": "2023070403252043700_c6a",
        "doi-asserted-by": "publisher",
        "first-page": "C3-187",
        "DOI": "10.1051/jphyscol:1989328",
        "volume": "50",
        "year": "1989",
        "journal-title": "J. Phys. Colloq."
      },
      {
        "key": "2023070403252043700_c6b",
        "doi-asserted-by": "publisher",
        "first-page": "172",
        "DOI": "10.1103/physrevlett.72.172",
        "volume": "72",
        "year": "1994",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c7",
        "doi-asserted-by": "publisher",
        "first-page": "813",
        "DOI": "10.1103/physreve.58.813",
        "volume": "58",
        "year": "1998",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "2023070403252043700_c8",
        "doi-asserted-by": "publisher",
        "first-page": "183",
        "DOI": "10.1007/s100510050755",
        "volume": "9",
        "year": "1999",
        "journal-title": "Eur. Phys. J. B"
      },
      {
        "issue": "2",
        "key": "2023070403252043700_c9",
        "doi-asserted-by": "publisher",
        "first-page": "440",
        "DOI": "10.1103/physrevlett.83.440",
        "volume": "83",
        "year": "1999",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c10",
        "doi-asserted-by": "crossref",
        "DOI": "10.1007/b12449",
        "article-title": "Driven granular gases",
        "volume-title": "Granular Gas Dynamics",
        "author": "Pöschel",
        "year": "2003"
      },
      {
        "key": "2023070403252043700_c11a",
        "doi-asserted-by": "publisher",
        "first-page": "3056",
        "DOI": "10.1063/1.858716",
        "volume": "5",
        "year": "1993",
        "journal-title": "Phys. Fluids A"
      },
      {
        "key": "2023070403252043700_c11b",
        "doi-asserted-by": "publisher",
        "first-page": "1619",
        "DOI": "10.1103/physrevlett.70.1619",
        "volume": "70",
        "year": "1993",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c11c",
        "doi-asserted-by": "publisher",
        "first-page": "134301",
        "DOI": "10.1103/physrevlett.93.134301",
        "volume": "93",
        "year": "2004",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "issue": "3",
        "key": "2023070403252043700_c11d",
        "doi-asserted-by": "publisher",
        "first-page": "673",
        "DOI": "10.1063/1.166441",
        "volume": "9",
        "year": "1999",
        "journal-title": "Chaos"
      },
      {
        "issue": "3",
        "key": "2023070403252043700_c11e",
        "doi-asserted-by": "publisher",
        "first-page": "031305",
        "DOI": "10.1103/PhysRevE.69.031305",
        "volume": "69",
        "year": "2004",
        "journal-title": "Phys. Rev. E"
      },
      {
        "issue": "11",
        "key": "2023070403252043700_c11f",
        "doi-asserted-by": "publisher",
        "first-page": "2205",
        "DOI": "10.1140/epjst/e2014-02259-x",
        "volume": "223",
        "year": "2014",
        "journal-title": "Eur. Phys. J.: Spec. Top."
      },
      {
        "key": "2023070403252043700_c12a",
        "doi-asserted-by": "publisher",
        "first-page": "496",
        "DOI": "10.1063/1.858323",
        "volume": "4",
        "year": "1992",
        "journal-title": "Phys. Fluids A"
      },
      {
        "issue": "3",
        "key": "2023070403252043700_c12b",
        "doi-asserted-by": "publisher",
        "first-page": "113",
        "DOI": "10.1007/s100350050017",
        "volume": "1",
        "year": "1998",
        "journal-title": "Granular Matter"
      },
      {
        "key": "2023070403252043700_c13a",
        "doi-asserted-by": "publisher",
        "first-page": "144102",
        "DOI": "10.1103/physrevlett.110.144102",
        "volume": "110",
        "year": "2013",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c13b",
        "doi-asserted-by": "publisher",
        "first-page": "1901",
        "DOI": "10.1016/j.asr.2015.01.027",
        "volume": "55",
        "year": "2015",
        "journal-title": "Adv. Space Res."
      },
      {
        "key": "2023070403252043700_c14",
        "doi-asserted-by": "publisher",
        "first-page": "214301",
        "DOI": "10.1103/physrevlett.120.214301",
        "volume": "120",
        "year": "2018",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "issue": "18",
        "key": "2023070403252043700_c15",
        "doi-asserted-by": "publisher",
        "first-page": "3279",
        "DOI": "10.1088/0953-8984/16/18/027",
        "volume": "16",
        "year": "2004",
        "journal-title": "J. Phys.: Condens. Matter"
      },
      {
        "key": "2023070403252043700_c16a",
        "doi-asserted-by": "publisher",
        "first-page": "2301",
        "DOI": "10.1103/physrevlett.68.2301",
        "article-title": "Sound in sand",
        "volume": "68",
        "year": "1992",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c16b",
        "doi-asserted-by": "publisher",
        "first-page": "1863",
        "DOI": "10.1103/physrevlett.82.1863",
        "volume": "82",
        "year": "1999",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c16c",
        "doi-asserted-by": "publisher",
        "first-page": "174302",
        "DOI": "10.1103/physrevlett.90.174302",
        "volume": "90",
        "year": "2003",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c16d",
        "doi-asserted-by": "publisher",
        "first-page": "419",
        "DOI": "10.1007/s10035-015-0575-z",
        "volume": "17",
        "year": "2015",
        "journal-title": "Granular Matter"
      },
      {
        "key": "2023070403252043700_c16e",
        "doi-asserted-by": "publisher",
        "first-page": "34005",
        "DOI": "10.1209/0295-5075/115/34005",
        "volume": "115",
        "year": "2016",
        "journal-title": "Europhys. Lett."
      },
      {
        "key": "2023070403252043700_c16f",
        "doi-asserted-by": "publisher",
        "first-page": "435",
        "DOI": "10.5194/npg-24-435-2017",
        "volume": "24",
        "year": "2017",
        "journal-title": "Nonlin. Processes Geophys."
      },
      {
        "key": "2023070403252043700_c16g",
        "doi-asserted-by": "publisher",
        "first-page": "91",
        "DOI": "10.1016/j.ijsolstr.2016.11.029",
        "volume": "106-107",
        "year": "2017",
        "journal-title": "Int. J. Solids Struct."
      },
      {
        "key": "2023070403252043700_c16h",
        "doi-asserted-by": "publisher",
        "first-page": "498",
        "DOI": "10.1016/j.ultras.2008.03.009",
        "volume": "48",
        "year": "2008",
        "journal-title": "Ultrasonics"
      },
      {
        "key": "2023070403252043700_c17a",
        "doi-asserted-by": "publisher",
        "first-page": "1079",
        "DOI": "10.1038/nature03805",
        "volume": "435",
        "year": "2005",
        "journal-title": "Nature"
      },
      {
        "key": "2023070403252043700_c17b",
        "doi-asserted-by": "publisher",
        "first-page": "058001",
        "DOI": "10.1103/physrevlett.98.058001",
        "volume": "98",
        "year": "2007",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c17c",
        "doi-asserted-by": "publisher",
        "first-page": "54003",
        "DOI": "10.1209/0295-5075/96/54003",
        "volume": "96",
        "year": "2011",
        "journal-title": "Europhys. Lett."
      },
      {
        "key": "2023070403252043700_c17d",
        "doi-asserted-by": "publisher",
        "first-page": "355",
        "DOI": "10.1038/nature10667",
        "volume": "480",
        "year": "2011",
        "journal-title": "Nature"
      },
      {
        "key": "2023070403252043700_c17e",
        "doi-asserted-by": "publisher",
        "first-page": "018302",
        "DOI": "10.1103/physrevlett.110.018302",
        "volume": "110",
        "year": "2013",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c17f",
        "doi-asserted-by": "publisher",
        "first-page": "068302",
        "DOI": "10.1103/physrevlett.116.068302",
        "volume": "116",
        "year": "2016",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c17g",
        "doi-asserted-by": "publisher",
        "first-page": "531",
        "DOI": "10.1038/nphys3680",
        "volume": "12",
        "year": "2016",
        "journal-title": "Nat. Phys."
      },
      {
        "key": "2023070403252043700_c17h",
        "doi-asserted-by": "publisher",
        "first-page": "58",
        "DOI": "10.1007/s10035-016-0624-2",
        "volume": "18",
        "year": "2016",
        "journal-title": "Granular Matter"
      },
      {
        "key": "2023070403252043700_c18",
        "unstructured": "See http://www.spacegrains.org for latest news on VIP-Gran."
      },
      {
        "key": "2023070403252043700_c20",
        "doi-asserted-by": "publisher",
        "first-page": "830",
        "DOI": "10.1209/epl/i2005-10589-8",
        "volume": "74",
        "year": "2006",
        "journal-title": "Europhys. Lett."
      },
      {
        "key": "2023070403252043700_c21a",
        "doi-asserted-by": "publisher",
        "first-page": "3676",
        "DOI": "10.1103/physrevlett.85.3676",
        "volume": "85",
        "year": "2000",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c21b",
        "doi-asserted-by": "publisher",
        "first-page": "682",
        "DOI": "10.1063/1.166442",
        "volume": "9",
        "year": "1999",
        "journal-title": "Chaos"
      },
      {
        "key": "2023070403252043700_c21c",
        "doi-asserted-by": "publisher",
        "first-page": "R2468(R)",
        "DOI": "10.1103/physreve.60.r2468",
        "volume": "60",
        "year": "1999",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "2023070403252043700_c21d",
        "doi-asserted-by": "publisher",
        "first-page": "R1489",
        "DOI": "10.1103/physreve.62.r1489",
        "volume": "62",
        "year": "2000",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "2023070403252043700_c21e",
        "doi-asserted-by": "publisher",
        "first-page": "040301(R)",
        "DOI": "10.1103/physreve.70.040301",
        "volume": "70",
        "year": "2004",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "2023070403252043700_c21f",
        "doi-asserted-by": "publisher",
        "first-page": "060304(R)",
        "DOI": "10.1103/physreve.80.060304",
        "volume": "80",
        "year": "2009",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "2023070403252043700_c21g",
        "doi-asserted-by": "publisher",
        "first-page": "521",
        "DOI": "10.1017/s002211200999231x",
        "volume": "641",
        "year": "2009",
        "journal-title": "J. Fluid Mech."
      },
      {
        "key": "2023070403252043700_c21h",
        "doi-asserted-by": "publisher",
        "first-page": "1385",
        "DOI": "10.1007/bf02183630",
        "volume": "86",
        "year": "1997",
        "journal-title": "J. Stat. Phys."
      },
      {
        "key": "2023070403252043700_c21i",
        "doi-asserted-by": "publisher",
        "first-page": "198003",
        "DOI": "10.1103/physrevlett.118.198003",
        "volume": "118",
        "year": "2017",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c22a",
        "doi-asserted-by": "publisher",
        "first-page": "64004",
        "DOI": "10.1209/0295-5075/103/64004",
        "volume": "103",
        "year": "2013",
        "journal-title": "Europhys. Lett."
      },
      {
        "key": "2023070403252043700_c22b",
        "doi-asserted-by": "publisher",
        "first-page": "102601(R)",
        "DOI": "10.1103/physrevfluids.2.102601",
        "volume": "2",
        "author": "Falcon",
        "year": "2017",
        "journal-title": "Phys. Rev. Fluids"
      },
      {
        "key": "2023070403252043700_c23",
        "doi-asserted-by": "publisher",
        "first-page": "255",
        "DOI": "10.1140/epjb/e2004-00377-4",
        "volume": "42",
        "year": "2004",
        "journal-title": "Eur. Phys. J. B"
      },
      {
        "key": "2023070403252043700_c24a",
        "doi-asserted-by": "publisher",
        "first-page": "051306",
        "DOI": "10.1103/physreve.84.051306",
        "volume": "84",
        "year": "2011",
        "journal-title": "Phys. Rev. E."
      },
      {
        "key": "2023070403252043700_c24b",
        "doi-asserted-by": "publisher",
        "first-page": "012035",
        "DOI": "10.1088/1742-6596/327/1/012035",
        "volume": "327",
        "author": "Opsomer",
        "year": "2011",
        "journal-title": "J. Phys.: Conf. Ser."
      },
      {
        "key": "2023070403252043700_c25",
        "doi-asserted-by": "publisher",
        "first-page": "40001",
        "DOI": "10.1209/0295-5075/99/40001",
        "volume": "99",
        "year": "2012",
        "journal-title": "Europhys. Lett."
      },
      {
        "key": "2023070403252043700_c26a",
        "doi-asserted-by": "publisher",
        "first-page": "3728",
        "DOI": "10.1103/physrevlett.70.3728",
        "volume": "70",
        "year": "1993",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c26b",
        "doi-asserted-by": "publisher",
        "first-page": "4467",
        "DOI": "10.1103/physreve.56.4467",
        "volume": "56",
        "year": "1997",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "2023070403252043700_c27a",
        "doi-asserted-by": "publisher",
        "first-page": "245",
        "DOI": "10.1016/0032-5910(76)80053-8",
        "volume": "52",
        "year": "1976",
        "journal-title": "Powder Technol."
      },
      {
        "key": "2023070403252043700_c27b",
        "doi-asserted-by": "publisher",
        "first-page": "1038",
        "DOI": "10.1103/physrevlett.58.1038",
        "volume": "58",
        "year": "1987",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c27c",
        "doi-asserted-by": "publisher",
        "first-page": "1259",
        "DOI": "10.1103/revmodphys.68.1259",
        "volume": "68",
        "year": "1996",
        "journal-title": "Rev. Mod. Phys."
      },
      {
        "key": "2023070403252043700_c28",
        "first-page": "767",
        "volume-title": "Asteroids IV",
        "author": "Patrick",
        "year": "2015"
      },
      {
        "key": "2023070403252043700_c29",
        "doi-asserted-by": "publisher",
        "first-page": "111101",
        "DOI": "10.1103/physrevlett.118.111101",
        "volume": "118",
        "year": "2017",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c30",
        "doi-asserted-by": "publisher",
        "first-page": "2158",
        "DOI": "10.1038/srep02158",
        "volume": "3",
        "year": "2013",
        "journal-title": "Sci. Rep."
      },
      {
        "key": "2023070403252043700_c31",
        "doi-asserted-by": "publisher",
        "first-page": "232",
        "DOI": "10.1016/j.powtec.2007.06.026",
        "volume": "182",
        "year": "2008",
        "journal-title": "Powder Technol."
      },
      {
        "key": "2023070403252043700_c32",
        "doi-asserted-by": "publisher",
        "first-page": "1",
        "DOI": "10.1038/s41526-016-0009-1",
        "volume": "3",
        "year": "2017",
        "journal-title": "npj Microgravity"
      },
      {
        "key": "2023070403252043700_c33",
        "article-title": "Segregation of polydisperse granular media in the presence of a temperature gradient",
        "author": "Rosato",
        "year": "2000"
      },
      {
        "key": "2023070403252043700_c34",
        "doi-asserted-by": "publisher",
        "first-page": "115",
        "DOI": "10.1140/epje/i2014-14115-1",
        "volume": "37",
        "year": "2014",
        "journal-title": "Eur. Phys. J. E"
      },
      {
        "key": "2023070403252043700_c35",
        "doi-asserted-by": "publisher",
        "first-page": "221",
        "DOI": "10.1140/epjst/e2010-01205-4",
        "volume": "179",
        "year": "2009",
        "journal-title": "Eur. Phys. J.: Spec. Top."
      },
      {
        "key": "2023070403252043700_c36a",
        "doi-asserted-by": "publisher",
        "first-page": "1230",
        "DOI": "10.1103/physrevlett.85.1230",
        "volume": "85",
        "year": "2000",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c36b",
        "doi-asserted-by": "publisher",
        "first-page": "3304",
        "DOI": "10.1103/physrevlett.86.3304",
        "volume": "86",
        "year": "2001",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c36c",
        "doi-asserted-by": "publisher",
        "first-page": "021306",
        "DOI": "10.1103/physreve.67.021306",
        "volume": "67",
        "year": "2003",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "2023070403252043700_c36d",
        "doi-asserted-by": "publisher",
        "first-page": "061304",
        "DOI": "10.1103/physreve.69.061304",
        "volume": "69",
        "year": "2004",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "2023070403252043700_c37a",
        "doi-asserted-by": "publisher",
        "first-page": "1832",
        "DOI": "10.1103/physrevlett.71.1832",
        "volume": "71",
        "year": "1993",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c37b",
        "doi-asserted-by": "publisher",
        "first-page": "97",
        "DOI": "10.1016/s0378-4371(99)00134-x",
        "volume": "270",
        "year": "1999",
        "journal-title": "Physica A"
      },
      {
        "key": "2023070403252043700_c37c",
        "doi-asserted-by": "publisher",
        "first-page": "331",
        "DOI": "10.1140/epjst/e2007-00191-x",
        "volume": "146",
        "year": "2007",
        "journal-title": "Eur. Phys. J.: Spec. Top."
      },
      {
        "key": "2023070403252043700_c38",
        "doi-asserted-by": "publisher",
        "first-page": "018307",
        "DOI": "10.1103/physrevlett.110.018307",
        "volume": "110",
        "year": "2013",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "issue": "6",
        "key": "2023070403252043700_c39",
        "doi-asserted-by": "publisher",
        "first-page": "893",
        "DOI": "10.1007/s10035-013-0440-x",
        "volume": "15",
        "year": "2013",
        "journal-title": "Granular Matter"
      },
      {
        "key": "2023070403252043700_c40",
        "doi-asserted-by": "publisher",
        "first-page": "205",
        "DOI": "10.1140/epje/i2008-10403-7",
        "volume": "28",
        "year": "2009",
        "journal-title": "Eur. Phys. J. E"
      },
      {
        "key": "2023070403252043700_c41",
        "doi-asserted-by": "publisher",
        "first-page": "011305",
        "DOI": "10.1103/physreve.65.011305",
        "volume": "65",
        "year": "2001",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "2023070403252043700_c42a",
        "doi-asserted-by": "publisher",
        "first-page": "012034",
        "DOI": "10.1088/1742-6596/327/1/012034",
        "volume": "327",
        "year": "2011",
        "journal-title": "J. Phys.: Conf. Ser."
      },
      {
        "key": "2023070403252043700_c42b",
        "doi-asserted-by": "publisher",
        "first-page": "012202",
        "DOI": "10.1103/physreve.88.012202",
        "volume": "88",
        "year": "2013",
        "journal-title": "Phys. Rev. E"
      },
      {
        "key": "2023070403252043700_c42c",
        "doi-asserted-by": "publisher",
        "first-page": "9",
        "DOI": "10.1140/epje/i2015-15009-4",
        "volume": "38",
        "year": "2015",
        "journal-title": "Eur. Phys. J. E"
      },
      {
        "key": "2023070403252043700_c43",
        "doi-asserted-by": "publisher",
        "first-page": "044501",
        "DOI": "10.1088/1674-1056/26/4/044501",
        "volume": "26",
        "year": "2017",
        "journal-title": "Chin. Phys. B"
      },
      {
        "key": "2023070403252043700_c44",
        "doi-asserted-by": "publisher",
        "first-page": "5322",
        "DOI": "10.1103/physrevlett.83.5322",
        "volume": "83",
        "year": "1999",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c45",
        "doi-asserted-by": "publisher",
        "first-page": "328",
        "DOI": "10.1209/epl/i2001-00157-x",
        "volume": "53",
        "year": "2001",
        "journal-title": "Europhys. Lett."
      },
      {
        "key": "2023070403252043700_c46a",
        "doi-asserted-by": "publisher",
        "first-page": "1713",
        "DOI": "10.1080/0026897031000085164",
        "volume": "101",
        "year": "2003",
        "journal-title": "Mol. Phys."
      },
      {
        "key": "2023070403252043700_c46b",
        "doi-asserted-by": "publisher",
        "first-page": "068001",
        "DOI": "10.1103/physrevlett.100.068001",
        "volume": "100",
        "year": "2008",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c46c",
        "doi-asserted-by": "publisher",
        "first-page": "034501",
        "DOI": "10.1088/0256-307x/29/3/034501",
        "volume": "29",
        "year": "2012",
        "journal-title": "Chin. Phys. Lett."
      },
      {
        "key": "2023070403252043700_c47",
        "year": "2018"
      },
      {
        "key": "2023070403252043700_c48a",
        "doi-asserted-by": "publisher",
        "first-page": "248001",
        "DOI": "10.1103/physrevlett.100.248001",
        "volume": "100",
        "year": "2008",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "key": "2023070403252043700_c48b",
        "doi-asserted-by": "publisher",
        "first-page": "60007",
        "DOI": "10.1209/0295-5075/86/60007",
        "volume": "86",
        "year": "2009",
        "journal-title": "Europhys. Lett."
      },
      {
        "key": "2023070403252043700_c48c",
        "doi-asserted-by": "publisher",
        "first-page": "521",
        "DOI": "10.1017/s002211200999231x",
        "volume": "641",
        "year": "2009",
        "journal-title": "J. Fluid Mech."
      },
      {
        "key": "2023070403252043700_c48d",
        "doi-asserted-by": "publisher",
        "first-page": "424",
        "DOI": "10.1016/j.icarus.2009.08.009",
        "volume": "206",
        "year": "2010",
        "journal-title": "Icarus"
      },
      {
        "key": "2023070403252043700_c48e",
        "doi-asserted-by": "publisher",
        "first-page": "04008",
        "DOI": "10.1051/epjconf/201714004008",
        "volume": "140",
        "year": "2017",
        "journal-title": "EPJ Web Conf."
      }
    ],
    "container-title": [
      "Review of Scientific Instruments"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://pubs.aip.org/aip/rsi/article-pdf/doi/10.1063/1.5034061/13419300/075103_1_online.pdf",
        "content-type": "application/pdf",
        "content-version": "vor",
        "intended-application": "syndication"
      },
      {
        "URL": "https://pubs.aip.org/aip/rsi/article-pdf/doi/10.1063/1.5034061/13419300/075103_1_online.pdf",
        "content-type": "unspecified",
        "content-version": "vor",
        "intended-application": "similarity-checking"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2023,
          7,
          3
        ]
      ],
      "date-time": "2023-07-03T23:25:33Z",
      "timestamp": 1688426733000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://pubs.aip.org/rsi/article/89/7/075103/358383/An-instrument-for-studying-granular-media-in-low"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2018,
          7,
          1
        ]
      ]
    },
    "references-count": 97,
    "journal-issue": {
      "issue": "7",
      "published-print": {
        "date-parts": [
          [
            2018,
            7,
            1
          ]
        ]
      }
    },
    "URL": "https://doi.org/10.1063/1.5034061",
    "relation": {},
    "ISSN": [
      "0034-6748",
      "1089-7623"
    ],
    "issn-type": [
      {
        "value": "0034-6748",
        "type": "print"
      },
      {
        "value": "1089-7623",
        "type": "electronic"
      }
    ],
    "subject": [],
    "published-other": {
      "date-parts": [
        [
          2018,
          7
        ]
      ]
    },
    "published": {
      "date-parts": [
        [
          2018,
          7,
          1
        ]
      ]
    },
    "article-number": "075103"
  },
  "10.1016/j.jcrysgro.2016.08.054": {
    "indexed": {
      "date-parts": [
        [
          2026,
          10,
          6
        ]
      ],
      "date-time": "2026-10-06T01:49:43Z",
      "timestamp": 1791251383574,
      "version": "4.1.0"
    },
    "reference-count": 23,
    "publisher": "Elsevier BV",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2016,
              11,
              1
            ]
          ],
          "date-time": "2016-11-01T00:00:00Z",
          "timestamp": 1477958400000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/tdm/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2016,
              9,
              5
            ]
          ],
          "date-time": "2016-09-05T00:00:00Z",
          "timestamp": 1473033600000
        },
        "content-version": "vor",
        "delay-in-days": 0,
        "URL": "http://creativecommons.org/licenses/by-nc-nd/4.0/"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "90392"
        ],
        "award-info": [
          {
            "award-number": [
              "90392"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "DOI": "10.13039/501100000844",
        "name": "European Space Agency",
        "doi-asserted-by": "publisher",
        "award": [
          "4000110414"
        ],
        "award-info": [
          {
            "award-number": [
              "4000110414"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/501100000844",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      },
      {
        "name": "ESA's ELIPS"
      }
    ],
    "content-domain": {
      "domain": [
        "elsevier.com",
        "sciencedirect.com"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [
      "Journal of Crystal Growth"
    ],
    "published-print": {
      "date-parts": [
        [
          2016,
          11
        ]
      ]
    },
    "DOI": "10.1016/j.jcrysgro.2016.08.054",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2016,
          9,
          9
        ]
      ],
      "date-time": "2016-09-09T01:20:55Z",
      "timestamp": 1473384055000
    },
    "page": "96-104",
    "update-policy": "https://doi.org/10.1016/elsevier_cm_policy",
    "source": "Crossref",
    "is-referenced-by-count": 50,
    "special_numbering": "C",
    "title": [
      "Direct observation of spatially isothermal equiaxed solidification of an Al–Cu alloy in microgravity on board the MASER 13 sounding rocket"
    ],
    "prefix": "10.1016",
    "volume": "454",
    "author": [
      {
        "given": "A.G.",
        "family": "Murphy",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "R.H.",
        "family": "Mathiesen",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Y.",
        "family": "Houltz",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "J.",
        "family": "Li",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "C.",
        "family": "Lockowandt",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "K.",
        "family": "Henriksson",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "N.",
        "family": "Melville",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "D.J.",
        "family": "Browne",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "78",
    "reference": [
      {
        "key": "10.1016/j.jcrysgro.2016.08.054_bib1",
        "series-title": "Castings",
        "author": "Campbell",
        "year": "1991"
      },
      {
        "issue": "2",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib2",
        "doi-asserted-by": "crossref",
        "first-page": "698",
        "DOI": "10.1006/jcph.2002.7083",
        "article-title": "Moore's law and numerical modeling",
        "volume": "179",
        "author": "Voller",
        "year": "2002",
        "journal-title": "J. Comput Phys."
      },
      {
        "issue": "1",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib3",
        "doi-asserted-by": "crossref",
        "first-page": "76",
        "DOI": "10.1007/s11837-011-0213-0",
        "article-title": "In situ X-ray video microscopy as a tool in solidification science",
        "volume": "64",
        "author": "Mathiesen",
        "year": "2012",
        "journal-title": "JOM"
      },
      {
        "issue": "3",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib4",
        "doi-asserted-by": "crossref",
        "first-page": "237",
        "DOI": "10.1016/j.crhy.2011.11.010",
        "article-title": "On the interest of synchrotron X-ray imaging for the study of solidification in metallic alloys",
        "volume": "13",
        "author": "Nguyen-Thi",
        "year": "2012",
        "journal-title": "Comptes Rendus Phys."
      },
      {
        "key": "10.1016/j.jcrysgro.2016.08.054_bib5",
        "doi-asserted-by": "crossref",
        "first-page": "170",
        "DOI": "10.1016/j.jallcom.2013.04.027",
        "article-title": "Meso-scale modelling of directional solidification and comparison with in situ X-ray radiographic observations made during the MASER-12 XRMON microgravity experiment",
        "volume": "573",
        "author": "Murphy",
        "year": "2013",
        "journal-title": "J. Alloy. Compd."
      },
      {
        "issue": "2",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib6",
        "doi-asserted-by": "crossref",
        "first-page": "392",
        "DOI": "10.2355/isijinternational.54.392",
        "article-title": "Coupled Cellular Automaton (CA) – Finite Element (FE) modeling of directional solidification of Al–3.5wt%Ni alloy: a comparison with X-ray synchrotron observations",
        "volume": "54",
        "author": "Liu",
        "year": "2014",
        "journal-title": "ISIJ Int"
      },
      {
        "key": "10.1016/j.jcrysgro.2016.08.054_bib7",
        "doi-asserted-by": "crossref",
        "first-page": "83",
        "DOI": "10.1016/j.actamat.2015.04.060",
        "article-title": "Equiaxed dendritic solidification and grain refiner potency characterised through In Situ X-radiography",
        "volume": "95",
        "author": "Murphy",
        "year": "2015",
        "journal-title": "Acta Mater."
      },
      {
        "key": "10.1016/j.jcrysgro.2016.08.054_bib8",
        "doi-asserted-by": "crossref",
        "first-page": "38",
        "DOI": "10.1016/j.jcrysgro.2016.01.032",
        "article-title": "XRMON-SOL: isothermal equiaxed solidification of a grain refined Al–20wt%Cu alloy",
        "volume": "440",
        "author": "Murphy",
        "year": "2016",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "issue": "4",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib9",
        "doi-asserted-by": "crossref",
        "first-page": "1303",
        "DOI": "10.1016/j.actamat.2012.11.008",
        "article-title": "Growth and interaction of dendritic equiaxed grains: in situ characterization by synchrotron X-ray radiography",
        "volume": "61",
        "author": "Bogno",
        "year": "2013",
        "journal-title": "Acta Mater."
      },
      {
        "key": "10.1016/j.jcrysgro.2016.08.054_bib10",
        "doi-asserted-by": "crossref",
        "first-page": "1359",
        "DOI": "10.4028/www.scientific.net/MSF.654-656.1359",
        "article-title": "Analysis of an equiaxed dendrite growth model with comparisons to in situ results of equiaxed dendritic growth in an Al–Ge alloy",
        "volume": "654–656",
        "author": "McFadden",
        "year": "2010",
        "journal-title": "Mater. Sci. Forum"
      },
      {
        "issue": "10",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib11",
        "doi-asserted-by": "crossref",
        "DOI": "10.1063/1.3650468",
        "article-title": "Compact X-ray microradiograph for in situ imaging of solidification processes: bringing In situ X-ray micro-imaging from the synchrotron to the laboratory",
        "volume": "82",
        "author": "Rakete",
        "year": "2011",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "10.1016/j.jcrysgro.2016.08.054_bib12",
        "doi-asserted-by": "crossref",
        "first-page": "23",
        "DOI": "10.1016/j.jcrysgro.2013.03.032",
        "article-title": "XRMON-GF: a novel facility for solidification of metallic alloys with in situ and time-resolved X-ray radiographic characterization in microgravity conditions",
        "volume": "374",
        "author": "Nguyen-Thi",
        "year": "2013",
        "journal-title": "J. Cryst. Growth"
      },
      {
        "issue": "6",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib13",
        "doi-asserted-by": "crossref",
        "first-page": "063904",
        "DOI": "10.1063/1.4922359",
        "article-title": "Near-isothermal furnace for in situ and real time X-ray radiography solidification experiments",
        "volume": "86",
        "author": "Becker",
        "year": "2015",
        "journal-title": "Rev. Sci. Instrum."
      },
      {
        "key": "10.1016/j.jcrysgro.2016.08.054_bib14",
        "doi-asserted-by": "crossref",
        "first-page": "52",
        "DOI": "10.4028/www.scientific.net/MSF.790-791.52",
        "article-title": "Microgravity and hypergravity observations of equiaxed solidification of Al–Cu alloys using in-situ X-radiography recorded in real-time on board a parabolic flight",
        "volume": "790–791",
        "author": "Murphy",
        "year": "2014",
        "journal-title": "Mater. Sci. Forum"
      },
      {
        "issue": "4",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib15",
        "doi-asserted-by": "crossref",
        "first-page": "573",
        "DOI": "10.1103/PhysRevLett.73.573",
        "article-title": "Dendritic growth velocities in microgravity",
        "volume": "73",
        "author": "Glicksman",
        "year": "1994",
        "journal-title": "Phys. Rev. Lett."
      },
      {
        "issue": "11",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib16",
        "doi-asserted-by": "crossref",
        "first-page": "2839",
        "DOI": "10.1007/BF02645818",
        "article-title": "Directional solidification of Cu–Pb and Bi–Ga monotectic alloys under normal gravity and during parabolic flight",
        "volume": "19",
        "author": "Dhindaw",
        "year": "1988",
        "journal-title": "Met. Trans. A"
      },
      {
        "issue": "3",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib17",
        "doi-asserted-by": "crossref",
        "first-page": "122",
        "DOI": "10.1179/136404607X239807",
        "article-title": "Microgravity experiments on columnar–equiaxed transition in Al based alloys",
        "volume": "vol. 20",
        "author": "Sturz",
        "year": "2007",
        "journal-title": "Int J. Cast. Met. Res"
      },
      {
        "issue": "18",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib18",
        "doi-asserted-by": "crossref",
        "first-page": "6362",
        "DOI": "10.1016/j.actamat.2012.08.015",
        "article-title": "Simulation of international space station microgravity directional solidification experiments on columnar-to-equiaxed transition",
        "volume": "60",
        "author": "Mirihanage",
        "year": "2012",
        "journal-title": "Acta Mater."
      },
      {
        "key": "10.1016/j.jcrysgro.2016.08.054_bib19",
        "doi-asserted-by": "crossref",
        "first-page": "37",
        "DOI": "10.1007/s12217-014-9370-4",
        "article-title": "XRMON-GF experiments devoted to the in situ X-ray radiographic observation of growth process in microgravity conditions",
        "volume": "26",
        "author": "Nguyen-Thi",
        "year": "2014",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "10.1016/j.jcrysgro.2016.08.054_bib20",
        "doi-asserted-by": "crossref",
        "first-page": "1003",
        "DOI": "10.1016/j.asr.2015.05.022",
        "article-title": "European parabolic flight campaigns with Airbus ZERO-G: looking back at the A300 and looking forward to the A310",
        "volume": "56",
        "author": "Pletser",
        "year": "2015",
        "journal-title": "Adv. Space Res."
      },
      {
        "issue": "4",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib21",
        "doi-asserted-by": "crossref",
        "first-page": "613",
        "DOI": "10.1007/s11663-002-0041-2",
        "article-title": "Time-resolved X-ray imaging of aluminium alloy solidification processes",
        "volume": "33",
        "author": "Mathiesen",
        "year": "2002",
        "journal-title": "Met. Mater. Trans. B"
      },
      {
        "key": "10.1016/j.jcrysgro.2016.08.054_bib22",
        "series-title": "In Situ X-Ray Monitoring of Advanced Alloy Solidification Processes under Microgravity and Terrestrial Conditions (PhD Thesis)",
        "author": "Murphy",
        "year": "2013"
      },
      {
        "issue": "12",
        "key": "10.1016/j.jcrysgro.2016.08.054_bib23",
        "doi-asserted-by": "crossref",
        "first-page": "4559",
        "DOI": "10.1016/j.actamat.2013.04.024",
        "article-title": "Combined in situ X-ray radiographic observations and post-solidification metallographic characterisation of eutectic transformations in Al–Cu alloy systems",
        "volume": "61",
        "author": "Murphy",
        "year": "2013",
        "journal-title": "Acta Mater."
      }
    ],
    "container-title": [
      "Journal of Crystal Growth"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0022024816304675?httpAccept=text/xml",
        "content-type": "text/xml",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0022024816304675?httpAccept=text/plain",
        "content-type": "text/plain",
        "content-version": "vor",
        "intended-application": "text-mining"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2019,
          11,
          4
        ]
      ],
      "date-time": "2019-11-04T20:51:49Z",
      "timestamp": 1572900709000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://linkinghub.elsevier.com/retrieve/pii/S0022024816304675"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2016,
          11
        ]
      ]
    },
    "references-count": 23,
    "alternative-id": [
      "S0022024816304675"
    ],
    "URL": "https://doi.org/10.1016/j.jcrysgro.2016.08.054",
    "relation": {},
    "ISSN": [
      "0022-0248"
    ],
    "issn-type": [
      {
        "value": "0022-0248",
        "type": "print"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2016,
          11
        ]
      ]
    },
    "assertion": [
      {
        "value": "Elsevier",
        "name": "publisher",
        "label": "This article is maintained by"
      },
      {
        "value": "Direct observation of spatially isothermal equiaxed solidification of an Al–Cu alloy in microgravity on board the MASER 13 sounding rocket",
        "name": "articletitle",
        "label": "Article Title"
      },
      {
        "value": "Journal of Crystal Growth",
        "name": "journaltitle",
        "label": "Journal Title"
      },
      {
        "value": "https://doi.org/10.1016/j.jcrysgro.2016.08.054",
        "name": "articlelink",
        "label": "CrossRef DOI link to publisher maintained version"
      },
      {
        "value": "article",
        "name": "content_type",
        "label": "Content Type"
      },
      {
        "value": "© 2016 The Authors. Published by Elsevier B.V.",
        "name": "copyright",
        "label": "Copyright"
      }
    ]
  },
  "10.1016/j.ijheatmasstransfer.2024.126593": {
    "indexed": {
      "date-parts": [
        [
          2026,
          8,
          3
        ]
      ],
      "date-time": "2026-08-03T01:53:33Z",
      "timestamp": 1785722013215,
      "version": "3.56.0"
    },
    "reference-count": 83,
    "publisher": "Elsevier BV",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2025,
              5,
              1
            ]
          ],
          "date-time": "2025-05-01T00:00:00Z",
          "timestamp": 1746057600000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/tdm/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2025,
              5,
              1
            ]
          ],
          "date-time": "2025-05-01T00:00:00Z",
          "timestamp": 1746057600000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/legal/tdmrep-license"
      },
      {
        "start": {
          "date-parts": [
            [
              2025,
              12,
              30
            ]
          ],
          "date-time": "2025-12-30T00:00:00Z",
          "timestamp": 1767052800000
        },
        "content-version": "am",
        "delay-in-days": 243,
        "URL": "http://www.elsevier.com/open-access/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2025,
              5,
              1
            ]
          ],
          "date-time": "2025-05-01T00:00:00Z",
          "timestamp": 1746057600000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-017"
      },
      {
        "start": {
          "date-parts": [
            [
              2025,
              5,
              1
            ]
          ],
          "date-time": "2025-05-01T00:00:00Z",
          "timestamp": 1746057600000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-037"
      },
      {
        "start": {
          "date-parts": [
            [
              2025,
              5,
              1
            ]
          ],
          "date-time": "2025-05-01T00:00:00Z",
          "timestamp": 1746057600000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-012"
      },
      {
        "start": {
          "date-parts": [
            [
              2025,
              5,
              1
            ]
          ],
          "date-time": "2025-05-01T00:00:00Z",
          "timestamp": 1746057600000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-029"
      },
      {
        "start": {
          "date-parts": [
            [
              2025,
              5,
              1
            ]
          ],
          "date-time": "2025-05-01T00:00:00Z",
          "timestamp": 1746057600000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-004"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/100000104",
        "name": "NASA",
        "doi-asserted-by": "publisher",
        "award": [
          "80NSSC22K0328"
        ],
        "award-info": [
          {
            "award-number": [
              "80NSSC22K0328"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/100000104",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "elsevier.com",
        "sciencedirect.com"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [
      "International Journal of Heat and Mass Transfer"
    ],
    "published-print": {
      "date-parts": [
        [
          2025,
          5
        ]
      ]
    },
    "DOI": "10.1016/j.ijheatmasstransfer.2024.126593",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2024,
          12,
          30
        ]
      ],
      "date-time": "2024-12-30T02:59:39Z",
      "timestamp": 1735527579000
    },
    "page": "126593",
    "update-policy": "https://doi.org/10.1016/elsevier_cm_policy",
    "source": "Crossref",
    "is-referenced-by-count": 14,
    "special_numbering": "C",
    "title": [
      "Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station"
    ],
    "prefix": "10.1016",
    "volume": "240",
    "author": [
      {
        "given": "Issam",
        "family": "Mudawar",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-0295-8672",
        "authenticated-orcid": false,
        "given": "Steven J.",
        "family": "Darges",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-2270-176X",
        "authenticated-orcid": false,
        "given": "V.S.",
        "family": "Devahdhanush",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Mohammad M.",
        "family": "Hasan",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Henry K.",
        "family": "Nahra",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "R.",
        "family": "Balasubramaniam",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Jeffrey R.",
        "family": "Mackey",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "78",
    "reference": [
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0001",
        "series-title": "2019 NASA division of space and life and physical sciences research and applications fluid physics workshop report, NASA/CP-20205001256",
        "author": "Chiaramonte",
        "year": "2020"
      },
      {
        "issue": "21",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0002",
        "doi-asserted-by": "crossref",
        "first-page": "3937",
        "DOI": "10.1016/S0017-9310(00)00042-9",
        "article-title": "Thermal transients in a capillary evaporator prior to the initiation of boiling",
        "volume": "43",
        "author": "LaClair",
        "year": "2000",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0003",
        "doi-asserted-by": "crossref",
        "first-page": "1368",
        "DOI": "10.1016/j.ijheatmasstransfer.2017.09.073",
        "article-title": "Pool boiling critical heat flux (CHF) – Part 2: Assessment of models and correlations",
        "volume": "117",
        "author": "Liang",
        "year": "2018",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "14",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0004",
        "doi-asserted-by": "crossref",
        "first-page": "3437",
        "DOI": "10.1016/0017-9310(93)90162-Y",
        "article-title": "Mass and momentum transport in smooth falling liquid films laminarized at relatively high Reynolds numbers",
        "volume": "36",
        "author": "Mudawar",
        "year": "1993",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0005",
        "doi-asserted-by": "crossref",
        "first-page": "431",
        "DOI": "10.1115/1.1602708",
        "article-title": "Pumpless loop for narrow channel and micro-channel boiling",
        "volume": "125",
        "author": "Mukherjee",
        "year": "2003",
        "journal-title": "J. Electron. Packag."
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0006",
        "doi-asserted-by": "crossref",
        "first-page": "264",
        "DOI": "10.1115/1.2792162",
        "article-title": "An ultra-high power two-phase jet-impingement avionic clamshell module",
        "volume": "118",
        "author": "Johns",
        "year": "1996",
        "journal-title": "J. Electron. Packag."
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0007",
        "doi-asserted-by": "crossref",
        "first-page": "91",
        "DOI": "10.1007/BF02833145",
        "article-title": "Film and transition boiling correlations for quenching of hot surfaces with water sprays",
        "volume": "9",
        "author": "Klinzing",
        "year": "1992",
        "journal-title": "J. Heat Treat."
      },
      {
        "issue": "15–16",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0008",
        "doi-asserted-by": "crossref",
        "first-page": "3882",
        "DOI": "10.1016/j.ijheatmasstransfer.2007.12.016",
        "article-title": "Single-phase and two-phase heat transfer characteristics of low temperature hybrid micro-channel/micro-jet impingement cooling module",
        "volume": "51",
        "author": "Sung",
        "year": "2008",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0009",
        "doi-asserted-by": "crossref",
        "DOI": "10.1115/1.3111253",
        "article-title": "Single-phase and two-phase hybrid cooling schemes for high-heat-flux thermal management of defense electronics",
        "volume": "131",
        "author": "Sung",
        "year": "2009",
        "journal-title": "J. Electron. Packag."
      },
      {
        "issue": "15",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0010",
        "first-page": "2371",
        "article-title": "An experimental study of forced convection boiling in microgravity",
        "volume": "41",
        "author": "Ma",
        "year": "1998",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0011",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.119614",
        "article-title": "Convective boiling heat transfer under microgravity and hypergravity conditions",
        "volume": "153",
        "author": "Iceri",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0012",
        "doi-asserted-by": "crossref",
        "first-page": "469",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.09.017",
        "article-title": "Review of flow boiling and critical heat flux in microgravity",
        "volume": "80",
        "author": "Konishi",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0013",
        "series-title": "Proceedings of 3rd European Thermal-Sciences Conference, Heidelberg, Germany",
        "first-page": "81",
        "article-title": "Pool boiling in microgravity: Assessed results and open issues",
        "author": "Di Marco",
        "year": "2000"
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0014",
        "doi-asserted-by": "crossref",
        "DOI": "10.1115/1.4006846",
        "article-title": "Pool Boiling Heat Transfer on the International Space Station: Experimental Results and Model Verification",
        "volume": "134",
        "author": "Raj",
        "year": "2012",
        "journal-title": "J. Heat Transfer"
      },
      {
        "issue": "5",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0015",
        "doi-asserted-by": "crossref",
        "first-page": "307",
        "DOI": "10.1007/s12217-012-9315-8",
        "article-title": "Nucleate pool boiling experiments (NPBX) on the International Space Station",
        "volume": "24",
        "author": "Dhir",
        "year": "2012",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0016",
        "doi-asserted-by": "crossref",
        "first-page": "781",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.12.054",
        "article-title": "Nucleate pool boiling experiment (NPBX) in microgravity: International Space Station",
        "volume": "83",
        "author": "Warrier",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0017",
        "article-title": "Development of boiling and two-phase flow experiments on board ISS (Research objectives and concept of experimental setup)",
        "volume": "33",
        "author": "Ohta",
        "year": "2016",
        "journal-title": "Int. J. Microgravity Sci. Appl."
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0018",
        "doi-asserted-by": "crossref",
        "first-page": "28",
        "DOI": "10.1007/s12217-021-09869-5",
        "article-title": "Heat loss analysis of flow boiling experiments onboard International Space Station with unclear thermal environmental conditions (1st Report: Subcooled liquid flow conditions at test section inlet)",
        "volume": "33",
        "author": "Inoue",
        "year": "2021",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "issue": "5",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0019",
        "doi-asserted-by": "crossref",
        "first-page": "57",
        "DOI": "10.1007/s12217-021-09902-7",
        "article-title": "Heat loss analysis of flow boiling experiments onboard International Space Station with unclear thermal environmental conditions (2nd Report: Liquid-vapor two-phase flow conditions at test section inlet)",
        "volume": "33",
        "author": "Inoue",
        "year": "2021",
        "journal-title": "Microgravity Sci. Technol."
      },
      {
        "issue": "S2",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0020",
        "doi-asserted-by": "crossref",
        "first-page": "1",
        "DOI": "10.5802/crmeca.147",
        "article-title": "Conception of a compact flow boiling loop for the International Space Station- First results in parabolic flights",
        "volume": "351",
        "author": "Chorin",
        "year": "2023",
        "journal-title": "Comptes Rendus. Mécanique"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0021",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.123998",
        "article-title": "Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station",
        "volume": "207",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0022",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.122603",
        "article-title": "Experimental heat transfer results and flow visualization of vertical upflow boiling in Earth gravity with subcooled inlet conditions – In preparation for experiments onboard the International Space Station",
        "volume": "188",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0023",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2021.122241",
        "article-title": "Experimental results and interfacial lift-off model predictions of critical heat flux for flow boiling with subcooled inlet conditions – In preparation for experiments onboard the International Space Station",
        "volume": "183",
        "author": "Darges",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0024",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.122890",
        "article-title": "Flow visualization, heat transfer, and critical heat flux of flow boiling in Earth gravity with saturated liquid-vapor mixture inlet conditions – In preparation for experiments onboard the International Space Station",
        "volume": "192",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0025",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124732",
        "article-title": "Effects of heating configuration and operating parameters on heat transfer and interfacial physics of microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station",
        "volume": "217",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0026",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2024.125299",
        "article-title": "Microgravity flow boiling experiments with liquid-vapor mixture inlet onboard the International Space Station",
        "volume": "224",
        "author": "Mudawar",
        "year": "2024",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0027",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124296",
        "article-title": "Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Stat",
        "volume": "213",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0028",
        "article-title": "Critical heat flux for flow boiling with saturated two-phase inlet in microgravity onboard the International Space Station",
        "author": "Mudawar",
        "year": "2024",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0029",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123200",
        "article-title": "Subcooled flow boiling heat transfer in a partially-heated rectangular channel at different orientations in Earth gravity",
        "volume": "195",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0030",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123291",
        "article-title": "Assessment and development of flow boiling critical heat flux correlations for partially heated rectangular channels in different gravitational environments",
        "volume": "196",
        "author": "Darges",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0031",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124998",
        "article-title": "Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs)",
        "volume": "220",
        "author": "Mudawar",
        "year": "2024",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0032",
        "doi-asserted-by": "crossref",
        "first-page": "94",
        "DOI": "10.2514/1.22537",
        "article-title": "Chemical characterization and thermal stressing studies of perfluorohexane fluids for space-based applications",
        "volume": "44",
        "author": "Arnold",
        "year": "2007",
        "journal-title": "J. Spacecr. Rockets"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0033",
        "series-title": "NIST Standard Reference Database 23: Reference Fluid Thermodynamic and Transport Properties-REFPROP, Version 10, NIST, Gaithersburg, MD, USA",
        "author": "Lemmon",
        "year": "2018"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0034",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123394",
        "article-title": "Effects of flow loop compressible volume position on system instabilities during flow boiling in micro-channel heat sinks",
        "volume": "198",
        "author": "Lee",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0035",
        "article-title": "Two-phase flow instabilities during microgravity flow boiling onboard the International Space Station",
        "author": "Mudawar",
        "year": "2024",
        "journal-title": "Int. J. Heat Mass Transfer 234"
      },
      {
        "issue": "13–14",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0036",
        "doi-asserted-by": "crossref",
        "first-page": "3720",
        "DOI": "10.1016/j.ijheatmasstransfer.2012.02.061",
        "article-title": "Consolidated method to predicting pressure drop and heat transfer coefficient for both subcooled and saturated flow boiling in micro-channel heat sinks",
        "volume": "55",
        "author": "Kim",
        "year": "2012",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0037",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2021.121224",
        "article-title": "Consolidated theoretical/empirical predictive method for subcooled flow boiling in annuli with reference to thermal management of ultra-fast electric vehicle charging cables",
        "volume": "175",
        "author": "Devahdhanush",
        "year": "2021",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0038",
        "first-page": "193",
        "article-title": "Vaporization inside horizontal tubes, II. Benzene–oil mixture",
        "volume": "64",
        "author": "McAdams",
        "year": "1942",
        "journal-title": "Transactions of ASME"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0039",
        "first-page": "89",
        "article-title": "Condensing heat transfer within horizontal tubes",
        "volume": "54",
        "author": "Akers",
        "year": "1958",
        "journal-title": "Chem. Eng. Prog."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0040",
        "first-page": "407",
        "article-title": "Two-phase cooling experiments-pressure drop, heat transfer and burnout measurements",
        "volume": "7",
        "author": "Cicchitti",
        "year": "1960",
        "journal-title": "Energia Nucleare"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0041",
        "series-title": "Int. Dev. Heat Transfer, Pt. II",
        "article-title": "Two-phase pressure gradient",
        "author": "Owens",
        "year": "1961"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0042",
        "doi-asserted-by": "crossref",
        "first-page": "38",
        "DOI": "10.1002/aic.690100117",
        "article-title": "Frictional pressure drop in two-phase flow: A. A comparison of existing correlations for pressure loss and holdup",
        "volume": "10",
        "author": "Dukler",
        "year": "1964",
        "journal-title": "AIChE J"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0043",
        "doi-asserted-by": "crossref",
        "first-page": "44",
        "DOI": "10.1002/aic.690100118",
        "article-title": "Frictional pressure drop in two-phase flow: B. An approach through similarity analysis",
        "volume": "10",
        "author": "Dukler",
        "year": "1964",
        "journal-title": "AIChE J"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0044",
        "doi-asserted-by": "crossref",
        "first-page": "83",
        "DOI": "10.1016/0301-9322(82)90009-X",
        "article-title": "A simple two-phase frictional pressure drop calculation method",
        "volume": "8",
        "author": "Beattie",
        "year": "1982",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0045",
        "doi-asserted-by": "crossref",
        "first-page": "95",
        "DOI": "10.1016/0301-9322(91)90072-B",
        "article-title": "Local frictional pressure drop during vaporization of R-12 through capillary tubes",
        "volume": "17",
        "author": "Lin",
        "year": "1991",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0046",
        "series-title": "Two-phase flow and heat transfer - lecture notes",
        "author": "Mudawar",
        "year": "2015"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0047",
        "doi-asserted-by": "crossref",
        "first-page": "247",
        "DOI": "10.1115/1.3687113",
        "article-title": "Estimation of Steady-State Steam Void-Fraction by Means of the Principle of Minimum Entropy Production",
        "volume": "86",
        "author": "Zivi",
        "year": "1964",
        "journal-title": "J. Heat Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0048",
        "first-page": "39",
        "article-title": "Proposed correlation of data for isothermal two-phase two component flow in pipes",
        "volume": "45",
        "author": "Lockhart",
        "year": "1949",
        "journal-title": "Chem. Eng. Prog."
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0049",
        "doi-asserted-by": "crossref",
        "first-page": "703",
        "DOI": "10.1016/0301-9322(96)00010-9",
        "article-title": "Some characteristics of air-water two-phase flow in small diameter vertical tubes",
        "volume": "22",
        "author": "Mishima",
        "year": "1996",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "issue": "5",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0050",
        "doi-asserted-by": "crossref",
        "first-page": "783",
        "DOI": "10.1016/S0301-9322(00)00050-1",
        "article-title": "Pressure drop correlations for two-phase flow within horizontal rectangular channels with small heights",
        "volume": "27",
        "author": "Lee",
        "year": "2001",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "issue": "15",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0051",
        "doi-asserted-by": "crossref",
        "first-page": "2737",
        "DOI": "10.1016/S0017-9310(03)00044-9",
        "article-title": "Measurement and prediction of pressure drop in two-phase micro-channel heat sinks",
        "volume": "46",
        "author": "Qu",
        "year": "2003",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "5",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0052",
        "doi-asserted-by": "crossref",
        "first-page": "928",
        "DOI": "10.1016/j.ijheatmasstransfer.2004.09.018",
        "article-title": "Two-phase flow in high-heat-flux micro-channel heat sink for refrigeration cooling applications: Part I - Pressure drop characteristics",
        "volume": "48",
        "author": "Lee",
        "year": "2005",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "1–2",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0053",
        "doi-asserted-by": "crossref",
        "first-page": "718",
        "DOI": "10.1016/j.ijheatmasstransfer.2012.11.045",
        "article-title": "Universal approach to predicting two-phase frictional pressure drop for mini/micro-channel saturated flow boiling",
        "volume": "58",
        "author": "Kim",
        "year": "2013",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "6",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0054",
        "doi-asserted-by": "crossref",
        "first-page": "297",
        "DOI": "10.1016/0255-2701(86)80008-3",
        "article-title": "A simple friction pressure drop correlation for two-phase flow in pipes",
        "volume": "20",
        "author": "Müller-Steinhagen",
        "year": "1986",
        "journal-title": "Chemical Engineering and Processing: Process Intensification"
      },
      {
        "issue": "12",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0055",
        "doi-asserted-by": "crossref",
        "first-page": "2435",
        "DOI": "10.1016/0017-9310(89)90203-2",
        "article-title": "Prediction of pressure drop during horizontal annular flow boiling of pure and mixed refrigerants",
        "volume": "32",
        "author": "Jung",
        "year": "1989",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0056",
        "doi-asserted-by": "crossref",
        "first-page": "801",
        "DOI": "10.1016/0017-9310(95)00151-4",
        "article-title": "Friction pressure drop of R-12 in small hydraulic diameter extruded aluminum tubes with and without micro-fins",
        "volume": "39",
        "author": "Yang",
        "year": "1996",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0057",
        "doi-asserted-by": "crossref",
        "first-page": "395",
        "DOI": "10.1016/S0894-1777(97)00007-1",
        "article-title": "Visual observation of two-phase flow pattern of R-22, R-134a, and R-407C in a 6.5-mm smooth tube",
        "volume": "15",
        "author": "Wang",
        "year": "1997",
        "journal-title": "Exp. Therm. Fluid Sci."
      },
      {
        "issue": "24",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0058",
        "doi-asserted-by": "crossref",
        "first-page": "4183",
        "DOI": "10.1016/S0017-9310(98)00127-6",
        "article-title": "Evaporation heat transfer and pressure drop of refrigerant R-134a in a small pipe",
        "volume": "41",
        "author": "Yan",
        "year": "1998",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "11",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0059",
        "doi-asserted-by": "crossref",
        "first-page": "1739",
        "DOI": "10.1016/S0301-9322(99)00119-6",
        "article-title": "Two-phase pressure drop of refrigerants during flow boiling in small channels: an experimental investigation and correlation development",
        "volume": "26",
        "author": "Tran",
        "year": "2000",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "issue": "6",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0060",
        "doi-asserted-by": "crossref",
        "first-page": "927",
        "DOI": "10.1016/S0301-9322(02)00019-8",
        "article-title": "Two-phase pressure drop, boiling heat transfer, and critical heat flux to water in a small-diameter horizontal tube",
        "volume": "28",
        "author": "Yu",
        "year": "2002",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0061",
        "doi-asserted-by": "crossref",
        "first-page": "47",
        "DOI": "10.1016/j.ijmultiphaseflow.2008.08.003",
        "article-title": "Evaluation analysis of prediction methods for two-phase flow pressure drop in mini-channels",
        "volume": "35",
        "author": "Sun",
        "year": "2009",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "issue": "13–14",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0062",
        "doi-asserted-by": "crossref",
        "first-page": "2732",
        "DOI": "10.1016/j.ijheatmasstransfer.2010.02.029",
        "article-title": "A general correlation for adiabatic two-phase pressure drop in micro/mini-channels",
        "volume": "53",
        "author": "Li",
        "year": "2010",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "6",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0063",
        "doi-asserted-by": "crossref",
        "first-page": "866",
        "DOI": "10.1016/j.expthermflusci.2010.07.005",
        "article-title": "Generalized adiabatic pressure drop correlations in evaporative micro/mini-channels",
        "volume": "35",
        "author": "Li",
        "year": "2011",
        "journal-title": "Exp. Therm. Fluid Sci."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0064",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.applthermaleng.2024.123111",
        "article-title": "Flow boiling frictional pressure drop inside micro/mini-channels: A new general model and experimental investigation",
        "volume": "247",
        "author": "Ma",
        "year": "2024",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0065",
        "unstructured": "W.L. Owens, V.E. Schrock, Local pressure gradients for subcooled boiling of water in vertical tubes, (1960)."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0066",
        "series-title": "Proc. Int. Heat Transfer Conf. 3, Begel House Inc., Chicago, USA",
        "first-page": "178",
        "article-title": "Pressure drop of boiling subcooled water and steam-water mixture flowing in heated channels",
        "author": "Tarasova",
        "year": "1966"
      },
      {
        "issue": "17",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0067",
        "doi-asserted-by": "crossref",
        "first-page": "4267",
        "DOI": "10.1016/0017-9310(93)90089-O",
        "article-title": "A new pressure drop correlation for subcooled flow boiling of refrigerants",
        "volume": "36",
        "author": "Hahne",
        "year": "1993",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0068",
        "doi-asserted-by": "crossref",
        "first-page": "202",
        "DOI": "10.1016/S0894-1777(97)00018-6",
        "article-title": "Pressure drop with highly subcooled flow boiling in small-diameter tubes",
        "volume": "15",
        "author": "Tong",
        "year": "1997",
        "journal-title": "Exp. Therm. Fluid Sci."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0069",
        "doi-asserted-by": "crossref",
        "first-page": "169",
        "DOI": "10.1016/j.nucengdes.2012.10.012",
        "article-title": "Measurement of subcooled boiling pressure drop and local heat transfer coefficient in horizontal tube under LPLF conditions",
        "volume": "255",
        "author": "Baburajan",
        "year": "2013",
        "journal-title": "Nucl. Eng. Des."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0070",
        "doi-asserted-by": "crossref",
        "first-page": "1061",
        "DOI": "10.1016/j.applthermaleng.2017.06.096",
        "article-title": "Pressure drop for highly subcooled water flow boiling under high heat and mass fluxes",
        "volume": "124",
        "author": "Yan",
        "year": "2017",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0071",
        "doi-asserted-by": "crossref",
        "first-page": "386",
        "DOI": "10.1016/j.applthermaleng.2019.03.158",
        "article-title": "On the prediction of pressure drop in subcooled flow boiling of water",
        "volume": "155",
        "author": "Ramesh",
        "year": "2019",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "issue": "11",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0072",
        "doi-asserted-by": "crossref",
        "first-page": "E00938",
        "DOI": "10.1016/j.heliyon.2018.e00938",
        "article-title": "State-of-the-art in artificial neural network applications: A survey",
        "volume": "4",
        "author": "Abiodun",
        "year": "2018",
        "journal-title": "Heliyon"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0073",
        "doi-asserted-by": "crossref",
        "first-page": "3",
        "DOI": "10.1016/S0167-7012(00)00201-3",
        "article-title": "Artificial neural networks: fundamentals, computing, design, and application",
        "volume": "43",
        "author": "Basheer",
        "year": "2000",
        "journal-title": "Journal of Microbiological Methods"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0074",
        "doi-asserted-by": "crossref",
        "first-page": "17",
        "DOI": "10.1016/S0029-5493(02)00304-7",
        "article-title": "Analysis of the critical heat flux in round vertical tubes under low pressure and flow oscillation conditions. Applications of artificial neural network",
        "volume": "220",
        "author": "Guanghui",
        "year": "2003",
        "journal-title": "Nucl. Eng. Des."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0075",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2019.119211",
        "article-title": "An artificial neural network model to predict mini/micro-channels saturated flow boiling heat transfer coefficient based on universal consolidated data",
        "volume": "149",
        "author": "Qiu",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0076",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123728",
        "article-title": "A systematic approach to optimization of ANN model parameters to predict flow boiling heat transfer coefficient in mini/micro-channel heatsinks",
        "volume": "202",
        "author": "Qiu",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0077",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijthermalsci.2021.107202",
        "article-title": "A neural network model for free-falling condensation heat transfer in the presence of non-condensable gases",
        "volume": "171",
        "author": "Cho",
        "year": "2022",
        "journal-title": "Int. J. Therm. Sci."
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0078",
        "doi-asserted-by": "crossref",
        "first-page": "115",
        "DOI": "10.1007/BF02478259",
        "article-title": "A logical calculus of the ideas immanent in nervous activity",
        "volume": "5",
        "author": "McCulloch",
        "year": "1943",
        "journal-title": "The Bulletin of Mathematical Biophysics"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0079",
        "series-title": "2020 IEEE 18th World Symposium on Applied Machine Intelligence and Informatics (SAMI)",
        "first-page": "281",
        "article-title": "A review of activation function for artificial neural network",
        "author": "Rasamoelina",
        "year": "2020"
      },
      {
        "issue": "6088",
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0080",
        "doi-asserted-by": "crossref",
        "first-page": "533",
        "DOI": "10.1038/323533a0",
        "article-title": "Learning representations by back-propagating errors",
        "volume": "323",
        "author": "Rumelhart",
        "year": "1986",
        "journal-title": "Nature"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0081",
        "unstructured": "D.P. Kingma, J. Ba, Adam: A method for stochastic optimization, (2014)."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0082",
        "series-title": "Experimental Design and Analysis",
        "author": "Seltman",
        "year": "2018"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126593_bib0083",
        "unstructured": "The MathWorks Inc., Deep Learning Toolbox version: 14.5 (R2022b), (2022)."
      }
    ],
    "container-title": [
      "International Journal of Heat and Mass Transfer"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0017931024014212?httpAccept=text/xml",
        "content-type": "text/xml",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0017931024014212?httpAccept=text/plain",
        "content-type": "text/plain",
        "content-version": "vor",
        "intended-application": "text-mining"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2025,
          11,
          3
        ]
      ],
      "date-time": "2025-11-03T12:30:57Z",
      "timestamp": 1762173057000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://linkinghub.elsevier.com/retrieve/pii/S0017931024014212"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2025,
          5
        ]
      ]
    },
    "references-count": 83,
    "alternative-id": [
      "S0017931024014212"
    ],
    "URL": "https://doi.org/10.1016/j.ijheatmasstransfer.2024.126593",
    "relation": {},
    "ISSN": [
      "0017-9310"
    ],
    "issn-type": [
      {
        "value": "0017-9310",
        "type": "print"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2025,
          5
        ]
      ]
    },
    "assertion": [
      {
        "value": "Elsevier",
        "name": "publisher",
        "label": "This article is maintained by"
      },
      {
        "value": "Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station",
        "name": "articletitle",
        "label": "Article Title"
      },
      {
        "value": "International Journal of Heat and Mass Transfer",
        "name": "journaltitle",
        "label": "Journal Title"
      },
      {
        "value": "https://doi.org/10.1016/j.ijheatmasstransfer.2024.126593",
        "name": "articlelink",
        "label": "CrossRef DOI link to publisher maintained version"
      },
      {
        "value": "article",
        "name": "content_type",
        "label": "Content Type"
      },
      {
        "value": "© 2024 Elsevier Ltd. All rights are reserved, including those for text and data mining, AI training, and similar technologies.",
        "name": "copyright",
        "label": "Copyright"
      }
    ],
    "article-number": "126593"
  },
  "10.1016/j.ijheatmasstransfer.2024.126102": {
    "indexed": {
      "date-parts": [
        [
          2026,
          8,
          14
        ]
      ],
      "date-time": "2026-08-14T19:50:06Z",
      "timestamp": 1786737006783,
      "version": "build-2736575974"
    },
    "reference-count": 71,
    "publisher": "Elsevier BV",
    "license": [
      {
        "start": {
          "date-parts": [
            [
              2024,
              12,
              1
            ]
          ],
          "date-time": "2024-12-01T00:00:00Z",
          "timestamp": 1733011200000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/tdm/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              12,
              1
            ]
          ],
          "date-time": "2024-12-01T00:00:00Z",
          "timestamp": 1733011200000
        },
        "content-version": "tdm",
        "delay-in-days": 0,
        "URL": "https://www.elsevier.com/legal/tdmrep-license"
      },
      {
        "start": {
          "date-parts": [
            [
              2025,
              8,
              24
            ]
          ],
          "date-time": "2025-08-24T00:00:00Z",
          "timestamp": 1755993600000
        },
        "content-version": "am",
        "delay-in-days": 266,
        "URL": "http://www.elsevier.com/open-access/userlicense/1.0/"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              12,
              1
            ]
          ],
          "date-time": "2024-12-01T00:00:00Z",
          "timestamp": 1733011200000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-017"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              12,
              1
            ]
          ],
          "date-time": "2024-12-01T00:00:00Z",
          "timestamp": 1733011200000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-037"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              12,
              1
            ]
          ],
          "date-time": "2024-12-01T00:00:00Z",
          "timestamp": 1733011200000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-012"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              12,
              1
            ]
          ],
          "date-time": "2024-12-01T00:00:00Z",
          "timestamp": 1733011200000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-029"
      },
      {
        "start": {
          "date-parts": [
            [
              2024,
              12,
              1
            ]
          ],
          "date-time": "2024-12-01T00:00:00Z",
          "timestamp": 1733011200000
        },
        "content-version": "stm-asf",
        "delay-in-days": 0,
        "URL": "https://doi.org/10.15223/policy-004"
      }
    ],
    "funder": [
      {
        "DOI": "10.13039/100000104",
        "name": "NASA",
        "doi-asserted-by": "publisher",
        "award": [
          "80NSSC22K0328"
        ],
        "award-info": [
          {
            "award-number": [
              "80NSSC22K0328"
            ]
          }
        ],
        "id": [
          {
            "id": "10.13039/100000104",
            "id-type": "DOI",
            "asserted-by": "publisher"
          }
        ]
      }
    ],
    "content-domain": {
      "domain": [
        "elsevier.com",
        "sciencedirect.com"
      ],
      "crossmark-restriction": true
    },
    "short-container-title": [
      "International Journal of Heat and Mass Transfer"
    ],
    "published-print": {
      "date-parts": [
        [
          2024,
          12
        ]
      ]
    },
    "DOI": "10.1016/j.ijheatmasstransfer.2024.126102",
    "type": "journal-article",
    "created": {
      "date-parts": [
        [
          2024,
          8,
          24
        ]
      ],
      "date-time": "2024-08-24T19:35:17Z",
      "timestamp": 1724528117000
    },
    "page": "126102",
    "update-policy": "https://doi.org/10.1016/elsevier_cm_policy",
    "source": "Crossref",
    "is-referenced-by-count": 15,
    "special_numbering": "C",
    "title": [
      "Two-phase flow instabilities during microgravity flow boiling onboard the International Space Station"
    ],
    "prefix": "10.1016",
    "volume": "234",
    "author": [
      {
        "given": "Issam",
        "family": "Mudawar",
        "sequence": "first",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-0295-8672",
        "authenticated-orcid": false,
        "given": "Steven J.",
        "family": "Darges",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "ORCID": "https://orcid.org/0000-0002-2270-176X",
        "authenticated-orcid": false,
        "given": "V.S.",
        "family": "Devahdhanush",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Mohammad M.",
        "family": "Hasan",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Henry K.",
        "family": "Nahra",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "R.",
        "family": "Balasubramaniam",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      },
      {
        "given": "Jeffrey R.",
        "family": "Mackey",
        "sequence": "additional",
        "affiliation": [],
        "role": [
          {
            "vocabulary": "crossref",
            "role": "author"
          }
        ]
      }
    ],
    "member": "78",
    "reference": [
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0001",
        "doi-asserted-by": "crossref",
        "DOI": "10.1115/1.4005300",
        "article-title": "Two-phase microchannel heat sinks: theory, applications, and limitations",
        "volume": "133",
        "author": "Mudawar",
        "year": "2011",
        "journal-title": "J. Electron. Packag."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0002",
        "series-title": "NASA Division of Space and Life and Phyiscal Sciences Research and Applications Fluid Physics Workshop Report",
        "author": "Chiaramonte",
        "year": "2019"
      },
      {
        "issue": "21",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0003",
        "doi-asserted-by": "crossref",
        "first-page": "3937",
        "DOI": "10.1016/S0017-9310(00)00042-9",
        "article-title": "Thermal transients in a capillary evaporator prior to the initiation of boiling",
        "volume": "43",
        "author": "LaClair",
        "year": "2000",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0004",
        "doi-asserted-by": "crossref",
        "first-page": "1368",
        "DOI": "10.1016/j.ijheatmasstransfer.2017.09.073",
        "article-title": "Pool boiling critical heat flux (CHF) – Part 2: Assessment of models and correlations",
        "volume": "117",
        "author": "Liang",
        "year": "2018",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "14",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0005",
        "doi-asserted-by": "crossref",
        "first-page": "3437",
        "DOI": "10.1016/0017-9310(93)90162-Y",
        "article-title": "Mass and momentum transport in smooth falling liquid films laminarized at relatively high Reynolds numbers",
        "volume": "36",
        "author": "Mudawar",
        "year": "1993",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0006",
        "doi-asserted-by": "crossref",
        "first-page": "241",
        "DOI": "10.1115/1.2904373",
        "article-title": "Enhancement of critical heat flux from high power microelectronic heat sources in a flow channel",
        "volume": "112",
        "author": "Mudawar",
        "year": "1990",
        "journal-title": "J. Electron. Packag."
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0007",
        "doi-asserted-by": "crossref",
        "first-page": "643",
        "DOI": "10.1016/0017-9310(94)00194-Z",
        "article-title": "Effects of heater length and orientation on the trigger mechanism for near-saturated flow boiling critical heat flux—II. Critical heat flux model",
        "volume": "38",
        "author": "Gersey",
        "year": "1995",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0008",
        "doi-asserted-by": "crossref",
        "first-page": "431",
        "DOI": "10.1115/1.1602708",
        "article-title": "Pumpless loop for narrow channel and micro-channel boiling",
        "volume": "125",
        "author": "Mukherjee",
        "year": "2003",
        "journal-title": "J. Electron. Packag."
      },
      {
        "issue": "4",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0009",
        "doi-asserted-by": "crossref",
        "first-page": "264",
        "DOI": "10.1115/1.2792162",
        "article-title": "An ultra-high power two-phase jet-impingement avionic clamshell module",
        "volume": "118",
        "author": "Johns",
        "year": "1996",
        "journal-title": "J. Electron. Packag."
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0010",
        "doi-asserted-by": "crossref",
        "first-page": "91",
        "DOI": "10.1007/BF02833145",
        "article-title": "Film and transition boiling correlations for quenching of hot surfaces with water sprays",
        "volume": "9",
        "author": "Klinzing",
        "year": "1992",
        "journal-title": "J. Heat Treat."
      },
      {
        "issue": "15–16",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0011",
        "doi-asserted-by": "crossref",
        "first-page": "3882",
        "DOI": "10.1016/j.ijheatmasstransfer.2007.12.016",
        "article-title": "Single-phase and two-phase heat transfer characteristics of low temperature hybrid micro-channel/micro-jet impingement cooling module",
        "volume": "51",
        "author": "Sung",
        "year": "2008",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0012",
        "doi-asserted-by": "crossref",
        "DOI": "10.1115/1.3111253",
        "article-title": "Single-phase and two-phase hybrid cooling schemes for high-heat-flux thermal management of defense electronics",
        "volume": "131",
        "author": "Sung",
        "year": "2009",
        "journal-title": "J. Electron. Packag."
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0013",
        "doi-asserted-by": "crossref",
        "first-page": "1753",
        "DOI": "10.1016/S0301-9322(01)00031-3",
        "article-title": "An experimental study of critical heat flux (CHF) in microgravity forced-convection boiling",
        "volume": "27",
        "author": "Ma",
        "year": "2001",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0014",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijmultiphaseflow.2019.103161",
        "article-title": "A method for approximating the CHF of subcooled flow boiling in microgravity by ground tests",
        "volume": "122",
        "author": "Liu",
        "year": "2020",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0015",
        "doi-asserted-by": "crossref",
        "first-page": "50",
        "DOI": "10.1016/j.ijmultiphaseflow.2013.11.011",
        "article-title": "Flow boiling in tube under normal gravity and microgravity conditions",
        "volume": "60",
        "author": "Narcy",
        "year": "2014",
        "journal-title": "Int. J. Multiphase Flow"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0016",
        "doi-asserted-by": "crossref",
        "first-page": "700",
        "DOI": "10.1016/j.ijheatmasstransfer.2018.09.011",
        "article-title": "Gravity effects on subcooled flow boiling heat transfer",
        "volume": "128",
        "author": "Lebon",
        "year": "2019",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0017",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.119614",
        "article-title": "Convective boiling heat transfer under microgravity and hypergravity conditions",
        "volume": "153",
        "author": "Iceri",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0018",
        "doi-asserted-by": "crossref",
        "first-page": "469",
        "DOI": "10.1016/j.ijheatmasstransfer.2014.09.017",
        "article-title": "Review of flow boiling and critical heat flux in microgravity",
        "volume": "80",
        "author": "Konishi",
        "year": "2015",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0019",
        "series-title": "Proc. 3rd European Therm. Conf",
        "first-page": "81",
        "article-title": "Pool boiling in microgravity: Assessed results and open issues",
        "author": "Di Marco",
        "year": "2000"
      },
      {
        "issue": "11",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0020",
        "doi-asserted-by": "crossref",
        "first-page": "691",
        "DOI": "10.1016/S0094-5765(02)00003-6",
        "article-title": "The international space station as a microgravity research platform",
        "volume": "50",
        "author": "Penley",
        "year": "2002",
        "journal-title": "Acta Astronaut"
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0021",
        "doi-asserted-by": "crossref",
        "first-page": "28",
        "DOI": "10.1007/s12217-021-09869-5",
        "article-title": "Heat loss analysis of flow boiling experiments onboard international space station with unclear thermal environmental conditions (1st report: subcooled liquid flow conditions at test section inlet)",
        "volume": "33",
        "author": "Inoue",
        "year": "2021",
        "journal-title": "Microgravity Sci. Tec."
      },
      {
        "issue": "5",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0022",
        "doi-asserted-by": "crossref",
        "first-page": "57",
        "DOI": "10.1007/s12217-021-09902-7",
        "article-title": "Heat loss analysis of flow boiling experiments onboard international space station with unclear thermal environmental conditions (2nd report: liquid-vapor two-phase flow conditions at test section inlet)",
        "volume": "33",
        "author": "Inoue",
        "year": "2021",
        "journal-title": "Microgravity Sci. Tec."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0023",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.122603",
        "article-title": "Experimental heat transfer results and flow visualization of vertical upflow boiling in Earth gravity with subcooled inlet conditions – In preparation for experiments onboard the International Space Station",
        "volume": "188",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0024",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.122890",
        "article-title": "Flow visualization, heat transfer, and critical heat flux of flow boiling in Earth gravity with saturated liquid-vapor mixture inlet conditions – In preparation for experiments onboard the International Space Station",
        "volume": "192",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0025",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.123998",
        "article-title": "Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station",
        "volume": "207",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0026",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124732",
        "article-title": "Effects of heating configuration and operating parameters on heat transfer and interfacial physics of microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station",
        "volume": "217",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0027",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2024.125299",
        "article-title": "Microgravity flow boiling experiments with liquid-vapor mixture inlet onboard the International Space Station",
        "volume": "224",
        "author": "Mudawar",
        "year": "2024",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0028",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124296",
        "article-title": "Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Stat",
        "volume": "213",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0029",
        "doi-asserted-by": "crossref",
        "first-page": "126017",
        "DOI": "10.1016/j.ijheatmasstransfer.2024.126017",
        "article-title": "Critical heat flux for flow boiling with saturated two-phase inlet in microgravity onboard the International Space Station",
        "volume": "233",
        "author": "Mudawar",
        "year": "2024",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0030",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123200",
        "article-title": "Subcooled flow boiling heat transfer in a partially-heated rectangular channel at different orientations in Earth gravity",
        "volume": "195",
        "author": "Devahdhanush",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0031",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2022.123291",
        "article-title": "Assessment and development of flow boiling critical heat flux correlations for partially heated rectangular channels in different gravitational environments",
        "volume": "196",
        "author": "Darges",
        "year": "2022",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0032",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124998",
        "article-title": "Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs)",
        "volume": "220",
        "author": "Mudawar",
        "year": "2024",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0033",
        "doi-asserted-by": "crossref",
        "first-page": "165",
        "DOI": "10.1016/0029-5493(73)90043-5",
        "article-title": "Review of two-phase flow instability",
        "volume": "25",
        "author": "Boure",
        "year": "1973",
        "journal-title": "Nucl. Eng. Des."
      },
      {
        "issue": "1–4",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0034",
        "doi-asserted-by": "crossref",
        "first-page": "183",
        "DOI": "10.1615/MultScienTechn.v4.i1-4.30",
        "article-title": "On the analysis of various instabilities in two-phase flows",
        "volume": "4",
        "author": "Lahey",
        "year": "1989",
        "journal-title": "Multiphase Science and Technology"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0035",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.119738",
        "article-title": "Review of two-phase flow instabilities in macro- and micro-channel systems",
        "volume": "157",
        "author": "O'Neill",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0036",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.anucene.2022.109099",
        "article-title": "Two-phase flow boiling instabilities: A review",
        "volume": "173",
        "author": "Li",
        "year": "2022",
        "journal-title": "Annals of Nuclear Energy"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0037",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.paerosci.2021.100764",
        "article-title": "An overview of gravity effects on flow boiling instabilities",
        "volume": "128",
        "author": "Ma",
        "year": "2022",
        "journal-title": "Progress in Aerospace Sciences"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0038",
        "doi-asserted-by": "crossref",
        "first-page": "89",
        "DOI": "10.1016/0029-5493(67)90049-0",
        "article-title": "A correlation for the minima in the pressure drop versus flow-rate curves for sub-cooled water flowing in narrow heated channels",
        "volume": "6",
        "author": "Whittle",
        "year": "1967",
        "journal-title": "Nucl. Eng. Des."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0039",
        "doi-asserted-by": "crossref",
        "first-page": "136",
        "DOI": "10.1016/j.ijheatmasstransfer.2017.09.011",
        "article-title": "ONB, OSV, and OFI for subcooled flow boiling through a narrow rectangular channel heated on one-side",
        "volume": "116",
        "author": "Al-Yahia",
        "year": "2018",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0040",
        "doi-asserted-by": "crossref",
        "first-page": "468",
        "DOI": "10.1016/j.ijheatmasstransfer.2019.04.082",
        "article-title": "An experimental investigation on the characteristics of flow instability with the evolution of two-phase interface morphology",
        "volume": "138",
        "author": "Lu",
        "year": "2019",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0041",
        "doi-asserted-by": "crossref",
        "first-page": "7",
        "DOI": "10.13182/FST85-A24515",
        "article-title": "Subcooled flow boiling critical heat flux (CHF) and its application to fusion energy components. part I. A review of fundamentals of CHF and related data base",
        "volume": "7",
        "author": "Boyd",
        "year": "1985",
        "journal-title": "Fusion Technol"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0042",
        "doi-asserted-by": "crossref",
        "first-page": "63",
        "DOI": "10.1115/1.2905443",
        "article-title": "Liquid immersion cooling of a longitudinal array of discrete heat sources in protruding substrates: II—Forced convection boiling",
        "volume": "114",
        "author": "Heindel",
        "year": "1992",
        "journal-title": "J. Electron. Packag."
      },
      {
        "issue": "23–24",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0043",
        "doi-asserted-by": "crossref",
        "first-page": "6473",
        "DOI": "10.1016/j.ijheatmasstransfer.2012.06.047",
        "article-title": "Explosive nucleation in microgravity: The constrained vapor bubble experiment",
        "volume": "55",
        "author": "Plawsky",
        "year": "2012",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "2–3",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0044",
        "doi-asserted-by": "crossref",
        "first-page": "159",
        "DOI": "10.1016/S0029-5493(03)00153-5",
        "article-title": "Study on the flow-pattern-transition instability in a natural circulation heavy water moderated boiling light water cooled reactor",
        "volume": "225",
        "author": "Nayak",
        "year": "2003",
        "journal-title": "Nucl. Eng. Des."
      },
      {
        "issue": "2",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0045",
        "doi-asserted-by": "crossref",
        "first-page": "95",
        "DOI": "10.1080/18811248.1979.9730878",
        "article-title": "Classification of two-phase flow instability by density wave oscillation model",
        "volume": "16",
        "author": "Fukuda",
        "year": "1979",
        "journal-title": "J. Nucl. Sci. Tec."
      },
      {
        "issue": "10",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0046",
        "doi-asserted-by": "crossref",
        "first-page": "1107",
        "DOI": "10.1016/j.applthermaleng.2010.01.024",
        "article-title": "Instability, heat transfer and flow regime in a two-phase flow thermosyphon loop at different diameter evaporator channel",
        "volume": "30",
        "author": "Khodabandeh",
        "year": "2010",
        "journal-title": "Appl. Therm. Eng."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0047",
        "doi-asserted-by": "crossref",
        "first-page": "1240",
        "DOI": "10.1016/j.ijheatmasstransfer.2018.04.138",
        "article-title": "Experimental investigation of frequency and amplitude of density wave oscillations in vertical upflow boiling",
        "volume": "125",
        "author": "O'Neill",
        "year": "2018",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "38",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0048",
        "doi-asserted-by": "crossref",
        "first-page": "308",
        "DOI": "10.1299/jsme1958.10.308",
        "article-title": "A study on the hydrodynamic instability in boiling channels : 3rd report, the modes of vibration in multi-channel system and the reverse flow",
        "volume": "10",
        "author": "Hayama",
        "year": "1967",
        "journal-title": "Bull. JSME"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0049",
        "doi-asserted-by": "crossref",
        "first-page": "647",
        "DOI": "10.1016/j.ijheatmasstransfer.2019.04.025",
        "article-title": "Flow excursions and pressure drop oscillations in boiling two-phase channel",
        "volume": "138",
        "author": "Rahman",
        "year": "2019",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0050",
        "series-title": "An Instability Effect on Two-Phase Heat Transfer for Subcooled Water Flowing under Conditions of Zero Gravity",
        "author": "Papell",
        "year": "1964"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0051",
        "series-title": "An analysis of the effect of gravity on interacting DWO/PDO instability modes",
        "author": "Schlichting",
        "year": "2009"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0052",
        "doi-asserted-by": "crossref",
        "first-page": "1024",
        "DOI": "10.1016/j.ijheatmasstransfer.2016.06.102",
        "article-title": "Modeling of reversal flow and pressure fluctuation in rectangular microchannel",
        "volume": "102",
        "author": "He",
        "year": "2016",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "3",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0053",
        "doi-asserted-by": "crossref",
        "first-page": "203",
        "DOI": "10.1007/s12217-012-9298-5",
        "article-title": "Gravity influence on heat transfer rate in flow boiling",
        "volume": "24",
        "author": "Baltis",
        "year": "2012",
        "journal-title": "Microgravity Sci. Tec."
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0054",
        "doi-asserted-by": "crossref",
        "first-page": "94",
        "DOI": "10.2514/1.22537",
        "article-title": "Chemical characterization and thermal stressing studies of perfluorohexane fluids for space-based applications",
        "volume": "44",
        "author": "Arnold",
        "year": "2007",
        "journal-title": "J. Spacecraft Rockets"
      },
      {
        "issue": "15",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0055",
        "doi-asserted-by": "crossref",
        "first-page": "3107",
        "DOI": "10.1016/j.ijheatmasstransfer.2005.02.015",
        "article-title": "Flow boiling CHF in microgravity",
        "volume": "48",
        "author": "Zhang",
        "year": "2005",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0056",
        "series-title": "NIST Standard Reference Database 23: Reference Fluid Thermodynamic and Transport Properties-REFPROP, Version 10",
        "author": "Lemmon",
        "year": "2018"
      },
      {
        "issue": "11–12",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0057",
        "doi-asserted-by": "crossref",
        "first-page": "2347",
        "DOI": "10.1016/j.ijheatmasstransfer.2010.02.005",
        "article-title": "Analysis and active control of pressure-drop flow instabilities in boiling microchannel systems",
        "volume": "53",
        "author": "Zhang",
        "year": "2010",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0058",
        "series-title": "MATLAB version: 9.13 (R2022b)",
        "year": "2022"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0059",
        "series-title": "Acoustics: Sound Fields and Transducers",
        "first-page": "1",
        "article-title": "Acoustics: Sound Fields and Transducers",
        "author": "Beranek",
        "year": "2012"
      },
      {
        "issue": "10–11",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0060",
        "doi-asserted-by": "crossref",
        "first-page": "2365",
        "DOI": "10.1016/j.ijheatmasstransfer.2003.11.007",
        "article-title": "Pressure drop and heat transfer analysis of flow boiling in a minichannel: influence of the inlet condition on two-phase flow stability",
        "volume": "47",
        "author": "Brutin",
        "year": "2004",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "5",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0061",
        "doi-asserted-by": "crossref",
        "first-page": "854",
        "DOI": "10.1016/j.ijheatfluidflow.2009.03.013",
        "article-title": "Two-phase flow instabilities in a silicon microchannels heat sink",
        "volume": "30",
        "author": "Bogojevic",
        "year": "2009",
        "journal-title": "Int. J. Fluid Fl."
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0062",
        "doi-asserted-by": "crossref",
        "DOI": "10.2172/7277361",
        "author": "Ishii",
        "year": "1976",
        "journal-title": "Study on Flow Instabilities in Two-Phase Mixtures"
      },
      {
        "issue": "11–12",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0063",
        "doi-asserted-by": "crossref",
        "first-page": "2078",
        "DOI": "10.1016/j.ijheatmasstransfer.2006.11.014",
        "article-title": "Two-phase flow instability for boiling in a microchannel heat sink",
        "volume": "50",
        "author": "Chang",
        "year": "2007",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0064",
        "doi-asserted-by": "crossref",
        "first-page": "144",
        "DOI": "10.1016/j.ijheatmasstransfer.2017.12.011",
        "article-title": "Experimental investigation into the impact of density wave oscillations on flow boiling system dynamic behavior and stability",
        "volume": "120",
        "author": "O'Neill",
        "year": "2018",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "issue": "1",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0065",
        "doi-asserted-by": "crossref",
        "first-page": "118",
        "DOI": "10.1115/1.521442",
        "article-title": "The onset of flow instability in uniformly heated horizontal microchannels",
        "volume": "122",
        "author": "Kennedy",
        "year": "2000",
        "journal-title": "J. Heat Transfer"
      },
      {
        "issue": "12",
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0066",
        "doi-asserted-by": "crossref",
        "DOI": "10.1088/1402-4896/ac25a4",
        "article-title": "New correlation to predict the onset of flow instability (OFI) heat flux of one-side heated hypervapotron channel for fusion reactor application",
        "volume": "96",
        "author": "Lim",
        "year": "2021",
        "journal-title": "Physica Scripta"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0067",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2019.119211",
        "article-title": "An artificial neural network model to predict mini/micro-channels saturated flow boiling heat transfer coefficient based on universal consolidated data",
        "volume": "149",
        "author": "Qiu",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0068",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2020.120351",
        "article-title": "Machine learning algorithms to predict flow condensation heat transfer coefficient in mini/micro-channel utilizing universal data",
        "volume": "162",
        "author": "Zhou",
        "year": "2020",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0069",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2021.121607",
        "article-title": "Machine learning algorithms to predict flow boiling pressure drop in mini/micro-channels based on universal consolidated data",
        "volume": "178",
        "author": "Qiu",
        "year": "2021",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0070",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124000",
        "article-title": "Experimental and computational investigation into hydrodynamic and heat transfer characteristics of subcooled flow boiling on the International Space Station",
        "volume": "207",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transfer"
      },
      {
        "key": "10.1016/j.ijheatmasstransfer.2024.126102_bib0071",
        "doi-asserted-by": "crossref",
        "DOI": "10.1016/j.ijheatmasstransfer.2023.124644",
        "article-title": "A coupled level-set and volume-of-fluid (CLSVOF) method for prediction of microgravity flow boiling with low inlet subcooling on the international space station",
        "volume": "217",
        "author": "Mudawar",
        "year": "2023",
        "journal-title": "Int. J. Heat Mass Transfer"
      }
    ],
    "container-title": [
      "International Journal of Heat and Mass Transfer"
    ],
    "original-title": [],
    "language": "en",
    "link": [
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0017931024009323?httpAccept=text/xml",
        "content-type": "text/xml",
        "content-version": "vor",
        "intended-application": "text-mining"
      },
      {
        "URL": "https://api.elsevier.com/content/article/PII:S0017931024009323?httpAccept=text/plain",
        "content-type": "text/plain",
        "content-version": "vor",
        "intended-application": "text-mining"
      }
    ],
    "deposited": {
      "date-parts": [
        [
          2024,
          12,
          16
        ]
      ],
      "date-time": "2024-12-16T13:56:06Z",
      "timestamp": 1734357366000
    },
    "score": 1,
    "resource": {
      "primary": {
        "URL": "https://linkinghub.elsevier.com/retrieve/pii/S0017931024009323"
      }
    },
    "subtitle": [],
    "short-title": [],
    "issued": {
      "date-parts": [
        [
          2024,
          12
        ]
      ]
    },
    "references-count": 71,
    "alternative-id": [
      "S0017931024009323"
    ],
    "URL": "https://doi.org/10.1016/j.ijheatmasstransfer.2024.126102",
    "relation": {},
    "ISSN": [
      "0017-9310"
    ],
    "issn-type": [
      {
        "value": "0017-9310",
        "type": "print"
      }
    ],
    "subject": [],
    "published": {
      "date-parts": [
        [
          2024,
          12
        ]
      ]
    },
    "assertion": [
      {
        "value": "Elsevier",
        "name": "publisher",
        "label": "This article is maintained by"
      },
      {
        "value": "Two-phase flow instabilities during microgravity flow boiling onboard the International Space Station",
        "name": "articletitle",
        "label": "Article Title"
      },
      {
        "value": "International Journal of Heat and Mass Transfer",
        "name": "journaltitle",
        "label": "Journal Title"
      },
      {
        "value": "https://doi.org/10.1016/j.ijheatmasstransfer.2024.126102",
        "name": "articlelink",
        "label": "CrossRef DOI link to publisher maintained version"
      },
      {
        "value": "article",
        "name": "content_type",
        "label": "Content Type"
      },
      {
        "value": "© 2024 Elsevier Ltd. All rights are reserved, including those for text and data mining, AI training, and similar technologies.",
        "name": "copyright",
        "label": "Copyright"
      }
    ],
    "article-number": "126102"
  }
}

==> anc/evidence/research/orbital_physics_records.json <==
[
  {
    "id": "orb_ghritli2021",
    "citekey": "orb_ghritli2021",
    "title": "Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results",
    "authors": [
      "Rachid Ghritli",
      "Yasunori Okano",
      "Yuko Inatomi",
      "Atsushi Sekimoto",
      "Sadik Dost"
    ],
    "year": 2021,
    "venue": "Journal of Crystal Growth",
    "doi": "10.1016/j.jcrysgro.2021.126280",
    "url": "https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/",
    "source_type": "peer-reviewed research article",
    "access_level": "institutional abstract",
    "domain": "materials/crystal growth",
    "system_id": "ISS_InGaSb_VGF",
    "evidence_role": "core_ai",
    "validation_environment": "ISS experiment; subsequent numerical analysis",
    "data_location": "ISS crystal-growth measurements",
    "computation_location": "ground numerical analysis; exact hardware not reported",
    "action_location": "ISS original experiment; no AI-driven physical action reported",
    "scientific_function": "inverse estimation of diffusion coefficient",
    "physical_action": "vertical-gradient-freezing crystal growth supplies observations",
    "human_role": "investigators formulate and fit the transport model",
    "supported_claims": [
      "Bayesian optimization estimates a concentration-dependent diffusion coefficient from existing ISS crystal-growth results."
    ],
    "limitations": [
      "This is inference from acquired data, not an in-orbit Bayesian experimental loop."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "573",
    "issue": "not reported",
    "pages_or_article": "126280",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_wu2026",
    "citekey": "orb_wu2026",
    "title": "Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation",
    "authors": [
      "Fan Wu",
      "Jonathan Mullen",
      "Yangchao Deng",
      "Shashidhara Marathe",
      "Saranarayanan Ramachandran",
      "Mert Celikin",
      "Andrew G. Murphy",
      "Wim Sillekens",
      "Wajira Mirihanage",
      "David J. Browne"
    ],
    "year": 2026,
    "venue": "Acta Materialia",
    "doi": "10.1016/j.actamat.2025.121659",
    "url": "https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author-hosted PDF",
    "domain": "materials/solidification",
    "system_id": "XRMON_MASER13_2015",
    "evidence_role": "core_ai",
    "validation_environment": "MASER 13 sounding-rocket experiment; post-flight analysis",
    "data_location": "flight X-ray radiographs and post-flight CT/EBSD",
    "computation_location": "ground post-flight analysis",
    "action_location": "sounding rocket, not orbital station",
    "scientific_function": "segmentation, dendrite tracking and multimodal interpretation",
    "physical_action": "solidification imaging during microgravity",
    "human_role": "human-selected analysis and manual angle calibration for selected dendrites",
    "supported_claims": [
      "Learning-assisted image analysis plus structural characterization identifies dendrite growth directions under reduced gravity."
    ],
    "limitations": [
      "Small field of view and manual calibration remain relevant.",
      "No learned experiment-selection or flight-control loop is reported."
    ],
    "source_locator": "Methods 2.1–2.3; Results 3.4; pp. 2 and 10",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "302",
    "issue": "not reported",
    "pages_or_article": "121659",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "first_online_date": "2025-10-21 (publisher PDF)"
  },
  {
    "id": "orb_reinhart2023",
    "citekey": "orb_reinhart2023",
    "title": "In-situ X-ray monitoring of solidification and related processes of metal alloys",
    "authors": [
      "G. Reinhart",
      "D. J. Browne",
      "F. Kargl",
      "F. García-Moreno",
      "M. Becker",
      "E. Sondermann",
      "K. Binder",
      "J. S. Mullen",
      "G. Zimmermann",
      "R. H. Mathiesen",
      "W. H. Sillekens",
      "H. Nguyen-Thi"
    ],
    "year": 2023,
    "venue": "npj Microgravity",
    "doi": "10.1038/s41526-023-00321-z",
    "url": "https://www.nature.com/articles/s41526-023-00321-z",
    "source_type": "peer-reviewed review article",
    "access_level": "full text, publisher",
    "domain": "materials/solidification",
    "system_id": "XRMON_and_related_Xray_programs",
    "evidence_role": "supporting_automation",
    "validation_environment": "review of terrestrial and reduced-gravity experiments",
    "data_location": "X-ray observation across several campaigns",
    "computation_location": "varies by reviewed study",
    "action_location": "sounding-rocket and terrestrial experiments",
    "scientific_function": "in-situ observation of growth mechanisms",
    "physical_action": "controlled solidification and X-ray monitoring",
    "human_role": "scientists plan experiments and interpret image sequences",
    "supported_claims": [
      "Reviews the progression of X-ray studies of solidification, including XRMON sounding-rocket campaigns."
    ],
    "limitations": [
      "Review is context, not an independent AI deployment.",
      "Programs and reused campaigns must not be counted as distinct demonstrations."
    ],
    "source_locator": "Sections on microgravity experiments and equiaxed growth",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "9",
    "issue": "1",
    "pages_or_article": "70",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_ishikawa2022",
    "citekey": "orb_ishikawa2022",
    "title": "Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station",
    "authors": [
      "Takehiko Ishikawa",
      "Paul-François Paradis",
      "Chihiro Koyama"
    ],
    "year": 2022,
    "venue": "Frontiers in Materials",
    "doi": "10.3389/fmats.2022.954126",
    "url": "https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full",
    "source_type": "peer-reviewed review with experimental results",
    "access_level": "full text, publisher",
    "domain": "materials/thermophysical properties",
    "system_id": "ISS_ELF",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS electrostatic levitation experiments",
    "data_location": "ISS high-temperature melt observations",
    "computation_location": "onboard position feedback; ground-issued laser-power commands",
    "action_location": "ISS",
    "scientific_function": "containerless measurement of melt properties",
    "physical_action": "electrostatic positioning, laser melting and droplet oscillation",
    "human_role": "ground commands and experimental analysis",
    "supported_claims": [
      "ISS-ELF measures refractory-oxide melt properties using dedicated control and sensing."
    ],
    "limitations": [
      "The 2022 account reports unsuccessful ZrO2/HfO2 melting associated with unstable surface charging.",
      "This dated limitation is not a statement of present facility capability or an AI deployment."
    ],
    "source_locator": "Sections 2.1 and 3.2",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "9",
    "issue": "not reported",
    "pages_or_article": "954126",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_luo2020",
    "citekey": "orb_luo2020",
    "title": "Thermophysical properties of a Si50Ge50 melt measured on board the International Space Station",
    "authors": [
      "Yuansu Luo",
      "Bernd Damaschke",
      "Georg Lohöfer",
      "Konrad Samwer"
    ],
    "year": 2020,
    "venue": "npj Microgravity",
    "doi": "10.1038/s41526-020-0100-5",
    "url": "https://www.nature.com/articles/s41526-020-0100-5",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and indexed text",
    "domain": "materials/thermophysical properties",
    "system_id": "ISS_EML_SiGe",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS electromagnetic levitation experiment",
    "data_location": "ISS Si50Ge50 melt data",
    "computation_location": "not reported in accessed text",
    "action_location": "ISS",
    "scientific_function": "thermophysical property measurement",
    "physical_action": "contactless melt heating and characterization",
    "human_role": "not reported in accessed text",
    "supported_claims": [
      "Reports thermophysical measurements on a Si50Ge50 melt in ISS electromagnetic levitation hardware."
    ],
    "limitations": [
      "No AI role is established by the accessed abstract."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "6",
    "issue": "1",
    "pages_or_article": "10",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_mudawar2024ann",
    "citekey": "orb_mudawar2024ann",
    "title": "Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs)",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush"
    ],
    "year": 2024,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2023.124998",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author-hosted PDF",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "core_ai",
    "validation_environment": "ISS and terrestrial experimental datasets; offline prediction",
    "data_location": "ISS and Earth-gravity flow-boiling measurements",
    "computation_location": "ground ANN training and evaluation",
    "action_location": "ISS and terrestrial original experiments; no AI-driven action reported",
    "scientific_function": "heat-transfer and critical-heat-flux prediction",
    "physical_action": "original pump/heater experiments supply training data",
    "human_role": "researchers consolidate data and train/test models",
    "supported_claims": [
      "ANNs predict heat transfer and critical heat flux from consolidated microgravity and terrestrial data."
    ],
    "limitations": [
      "Random 70/15/15 partitioning evaluates within-dataset prediction; transfer across withheld runs or geometries requires separate assessment.",
      "No in-orbit adaptive experiment is reported."
    ],
    "source_locator": "Section 2, especially dataset partitioning, pp. 6–7",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "220",
    "issue": "not reported",
    "pages_or_article": "124998",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_huang2024",
    "citekey": "orb_huang2024",
    "title": "Machine learning boiling prediction: From autonomous vision of flow visualization data to performance parameter theoretical modeling",
    "authors": [
      "Cho-Ning Huang",
      "Sanghyeon Chang",
      "Youngjoon Suh",
      "Issam Mudawar",
      "Yoonjin Won",
      "Chirag R. Kharangate"
    ],
    "year": 2024,
    "venue": "International Journal of Multiphase Flow",
    "doi": "10.1016/j.ijmultiphaseflow.2024.104928",
    "url": "https://suh.lab.uic.edu/wp-content/uploads/sites/1247/2025/08/Machine-Learning-Boiling-Prediction-From-Autonomous-Vision-of-Flow-Visualization-Data-to-Performance-Parameter-Theoretical-Modeling.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author-hosted PDF",
    "domain": "fluids/boiling",
    "system_id": "FBCE_parabolic_vision",
    "evidence_role": "core_ai",
    "validation_environment": "parabolic-flight microgravity experiments; offline image analysis",
    "data_location": "parabolic-flight flow visualization",
    "computation_location": "ground image analysis and model construction",
    "action_location": "parabolic-flight apparatus",
    "scientific_function": "vision-derived interfacial quantities for physical heat-transfer models",
    "physical_action": "flow-boiling visualization",
    "human_role": "researchers annotate/train and construct theoretical models",
    "supported_claims": [
      "Machine vision extracts flow morphology for heat-transfer and critical-heat-flux modeling."
    ],
    "limitations": [
      "Tested thin rectangular channel and two-dimensional view limit unqualified geometric transfer.",
      "Autonomous image processing does not establish autonomous experimentation."
    ],
    "source_locator": "Section 5, limitations; experimental setup",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "179",
    "issue": "not reported",
    "pages_or_article": "104928",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_mudawar2023ht",
    "citekey": "orb_mudawar2023ht",
    "title": "Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "V.S. Devahdhanush",
      "Steven J. Darges",
      "Mohammad M. Hasan",
      "Henry K. Nahra",
      "R. Balasubramaniam",
      "Jeffrey R. Mackey"
    ],
    "year": 2023,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2023.123998",
    "url": "https://www.sciencedirect.com/science/article/pii/S0017931023001539",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and indexed article excerpts",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS flow-boiling experiment",
    "data_location": "ISS single-side-heated rectangular channel",
    "computation_location": "not reported in accessed text",
    "action_location": "ISS",
    "scientific_function": "measurement of heat transfer and interfacial flow physics",
    "physical_action": "controlled flow rate and heat input with visualization",
    "human_role": "investigators specify campaign conditions",
    "supported_claims": [
      "ISS experiments characterize microgravity flow boiling with subcooled inlet conditions."
    ],
    "limitations": [
      "Experimental baseline; do not count later ANN analyses of the campaign as additional flights."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "207",
    "issue": "not reported",
    "pages_or_article": "123998",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_mudawar2023chf",
    "citekey": "orb_mudawar2023chf",
    "title": "Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush"
    ],
    "year": 2023,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2023.124296",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2023/2023-04.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and author-PDF indexed excerpts",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS experiment and mechanistic-model comparison",
    "data_location": "ISS critical-heat-flux observations",
    "computation_location": "ground model analysis",
    "action_location": "ISS original experiments",
    "scientific_function": "critical-heat-flux mechanisms and correlation assessment",
    "physical_action": "flow-boiling experiments",
    "human_role": "investigators compare correlations and lift-off model",
    "supported_claims": [
      "Compares measured microgravity critical heat flux with correlations and a mechanistic interfacial lift-off model."
    ],
    "limitations": [
      "Scientific/modeling baseline; not a learned adaptive controller."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "213",
    "issue": "not reported",
    "pages_or_article": "124296",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_kinjo2026",
    "citekey": "orb_kinjo2026",
    "title": "Machine-Learning and Experimental Study on Predicting the Heat Transfer Coefficient in Vertical and Microgravity Flow Boiling Using Horizontal Flow Data",
    "authors": [
      "Tomihiro Kinjo",
      "Takeshi Mochizuki",
      "Hayato Nakano",
      "Koji Enoki",
      "Yuichi Sei"
    ],
    "year": 2026,
    "venue": "Journal of Thermal Science and Engineering Applications",
    "doi": "10.1115/1.4071502",
    "url": "https://doi.org/10.1115/1.4071502",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher-deposited Crossref abstract; full text unavailable",
    "domain": "fluids/boiling",
    "system_id": "HFOR1233zdE_crossgravity_ML",
    "evidence_role": "core_ai",
    "validation_environment": "ground vertical-flow experiments and compiled microgravity data; latter platform not reported in accessed abstract",
    "data_location": "horizontal/vertical/microgravity boiling datasets",
    "computation_location": "offline model training; exact location not reported",
    "action_location": "ground new experiment; microgravity data platform not reported",
    "scientific_function": "cross-condition transfer for heat-transfer prediction",
    "physical_action": "vertical-flow boiling measurements",
    "human_role": "investigators collect data and pretrain/fine-tune models",
    "supported_claims": [
      "Uses horizontal-flow training data and target-domain fine-tuning to predict vertical and microgravity heat transfer."
    ],
    "limitations": [
      "Microgravity platform and operational deployment cannot be inferred from the abstract.",
      "No physical AI feedback is established."
    ],
    "source_locator": "Crossref publisher abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "18",
    "issue": "11",
    "pages_or_article": "111007",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "first_online_date": "2026-06-10",
    "issue_date": "2026-11-01; already online before review cutoff"
  },
  {
    "id": "orb_gagnon2021",
    "citekey": "orb_gagnon2021",
    "title": "Using an Artificial Neural Network to Predict Flame Spread Across Electrical Wires",
    "authors": [
      "Lauren Gagnon",
      "Van P. Carey",
      "Carlos Fernandez-Pello"
    ],
    "year": 2021,
    "venue": "Journal of Energy Resources Technology",
    "doi": "10.1115/1.4050816",
    "url": "https://doi.org/10.1115/1.4050816",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher-deposited Crossref abstract; NASA Task Book corroboration",
    "domain": "combustion/wire flame spread",
    "system_id": "wire_flame_spread_multistudy",
    "evidence_role": "core_ai",
    "validation_environment": "experimental datasets across gravity and other conditions",
    "data_location": "in-house and published wire-combustion experiments",
    "computation_location": "offline ANN prediction; exact hardware not reported",
    "action_location": "original experiment locations vary; microgravity platform not reported in abstract",
    "scientific_function": "prediction of flame-spread rate",
    "physical_action": "electrical-wire combustion experiments provide data",
    "human_role": "researchers assemble heterogeneous experimental data",
    "supported_claims": [
      "ANN modeling incorporates wire, atmosphere, flow and gravity conditions in flame-spread prediction."
    ],
    "limitations": [
      "Abstract does not establish flight computing or adaptive ignition/measurement."
    ],
    "source_locator": "Crossref abstract; NASA Task Book FY2024 report",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "143",
    "issue": "9",
    "pages_or_article": "092305",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_nayagam2012",
    "citekey": "orb_nayagam2012",
    "title": "Can cool flames support quasi-steady alkane droplet burning?",
    "authors": [
      "Vedha Nayagam",
      "Daniel L. Dietrich",
      "Paul V. Ferkul",
      "Michael C. Hicks",
      "Forman A. Williams"
    ],
    "year": 2012,
    "venue": "Combustion and Flame",
    "doi": "10.1016/j.combustflame.2012.07.012",
    "url": "https://www.sciencedirect.com/science/article/abs/pii/S0010218012002131",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract",
    "domain": "combustion/droplets",
    "system_id": "ISS_FLEX",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS droplet combustion",
    "data_location": "ISS droplet observations",
    "computation_location": "investigator analysis; exact location not reported",
    "action_location": "ISS",
    "scientific_function": "interpretation of post-extinction droplet behavior",
    "physical_action": "burning of alkane droplets",
    "human_role": "researchers infer low-temperature burning mechanisms",
    "supported_claims": [
      "Persistent droplet vaporization after visible hot-flame extinction motivates cool-flame interpretation."
    ],
    "limitations": [
      "Non-AI scientific result; disappearance of a visible contour alone is not proof that all reaction ceased."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "159",
    "issue": "12",
    "pages_or_article": "3583-3588",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_dietrich2014",
    "citekey": "orb_dietrich2014",
    "title": "Droplet Combustion Experiments Aboard the International Space Station",
    "authors": [
      "Daniel L. Dietrich",
      "Vedha Nayagam",
      "Michael C. Hicks",
      "Paul V. Ferkul",
      "Frederick L. Dryer",
      "Tanvir Farouk",
      "Benjamin D. Shaw",
      "Hyun Kyu Suh",
      "Mun Y. Choi",
      "Yu Cheng Liu",
      "C. Thomas Avedisian",
      "Forman A. Williams"
    ],
    "year": 2014,
    "venue": "Microgravity Science and Technology",
    "doi": "10.1007/s12217-014-9372-2",
    "url": "https://link.springer.com/article/10.1007/s12217-014-9372-2",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher indexed article excerpts and abstract",
    "domain": "combustion/droplets",
    "system_id": "ISS_FLEX_MDCA",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS droplet combustion experiments",
    "data_location": "ISS combustion imaging and instrumentation",
    "computation_location": "not reported in accessed text",
    "action_location": "ISS",
    "scientific_function": "experimental study of droplet burning",
    "physical_action": "dedicated droplet deployment, ignition and optical measurements",
    "human_role": "campaign planning and scientific interpretation by investigators",
    "supported_claims": [
      "Describes ISS droplet-combustion apparatus and scientific investigations that support later image-analysis work."
    ],
    "limitations": [
      "Automated experimental execution is not evidence of learned scientific selection."
    ],
    "source_locator": "Abstract and apparatus discussion",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "26",
    "issue": "2",
    "pages_or_article": "65-76",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_pasquet2023",
    "citekey": "orb_pasquet2023",
    "title": "Aqueous foams in microgravity, measuring bubble sizes",
    "authors": [
      "Marina Pasquet",
      "Nicolo Galvani",
      "Olivier Pitois",
      "Sylvie Cohen-Addad",
      "Reinhard Höhler",
      "Anthony T. Chieco",
      "Sam Dillavou",
      "Jesse M. Hanlan",
      "Douglas J. Durian",
      "Emmanuelle Rio",
      "Anniina Salonen",
      "Dominique Langevin"
    ],
    "year": 2023,
    "venue": "Comptes Rendus. Mécanique",
    "doi": "10.5802/crmeca.153",
    "url": "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher PDF",
    "domain": "soft matter/foams",
    "system_id": "ISS_FOAM_FSL",
    "evidence_role": "core_ai",
    "validation_environment": "ISS foam experiments with terrestrial calibration",
    "data_location": "ISS images/DTS plus ground monolayer measurements",
    "computation_location": "post-acquisition image analysis; exact hardware not reported",
    "action_location": "ISS dedicated apparatus; no AI-driven actuation reported",
    "scientific_function": "bubble-size measurement and cross-method validation",
    "physical_action": "cell carousel, magnetic-piston foam generation, imaging and light scattering",
    "human_role": "manual measurements, annotation and systematic-bias correction",
    "supported_claims": [
      "Manual, scripted and neural-network measurements are cross-checked against bulk and calibration measurements."
    ],
    "limitations": [
      "Surface images require bias assessment; dedicated automation is not reported to adapt experiments using the CNN."
    ],
    "source_locator": "Sections 2.2 and 3; comparison of methods",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "351",
    "issue": "S2",
    "pages_or_article": "139-161",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_dillavou2024",
    "citekey": "orb_dillavou2024",
    "title": "Bellybutton: accessible and customizable deep-learning image segmentation",
    "authors": [
      "Sam Dillavou",
      "Jesse M. Hanlan",
      "Anthony T. Chieco",
      "Hongyi Xiao",
      "Sage Fulco",
      "Kevin T. Turner",
      "Douglas J. Durian"
    ],
    "year": 2024,
    "venue": "Scientific Reports",
    "doi": "10.1038/s41598-024-63906-y",
    "url": "https://www.nature.com/articles/s41598-024-63906-y",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher",
    "domain": "soft matter/image analysis",
    "system_id": "ISS_FOAM_FSL",
    "evidence_role": "core_ai",
    "validation_environment": "image-analysis benchmarks including ISS foam data",
    "data_location": "several datasets, including ISS foam images",
    "computation_location": "ground/customized model training and inference",
    "action_location": "none in learning study",
    "scientific_function": "instance segmentation from limited user annotation",
    "physical_action": "not applicable to the software study",
    "human_role": "users supply training labels and customize segmentation",
    "supported_claims": [
      "Bellybutton supports customizable segmentation, including the ISS foam-analysis lineage."
    ],
    "limitations": [
      "Method demonstration does not add an independent flight or an experimental control loop."
    ],
    "source_locator": "Foam demonstration and methods",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "14",
    "issue": "1",
    "pages_or_article": "14281",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_galvani2023",
    "citekey": "orb_galvani2023",
    "title": "Hierarchical bubble size distributions in coarsening wet liquid foams",
    "authors": [
      "Nicolò Galvani",
      "Marina Pasquet",
      "Arnab Mukherjee",
      "Alice Requier",
      "Sylvie Cohen-Addad",
      "Olivier Pitois",
      "Reinhard Höhler",
      "Emmanuelle Rio",
      "Anniina Salonen",
      "Douglas J. Durian",
      "Dominique Langevin"
    ],
    "year": 2023,
    "venue": "Proceedings of the National Academy of Sciences",
    "doi": "10.1073/pnas.2306551120",
    "url": "https://pubmed.ncbi.nlm.nih.gov/37708201/",
    "source_type": "peer-reviewed research article",
    "access_level": "PubMed abstract and PMC indexed text",
    "domain": "soft matter/foams",
    "system_id": "ISS_FOAM_FSL",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS wet-foam coarsening experiment",
    "data_location": "ISS time-dependent bubble distributions",
    "computation_location": "post-experiment statistical analysis",
    "action_location": "ISS",
    "scientific_function": "physical interpretation of bubble-size distributions",
    "physical_action": "foam generation and observation",
    "human_role": "researchers formulate and test physical interpretation",
    "supported_claims": [
      "Microgravity wet-foam experiments reveal distinct large-bubble and small-bubble populations."
    ],
    "limitations": [
      "Same FOAM research program; do not attribute the physical finding exclusively to a neural network."
    ],
    "source_locator": "Abstract; experimental study",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "120",
    "issue": "38",
    "pages_or_article": "e2306551120",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_sata2025",
    "citekey": "orb_sata2025",
    "title": "Criteria for dynamical clustering in permanently excited granular gases: comparison and estimation with machine learning approaches",
    "authors": [
      "Sai Preetham Sata",
      "Ralf Stannarius",
      "Dmitry Puzyrev"
    ],
    "year": 2025,
    "venue": "Granular Matter",
    "doi": "10.1007/s10035-025-01560-5",
    "url": "https://link.springer.com/article/10.1007/s10035-025-01560-5",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher",
    "domain": "soft matter/granular gases",
    "system_id": "VIPGran_geometry_DEM",
    "evidence_role": "core_ai",
    "validation_environment": "discrete-element simulations, not flight validation",
    "data_location": "simulated permanently excited granular gases",
    "computation_location": "ground numerical simulation and ML",
    "action_location": "no physical action in the study",
    "scientific_function": "classification/prediction of dynamical clustering",
    "physical_action": "not applicable to simulation",
    "human_role": "investigators define clustering criteria and simulation design",
    "supported_claims": [
      "Compares ML predictors of clustering using multiple dynamical criteria in VIPGran-related geometry."
    ],
    "limitations": [
      "Simulation evidence cannot establish onboard diagnosis.",
      "Choice of clustering definition affects the scientific target."
    ],
    "source_locator": "Methods and discussion",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "27",
    "issue": "4",
    "pages_or_article": "91",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_aveline2020",
    "citekey": "orb_aveline2020",
    "title": "Observation of Bose–Einstein condensates in an Earth-orbiting research lab",
    "authors": [
      "David C. Aveline",
      "Jason R. Williams",
      "Ethan R. Elliott",
      "Chelsea Dutenhoffer",
      "James R. Kellogg",
      "James M. Kohel",
      "Norman E. Lay",
      "Kamal Oudrhiri",
      "Robert F. Shotwell",
      "Nan Yu",
      "Robert J. Thompson"
    ],
    "year": 2020,
    "venue": "Nature",
    "doi": "10.1038/s41586-020-2346-1",
    "url": "https://www.nature.com/articles/s41586-020-2346-1",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract, methods excerpts and author-contribution text",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ISS_CAL",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS Cold Atom Lab",
    "data_location": "ISS cold-atom observations",
    "computation_location": "instrument control plus investigator operation/analysis",
    "action_location": "ISS",
    "scientific_function": "Bose–Einstein condensate production and observation",
    "physical_action": "laser cooling, trapping and atom-cloud release",
    "human_role": "investigators optimize/operate instrument; crew installation",
    "supported_claims": [
      "Reports orbital Bose–Einstein condensate production in CAL."
    ],
    "limitations": [
      "No artificial-intelligence claim is established.",
      "Figure 4g units corrected from mm to micrometres; not used for quantitative claims here."
    ],
    "source_locator": "Abstract and author contributions; correction DOI 10.1038/s41586-020-2517-0",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "582",
    "issue": "7811",
    "pages_or_article": "193-197",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "correction": {
      "doi": "10.1038/s41586-020-2517-0",
      "url": "https://www.nature.com/articles/s41586-020-2517-0",
      "content": "Figure 4g vertical-axis units corrected from millimetres to micrometres.",
      "access_level": "full correction text via publisher search index",
      "effect_on_used_claim": "none; no quantitative plot claim used"
    }
  },
  {
    "id": "orb_williams2024",
    "citekey": "orb_williams2024",
    "title": "Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station",
    "authors": [
      "Jason R. Williams",
      "Charles A. Sackett",
      "Holger Ahlers",
      "David C. Aveline",
      "Patrick Boegel",
      "Sofia Botsi",
      "Eric Charron",
      "Ethan R. Elliott",
      "Naceur Gaaloul",
      "Enno Giese",
      "Waldemar Herr",
      "James R. Kellogg",
      "James M. Kohel",
      "Norman E. Lay",
      "Matthias Meister",
      "Gabriel Müller",
      "Holger Müller",
      "Kamal Oudrhiri",
      "Leah Phillips",
      "Annie Pichery",
      "Ernst M. Rasel",
      "Albert Roura",
      "Matteo Sbroscia",
      "Wolfgang P. Schleich",
      "Christian Schneider",
      "Christian Schubert",
      "Bejoy Sen",
      "Robert J. Thompson",
      "Nicholas P. Bigelow"
    ],
    "year": 2024,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-024-50585-6",
    "url": "https://www.nature.com/articles/s41467-024-50585-6",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ISS_CAL",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS Cold Atom Lab",
    "data_location": "ISS atom-interferometry measurements",
    "computation_location": "remote operation from ground; onboard sequence execution",
    "action_location": "ISS",
    "scientific_function": "atom interferometry and assessment of ISS disturbances",
    "physical_action": "cold-atom manipulation; astronaut replacement of science module",
    "human_role": "ground-operated experiments and astronaut hardware intervention",
    "supported_claims": [
      "Demonstrates orbital atom interferometry and documents astronaut replacement of the science module."
    ],
    "limitations": [
      "AI abbreviates atom interferometer in this article, not artificial intelligence."
    ],
    "source_locator": "Results and Methods, science-module replacement",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "15",
    "issue": "1",
    "pages_or_article": "6414",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_anton2024",
    "citekey": "orb_anton2024",
    "title": "Review and experimental benchmarking of machine learning algorithms for efficient optimization of cold atom experiments",
    "authors": [
      "Oliver Anton",
      "Victoria A Henderson",
      "Elisa Da Ros",
      "Ivan Sekulic",
      "Sven Burger",
      "Philipp-Immanuel Schneider",
      "Markus Krutzik"
    ],
    "year": 2024,
    "venue": "Machine Learning: Science and Technology",
    "doi": "10.1088/2632-2153/ad3cb6",
    "url": "https://inspirehep.net/files/0c36d0b6693347513af273b1a1623d8a",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author manuscript",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ground_cold_atom_optimizer_benchmark",
    "evidence_role": "transfer",
    "validation_environment": "terrestrial cold-atom hardware",
    "data_location": "ground cold-atom experiment",
    "computation_location": "ground optimizer connected to experiment",
    "action_location": "ground laboratory",
    "scientific_function": "benchmarking experimental parameter optimization",
    "physical_action": "electronic adjustment of cold-atom experimental parameters",
    "human_role": "investigators choose objectives, parameters and algorithms",
    "supported_claims": [
      "Benchmarks optimizers on physical cold-atom experiments, including noise and computational overhead."
    ],
    "limitations": [
      "Space transfer is prospective; the experiment is terrestrial."
    ],
    "source_locator": "Experimental benchmark and discussion",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "5",
    "issue": "2",
    "pages_or_article": "025022",
    "ai_closed_loop": "ground physical experimental optimization demonstrated",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_wigley2016",
    "citekey": "orb_wigley2016",
    "title": "Fast machine-learning online optimization of ultra-cold-atom experiments",
    "authors": [
      "P. B. Wigley",
      "P. J. Everitt",
      "A. van den Hengel",
      "J. W. Bastian",
      "M. A. Sooriyabandara",
      "G. D. McDonald",
      "K. S. Hardman",
      "C. D. Quinlivan",
      "P. Manju",
      "C. C. N. Kuhn",
      "I. R. Petersen",
      "A. N. Luiten",
      "J. J. Hope",
      "N. P. Robins",
      "M. R. Hush"
    ],
    "year": 2016,
    "venue": "Scientific Reports",
    "doi": "10.1038/srep25890",
    "url": "https://www.nature.com/articles/srep25890",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ground_BEC_online_optimizer",
    "evidence_role": "transfer",
    "validation_environment": "terrestrial ultracold-atom experiment",
    "data_location": "ground absorption imaging and experimental outcomes",
    "computation_location": "ground model-based optimizer",
    "action_location": "ground laboratory",
    "scientific_function": "online experimental optimization",
    "physical_action": "adjustment of evaporative-cooling sequences",
    "human_role": "researchers define controls and cost; algorithm proposes trials",
    "supported_claims": [
      "Learns from successive physical experiments to optimize ultracold-atom production using fixed apparatus."
    ],
    "limitations": [
      "Ground demonstration; objective validity and handling of failed atom-cloud measurements remain part of the protocol."
    ],
    "source_locator": "Results and Methods",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "6",
    "issue": "1",
    "pages_or_article": "25890",
    "ai_closed_loop": "ground physical experimental optimization demonstrated",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_aumaitre2018",
    "citekey": "orb_aumaitre2018",
    "title": "An instrument for studying granular media in low-gravity environment",
    "authors": [
      "S. Aumaître",
      "R. P. Behringer",
      "A. Cazaubiel",
      "E. Clément",
      "J. Crassous",
      "D. J. Durian",
      "E. Falcon",
      "S. Fauve",
      "D. Fischer",
      "A. Garcimartín",
      "Y. Garrabos",
      "M. Hou",
      "X. Jia",
      "C. Lecoutre",
      "S. Luding",
      "D. Maza",
      "M. Noirhomme",
      "E. Opsomer",
      "F. Palencia",
      "T. Pöschel",
      "J. Schockmel",
      "M. Sperl",
      "R. Stannarius",
      "N. Vandewalle",
      "P. Yu"
    ],
    "year": 2018,
    "venue": "Review of Scientific Instruments",
    "doi": "10.1063/1.5034061",
    "url": "https://research.utwente.nl/en/publications/an-instrument-for-studying-granular-media-in-low-gravity-environm/",
    "source_type": "peer-reviewed research article",
    "access_level": "institutional abstract and indexed author-PDF excerpts",
    "domain": "soft matter/granular gases",
    "system_id": "VIPGran_PF",
    "evidence_role": "supporting_automation",
    "validation_environment": "parabolic-flight apparatus",
    "data_location": "granular-media imagery in low gravity",
    "computation_location": "dedicated apparatus control; exact computation location not reported",
    "action_location": "parabolic flight",
    "scientific_function": "controlled investigation of granular matter",
    "physical_action": "driven pistons, interchangeable cells, bead feeding and imaging",
    "human_role": "experiment preparation and campaign management",
    "supported_claims": [
      "VIPGran provides modular automation for low-gravity granular-media experiments."
    ],
    "limitations": [
      "Flight apparatus is distinct from later simulation-only ML work; autonomy beyond the described controls is not established."
    ],
    "source_locator": "Sections II.D and II.G; institutional abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "89",
    "issue": "7",
    "pages_or_article": "075103",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_murphy2016",
    "citekey": "orb_murphy2016",
    "title": "Direct observation of spatially isothermal equiaxed solidification of an Al–Cu alloy in microgravity on board the MASER 13 sounding rocket",
    "authors": [
      "A.G. Murphy",
      "R.H. Mathiesen",
      "Y. Houltz",
      "J. Li",
      "C. Lockowandt",
      "K. Henriksson",
      "N. Melville",
      "D.J. Browne"
    ],
    "year": 2016,
    "venue": "Journal of Crystal Growth",
    "doi": "10.1016/j.jcrysgro.2016.08.054",
    "url": "https://researchrepository.ucd.ie/entities/publication/cca497e3-4bbf-4e81-9845-526c5d5ec793",
    "source_type": "peer-reviewed research article",
    "access_level": "author-institution abstract",
    "domain": "materials/solidification",
    "system_id": "XRMON_MASER13_2015",
    "evidence_role": "supporting_automation",
    "validation_environment": "MASER 13 sounding rocket",
    "data_location": "flight Al–Cu X-ray solidification sequence",
    "computation_location": "not reported in accessed abstract",
    "action_location": "sounding rocket",
    "scientific_function": "direct observation of equiaxed solidification",
    "physical_action": "spatially isothermal solidification and radiography",
    "human_role": "planned experimental campaign",
    "supported_claims": [
      "Reports direct X-ray observation of equiaxed Al–Cu solidification during MASER 13."
    ],
    "limitations": [
      "Precursor experiment to later ML reanalysis; no onboard ML demonstrated."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "454",
    "issue": "not reported",
    "pages_or_article": "96-104",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_mudawar2025pressure",
    "citekey": "orb_mudawar2025pressure",
    "title": "Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush",
      "Mohammad M. Hasan",
      "Henry K. Nahra",
      "R. Balasubramaniam",
      "Jeffrey R. Mackey"
    ],
    "year": 2025,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2024.126593",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2025/2025-04.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author-hosted PDF",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "core_ai",
    "validation_environment": "ISS measurements and offline prediction",
    "data_location": "ISS FBCE pressure-drop dataset",
    "computation_location": "ground ANN/model comparison",
    "action_location": "ISS original campaign; no learned physical action reported",
    "scientific_function": "pressure-drop prediction and comparison with correlations",
    "physical_action": "flow-boiling measurements",
    "human_role": "investigators build and evaluate models",
    "supported_claims": [
      "ANNs and conventional models are compared for pressure drop in ISS microgravity flow boiling."
    ],
    "limitations": [
      "Extends analysis targets from a shared experimental lineage, not an additional AI flight deployment."
    ],
    "source_locator": "Experimental database and ANN sections",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "240",
    "issue": "not reported",
    "pages_or_article": "126593",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_mudawar2024instability",
    "citekey": "orb_mudawar2024instability",
    "title": "Two-phase flow instabilities during microgravity flow boiling onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush",
      "Mohammad M. Hasan",
      "Henry K. Nahra",
      "R. Balasubramaniam",
      "Jeffrey R. Mackey"
    ],
    "year": 2024,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2024.126102",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-15.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and indexed author-PDF excerpts",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS flow-boiling experiments",
    "data_location": "ISS pressure and high-speed visualization",
    "computation_location": "investigator analysis; exact hardware not reported",
    "action_location": "ISS",
    "scientific_function": "characterization of two-phase flow instabilities",
    "physical_action": "additional measurements with enhanced acquisition settings",
    "human_role": "investigators design follow-up measurements",
    "supported_claims": [
      "Characterizes condensation/backflow instabilities and targeted additional measurements on ISS."
    ],
    "limitations": [
      "Physical instability is not itself equipment failure; no AI-driven reconfiguration is demonstrated."
    ],
    "source_locator": "Abstract and experimental acquisition discussion",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "234",
    "issue": "not reported",
    "pages_or_article": "126102",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed"
  },
  {
    "id": "orb_viardin2022",
    "citekey": "orb_viardin2022",
    "title": "Automatic detection of equiaxed dendrites using computer vision neural networks",
    "authors": [
      "A. Viardin",
      "K. Nöth",
      "M. Torabi Rad",
      "L. Sturz"
    ],
    "year": 2022,
    "venue": "arXiv",
    "doi": "10.48550/arXiv.2207.07428",
    "url": "https://arxiv.org/abs/2207.07428",
    "source_type": "preprint",
    "access_level": "full text, arXiv preprint",
    "domain": "materials/solidification",
    "system_id": "MEDI2_TEXUS55_2018",
    "evidence_role": "core_ai",
    "validation_environment": "TEXUS 55 sounding-rocket observations plus phase-field synthetic training",
    "data_location": "transparent-alloy flight images and synthetic dendrites",
    "computation_location": "ground training/analysis",
    "action_location": "sounding rocket supplies data; no AI actuation reported",
    "scientific_function": "object detection of equiaxed dendrites",
    "physical_action": "experimental solidification imaging",
    "human_role": "manual artifact removal and training-data design",
    "supported_claims": [
      "Synthetic phase-field imagery trains a neural detector applied to experimental dendrite images."
    ],
    "limitations": [
      "Small dendrites, packed regions and thermocouple artifacts challenge detection.",
      "Preprint; no in-flight scientific decision loop."
    ],
    "source_locator": "Sections 2 and 5.3",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "not applicable",
    "issue": "not applicable",
    "pages_or_article": "not applicable",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "eprint": "2207.07428"
  },
  {
    "id": "orb_deng2001",
    "citekey": "orb_deng2001",
    "title": "A Study on Microgravity and Combustion Temperature Change",
    "authors": [
      "Minghua Deng",
      "Weicheng Fan",
      "Guangxuan Liao",
      "Qing'an Wang",
      "Jian Wang",
      "Xiaoyi Li",
      "Liping Shen",
      "Qingtang Zeng"
    ],
    "year": 2001,
    "venue": "Fire Safety Science",
    "doi": "not reported",
    "url": "https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract, Chinese",
    "domain": "combustion/microgravity fluctuations",
    "system_id": "parabolic_combustion_temperature_2001",
    "evidence_role": "core_ai",
    "validation_environment": "parabolic-flight combustion experiment",
    "data_location": "parabolic-flight microgravity and combustion-temperature data",
    "computation_location": "not reported in accessed abstract",
    "action_location": "parabolic flight original experiment; no learned action reported",
    "scientific_function": "neural-network time-series analysis",
    "physical_action": "combustion measurements under fluctuating gravity",
    "human_role": "not reported in accessed abstract",
    "supported_claims": [
      "Early neural-network study relates microgravity fluctuations to combustion-temperature changes."
    ],
    "limitations": [
      "Only abstract verified; model details and computing location cannot be inferred.",
      "Publisher DOI field is a placeholder and was not copied."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "10",
    "issue": "1",
    "pages_or_article": "39–42",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "authors_original": [
      "邓名华",
      "范维澄",
      "廖光煊",
      "王清安",
      "汪箭",
      "李晓艺",
      "沈力平",
      "曾庆堂"
    ],
    "language": "Chinese; title supplied by journal; author names transliterated"
  },
  {
    "id": "orb_xu2026",
    "citekey": "orb_xu2026",
    "title": "Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection",
    "authors": [
      "Minghui Xu",
      "Chaoyi Zhou",
      "Aaron P. Cecil",
      "Xi Liu",
      "Siyu Huang",
      "Yuhao Xu"
    ],
    "year": 2026,
    "venue": "arXiv",
    "doi": "10.48550/arXiv.2607.16587",
    "url": "https://arxiv.org/abs/2607.16587",
    "source_type": "preprint",
    "access_level": "full text, arXiv preprint",
    "domain": "combustion/droplets",
    "system_id": "ISS_FLEX2_MDCA",
    "evidence_role": "core_ai",
    "validation_environment": "analysis of ISS FLEX-2 experimental images",
    "data_location": "ISS droplet-combustion imagery",
    "computation_location": "ground image processing",
    "action_location": "ISS original experiments; no AI-driven action reported",
    "scientific_function": "flame-diameter measurement by prompted segmentation",
    "physical_action": "original droplet generation, ignition and imaging",
    "human_role": "manual reference measurements; investigators configure model pipeline",
    "supported_claims": [
      "SAM 2 with automatic prompts and geometric fitting extracts droplet-flame diameters from ISS imagery."
    ],
    "limitations": [
      "Preprint; image segmentation is offline measurement, not in-orbit experimental selection.",
      "Visible flame contours do not represent all combustion states."
    ],
    "source_locator": "Sections 2–4",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "not applicable",
    "issue": "not applicable",
    "pages_or_article": "not applicable",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "eprint": "2607.16587",
    "first_online_date": "2026-07-18"
  }
]


==> anc/evidence/research/orbital_physics_search_log.json <==
{
  "date": "2026-10-25",
  "scope": "Orbital physical sciences and short-microgravity precursor experiments; structured discovery, not exhaustive database export",
  "searches": [
    {
      "date": "2026-10-25",
      "channel": "web search discovery",
      "queries": [
        "microgravity \"machine learning\" solidification crystal artificial intelligence",
        "\"Prediction technique for flow boiling heat transfer\" neural networks ISS",
        "microgravity combustion \"machine learning\" flame",
        "microgravity colloids \"machine learning\" soft matter"
      ],
      "results": "Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs) - ScienceDirect (https://www.sciencedirect.com/science/article/pii/S0017931023011432)\nciteturn87search0 [wordlim: 200] Crawled: last month; # Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs) ... The Flow Boiling and Condensation Experiment (FBCE), a collaborative effort between researchers at the Purdue University Boiling and Two-Phase Flow Laboratory and the NASA Glenn Research Center, aims to explore flow boiling and condensation in microgravity at an unprecedented scale by performing extensive experiments onboard the ISS. ... Predictive models for flow condensation heat transfer in horizontal tubes were developed by Nie et al. [52] using different machine learning models including K-nearest neighbors, ANN, convolutional neural network, random forest, and extreme gradient boosting algorithms.\n\n## International Journal of Heat and Mass Transfer\n\nVolume 220, March 2024, 124998\n\n# Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs)\n\nhttps://doi.org/10.1016/j.ijheatmasstransfer.2023.124998Get rights and content\n\n## Highlights\n\n  * •\n\nArtificial neural network models developed for flow boiling heat transfer and CHF.\n\n  * •\n\nDatabases consolidated from experiments in microgravity (ISS) and earth gravity.\n\n  * •\n\nFor 29,226 heat transfer datapoints, the final ANN has an overall MAE of 7.99%.\n\n  * •\n\nFor 641 CHF datapoints, the final CHF ANN has an overall MAE of 12.05%.\n\n  * •\n\nThe ANNs outperform seminal correlations and capture physical parametric trends.\n\n## Abstract\n\nThis study is part of the Flow Boiling and Condensation Experiment (FBCE) and utilizes flow boiling data collected in both microgravity onboard the International Space Station (ISS) and Earth gravity at different channel orientations. The goal is to develop a prediction technique for heat transfer and critical heat flux (CHF) for flow boiling in both microgravity and Earth gravity using artificial neural networks (ANNs). The working fluid, n-perfluorohexane or FC-72, flows through a rectangular channel of 114.6 mm heated length, 2.5 mm heated width, and 5.0 mm unheated height with either one or two walls heated. The consolidated FBCE database for heat transfer coefficient comprises 29,226 datapoints spanning a mass velocity of 173 – 3200 kg/m^{2}s, pressure of 102 – 238 kPa, subcooling of 0 – 44°C, and thermodynamic equilibrium quality of -0.60 – 0.95 (spanning from highly subcooled to high-quality saturated boiling). Following a statistical analysis of various input parameters relevant to flow boiling and optimization of key model parameters, a fully connected feed-forward ANN is developed to predict Nu_{tp}. It predicts the entire test database with an overall mean absolute error (MAE) of just 7.99% with consistent and accurate predictions in each subset. Similarly, 641 CHF datapoints from FBCE were consolidated into a database spanning a mass velocity of 99 – 3212 kg/m^{2}s, inlet pressure of 97 – 239 kPa, inlet subcooling of 0 – 46°C, inlet thermodynamic equilibrium quality of -0.61 – 0.86, and CHF values of 4 – 54 W/cm^{2}. A separate ANN is developed by following the same methodology as heat transfer, and it predicts dimensionless CHF, Bo_{CHF}, with an overall MAE of just 12.05%. Existing seminal correlations are assessed for subsets of the two consolidated FBCE databases, and the ANNs are shown to have better accuracies in each subset of the database. The ANNs’ high prediction accuracy, in conjunction with their ability to predict physical parametric trends in previously unseen data, shows their potential as prediction tools for both heat transfer and CHF for flow boiling in microgravity and Earth gravity.\n\nIn 2023, researchers associated with the Institute of Fluid Mechanics of Toulouse and Airbus Defense and Space in Friedrichshafen, Germany, published an article outlining a future experiment called CoSmo (Compact Small Scale Convection Loop) for implementation on the ISS [7]. The primary objective of this study is to investigate the effects of gravity on flow patterns and heat transfer during flow boiling of nPFH in a 6-mm-diameter copper heated tube and borosilicate glass adiabatic tubing. Thus far, preliminary experiments have been performed for vertical upflow in Earth gravity and onboard a parabolic flight. Experiments were performed with low mass velocities of 20 – 150 kg/m^{2}s, pressures of 0.5 – 1.5 bar, subcoolings of 0 – 10 K, and inlet qualities of 0.0 – 0.8.\n\nThe Flow Boiling and Condensation Experiment (FBCE), a collaborative effort between researchers at the Purdue University Boiling and Two-Phase Flow Laboratory and the NASA Glenn Research Center, aims to explore flow boiling and condensation in microgravity at an unprecedented scale by performing extensive experiments onboard the ISS. Prior to the ISS experiments, a fundamental understanding of gravity's influence on flow boiling and condensation was developed via experiments conducted in g_{e} at different flow orientations [8] and in brief periods of microgravity achieved during parabolic flights [9]. Technical insights from terrestrial experiments led to refinements of the FBCE system culminating in the flight FBCE system, which can be utilized for both flow boiling and condensation experiments by connecting the appropriate test module. In early 2021, the flight system equipped with the Flow Boiling Module (FBM) underwent a final round of ground tests called Mission Sequence Testing (MST) [10]. MST was conducted in the vertical upflow orientation and consisted of a subset of the parameters to be covered during ISS experiments, especially the extremes. Based on the preliminary experiments up to and including MST, new correlations were developed for both subcooled flow boiling heat transfer [11] and CHF [12].\n\nIn August 2021, the FBCE system was launched to the ISS and installed in the Fluid Integrated Rack. From February 2022 until July 2022, a variety of flow boiling experiments were performed, yielding a large microgravity database for flow boiling heat transfer and CHF. Experimental results and analysis of trends have already been reported for subcooled inlet with single- [13] and double-sided heating [14], and liquid-vapor mixture inlet with single- and double-sided heating [15]. The corresponding CHF results were further explored in detail along with prediction tools (mechanistic model and correlation) for subcooled [16] and two-phase inlet [17].\n\nThe primary goal of the Flow Boiling and Condensation Experiment (FBCE), is to obtain crucial flow boiling and condensation data in microgravity, which can be used to develop and verify design tools. The present study capitalizes on the unique and extensive database for microgravity flow boiling collected onboard the ISS. The ISS microgravity database is combined with a pre-launch database to form a consolidated FBCE heat transfer database comprised of data obtained in microgravity and Earth gravity at different orientations. The consolidated database is used to train an ANN for predicting flow boiling heat transfer in microgravity. Development of the ANN involves a statistical analysis of inputs relevant to flow boiling and optimization of key model parameters. Then, another ANN is developed to predict flow boiling CHF using a consolidated FBCE-CHF database. Both the ANNs are assessed with respect to accuracy, predicted trends, and comparison to available correlations.\n\n\n## Consolidated database, model development, ANN's predictive performance, and comparison to correlations\n\nBecause of the success of the ANN developed for heat transfer coefficient, an ANN is developed to predict flow boiling CHF for a consolidated FBCE CHF database, presented in Table 7.\n\nIn a previous study by the present authors [12], an exhaustive literature review and correlation assessment was performed with the consolidated database prior to the addition of the microgravity data obtained onboard the ISS. The authors assessed the importance of various dimensionless groups and proposed the\n\n## Conclusions\n\nThis study, a part of the Flow Boiling and Condensation Experiment (FBCE), had the goal of developing a prediction tool for heat transfer and CHF for flow boiling in both microgravity and Earth gravity based on artificial neural networks (ANN). The experimental database, used for developing/training the ANN, was made by consolidating data from experiments onboard the International Space Station (ISS) and at different orientations on Earth. A summary of this study is provided below:\n\n  * (1)\n\nThe\n\n## Data availability\n\nThe experimental raw data used in this paper will be publicly made available in a NASA repository later.\n\n## CRediT authorship contribution statement\n\nIssam Mudawar: Conceptualization, Methodology, Supervision, Writing – review & editing, Funding acquisition. Steven J. Darges: Validation, Software, Formal analysis, Investigation, Writing – original draft. V.S. Devahdhanush: Methodology, Formal analysis, Investigation, Data curation, Writing – original draft, Writing – review & editing.\n\n--------------------------------------------------------------------------------\nYoung Professional Event 2026 (30 May 2026 - 2 June 2026): Using Multiple, Interconnected Machine Learning Approaches to Enable and Control 3D Dendrite Simulations of Metal-Alloy Solidification · Indico at ESA / ESTEC (https://indico.esa.int/event/611/contributions/12135/)\nciteturn87search1 [wordlim: 200] Published: 4 months ago; Crawled: 2 months ago; ## Using Multiple, Interconnected Machine Learning Approaches to Enable and Control 3D Dendrite Simulations of Metal-Alloy Solidification ... Jonathan Mullen (European Space Agency - Human and Robotic Exploration - Science Utilisation) ... The crystal microstructure of a metal alloy has a significant impact on its performance, with consequences for any components manufactured using it.Over the course of decades, ESA has researched the impact that microgravity can have on these crystals, referred to as dendrites, via the use of in-situ X-ray radiography imaging of the solidification process.\n\n# Young Professional Event 2026\n\n30 May 2026 to 2 June 2026\n\nESA HQ-N\n\nEurope/Paris timezone\n\n## Event menu\n\n### Contact\n\n  * Isabelle.Thierrin@esa.int\n  * Agustina.Gascue@esa.int\n\n## Using Multiple, Interconnected Machine Learning Approaches to Enable and Control 3D Dendrite Simulations of Metal-Alloy Solidification\n\n1 Jun 2026, 12:40\n\n5m\n\nESA HQ-N\n\n#### ESA HQ-N\n\nParis, France\n\n\n### Speaker\n\nJonathan Mullen (European Space Agency - Human and Robotic Exploration - Science Utilisation)\n\n### Description\n\nThe crystal microstructure of a metal alloy has a significant impact on its performance, with consequences for any components manufactured using it. Over the course of decades, ESA has researched the impact that microgravity can have on these crystals, referred to as dendrites, via the use of in-situ X-ray radiography imaging of the solidification process. As experiments move away from model alloys, chosen for their contrast within X-ray videos, the challenge of isolating, measuring and comparing visible dendrites will only increase. Thus, a new, 3D modelling based approach is being developed to allow for simulation-based-inference to overcome previously insurmountable image properties. This poster demonstrates the core of this new approach, two interconnected machine learning networks which learn the necessary parameters for the 3D modeller to successfully simulate unclear or obscured areas of highly valuable and unique experimental data.\n\n### Author\n\nJonathan Mullen (European Space Agency - Human and Robotic Exploration - Science Utilisation)\n\n### Co-author\n\nDr Wim Sillekens (European Space Agency - Human and Robotic Exploration - Science Utilisation)\n\n### Presentation materials\n\nThere are no materials yet.\n\nImage: Indico--------------------------------------------------------------------------------\nNASA BPS Reduced Gravity Integrated Computational Materials Engineering (ICME) Study Results and Path Forward - NASA Technical Reports Server (NTRS) (https://ntrs.nasa.gov/citations/20250010969)\nciteturn87search2 [wordlim: 200] Published: 10 months ago; Crawled: last month; NASA BPS Reduced Gravity Integrated Computational Materials Engineering (ICME) Study Results and Path Forward The Biological and Physical Sciences (BPS) Division of NASA’s Science Mission Directorate (SMD), and its predecessors, has sponsored extensive flight and ground experiments yielding benchmark datasets in many materials science research areas including thermophysical properties and solidification microstructure formation and evolution.The subject study sought to motivate and focus BPS’s engagement within the broader Integrated ICME community to understand the phenomena underlying material processing, structure, and properties in the microgravity environment of space and to support future space exploration efforts. ... Leveraging the wealth of experimental data obtained to anchor incipient advances in Artificial Intelligence and Machine Learning (AI/ML) is a vital link towards efficient attainment of exploration goals.\n\nNASA BPS Reduced Gravity Integrated Computational Materials Engineering (ICME) Study Results and Path Forward The Biological and Physical Sciences (BPS) Division of NASA’s Science Mission Directorate (SMD), and its predecessors, has sponsored extensive flight and ground experiments yielding benchmark datasets in many materials science research areas including thermophysical properties and solidification microstructure formation and evolution. The subject study sought to motivate and focus BPS’s engagement within the broader Integrated ICME community to understand the phenomena underlying material processing, structure, and properties in the microgravity environment of space and to support future space exploration efforts.\nBPS-relevant physical phenomena including solidification kinetics, coupled solidification-fluids, and solidification microstructures up to the grain length scale (mesoscale) are critically needed to benchmark computational models that can enable rapid advances in materials for both terrestrial and space use – for example, through better predictions of in-space joining, welding, and additive manufacturing. Leveraging the wealth of experimental data obtained to anchor incipient advances in Artificial Intelligence and Machine Learning (AI/ML) is a vital link towards efficient attainment of exploration goals. --------------------------------------------------------------------------------\nIn-situ X-ray monitoring of solidification and related processes of metal alloys - PMC (https://pmc.ncbi.nlm.nih.gov/articles/PMC10482908/)\nciteturn87search3 [wordlim: 200] Published: 3.1 years ago; Crawled: 2 days ago; The microgravity flight took place on 1 December 2015, and was an operational and scientific success – providing the first ever in-situ X-ray video of a complete sequence of polycrystalline equiaxed solidification of a metallic alloy in space^{21}. ... Machine Learning (ML) techniques are currently being used to automate the analysis and quantification of the X-ray sequences^{22}. ... Additional near-isothermal solidification experiments have been carried out on two sounding rocket missions MAPHEUS-6 and 7 in the years 2016 and 2018, respectively, also using X-ray observation technology and a different isothermal furnace design^{23}.\nThe microgravity flight took place on 1 December 2015, and was an operational and scientific success – providing the first ever in-situ X-ray video of a complete sequence of polycrystalline equiaxed solidification of a metallic alloy in space^{21}. The grain-refined Al-20wt.% Cu alloy was completely melted and re-solidified during the 6-minute microgravity period. Nucleation and growth occurred uniformly across the FoV, but the grains themselves were motionless (i.e. they did not translate or rotate) during the growth period until after impingement and just before the final eutectic arrest, where some grain rotation occurred due to volumetric shrinkage^{8}, which is not a gravitational effect. The output provides unique experimental data for validation of models of microstructural evolution of diffusion-controlled equiaxed alloy solidification. Machine Learning (ML) techniques are currently being used to automate the analysis and quantification of the X-ray sequences^{22}. Figure 3b shows an example of the ML-classification of dendrites (using sub-sets automatically identified as belonging to certain crystals) during solidification.\n--------------------------------------------------------------------------------\nTopical: Challenges and Research Needs for Micro- and Partial-Gravity Fires (https://smd-cms.nasa.gov/wp-content/uploads/2023/05/60_afb22b1e538432728848e83bb3ade8c2_LiaoYaTingT.pdf)\nciteturn87search12 [wordlim: 200] Published: 7 months ago; be able to simulate flames in microgravity in terms of flame spread rate and flame length48,49, at ... Comprehensive Database and Machine LearningSeveral combustion and fire experiments from previous NASA investigations have been ... the possibility of using “new” optimization techniques such as machine learning algorithms. ... of combustion such as the flammability of acrylic materials56, and the chemical kinetics of\n--------------------------------------------------------------------------------\nDiagnostics and ML – Advanced Propulsion and Energy Laboratory (https://tonghun.mechse.illinois.edu/research/diagnostics-ml/)\nciteturn87search4 [wordlim: 200] Crawled: 3 weeks ago; At the core of our mission is the development and application of advanced laser and optical diagnostics which will enable probing the physicochemical dynamics in energy conversion systems as well as machine learning based analysis. ... Recently, we have been collaborating with the Air Force Research Laboratory to develop novel high speed imaging strategies that can provide a unique insight into turbulent combustion processes relevant to practical propulsion systems. ... In order to quantify the combustion instability, we have also been developing the application of dynamics mode decomposition to analyze the growth of different frequency modes in the flame. ... Main Contact: Professor Tonghun Lee Mechanical Science and Engineering\n--------------------------------------------------------------------------------\nProbing dendrite growth under microgravity via machine learning-aided multi-scale characterisation - Strathprints (https://strathprints.strath.ac.uk/95112/)\nciteturn87search5 [wordlim: 200] Published: last year; Crawled: last month; # Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation ... The data processing protocols demonstrated here highlight the potential of integrating advanced experimental techniques with modern data science approaches to analyse solidification microstructure formation in metallic alloys under terrestrial and microgravity conditions. ... Technology > Chemical engineering\n--------------------------------------------------------------------------------\nG-SPACE: An AI/ML Microgravity DOE Platform to Enable Profitable In Space Manufacturing — G-SPACE (https://d3d13p5078imjd.cloudfront.net/news/gspace-ai-microgravity-platform-profitable-inspace-manufacturing)\nciteturn87search6 [wordlim: 200] Published: 2.0 years ago; Crawled: last month; G-SPACE’s AI/ML-powered software platform is introduced as an innovative solution, designed to efficiently transform microgravity R&D into commercially viable products.This platform leverages proprietary Computer Vision (CV) and Machine Learning (ML) algorithms to identify key physical properties unique to microgravity environments, systematically linking these properties to product performance. ... For instance, G-SPACE’s platform allows microgravity Principal Investigators (PIs) to rely on standardized, modern analytic tools for expanded data interpretation, to bring investigations to a clearer conclusion and elevating science and translational readiness.\n--------------------------------------------------------------------------------\nMachine learning tabulation of thermochemistry: Transfer learning for non-adiabatic flames - ScienceDirect (https://doi.org/10.1016/j.egyai.2026.100746)\nciteturn87search7 [wordlim: 200] Published: 5 months ago; Crawled: 3 weeks ago; # Machine learning tabulation of thermochemistry: Transfer learning for non-adiabatic flames ... The resulting ANNs are applied first to a one-dimensional freely-propagating CH_{4}/H_{2}-air premixed flame, to demonstrate transfer to a laminar flame problem with a different fuel inlet. ... However, this approach is only practical for small reaction mechanisms, as the required memory grows exponentially with the number of chemical species. ... It should be noted that machine learning tabulation of thermochemistry is one of several applications of artificial intelligence to combustion modelling, a field that is experiencing a rapid growth.\n--------------------------------------------------------------------------------\nGitHub - A-K-M-Asifuzzaman/MicroFire-Atlas: NASA's real microgravity fire experiments as an adventure for explorers aged 8-13, with the full evidence underneath: 56 page-cited BASS-II tests, 33 verified findings, a 3D experiment game, AI flame vision and an honest evidence-gap map. NASA Space Apps 2026: Flame in Freefall. · GitHub (https://github.com/A-K-M-Asifuzzaman/MicroFire-Atlas)\nciteturn87search8 [wordlim: 200] Crawled: last week; NASA's real microgravity fire experiments as an adventure for explorers aged 8-13, with the full evidence underneath: 56 page-cited BASS-II tests, 33 verified findings, a 3D experiment game, AI flame vision and an honest evidence-gap map. ... combustion computer-vision data-visualization educational-game fire-safety kids microgravity nasa nasa-space-apps nextjs open-data opencv react retrieval-augmented-generation science-education space-apps-challenge space-exploration stem-education threejs typescript ... A NASA-studied atmosphere posed as a lunar research scenario. ...   * Flame Lab (`/lab`): a full-screen interactive combustion chamber. ...   * AI Model Lab (`/model-lab`): evidence-bounded machine learning on 41 BASS-II tests (SIBAL fabric and PMMA).\n--------------------------------------------------------------------------------\nIn Space Production: Applications Within Reach - NASA (https://www.nasa.gov/missions/station/applications-within-reach/)\nciteturn87search9 [wordlim: 200] Published: 3.1 years ago; Crawled: today; In microgravity, crystals grow more slowly, but the molecules have time to align more perfectly on the surface of the crystal, which returns much better research outcomes. ...   * Combined 3D tissue engineering with accelerated aging effects, informed by latest biotech and artificial intelligence and machine learning (AI/ML) offers new and rapidly growing knowledge, opportunities, and products for disease modeling, testing, and drug development.\n--------------------------------------------------------------------------------\nGitHub - AnteurAbderraouf/Fotia: AI Powered dashboard that uses Nasa data on combustion science to predict fire behavior outside the known earth environment · GitHub (https://github.com/AnteurAbderraouf/Fotia)\nciteturn87search10 [wordlim: 200] Crawled: last week; NASA Space Apps Challenge 2026 — Flame in Freefall: AI-Powered Fire Safety Insights from Microgravity Combustion Data.\n--------------------------------------------------------------------------------\nAI Model Lab · MicroFire Atlas (https://microfire-atlas.vercel.app/model-lab)\nciteturn87search11 [wordlim: 200] Crawled: last week; Machine learning on NASA test records, with a gate in front of it. ... Try a condition Fabric near its limitin domain PMMA just past the datanear domain PMMA at 15 % oxygentoo few tests nearby Lunar habitat scenarioblocked Mars habitat scenarioblocked Material[Select]Gravity[Input]Orbit (microgravity)[Input]Moon[Input]Mars[Input]Earth Oxygen[Input][Input]% O₂Pressure[Input][Input]kPa Starting airflow[Input][Input]cm/s ... Pooling incompatible experiments would raise the record count and lower the science. ...     Show what genuine machine learning on NASA records can support, and where it must stop. ...     Mission fire risk, crew safety, spacecraft fire probability, flame spread rate, extinction, or any outcome in lunar, Martian or Earth gravity, in other atmospheres or for other materials.\n--------------------------------------------------------------------------------\nTask Book Report (https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=C74AE74BF848BAF9434155F40E38F44C)\nciteturn87search13 [wordlim: 200] Published: 4 months ago; explores methods that guide future research towards more effectively incorporating physical principles into the machine ... The primary objective of the microgravity experiments is to provide information about the flame spread and extinction of ... The microgravity tests were performed in the SCEM/FLARE apparatus developed at the Japanese Space Agency ... On August 6, 2024, a combustion test was conducted on the Japanese Experiment Module Kibo of the ISS, of the ... \"Advancing on the flame spread over electrical wires predictions by using machine learning with datacategorization and augmentation strategies.\" 11th International Seminar on Fire and Explosion Hazards (ISFEH), Rome,\n--------------------------------------------------------------------------------\nTopical: Solid Fuel Combustion in Partial and Micro-Gravity (https://science.nasa.gov/wp-content/uploads/2023/05/217_9ba7198f4af1488d0b4795cf594a906f_GollnerMichaelJ.pdf?emrc=6f62f0)\nciteturn87search14 [wordlim: 200] Published: 1.4 years ago; our understanding between different scales by using machine learning (ML) and other tools based ... chemical and physical properties known to scale [36]. ... high energy density that is stored in these components raises significant fire safety hazard ... occurs when internal faults or external damage cause thermal runaway within a single battery cell. ... investigate effects on cooling of cells caused by microgravity and low-pressure conditions, as well ... Zero Gravity Research Facility at NASA Glenn Research Center to include a controlled fall ... which could all supplement experimental knowledge of partial gravity combustion of solid phase ... flame spread STD-6001 Test 1 in offering a pass/fail criteria for material flammability [40], earth- ... spread test [43,44], and others can provide quantitative measures of ignition, flame spread, and\n--------------------------------------------------------------------------------\nProbing dendrite growth under microgravity via machine learning-aided multi-scale characterisation (https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf)\nciteturn87search15 [wordlim: 200] Published: 11 months ago; Neelameggham (Eds.), Magnesium Technology 2017,, Springer International ... international space station microgravity directional solidification experiments on ... Mirihanage, Machine-learning-assisted analysis ... machine learning for characterization of growing dendritic crystals from in situ X-ray videos of alloy solidification, in: First World Congress on Artificial Intelligence ... crystal-melt interfaces: a comparison by molecular dynamics for the Lennard-Jones\n--------------------------------------------------------------------------------\nMachine learning-based prediction of species mass fraction and flame characteristics in partially premixed turbulent jet flame (https://arxiv.org/abs/2505.01201)\nciteturn87academia16 [wordlim: 200] Published: 1.5 years ago; This study explores the integration of machine learning (ML) techniques with large eddy simulation (LES) for predicting species mass fraction and flame characteristics in partially premixed turbulent jet flames.The LES simulations, conducted using STAR-CCM+ software, employed the Flamelet Generated Manifold (FGM) approach to effectively capture the interactions between the turbulence and chemical reactions, providing high-fidelity data on flame behaviour and pollutant formation. ... Despite some limitations, such as handling large dataset fluctuations, the ML models have shown promise for future applications in combustion simulations.\n--------------------------------------------------------------------------------\nMachine Learning based Ensemble Flame Regime Classification for Mesoscale Combustors based on Insights from Linear and Nonlinear Dynamic Analysis (https://arxiv.org/abs/2602.19871)\nciteturn87academia17 [wordlim: 200] Published: 8 months ago; Title: Machine Learning based Ensemble Flame Regime Classification for Mesoscale Combustors based on Insights from Linear and Nonlinear Dynamic Analysis ... Gaining insights into flame behaviour at small scales can lead to improvements in the efficiency of micro-reactors, compact power generation systems, fire safety technologies, and various other applications where combustion is confined to micro or mesoscales.\n--------------------------------------------------------------------------------\nDeepFlame: A deep learning empowered open-source platform for reacting flow simulations (https://arxiv.org/abs/2210.07094)\nciteturn87academia18 [wordlim: 200] Published: 4.0 years ago; In this work, we introduce DeepFlame, an open-source C++ platform with the capabilities of utilising machine learning algorithms and pre-trained models to solve for reactive flows.We combine the individual strengths of the computational fluid dynamics library OpenFOAM, machine learning framework Torch, and chemical kinetics program Cantera.\n--------------------------------------------------------------------------------\nAi being used to build rocket engines... (https://www.reddit.com/r/ArtificialInteligence/comments/1wqyds6/ai_being_used_to_build_rocket_engines/)\nciteturn87reddit19 [wordlim: 200] Published: 3 weeks ago; Now people just call it machine learning because that therm hasn't been poisned of all meaning like AI. ... Machine Learning is AI and is amazing. ...             How did they solve the neutron bombardment material science problem? ...               Yeah let’s call BS on a play to gain money to invest towards cracking fusion energy, on a comment thread asking “why haven’t we used AI to research fusion” ... That engine’s expansion ratio is way out of whack, with visually evident combustion instability, and that green flame is due to copper vaporising. ... This specific engine is apparently their take on an air-breathing rocket engine (like SABRE) for SSTO spaceplanes. ... It encodes physics, thermal models, manufacturing rules, and constraints, then outputs a complete, printable engine geometry from a specification. ... Unless they are using exotic propellants, the green flame usually indicates engine-rich combustion, which you don't want. ... That blue in the flame is the rocket engine combusting *itself* they've got plenty of work to do on it yet.\n--------------------------------------------------------------------------------\nDetailed simulation of LOX/GCH4 flame-vortex interaction in supercritical Taylor-Green flows with machine learning (https://arxiv.org/abs/2312.04830)\nciteturn87academia20 [wordlim: 200] Published: 2.9 years ago; The profound physics involved in flame-vortex interaction under supercritical conditions demonstrated by this study provides a benchmark for future related studies, and the machine learning modelling approach proposed is promising for practical high-fidelity simulation of supercritical combustion.\n--------------------------------------------------------------------------------\nAI helps pilot free-flying robot around the International Space Station for 1st time ever (https://www.space.com/space-exploration/international-space-station/ai-helps-pilot-free-flying-robot-around-the-international-space-station-for-1st-time-ever)\nciteturn87news21 [wordlim: 100] Published: 10 months ago; Now, however, Stanford researchers have used artificial intelligence to steer a free-flying robot aboard the International Space Station (ISS), potentially paving the way for more autonomous space missions in the future.Working with NASA's cube-shaped Astrobee robot, the Stanford research team demonstrated how a machine-learning system can plan safe routes through the ISS' crowded modules significantly faster than existing methods. ... Before the in-orbit trial, the system was first validated at NASA's Ames Research Center in Silicon Valley using a granite table testbed with a compressed air cushion that allows a robot to glide over it like an air hockey puck, mimicking the microgravity found on the ISS. ... The team says that similar AI-guided planning could eventually allow robots to handle inspections, logistics and science tasks on future missions to the moon, Mars and beyond, freeing astronauts to focus on higher-priority work.\nAI helps pilot free-flying robot around the International Space Station for 1st time ever\nDate: Thu Dec 11 16:00:00 2025 UTC\n\nNavigating in a microgravity environment is a challenge even for trained human astronauts, but it is even more challenging for autonomous robots, limiting their use in places like a space station.\nNow, however, Stanford researchers have used artificial intelligence to steer a free-flying robot aboard the International Space Station (ISS), potentially paving the way for more autonomous space missions in the future.\nWorking with NASA's cube-shaped Astrobee robot, the Stanford research team demonstrated how a machine-learning system can plan safe routes through the ISS' crowded modules significantly faster than existing methods. The advances address a long-standing hurdle for space robotics - namely, how to move quickly and safely with limited computing power and minimal human input in one of the most extreme engineering environments possible.\nLead researcher Somrita Banerjee, a Stanford Ph.D. candidate, said that the station's maze of equipment and experiments makes motion planning especially challenging, as algorithms that work well for robots on Earth often bog down when run on the older, radiation-hardened computers certified for spaceflight.\nTo get around those constraints, Banerjee and her colleagues started with a standard optimization approach, described in a new paper presented earlier this month at the International Conference on Space Robotics, which breaks a complex motion-planning problem into many smaller steps. They then trained an AI model on thousands of previously computed paths, so the system could begin each new plan with an informed \"warm start\" instead of calculating from scratch.\n\"Using a warm start is like planning a road trip by starting with a route that real people have driven before, rather than drawing a straight line across the map,\" Banerjee said in a Stanford University statement. \"You start with something informed by experience and then optimize from there.\"\nThis approach allows for strict safety checks before runs, while cutting actual computation time. In tests on the station, routes generated with the AI warm start were roughly 50% to 60% faster to compute than conventional plans, according to the researchers.\n\"This is the first time AI has been used to help control a robot on the ISS,\" Banerjee said. \"It shows that robots can move faster and more efficiently without sacrificing safety, which is essential for future missions where humans won't always be able to guide them.\"\n\nSetting the stage for AI robots on the ISS and beyond\n\nBefore the in-orbit trial, the system was first validated at NASA's Ames Research Center in Silicon Valley using a granite table testbed with a compressed air cushion that allows a robot to glide over it like an air hockey puck, mimicking the microgravity found on the ISS. In orbit, astronauts performed a brief setup and then left Astrobee to be commanded from the ground in what NASA calls a \"crew-minimal\" experiment.\nOver a four-hour session, mission controllers at NASA's Johnson Space Center in Houston directed Astrobee to fly 18 trajectories, each run twice with and without the AI-generated warm start. Additional safeguards, including virtual obstacles and the ability to halt a run, were used to avoid collisions.\nThe team says that similar AI-guided planning could eventually allow robots to handle inspections, logistics and science tasks on future missions to the moon, Mars and beyond, freeing astronauts to focus on higher-priority work.\n\"As robots travel farther from Earth and as missions become more frequent and lower-cost, we won't always be able to teleoperate them from the ground,\" Banerjee said. \"Autonomy with built-in guarantees isn't just helpful; it's essential for the future of space robotics.\"\n--------------------------------------------------------------------------------\nAdvanced Concepts Team (https://en.wikipedia.org/wiki/Advanced_Concepts_Team)\nciteturn87search22 [wordlim: 200] Crawled: 3 months ago; Its task is to facilitate disruptive changes in space technology by performing solid research on \"exotic\" topics typically not considered by \"mainstream\" space science. ... Over time, the team expanded its portfolio to encompass neuromorphic and bio‑inspired sensing, brain–machine interfaces in microgravity, novel propulsion concepts, trajectory optimisation, differential intelligence and machine‑learning‑based guidance and control, quantum computing reflecting the broad evolution of space technology and computational methods.\n--------------------------------------------------------------------------------\nQingsheng Wang (https://en.wikipedia.org/wiki/Qingsheng_Wang)\nciteturn87search23 [wordlim: 200] Crawled: last month; Qingsheng Wang is a Chinese–American chemical engineer and academic who serves as a Professor of Chemical Engineering at Texas A&M University. ... Currently, Wang leads the Texas A&M University Multiscale Process Safety Laboratory, where he pioneers research in process safety, energy safety, artificial intelligence (AI) and machine learning (ML) for safety, large-scale field testing, and flame retardants.\n--------------------------------------------------------------------------------\nMarkus J. Buehler (https://en.wikipedia.org/wiki/Markus_J._Buehler)\nciteturn87search24 [wordlim: 200] Crawled: 5 days ago; In a 2020 interview with Machine Design, Buehler described artificial intelligence, virtual reality, and additive manufacturing as complementary approaches to multiscale materials design.### Machine learning for mechanical properties ... His group developed SciAgents, which combines a knowledge graph with multiple AI agents assigned different roles. ... The system was demonstrated on materials-science research questions, including connections between biological structures and synthetic materials.\n",
      "id": "orb_search_1",
      "source_urls": [
        "https://www.sciencedirect.com/science/article/pii/S0017931023011432",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2023.124998Get",
        "https://indico.esa.int/event/611/contributions/12135/",
        "https://ntrs.nasa.gov/citations/20250010969",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC10482908/",
        "https://smd-cms.nasa.gov/wp-content/uploads/2023/05/60_afb22b1e538432728848e83bb3ade8c2_LiaoYaTingT.pdf",
        "https://tonghun.mechse.illinois.edu/research/diagnostics-ml/",
        "https://strathprints.strath.ac.uk/95112/",
        "https://d3d13p5078imjd.cloudfront.net/news/gspace-ai-microgravity-platform-profitable-inspace-manufacturing",
        "https://doi.org/10.1016/j.egyai.2026.100746",
        "https://github.com/A-K-M-Asifuzzaman/MicroFire-Atlas",
        "https://www.nasa.gov/missions/station/applications-within-reach/",
        "https://github.com/AnteurAbderraouf/Fotia",
        "https://microfire-atlas.vercel.app/model-lab",
        "https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=C74AE74BF848BAF9434155F40E38F44C",
        "https://science.nasa.gov/wp-content/uploads/2023/05/217_9ba7198f4af1488d0b4795cf594a906f_GollnerMichaelJ.pdf?emrc=6f62f0",
        "https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf",
        "https://arxiv.org/abs/2505.01201",
        "https://arxiv.org/abs/2602.19871",
        "https://arxiv.org/abs/2210.07094",
        "https://www.reddit.com/r/ArtificialInteligence/comments/1wqyds6/ai_being_used_to_build_rocket_engines/",
        "https://arxiv.org/abs/2312.04830",
        "https://www.space.com/space-exploration/international-space-station/ai-helps-pilot-free-flying-robot-around-the-international-space-station-for-1st-time-ever",
        "https://en.wikipedia.org/wiki/Advanced_Concepts_Team",
        "https://en.wikipedia.org/wiki/Qingsheng_Wang",
        "https://en.wikipedia.org/wiki/Markus_J._Buehler"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "web search discovery",
      "queries": [
        "\"Cold Atom\" \"space\" \"machine learning\" optimization",
        "\"microgravity\" \"Bayesian optimization\" materials",
        "\"微重力\" \"机器学习\" 实验",
        "\"space station\" \"artificial intelligence\" physical sciences experiments review"
      ],
      "results": "Mach. Learn.: Sci. Technol. 5 (2024) 025022 (https://inspirehep.net/files/0c36d0b6693347513af273b1a1623d8a)\nciteturn88search12 [wordlim: 200] Published: 6 months ago; Keywords: machine learning, cold atoms, optimization, Bayesian optimization, benchmarking, noisy expected improvement ... local efficiency maximum due to the size and complexity of the parameter space. ... via machine learning, one can improve the productivity of cold atom experiments and also take steps\nMach. Learn.: Sci. Technol. 5 (2024) 025022\nhttps://doi.org/10.1088/2632-2153/ad3cb6\nPAPER\nOPEN ACCESS\nReview and experimental benchmarking of machine learning\nalgorithms for efficient optimization of cold atom experiments\nRECEIVED\n14 December 2023\nOliver Anton1,5,∗, Victoria A Henderson1,5, Elisa Da Ros1, Ivan Sekulic2,3, Sven Burger2,3,\nPhilipp-Immanuel Schneider2,3and Markus Krutzik1,4\nREVISED\n6 March 2024\nACCEPTED FOR PUBLICATION\n9 April 2024\nPUBLISHED\n29 April 2024\n1 Institut für Physik and IRIS, Humboldt-Universität zu Berlin, Newtonstr. 15, 12489 Berlin, Germany\n2 JCMwave GmbH, Bolivarallee 22, 14050 Berlin, Germany\n3 Zuse Institute Berlin (ZIB), Takustraße 7, 14195 Berlin, Germany\n4 Ferdinand-Braun-Institut (FBH), Gustav-Kirchhoff-Str.4, 12489 Berlin, Germany\n5 O A and V A H are joint first authors.\n∗Author to whom any correspondence should be addressed.\nE-mail: oliver.anton@physik.hu-berlin.de\nKeywords: machine learning, cold atoms, optimization, Bayesian optimization, benchmarking, noisy expected improvement\n--------------------------------------------------------------------------------\nCurrent State of Knowledge in the Biological and Physical Sciences - Thriving in Space - NCBI Bookshelf (https://www.ncbi.nlm.nih.gov/books/NBK599693/)\nciteturn88search0 [wordlim: 200] Published: 3.1 years ago; Crawled: today; National Academies of Sciences, Engineering, and Medicine; Division on Engineering and Physical Sciences; Aeronautics and Space Engineering Board; Space Studies Board; Committee on Biological and Physical Sciences Research in Space 2023–2032. ... Indeed, the past decade of the International Space Station (ISS) has welcomed new facilities for plant, animal, and microbial studies; protein crystallization; sequencing; solidification and properties of materials; microscopy; hyperspectral imaging; combustion science; quantum fluids; and fluid dynamics studies. ... The new physics encountered by life in these environments entwines this research with that of the physical sciences in soft and condensed matter physics, as new routes to high-quality crystallization of otherwise recalcitrant proteins have been discovered and how the impact of hydrodynamic forces that are different in space affect biofilms, organ printing, and phase transitions in newly discovered membraneless organelles in cells has been studied. ... For example, the development of the NASA GeneLab database in the past decade has allowed meta-analyses of molecular biology data from spaceflight samples, revealing common recurring space effects across experiments and across species.\n\nNational Academies of Sciences, Engineering, and Medicine; Division on Engineering and Physical Sciences; Aeronautics and Space Engineering Board; Space Studies Board; Committee on Biological and Physical Sciences Research in Space 2023–2032. Thriving in Space: Ensuring the Future of Biological and Physical Sciences Research: A Decadal Survey for 2023-2032. Washington (DC): National Academies Press (US); 2023 Sep 12.\n\n## Thriving in Space: Ensuring the Future of Biological and Physical Sciences Research: A Decadal Survey for 2023-2032.\n\nShow details\n\nNational Academies of Sciences, Engineering, and Medicine; Division on Engineering and Physical Sciences; Aeronautics and Space Engineering Board; Space Studies Board; Committee on Biological and Physical Sciences Research in Space 2023–2032.\n\nWashington (DC): National Academies Press (US); 2023 Sep 12.\n\n# 2 Current State of Knowledge in the Biological and Physical Sciences\n\nThe prior decade of research in the space environment is highlighted by remarkable accomplishments in the biological and physical sciences (BPS), from serendipitous discoveries to painstakingly planned demonstrations of concepts. --------------------------------------------------------------------------------\nGregory Shin - NASA Science (https://science.nasa.gov/people/gregory-shin/)\nciteturn88search1 [wordlim: 200] Crawled: last month; Gregory is a Flight Software Lead, Ground Data Systems Lead, and Mission Operations Specialist for NASA’s Cold Atom Lab, where he plays a key role in developing and operating advanced space-based quantum experiments. ... He has also developed machine learning models to predict Allan deviation stability in hydrogen masers, combining expertise in data science with precision timing technologies.\n\nCold Atom Lab\n\n  * CAL Home\n  * Who We Are\n  * What We Do\n  * The Science\n  * Latest News\n  * Gallery\n  * Publications\n\nImage: Headshot of Gregory Shin\n\n# Gregory Shin\n\nCold Atom Lab Software Lead\n\nGregory is a Flight Software Lead, Ground Data Systems Lead, and Mission Operations Specialist for NASA’s Cold Atom Lab, where he plays a key role in developing and operating advanced space-based quantum experiments. His work spans flight software, data systems, and mission operations, with a strong focus on building reliable, high-performance systems for cutting-edge scientific research.\n\nHe has also developed machine learning models to predict Allan deviation stability in hydrogen masers, combining expertise in data science with precision timing technologies. Beyond his work at NASA, Gregory has served as a Technical Project Manager and Software Developer for several non-profit and charitable organizations, including eBay Giving Works.\n\nGregory holds a Master of Science in Computer Science from Syracuse University and a Bachelor of Arts in Psychology from the University of California, Los Angeles.\n\n### Awards\n\n  * 3x JPL Team Award: RF Optical 7-Segment Development Team\n  * 4x JPL Team Award: Cold Atom Lab\n--------------------------------------------------------------------------------\nOptimization of cold atom experiments: Development of a machine learning-enhanced cold atom platform for quantum sensor applications (https://edoc.hu-berlin.de/items/05da0499-a8d0-4c46-8978-1458376ec652)\nciteturn88search2 [wordlim: 200] Published: 1.4 years ago; Crawled: 2 weeks ago; # Optimization of cold atom experiments: Development of a machine learning-enhanced cold atom platform for quantum sensor applications ... It uses micro-integrated diode lasers and a switching and distribution system utilizing a combination of fiber and free-space optics.\n\n2025-06-11\n\nDissertation\n\n[Button: 10.18452/33002 ]\n\nPlease use this identifier to cite this publication\n\n# Optimization of cold atom experiments: Development of a machine learning-enhanced cold atom platform for quantum sensor applications\n\n## Files\n\ndissertation_anton_oliver.pdf (190.44 MB)\n\n## Date\n\n2025-06-11\n\n## Authors\n\nAnton, Oliver\n\n## Department\n\nMathematisch-Naturwissenschaftliche Fakultät\n\n## Collections\n\nDissertationen\n\n## URI\n\nhttps://doi.org/10.18452/33002\n\n## Abstract\n\nUltra-kalte Atome bieten vielseitige Möglichkeiten in verschiedenen Anwendungsbereichen. Es gibt Anwendungen im Bereich der Grundlagenphysik, wie Tests des schwachen Äquivalenzprinzips. Darüber hinaus sind Anwendungen außerhalb des Labors in Bereichen der Geodäsie, Sensorik und Quantenkommunikation möglich. Die Einführung von miniaturisierten und robusten Aufbauten ermöglicht es, Experimente auf Plattformen außerhalb eines Labors zu betreiben. Das Ziel dieser Arbeit ist die Konstruktion eines Bodentestsystems für Subsysteme, die für mobile Rubidium basierte Experimente entwickelt werden. It is characterized with the goal of producing all-optical Bose-Einstein condensates on microgravity platforms. The generation of cold atom clouds is a complex process which involves the optimization of noisy data in high dimensional parameter spaces. Therefore, 9 different optimizers were benchmarked using the experiment. This thesis presents the results of optimizing the atom number at a 10 and 18-dimensional problem and at different noise levels. The tests showed successfully the advantages of computer-aided optimization compared to manual processes. Within the project INTENTAS a laser system for the Einstein-Elevator, a new μg-facility, is built. As part of this thesis, the laser system for this experiment is developed, characterized and tested. The laser system will enable the trapping and cooling of 87Rb atoms. It uses micro-integrated diode lasers and a switching and distribution system utilizing a combination of fiber and free-space optics. The laser system was successfully tested in the Einstein-Elevator, demonstrating high stability of the optical powers in all paths.\n\n## Keywords\n\nkalte Atome, Machine Learning, Quantensensoren, optische Dipolfalle, cold atoms, machine learning, quantum sensors, optical dipole trap\n\n## Dewey Decimal Classification\n\n530 Physik\n\n## Citation\n\nAnton, O. (2025). Optimization of cold atom experiments: Development of a machine learning-enhanced cold atom platform for quantum sensor applications. https://doi.org/10.18452/33002--------------------------------------------------------------------------------\nNASA's Prithvi Becomes First AI Geospatial Foundation Model In Orbit - NASA Science (https://science.nasa.gov/science-research/ai-foundation-model-in-orbit/)\nciteturn88search3 [wordlim: 200] Published: 5 months ago; Crawled: today; A NASA geospatial AI foundation model was deployed to a platform aboard the space station for the first time, unlocking new opportunities for Earth observation. ... A team of researchers from Adelaide University, ESA (European Space Agency) Φ-lab, Thales Alenia Space, and the SmartSat Cooperative Research Center in South Australia has successfully uploaded and demonstrated NASA and IBM’s open-source Prithvi Geospatial artificial intelligence (AI) foundation model aboard two in-orbit platforms, making it the first geospatial foundation model to be deployed in orbit. ... A heliophysics model, Surya, was released in 2025, and the team intends to create foundation models for planetary science, astrophysics, and biological and physical sciences as well.\n\n# NASA’s Prithvi Becomes First AI Geospatial Foundation Model In Orbit\n\nImage: The headshot image of Lauren Leese\n\nLauren Leese\n\nMay 07, 2026\n\nArticle\n\nFlorida as seen from the International Space Station. A NASA geospatial AI foundation model was deployed to a platform aboard the space station for the first time, unlocking new opportunities for Earth observation.\n\nNASA\n\nEditor's Note: This article was updated May 7, 2026 to include a link to the preprint article for this research, and on May 13, 2026 to list all contributing institutions.\n\nA team of researchers from Adelaide University, ESA (European Space Agency) Φ-lab, Thales Alenia Space, and the SmartSat Cooperative Research Center in South Australia has successfully uploaded and demonstrated NASA and IBM’s open-source Prithvi Geospatial artificial intelligence (AI) foundation model aboard two in-orbit platforms, making it the first geospatial foundation model to be deployed in orbit. Trained on 13 years’ worth of data, Prithvi can facilitate a wide variety of Earth observation tasks.\n--------------------------------------------------------------------------------\nScience in Orbit: Results Published on Space Station Research in 2024 - NASA (https://www.nasa.gov/missions/station/iss-research/science-in-orbit-results-published-on-space-station-research-in-2024/)\nciteturn88search4 [wordlim: 200] Published: 1.7 years ago; Crawled: last month; # Science in Orbit: Results Published on Space Station Research in 2024 ... NASA and its international partners have hosted research experiments and fostered collaboration aboard the International Space Station for over 25 years. ... As part of this experiment, researchers used artificial intelligence to create 3D models from 2D microscope images of cement samples formed in microgravity.\nSpace station research continues to advance technology on Earth and prepare for future space exploration missions.\n\nBelow is a selection of scientific results that were published over the past year. For more space station research achievements and additional information about the findings mentioned here, check out the 2024 Annual Highlights of Results:\n\n## Making stronger cement\n\nNASA’s Microgravity Investigation of Cement Solidification (MICS) observes the hydration reaction and hardening process of cement paste on the space station. As part of this experiment, researchers used artificial intelligence to create 3D models from 2D microscope images of cement samples formed in microgravity. Characteristics such as pore distribution and crystal growth can impact the integrity of any concrete-like material, and these artificial intelligence models allow for predicting internal structures that can only be adequately captured in 3D. Results from the MICS investigation improve researchers’ understanding of cement hardening and could support innovations for civil engineering, construction, and manufacturing of industrial materials on exploration missions.\n--------------------------------------------------------------------------------\nFast machine-learning online optimization of ultra-cold-atom experiments | Scientific Reports (https://www.nature.com/articles/srep25890)\nciteturn88search5 [wordlim: 200] Published: 10.4 years ago; Crawled: 3 weeks ago; At this point, the sample contains 4 × 10^{7} atoms at a temperature of ~5 μK with a phase space density of ~0.05. ... Fast machine-learning online optimization of ultra-cold-atom experiments.\nWe automate this process of discovery with machine-learning online optimization (MLOO). What distinguishes our approach from previous methods for optimization is that we seek to develop a statistical model of the relationship between parameters and the outcome of the experiment. We demonstrate that MLOO can discover condensation with less experiments than a competing optimization method and provide insight into which parameters are important in achieving condensation.\n\nOnline optimization (OO), with mostly genetic^{9,10,11,12,13,14,15,16,17,18,19,20,21,22} but also gradient^{23} and hybrid solvers^{24,25}, has been used to enhance a variety of quantum experiments. Here we use online to mean optimization that is performed in real time with the experiment. What distinguishes our approach is that it does not only seek to optimize the experiment, but also creates an internal model that is able to predict the performance of future experiments given any set of parameters. --------------------------------------------------------------------------------\n (https://cpl.iphy.ac.cn/fileCPL/journal/article/cpl/html/2020/0256-307X/0256-307X-2020-37-10-103201.html)\nciteturn88search6 [wordlim: 200] Published: 6.1 years ago; Crawled: 1.8 years ago; 37 103201 Image PDF   Image PDF(Mobile) Abstract We present a general machine learning based scheme to optimize experimental control. ... 35–43] In the following, we will first describe our general active learning scheme for controlling experiments, and then as an example, we apply our method to optimize evaporative cooling experiments in cold atomic gases.\n2020 Chin. Phys. Lett. 37 103201 Image PDF   Image PDF(Mobile) Abstract We present a general machine learning based scheme to optimize experimental control. The method utilizes the neural network to learn the relation between the control parameters and the control goal, with which the optimal control parameters can be obtained. The main challenge of this approach is that the labeled data obtained from experiments are not abundant. The central idea of our scheme is to use the active learning to overcome this difficulty. As a demonstration example, we apply our method to control evaporative cooling experiments in cold atoms. We have first tested our method with simulated data and then applied our method to real experiments. It is demonstrated that our method can successfully reach the best performance within hundreds of experimental runs. Our method does not require knowledge of the experimental system as a prior and is universal for experimental control in different systems. DOI:10.1088/0256-307X/37/10/103201 PACS:32.80.--------------------------------------------------------------------------------\nMultiparameter optimisation of a magneto-optical trap using deep learning | Nature Communications (https://www.nature.com/articles/s41467-018-06847-1)\nciteturn88search7 [wordlim: 200] Published: 8.0 years ago; Crawled: last month; Cold atomic ensembles underpin many important advances such as the generation of Bose-Einstein condensates^{3,4}, cold atom based precision metrology^{5}, a new generation of optical atomic clocks^{6} and quantum information processing^{7,8,9,10}. ... However there have been indications that solutions outside of this space may lead to more efficient collection of atomic ensembles^{17}. ... Approaches to using machine learning for online optimisation of cold atomic systems have included Gaussian process models^{29} and evolutionary algorithms^{30,31,32,33,34}, however, these techniques do not leverage the computational speed that deep learning has shown when working with large datasets.\nCold atomic ensembles have become commonplace in laboratories around the world, however, many-body interactions give rise to complex dynamics that preclude precise analytic optimisation of the cooling and trapping process. Here, we implement a deep artificial neural network to optimise the magneto-optic cooling and trapping of neutral atomic ensembles. The solution identified by machine learning is radically different to the smoothly varying adiabatic solutions currently used. Despite this, the solutions outperform best known solutions producing higher optical densities.\n\n### Similar content being viewed by others\n\n## Introduction\n\nThe interaction of light and atoms has long been a valuable test-bed for the foundations of quantum mechanics. The laser cooling of atoms^{1,2} was a turning point that enabled a range of new and exciting developments in atom-light coupling techniques, shedding the complications inherent in the motion of free atoms. Cold atomic ensembles underpin many important advances such as the generation of Bose-Einstein condensates^{3,4}, cold atom based precision metrology^{5}, a new generation of optical atomic clocks^{6} and quantum information processing^{7,8,9,10}.\n--------------------------------------------------------------------------------\nUsing Artificial Intelligence for Space Challenges: A Survey (https://www.mdpi.com/2076-3417/12/10/5106)\nciteturn88search8 [wordlim: 200] Published: 4.4 years ago; Crawled: 2 days ago; Review Reports ... This paper aims to survey the most relevant problems in the field of space applications solved by artificial intelligence techniques. ... As always, the research community has an important role in developing new AI-based solutions for the most arduous engineering challenges, and survey papers have been published discussing such solutions in almost all fields except the field of space applications.\n\n19 May 2022\n\n21 Pages\n\n# Using Artificial Intelligence for Space Challenges: A Survey\n\nAntonia Russo^{ *} and\n\nGianluca Lax\n\nDepartment of Information Engineering, Infrastructure and Sustainable Energy (DIIES), University Mediterranea of Reggio Calabria, Via Graziella, Località Feo di Vito, 89122 Reggio Calabria, Italy\n\n^{*}\n\nAuthor to whom correspondence should be addressed.\n\nAppl. Sci.2022, 12(10), 5106;https://doi.org/10.3390/app12105106\n\nThis article belongs to the Special Issue Artificial Intelligence and Data Engineering in Engineering Applications\n\nVersion Notes\n\nReview Reports\n\nOrder Reprints\n\n## Abstract\n\nArtificial intelligence is applied to many fields and contributes to many important applications and research areas, such as intelligent data processing, natural language processing, autonomous vehicles, and robots. The adoption of artificial intelligence in several fields has been the subject of many research papers. Still, recently, the space sector is a field where artificial intelligence is receiving significant attention. These searches resulted in more than 200 papers, which were filtered by excluding unpublished papers (e.g., theses) or published by low-relevance publishers. Then, we excluded papers considered out of scope for this survey after a manual check. This resulted in more than one hundred papers published in the last five years (2017–2022): these papers are presented and discussed as solutions for space application challenges. The organization of this paper allows the reader to both find the most recent solutions proposed for a given problem and to identify the problems in which a given AI-based technique has been exploited.\n\nThe structure of the paper is as follows. In Section 2, we briefly provide the background on AI needed to classify the different techniques. Then, in Section 3, we present the current challenges in space applications that AI is helping to address. In Section 4, we discuss the most recent solutions proposed for addressing each challenge. In Section 5, we provide a high-level discussion about the problems and the solutions from recent years in the field of space applications. Finally, in Section 6, we draw our conclusions.\n\n--------------------------------------------------------------------------------\n中国空间站开展\n锂离子电池在轨实验\nCHINA SCIENCE DAILY\n中国科学院主管\n中国科学 (https://news.sciencenet.cn/dz/upload/2026/1/20261863557865.pdf)\nciteturn88search13 [wordlim: 200] Published: 9 months ago; 实验中，重力场始终与电场交织在 ... 太空独有的微重力 ... 在CSST 科学数据仿真研究方面取 ... 近年来，人工智能（AI）、机器学习、\n--------------------------------------------------------------------------------\nCold-Atom Engineering and Interacting (https://s3.ap-southeast-1.amazonaws.com/ap-st01.ext.exlibrisgroup.com/64OTAGO_INST/storage/alma/B9/03/C8/08/95/A1/7C/96/85/95/3D/66/38/2D/1A/C9/bitstream_60522.pdf?X-Amz-Algorithm=AWS4-HMAC-SHA256&X-Amz-Credential=AKIAJUYRSPBSIJGGDX6A%2F20260130%2Fap-southeast-1%2Fs3%2Faws4_request&X-Amz-Date=20260130T190624Z&X-Amz-Expires=119&X-Amz-Signature=a52b2dc1fe8ff1818dc5821df837917dc07095379f54a3ea30f1f28cc368f0d1&X-Amz-SignedHeaders=host&response-content-disposition=attachment%3B+filename%3D%22bitstream_60522.pdf%22%3B+filename%2A%3DUTF-8%27%27bitstream_60522.pdf&response-content-type=application%2Fpdf)\nciteturn88search14 [wordlim: 200] Published: 8 months ago; learning online optimization of ultra-cold-atom experiments’ ... ultracold atom community [134–139], often pitched as machine learning: the ... However, exploring a larger parameter space can take much\n--------------------------------------------------------------------------------\nMicrogravity induces overconfidence in perceptual decision-making | Scientific Reports (https://www.nature.com/articles/s41598-023-36775-0)\nciteturn88search9 [wordlim: 200] Published: 3.4 years ago; Crawled: last month; Psychometric fits are performed using Bayesian optimization^{63}. ... At timepoint 1, we examined correct responses, collision response reaction time, and collision esponses, as a function of expected value of stimulus; stimulus uncertainty; and gravity condition (Model 1a-c, Table 1). ... Although some differences emerged, it is not clear if these are due to simple differences in body position or as a proxy of microgravity.\n--------------------------------------------------------------------------------\nPrecise Analysis of Space Life Sciences Driven by Microphysiological Systems and Multi-Omics Technologies (https://journal.sitp.ac.cn/hw/hwen/article/html/H2025086)\nciteturn88search10 [wordlim: 200] Published: 10 months ago; Crawled: last month; This paper systematically reviews the advantages of microphysiological systems in mimicking the three-dimensional structure and physiological functions of human organs, and summarizes their application practices on platforms such as the International Space Station, covering research progress and key findings in multiple tissue models, including brain, bone, and immune tissue. ... Finally, it looks ahead to the future development direction of intelligent and integrated space experimental platforms, emphasizing that the deep integration of multi-modal sensing, artificial intelligence, and automation methods will propel space life science research into a new stage of multi-scale, systematic, and precise analysis. ... Fig.1: NASA twin comparison experiment ^{[1]} ... This paper aims to systematically review the applicationsand breakthroughs of microphysiological systems in space life sciences, and to focus on the latest advancements in supporting on-orbit detection technologies.\n--------------------------------------------------------------------------------\n\"Data and intelligent driven space science experimental research: New e\" by Shengyang LI, Kang LIU et al. (https://bulletinofcas.researchcommons.org/journal/vol40/iss2/14/)\nciteturn88search11 [wordlim: 200] Published: 2.3 years ago; Crawled: last month; space science experiment data and intelligence driven artificial intelligence ... The study reveals AI’s substantial potential to enhance intelligent scientific research, cognition, and discovery within the realm of space science experiments. ... LI, Shengyang; LIU, Kang; LIU, Yunfei; and LAI, Chufan (2024) \"Data and intelligent driven space science experimental research: New exploration under AI4S paradigm,\" Bulletin of Chinese Academy of Sciences (Chinese Version): Vol.\n--------------------------------------------------------------------------------\nOptimizing loading of cold cesium atoms into a hollow-core fiber using machine learning (https://arxiv.org/abs/2507.11519)\nciteturn88academia15 [wordlim: 200] Published: 1.3 years ago; Recent implementations of machine learning (ML) algorithms demonstrate the optimization of complex cold atom ex perimental sequences in a multi-dimensional parameter space.\n--------------------------------------------------------------------------------\nReview and experimental benchmarking of machine learning algorithms for efficient optimization of cold atom experiments (https://edoc.hu-berlin.de/server/api/core/bitstreams/bc2863df-f2ac-4c3c-9511-cece67db148d/content)\nciteturn88search16 [wordlim: 200] Published: 1.2 years ago; the most popular machine learning (ML) technique within the field is Bayesian optimization (BO) using ... While these results are promising in terms of applying BO for the preparation of ultra-cold atom systems, ... computation time by using parameters such as OD as an indicator for atom number or phase space density.\n--------------------------------------------------------------------------------\nFast machine-learning online optimization of ultra-cold-atom experiments (https://www.nature.com/articles/srep25890.pdf)\nciteturn88search17 [wordlim: 200] Published: 10.5 years ago; Crawled: 9.1 years ago; After the evaporation process is finished, an image of the cold atoms taken is used to calculate a cost function based on its quality as a resource C(X). ... At this point, the sample contains \\(4 \\times 10^7\\) atoms at a temperature of ~5 μK with a phase space density of ~0.05. ... The approach we propose is a form of supervised learning, meaning that we provide the learner with a number that quantifies the quality of the resource produced or in optimization terminology a cost that must be minimized.\n--------------------------------------------------------------------------------\nDigitally Transformed: AI Machine Learning on the International Space Station (https://www.nasa.gov/wp-content/uploads/2023/03/504888-apr-jun-2022-it-talk-design.pdf?emrc=69913eca887c7)\nciteturn88search18 [wordlim: 200] Published: 4.5 years ago; Crawled: 4.5 years ago; As part of NASA’s Digital Transformation (DT) strategic initiative, profiled in the January–March 2022 IT Talk, a team with Johnson Space Center (JSC) has delivered a DT-in-space first: successfully testing an Artificial Intelligence and Machine Learning (AIML) prototype model to inspect astronaut glove readiness for spacewalks (also known as extravehicular activities, or EVAs) on the International Space Station. ... Maybe that’s why it seems as though everyone’s definition of artificial intelligence is different: AI isn’t just one thing. ... - This AIML model is not in the safety review process to decide, but it is intended to augment the Mission Control Center flight-control and ground-team workers in the future.\n--------------------------------------------------------------------------------\nAI helps pilot free-flying robot around the International Space Station for 1st time ever (https://www.space.com/space-exploration/international-space-station/ai-helps-pilot-free-flying-robot-around-the-international-space-station-for-1st-time-ever)\nciteturn88news19 [wordlim: 100] Published: 10 months ago; Now, however, Stanford researchers have used artificial intelligence to steer a free-flying robot aboard the International Space Station (ISS), potentially paving the way for more autonomous space missions in the future. ... Lead researcher Somrita Banerjee, a Stanford Ph.D. candidate, said that the station's maze of equipment and experiments makes motion planning especially challenging, as algorithms that work well for robots on Earth often bog down when run on the older, radiation-hardened computers certified for spaceflight. ... In orbit, astronauts performed a brief setup and then left Astrobee to be commanded from the ground in what NASA calls a \"crew-minimal\" experiment. ... The team says that similar AI-guided planning could eventually allow robots to handle inspections, logistics and science tasks on future missions to the moon, Mars and beyond, freeing astronauts to focus on higher-priority work.\nAI helps pilot free-flying robot around the International Space Station for 1st time ever\nDate: Thu Dec 11 16:00:00 2025 UTC\n\nNavigating in a microgravity environment is a challenge even for trained human astronauts, but it is even more challenging for autonomous robots, limiting their use in places like a space station.\nNow, however, Stanford researchers have used artificial intelligence to steer a free-flying robot aboard the International Space Station (ISS), potentially paving the way for more autonomous space missions in the future.\nWorking with NASA's cube-shaped Astrobee robot, the Stanford research team demonstrated how a machine-learning system can plan safe routes through the ISS' crowded modules significantly faster than existing methods. The advances address a long-standing hurdle for space robotics - namely, how to move quickly and safely with limited computing power and minimal human input in one of the most extreme engineering environments possible.\nLead researcher Somrita Banerjee, a Stanford Ph.D. candidate, said that the station's maze of equipment and experiments makes motion planning especially challenging, as algorithms that work well for robots on Earth often bog down when run on the older, radiation-hardened computers certified for spaceflight.\nTo get around those constraints, Banerjee and her colleagues started with a standard optimization approach, described in a new paper presented earlier this month at the International Conference on Space Robotics, which breaks a complex motion-planning problem into many smaller steps. They then trained an AI model on thousands of previously computed paths, so the system could begin each new plan with an informed \"warm start\" instead of calculating from scratch.\n\"Using a warm start is like planning a road trip by starting with a route that real people have driven before, rather than drawing a straight line across the map,\" Banerjee said in a Stanford University statement. \"You start with something informed by experience and then optimize from there.\"\nThis approach allows for strict safety checks before runs, while cutting actual computation time. In tests on the station, routes generated with the AI warm start were roughly 50% to 60% faster to compute than conventional plans, according to the researchers.\n\"This is the first time AI has been used to help control a robot on the ISS,\" Banerjee said. \"It shows that robots can move faster and more efficiently without sacrificing safety, which is essential for future missions where humans won't always be able to guide them.\"\n\nSetting the stage for AI robots on the ISS and beyond\n\nBefore the in-orbit trial, the system was first validated at NASA's Ames Research Center in Silicon Valley using a granite table testbed with a compressed air cushion that allows a robot to glide over it like an air hockey puck, mimicking the microgravity found on the ISS. In orbit, astronauts performed a brief setup and then left Astrobee to be commanded from the ground in what NASA calls a \"crew-minimal\" experiment.\nOver a four-hour session, mission controllers at NASA's Johnson Space Center in Houston directed Astrobee to fly 18 trajectories, each run twice with and without the AI-generated warm start. Additional safeguards, including virtual obstacles and the ability to halt a run, were used to avoid collisions.\nThe team says that similar AI-guided planning could eventually allow robots to handle inspections, logistics and science tasks on future missions to the moon, Mars and beyond, freeing astronauts to focus on higher-priority work.\n\"As robots travel farther from Earth and as missions become more frequent and lower-cost, we won't always be able to teleoperate them from the ground,\" Banerjee said. \"Autonomy with built-in guarantees isn't just helpful; it's essential for the future of space robotics.\"\n--------------------------------------------------------------------------------\nDesign Limits on Large Space Stations (https://arxiv.org/abs/2408.00152)\nciteturn88academia20 [wordlim: 200] Published: 2.2 years ago; Limits on space station construction include construction approaches, very large stations, and historic station examples.This paper documents all these constraints for thoroughness and review; however, only a few constraints significantly limit the station size. ... Such stations may seem absurd today; however, with robotic automation and artificial intelligence, such sizes may become feasible in the future.\n--------------------------------------------------------------------------------\nOrbital AI-based Autonomous Refuelling Solution (https://arxiv.org/abs/2309.11648)\nciteturn88academia21 [wordlim: 200] Published: 3.1 years ago; This paper documents the development of a proposed AI-based (artificial intelligence) navigation algorithm intending to mature the use of on-board visible wavelength cameras as a main sensor for docking and on-orbit servicing (OOS), reducing the dependency on lidar and greatly reducing costs. ... Multiple convolutional neural network (CNN) backbone architectures are benchmarked on synthetically generated data of docking manoeuvres with the International Space Station (ISS), achieving position and attitude estimates close to 1% range-normalised and 1 deg, respectively.The integration of the solution with a physical prototype of the refuelling mechanism is validated in laboratory using a robotic arm to simulate a berthing procedure.\n--------------------------------------------------------------------------------\nSpaDeX (https://en.wikipedia.org/wiki/SpaDeX)\nciteturn88search22 [wordlim: 200] Crawled: today; The research and development (R&D) needed to complete the project began with preliminary studies in 2016.The Space Docking Experiment (SpaDeX) was approved by the Government of India with an initial funding of ₹10 crore, cleared in 2017. ... According to Jitendra Singh Rana, Minister of State for Science & Technology and Earth Sciences, and Prime Minister Narendra Modi, the development of the SpaDeX mission represents a significant step forward in the establishment of Bharatiya Antariksh Station by 2035. ... ISRO planned to conduct the next series of experiments and another undocking/re-docking by 15 March 2025.\n--------------------------------------------------------------------------------\nHow machine learning conquers the unitary limit (https://arxiv.org/abs/2003.09137)\nciteturn88academia23 [wordlim: 200] Published: 6.6 years ago; Machine learning has become a premier tool in physics and other fields of science. ... The unitary limit plays an important role in our understanding of bound strongly interacting fermionic systems and can be realized in cold atom experiments. ... This not only allows to investigate the unitary limit geometrically in potential space, but also provides a numerically simple approach towards unnaturally large scattering lengths with standard multilayer perceptrons.\n",
      "id": "orb_search_2",
      "source_urls": [
        "https://inspirehep.net/files/0c36d0b6693347513af273b1a1623d8a",
        "https://doi.org/10.1088/2632-2153/ad3cb6",
        "https://www.ncbi.nlm.nih.gov/books/NBK599693/",
        "https://science.nasa.gov/people/gregory-shin/",
        "https://edoc.hu-berlin.de/items/05da0499-a8d0-4c46-8978-1458376ec652",
        "https://doi.org/10.18452/33002",
        "https://doi.org/10.18452/33002--------------------------------------------------------------------------------",
        "https://science.nasa.gov/science-research/ai-foundation-model-in-orbit/",
        "https://www.nasa.gov/missions/station/iss-research/science-in-orbit-results-published-on-space-station-research-in-2024/",
        "https://www.nature.com/articles/srep25890",
        "https://cpl.iphy.ac.cn/fileCPL/journal/article/cpl/html/2020/0256-307X/0256-307X-2020-37-10-103201.html",
        "https://www.nature.com/articles/s41467-018-06847-1",
        "https://www.mdpi.com/2076-3417/12/10/5106",
        "https://doi.org/10.3390/app12105106",
        "https://news.sciencenet.cn/dz/upload/2026/1/20261863557865.pdf",
        "https://s3.ap-southeast-1.amazonaws.com/ap-st01.ext.exlibrisgroup.com/64OTAGO_INST/storage/alma/B9/03/C8/08/95/A1/7C/96/85/95/3D/66/38/2D/1A/C9/bitstream_60522.pdf?X-Amz-Algorithm=AWS4-HMAC-SHA256&X-Amz-Credential=AKIAJUYRSPBSIJGGDX6A%2F20260130%2Fap-southeast-1%2Fs3%2Faws4_request&X-Amz-Date=20260130T190624Z&X-Amz-Expires=119&X-Amz-Signature=a52b2dc1fe8ff1818dc5821df837917dc07095379f54a3ea30f1f28cc368f0d1&X-Amz-SignedHeaders=host&response-content-disposition=attachment%3B+filename%3D%22bitstream_60522.pdf%22%3B+filename%2A%3DUTF-8%27%27bitstream_60522.pdf&response-content-type=application%2Fpdf",
        "https://www.nature.com/articles/s41598-023-36775-0",
        "https://journal.sitp.ac.cn/hw/hwen/article/html/H2025086",
        "https://bulletinofcas.researchcommons.org/journal/vol40/iss2/14/",
        "https://arxiv.org/abs/2507.11519",
        "https://edoc.hu-berlin.de/server/api/core/bitstreams/bc2863df-f2ac-4c3c-9511-cece67db148d/content",
        "https://www.nature.com/articles/srep25890.pdf",
        "https://www.nasa.gov/wp-content/uploads/2023/03/504888-apr-jun-2022-it-talk-design.pdf?emrc=69913eca887c7",
        "https://www.space.com/space-exploration/international-space-station/ai-helps-pilot-free-flying-robot-around-the-international-space-station-for-1st-time-ever",
        "https://arxiv.org/abs/2408.00152",
        "https://arxiv.org/abs/2309.11648",
        "https://en.wikipedia.org/wiki/SpaDeX",
        "https://arxiv.org/abs/2003.09137"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "web search discovery",
      "queries": [
        "\"Probing dendrite growth under microgravity\" DOI",
        "\"microgravity\" \"machine learning\" boiling prediction heat",
        "\"microgravity\" \"machine learning\" \"flame spread\"",
        "\"microgravity\" \"colloids\" \"neural\""
      ],
      "results": "\"Machine Learning Boiling Prediction: From Autonomous Vision of Flow Vi\" by Cho Ning Huang, Issam Mudawar et al. (https://commons.case.edu/facultyworks/1320/)\nciteturn89search0 [wordlim: 200] Published: 2.3 years ago; Crawled: last month; # Machine Learning Boiling Prediction: From Autonomous Vision of Flow Visualization Data to Performance Parameter Theoretical Modeling ... In this study, we systematically investigate two-phase models that compute void fractions, heat transfer coefficients, and critical heat flux using live bubble data streams under microgravity. ... critical heat flux, flow boiling, heat transfer coefficient, machine learning, void fraction\n\n## Faculty Scholarship\n\n# Machine Learning Boiling Prediction: From Autonomous Vision of Flow Visualization Data to Performance Parameter Theoretical Modeling\n\n  * Cho Ning Huang, Case Western Reserve University\n  * Issam Mudawar, Case Western Reserve University\n  * Chirag R. Kharangate, Case Western Reserve UniversityFollow\n\n## Document Type\n\nArticle\n\n## Publication Date\n\n7-19-2024\n\n## Abstract\n\nFlow boiling is a highly efficient configuration for meeting the high heat dissipation demands of thermal management systems. However, the complex physics of two-phase flow has hindered its broader application, especially in terms of quantifying visual information. Recent advancements in machine learning vision tools have revolutionized the analysis of phase change phenomena by enabling the digitalization of physically meaningful features such as void fraction, vapor-liquid interfacial behaviors, and liquid-solid wall wetting front areas en masse. In this study, we systematically investigate two-phase models that compute void fractions, heat transfer coefficients, and critical heat flux using live bubble data streams under microgravity. The collected empirical bubble data is used to supplement and validate traditional control-volume-based theoretical modeling approaches. Void fraction data is first validated with analytical frameworks. This is followed by void fractions and wetting front areas being used to improve correlations predicting heat transfer coefficients. This work showcases the potential of using a new machine learning-based strategy to accelerate scientific formula discovery through the extraction of multi-level and physically meaningful features.\n\n## Keywords\n\ncritical heat flux, flow boiling, heat transfer coefficient, machine learning, void fraction\n\n## Language\n\nEnglish\n\n## Publication Title\n\nInternational Journal of Multiphase Flow\n\n## Grant\n\nN00014-24-1-2039\n\n## Rights\n\n© 2024 The Author(s). This is an open access work distributed under the terms of the Creative Commons Attribution-Non-Commercial (https://creativecommons.org/licenses/by-nc/4.0/) which permits non-commercial reuse, distribution, and reproduction in any medium, provided the original work is properly cited.\n\n## Creative Commons License\n\nThis work is licensed under a Creative Commons Attribution-NonCommercial 4.0 International License\n\n## Recommended Citation\n\nHuang, C. N., Chang, S., Suh, Y., Mudawar, I., Won, Y., & Kharangate, C. R. (2024). Machine learning boiling prediction: From autonomous vision of flow visualization data to performance parameter theoretical modeling. International Journal of Multiphase Flow, 179, 104928.\n\n#### DOI\n\nhttps://doi.org/10.1016/j.ijmultiphaseflow.2024.104928\n\n#### Manuscript Version\n\nFinal Publisher Version--------------------------------------------------------------------------------\nProbing dendrite growth under microgravity via machine learning-aided multi-scale characterisation - Strathprints (https://strathprints.strath.ac.uk/95112/)\nciteturn89search1 [wordlim: 200] Published: last year; Crawled: last month; # Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation ... Wu, Fan and Mullen, Jonathan and Deng, Yangchao and Marathe, Shashidhara and Ramachandran, Saran and Celkin, Mert and Murphy, Andrew and Sillekens, Wim and Mirihanage, Wajira and Browne, David (2026) Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation.\n\n# Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation\n\nTools\n\nTools\n\nTools\n\n[Input] [Select] [Input]\n\nWu, Fan and Mullen, Jonathan and Deng, Yangchao and Marathe, Shashidhara and Ramachandran, Saran and Celkin, Mert and Murphy, Andrew and Sillekens, Wim and Mirihanage, Wajira and Browne, David (2026) Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation. Acta Materialia, 302. 121659. ISSN 1359-6454 (https://doi.org/10.1016/j.actamat.2025.121659)\n\nImagePreview  | Text. Filename: Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf\nFinal Published Version\nLicense:\nDownload (10MB)| Preview\n\n## Abstract\n\nGrowth kinetics and orientation selection play a significant role in microstructure evolution during metal solidification, while gravity-induced convection adds significant complexity to the process. In-situ, time-resolved X-ray imaging of solidifying grain-refined Al–20 wt.The data processing protocols demonstrated here highlight the potential of integrating advanced experimental techniques with modern data science approaches to analyse solidification microstructure formation in metallic alloys under terrestrial and microgravity conditions.\n\n#### ORCID iDs\n\nWu, Fan, Mullen, Jonathan, Deng, Yangchao, Marathe, Shashidhara, Ramachandran, Saran ORCID: https://orcid.org/0000-0002-6881-2940, Celkin, Mert, Murphy, Andrew, Sillekens, Wim, Mirihanage, Wajira and Browne, David;\n\n  * [Input] Item metadata\n\nItem type:  | Article\nID code:  | 95112\nDates:  | Date Event 1 January 2026 Published 31 October 2025 Published Online 20 October 2025 Accepted\nSubjects:  | Technology > Manufactures\nTechnology > Chemical engineering\nDepartment:  | Faculty of Engineering > Design, Manufacture and Engineering Management > National Manufacturing Institute Scotland\nDepositing user:  | Pure Administrator\nDate deposited:  | 05 Jan 2026 11:42\nLast modified:  | 05 Sep 2026 01:49\nRelated URLs:  | \n    * Scopus publication\nURI:  | https://strathprints.strath.ac.uk/id/eprint/95112--------------------------------------------------------------------------------\nMachine-Learning and Experimental Study on Predicting the Heat Transfer Coefficient in Vertical and Microgravity Flow Boiling Using Horizontal Flow Data — H. Nakano, Tomihiro Kinjo, et al. · Journal of Thermal Science and Engineering Applications (2026) | TGRS Research Map | TGRS (https://globalresearchspace.com/space?star=W7140314226)\nciteturn89search2 [wordlim: 200] Published: 7 months ago; Crawled: last week; # Machine-Learning and Experimental Study on Predicting the Heat Transfer Coefficient in Vertical and Microgravity Flow Boiling Using Horizontal Flow DataAbstract This study aims to develop a highly accurate prediction method for heat transfer characteristics across the entire range from low quality to the post-dryout region, without dependence on refrigerant properties, flow conditions, gravity orientation, gravity environment.\n# Machine-Learning and Experimental Study on Predicting the Heat Transfer Coefficient in Vertical and Microgravity Flow Boiling Using Horizontal Flow Data\n\nAbstract This study aims to develop a highly accurate prediction method for heat transfer characteristics across the entire range from low quality to the post-dryout region, without dependence on refrigerant properties, flow conditions, gravity orientation, gravity environment. The proposed novel machine-learning approach was combined with experimental investigations. A new experimental facility was developed to measure the boiling heat transfer coefficient of R1233zd(E) in upward flow from low quality to the post-dryout region. Experiments were conducted under q = 3–9 kW/m−2 and G = 30–90 kg/m−2 s−1, providing new data in parameter ranges insufficiently reported in previous studies. The experimental results deviated from the trends predicted by existing correlations, and the effects of heat flux and mass flux on the onset of dryout were clarified.   * National Sagamihara Hospital (JP)\n  * Sagami Chemical Research Institute (JP)\n\n## Publication Details\n\nJournal\n    Journal of Thermal Science and Engineering Applications\nPublished\n    2026-03-25\nDOI\n    https://doi.org/10.1115/1.4071502\nPrimary Topic\n    Heat Transfer and Boiling Studies\nType\n    article\nField-Weighted Citation Impact\n    0.00\n\n# Machine-Learning and Experimental Study on Predicting the Heat Transfer Coefficient in Vertical and Microgravity Flow Boiling Using Horizontal Flow Data\n\nH. Nakano, Tomihiro Kinjo, Yuichi Sei, Takeshi Mochizuki et al.\n\nMar 25, 2026\n\nJournal of Thermal Science and Engineering Applications\n\nHeat Transfer and Boiling Studies\n\n[Button: Expand]Zoom to Save\n\narticle\n\nHide Chat\n\n# Machine-Learning and Experimental Study on Predicting the Heat Transfer Coefficient in Vertical and Microgravity Flow Boiling Using Horizontal Flow Data\n\nH. Nakano, Tomihiro Kinjo, Yuichi Sei, Takeshi Mochizuki, Koji Enoki\n\nMarch 25, 2026 article en\n\n### Abstract\n\nAbstract This study aims to develop a highly accurate prediction method for heat transfer characteristics across the entire range from low quality to the post-dryout region, without dependence on refrigerant properties, flow conditions, gravity orientation, gravity environment. The proposed novel machine-learning approach was combined with experimental investigations. A new experimental facility was developed to measure the boiling heat transfer coefficient of R1233zd(E) in upward flow from low quality to the post-dryout region. Experiments were conducted under q = 3–9 kW/m−2 and G = 30–90 kg/m−2 s−1, providing new data in parameter ranges insufficiently reported in previous studies. The experimental results deviated from the trends predicted by existing correlations, and the effects of heat flux and mass flux on the onset of dryout were clarified. A comprehensive database was constructed by combining 1,433 points obtained in this study with literature data, yielding 3,289 points for upward flow. Additional databases were compiled 467 points for downward flow and 222 points for microgravity. Although machine-learning models typically require large datasets, their prediction accuracy deteriorates when the available data are limited. To address this issue, the proposed method performs pre-training using horizontal flow data, which are closely related to the heat-transfer characteristics of vertical upward/downward and microgravity flows, followed by fine-tuning with the target datasets. The resulting model accurately predicts heat transfer coefficients from low quality through the post-dryout region without dependence on refrigerant properties, flow conditions, gravity orientation, gravity environment.\n\nJournal of Thermal Science and Engineering Applications\n\nUniversity of Electro-Communications (JP), National Sagamihara Hospital (JP), Sagami Chemical Research Institute (JP)\n\nOpenalex Percentile: Top 9%\n\nHeat Transfer and Boiling Studies\n\nDOISourceOpenAlex--------------------------------------------------------------------------------\nMachine learning boiling prediction: From autonomous vision of flow visualization data to performance parameter theoretical modeling (https://suh.lab.uic.edu/wp-content/uploads/sites/1247/2025/08/Machine-Learning-Boiling-Prediction-From-Autonomous-Vision-of-Flow-Visualization-Data-to-Performance-Parameter-Theoretical-Modeling.pdf)\nciteturn89search12 [wordlim: 200] Published: 2.2 years ago; This study focuses on the operating conditions in microgravity using ... gravity flow boiling experiments at different mass flow rates and heat\nditions yet. In addition, similar to the heat transfer coefficient results,\nthe 2-dimensional side view imaging data limits the capture of the sta-\ntistical and accurate 3-dimensional wetting region waves data. This\nshortcoming can be improved in future studies by developing a trans-\nparent heater and capturing the wall phase distribution during flow\nboiling.\n5. Needs for future studies based on limitations of the dataset\nWhile this study shows that we can significantly improve the HTC or\nCHF models based on visual data, it should be noted that the models still\nneed more data to be generalized for other conditions, including oper-\nating conditions and channel geometries.\nThis study focuses on the operating conditions in microgravity using\ndata obtained from parabolic flights (Konishi et al., 2015). It emphasizes\nthe impact of forces like fluid inertia, fluid viscosity, surface tension, and\nothers rather than gravity for predicting performance parameters.\nAlthough the general modeling approach can be broadly applied, the\nmodified models or correlations will not be generally applicable to all\nterrestrial conditions. For example, at high mass flow rates (≥20 g/s for\nour test channel), inertia dominates gravity and flow boiling behaviors\nin microgravity are similar to those in terrestrial conditions (Zhang\net al., 2007; Zhang et al., 2007; Konishi et al., 2013), making the ML\nframework applicable in these scenarios. More scenarios that combine\nvarious orientations, flow rates, and heating rates should be added to\nthis work to improve the model generalizability.\nAlso, it should be noted that a limited dataset using a thin rectan-\ngular channel has been used in this study. With the current configura-\ntion, we assume that side-view 2-dimensional flow imaging is sufficient\nto capture the 3-dimensions wetting behavior of the wall for the\ncollection of bubble-related statistical features. This assumption may not\nbe necessarily accurate for different configurations, such as thicker\nchannels, circular channels, or channels with 3D geometries. To gain full\naccess to the visual information, it might be necessary to collect visual\ndata from multiple views and angles, potentially with the implementa-\ntion of transparent heaters.\nIt needs to be recognized that ML models may not work for\ncompletely unknown or unseen datasets. In the past, we have success-\nfully shown our model works on two-phase flow configurations like pool\nboiling and dropwise condensation (Chang et al., 2023; Suh et al., 2021,\n2024, 2021). To make this model work for our scenario, the previous ML\nframeworks based on pool boiling and dropwise condensation were\nre-trained by including thousands of images from the current micro-\ngravity flow boiling experiments at different mass flow rates and heat\nflux conditions, where a fine-tuning process is also performed to\ngenerate the final tool. Particularly, we train the ML model based on the\nconvective\nboiling-dominant\nregime\ninstead\nof\nthe\nnucleate\nboiling-dominant regime. The execution of this additional step ensures\nthat our model applies to similar scenarios. The nucleate boiling is\npresented by bubbly and slug flow while the convective boiling is shown\nas annular flows where the interfacial characteristics are extracted here.\nThe nucleate or convective regimes are determined depending on the\ncombination of working fluid, geometric, and operating conditions (Kim\nand Mudawar, 2013). Future studies need to add new data and perform\nnew training to include more flow scenarios as well as other\nphase-change configurations.\nOverall, this study shows how different theoretical models for\n15--------------------------------------------------------------------------------\nThe NASA Task Book (https://taskbook.nasaprs.com/tbp/index.cfm?TASKID=5483318170A30AB5BE11303C8D6CFA44&action=public_query_taskbook_content)\nciteturn89search3 [wordlim: 200] Crawled: last month; Project Title:  An Intelligent Machine Learning Strategy for Pool Boiling Heat Transfer Image Reduce ... Research Impact/Earth Benefits:  | Beyond its relevance to space systems, this research provides direct benefits to life on Earth by advancing the fundamental understanding of boiling heat transfer, a critical process in many energy and thermal management technologies. ... Thus, the prediction of boiling evolution with applied heat flux is crucial to the deployment of efficient heat transfer systems in microgravity.\n\nThe NASA Task Book\n\nAdvanced Search     \n\n[Input]\n\nBack to Search Results    \n\nProject Title:  An Intelligent Machine Learning Strategy for Pool Boiling Heat Transfer ImageReduce\n\nFiscal Year: FY 2026 \nDivision: Physical Sciences \nResearch Discipline/Element:\nPhysical Sciences:    | Start Date: 01/02/2025  \nEnd Date: 01/01/2027  \nTask Last Updated: 05/04/2026   | Download Task Book report in PDF\n\nPrincipal Investigator/Affiliation:   Won, Yoonjin   / University Of California, Irvine Image\n\nAddress:   | 160 Aldrich Hall \n \nIrvine , CA 92697   | Email: won@uci.edu \nPhone:   \nCongressional District: 47 \nWeb:  \n | Organization Type: UNIVERSITY \nOrganization Name: University Of California, Irvine \nJoint Agency:  \nComments:  \n\nProject Information: Grant/Contract No. 80NSSC25K7542 Image\n\nResponsible Center: NASA GRC \nGrant Monitor: McQuillen, John  \nCenter Contact: 216-433-2876 \njohn.b.mcquillen@nasa.gov \nUnique ID: 17656   | Solicitation / Funding Source: 2023 NNH23ZDA001N-PSI E.8 Physical Sciences Informatics \nWith recent progress in artificial intelligence, computer vision, and scientific machine learning models (ML), they can now be integrated into boiling research. Therefore, the overarching objective of this project is to gain fundamental insights into boiling physics by linking bubble statistics, heat transfer performance, and boiling theory across various gravity conditions. To achieve this goal, we are developing a data-driven framework that constructs predictive models by consolidating datasets, extracting features, and leveraging ML methods. The proposed framework aims to identify crucial features contributing to boiling theory, especially for heat partitioning models and boiling curves under microgravity conditions. The success of this framework will provide a blueprint for designing dynamic bubbles, even in the presence of microgravity or reduced gravity. The new knowledge gained will be critical for developing two-phase thermal control systems for both manned and unmanned NASA missions in the future. This impact will bring significant societal benefits to thermal management solutions for space applications.\nTask Progress & Bibliography Information FY2026 Image\n\nTask Progress:  | Science Question Two-phase boiling improves thermal management for spacecraft technology, but the incomplete understanding of two-phase phenomena restrains technological deployment. Recent advancements in deep learning open new possibilities for investigating boiling heat transfer. Thus, the reinvestigation of microgravity datasets aboard the International Space Station (ISS) with deep vision techniques accelerates the fundamental understanding and deployment of boiling heat transfer in microgravity. Boiling heat transfer is the pinnacle of heat transfer efficiency but its highly transient nature requires accurate prediction to avoid system failure. Compared to single-phase, two-phase boiling produces higher heat transfer efficiency at constant temperature conditions. Though two-phase boiling is highly efficient, it poses an innate risk due to its highly transient nature. Microgravity magnifies the uncertain nature of boiling, where the lack of convection fundamentally alters nucleation cycles. Under microgravity, bubbles do not cyclically nucleate and depart but remain attached to the heater for extended periods of time. As heat flux increases, vapor covers a large portion of the heater, impeding heat transfer. With increasing heat flux and decreasing heat transfer, component failure occurs, known as the Critical Heat Flux (CHF). Thus, the prediction of boiling evolution with applied heat flux is crucial to the deployment of efficient heat transfer systems in microgravity. To predict boiling, there are two main methods: empirical correlations and mechanistic models. Forming empirical correlations requires only experimental data. However, boiling correlations cannot generalize across system conditions such as pressure, geometry, and working fluid. Mechanistic models stem from the mechanisms of boiling, incorporating statistics that generalize across boiling conditions. No mechanistic physics-based model currently exists for microgravity application. In recent years, advancements in machine learning now enable a new perspective for collecting boiling statistics to form a mechanistic model. --------------------------------------------------------------------------------\nTesi etd-05072024-124109 (https://etd.adm.unipi.it/theses/available/etd-05072024-124109/)\nciteturn89search4 [wordlim: 200] Published: 2.4 years ago; Crawled: 3 months ago; An Innovative Machine Learning Approach for the Prediction of Flow Regimes in Confined Capillary Two-Phase Flows ...   * pulsating heat pipes ... The reference database comes from flow boiling tests in microgravity conditions, obtained from a parabolic flight campaign conducted by the ENEA research center in Rome.\n\n#### Tesi etd-05072024-124109\n\nTipo di tesi\n\nTesi di laurea magistrale\n\nURN\n\netd-05072024-124109\n\nTitolo\n\nAn Innovative Machine Learning Approach for the Prediction of Flow Regimes in Confined Capillary Two-Phase Flows\n\nDipartimento\n\nINGEGNERIA CIVILE E INDUSTRIALE\n\nCorso di studi\n\nINGEGNERIA AEROSPAZIALE\n\nRelatori\n\n.\n\nrelatore Prof. Filippeschi, Sauro\nrelatore Prof. Mameli, Mauro\n\nParole chiave\n\n  * capillary channels\n  * flow boiling\n  * flow pattern maps\n  * image processing\n  * machine learning\n  * pulsating heat pipes\n  * semi-supervised learning\n  * two-phase flows\n\nData inizio appello\n\n29/05/2024\n\nConsultabilità\n\nCompleta\n\nRiassunto (Inglese)\n\nRiassunto (Italiano)\n\nThis work proposes the implementation of machine learning techniques dedicated to the recognition of flow regimes for confined capillary two-phase (liquid-vapor) flows. The goal is to generate flow maps that are as objective as possible, seeking to overcome the limitations imposed by a classification of regimes affected by the author's subjective judgment. The adopted approach involves the construction and comparison of six semi-supervised architectures, obtained by combining autoencoders, Principal Component Analysis (PCA) techniques, and clustering capable of exploiting visual and numerical information. The reference database comes from flow boiling tests in microgravity conditions, obtained from a parabolic flight campaign conducted by the ENEA research center in Rome. The data were reprocessed defining dimensionless groups formulated from the physical phenomena involved to obtain generalizable results. This required the development of specific algorithms designed for the recognition and tracking of vapor in the images from the experiments, implementing innovative solutions capable of handling a wide spectrum of different flow regimes. At the end of the work, the generated flow maps and the errors resulting from the analysis procedures involved were critically evaluated.\n\nFile\n\nNome file  | Dimensione\n--- | ---\ncecchi_m...hesis.pdf  | 26.18 Mb--------------------------------------------------------------------------------\nFlow Bubble Dynamics and Critical Heat Flux Prediction Through Autonomous Visualization (https://escholarship.org/uc/item/2q28k8p9)\nciteturn89search5 [wordlim: 200] Published: 1.8 years ago; Crawled: last week; As heat flux increases, the boiling regime ... machine learning techniques for vision modeling, model evaluation, and data processing ... meaningful and quantitative data during flow boiling under microgravity conditions. ... discrepancies between experimental and prediction values at lower mass flow rates can be\nIn this study, a machine learning-assisted framework plays a key role in extracting physically\nmeaningful and quantitative data during flow boiling under microgravity conditions. The\nframework detects and tracks 155,000 bubbles with high fidelity based on 30,000 optical images,\nproviding sets of parameters such as spatial statistics, interfacial characteristics, and bubble\ndynamics. These parameters help illustrate the relationships between operating conditions, such\nas mass flow rate or heat flux, and their effects of hindering or merging events in the perspective\nof bubbles. Based on the bubble information derived from the framework, the effectiveness of\nthe Interfacial Lift-off Model under microgravity conditions is evaluated in this study. The model\npredictions show errors of 39%, 22%, and 1% for 10, 20, and 40 g/s, respectively.\n5.2. Future Work\nWhile the results demonstrated good agreement, particularly, for larger mass flow rates,\ndiscrepancies between experimental and prediction values at lower mass flow rates can be\nattributed to two limitation factors: a viewing window size effect and the intrinsic nature of\nbubble dynamics. Classical CHF prediction models heavily rely on parameters such as spatial\nstatistics of individual instances or interfacial characteristics, but the presence of the viewing\nwindow makes it challenging to accurately measure the wavelength of end bubbles, continuous\nor cut-off bubbles, and elongated bubbles. Furthermore, classical models infer transient and\ndynamic CHF phenomena using static images instead of sequences of images or videos, failing\nto capture dynamic bubble characteristics such as explosive growth of vapor bubbles, flow\n\n--------------------------------------------------------------------------------\nProbing dendrite growth under microgravity via machine learning-aided multi-scale characterisation (https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf)\nciteturn89search13 [wordlim: 200] Published: 11 months ago; solidification of neopentylglycol-(d)camphor investigated under microgravity ... Rappaz, Dendrite growth morphologies in aluminium ... Rappaz, Dendrite growth directions in aluminum-zinc alloys,\n--------------------------------------------------------------------------------\nUNIVERSITY OF CALIFORNIA, (https://escholarship.org/content/qt2q28k8p9/qt2q28k8p9_noSplash_67492eebe47c5bd770ef5235c3f32100.pdf?t=svvzow)\nciteturn89search14 [wordlim: 200] Published: 7 months ago; ConclusionIn this study, a machine learning-assisted framework plays a key role in extracting physicallymeaningful and quantitative data during flow boiling under microgravity conditions. ... as mass flow rate or heat flux, and their effects of hindering or merging events in the perspective ... discrepancies between experimental and prediction values at lower mass flow rates can be\n--------------------------------------------------------------------------------\nA Unified Experimental Database and Group-Aware Pilot Machine Learning for Flow Boiling in Rectangular Minichannels | MDPI (https://www.mdpi.com/1996-1073/19/19/4483)\nciteturn89search6 [wordlim: 200] Published: last month; Crawled: last month; Mudawar et al. [6] used 29,226 heat-transfer records spanning highly subcooled to high-quality saturated flow boiling under microgravity and different Earth–gravity orientations, obtaining an overall ANN error of 7.99% and assessing whether the predicted trends remained physically plausible. ... Their pointwise uncertainty analysis distinguished epistemic uncertainty caused by insufficient coverage from aleatoric uncertainty associated with noise and showed that adding observations near high-uncertainty regions improved prediction much more than adding data in already dense regions. ... This path must harmonise evolving templates and metadata, preserve source-file identity, restructure spatial thermographic data, reconstruct local pressure and thermal reference quantities, define operational-branch-dependent heat-transfer outputs, retain explicit QC decisions, and characterise both point-level scale and source-file-level coverage before machine learning is applied.\n--------------------------------------------------------------------------------\nMECENG 249 Project 1 Report (https://www.joshuaduarte.com/media/documents/projectDocs/Understanding-the-gravitational-effects-on-boiling-through-machine.pdf)\nciteturn89search15 [wordlim: 200] Published: 6 months ago; To illustrate the role of machine learning in heat transfer, an experiment conducted ... However, in microgravity conditions, it is observed that the ... the boiling heat transfer of water/2-propanol mixture, machine learning tools are\n--------------------------------------------------------------------------------\nFDMP | Free Full-Text | A Review of Artificial Intelligence in Boiling Heat Transfer: Predictive Modeling, Dynamic Characterization, and Methodological Advances (https://www.techscience.com/fdmp/v22n4/67243/html)\nciteturn89search7 [wordlim: 200] Published: 5 months ago; Crawled: today; Boiling heat transfer remains a cornerstone of efficient thermal management, with far-reaching implications for energy systems and industrial processes. ... In this context, artificial intelligence (AI), encompassing machine learning and deep learning techniques, has emerged as a powerful paradigm, offering significant advantages in predictive accuracy, data-driven analysis, and experimental efficiency. ... Subsequently, recent advances in AI-driven prediction of heat transfer parameters, automated analysis of bubble dynamics, and the development of novel research methodologies are comprehensively examined.\n--------------------------------------------------------------------------------\n\"Nucleate boiling under different gravity values: numerical simulation\" by Sandipan Banerjee (https://ir.library.louisville.edu/etd/3858/)\nciteturn89search8 [wordlim: 200] Published: 4.5 years ago; Crawled: last month; Nucleate boiling; microgravity; numerical simulations; data driven techniques; machine learning ... Additionally, the feature importance study concludes that wall superheats, gravity and liquid subcooling are the three most significant parameters in the prediction of heat flux for nucleate boiling.\n--------------------------------------------------------------------------------\nPrediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs) - ScienceDirect (https://www.sciencedirect.com/science/article/pii/S0017931023011432)\nciteturn89search9 [wordlim: 200] Crawled: last month; Variations in body force alter system performance, such as heat transfer and flow characteristics, from that observed in Earth gravity (g_{e}), which most design tools are developed for. ... Similarly, pool boiling in an electric field promoted stable bubble detachment in microgravity, but bubbles lifted away perpendicular from the heated surface. ... Zhou et al. [49] tested different machine learning algorithms to predict h for a condensing flow in mini-/micro-channels via a consolidated database.\n--------------------------------------------------------------------------------\nExperimental investigation and data-driven modeling of nanofluid pool boiling under rotational hypergravity (https://eurekamag.com/research/105/705/105705148.php)\nciteturn89search10 [wordlim: 200] Published: 9 months ago; Crawled: 3 weeks ago; The coupling effects of rotational hypergravity (1–3.16 g) and nanoparticle concentration (0–0.015 wt.%) on the nucleate pool boiling heat transfer of Al₂O₃–water nanofluids were experimentally investigated using a custom-built centrifugal platform.Three machine-learning algorithms (RF, SVM, XGBoost) were further employed to develop high-fidelity predictive models. ... 2025: Experimental investigation on nanofluid saturated pool boiling CHF with different chemical additives Progress in Nuclear Energy 189: 105934\n--------------------------------------------------------------------------------\nUC Berkeley (https://escholarship.org/content/qt2q3709xh/qt2q3709xh.pdf)\nciteturn89search16 [wordlim: 200] Published: 1.4 years ago; The same machine learning algorithms used to develop the droplet evaporation model were ... been used to explore the surface heat ﬂux and pool boiling heat transfer coeﬃcient for dif- ... of microgravity and Marangoni ﬂow.\n--------------------------------------------------------------------------------\nTask Book Report (https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=C74AE74BF848BAF9434155F40E38F44C)\nciteturn89search17 [wordlim: 200] Published: 4 months ago; The primary objective of the microgravity experiments is to provide information about the flame spread and extinction of ... The differences in melting, and no dripping, in microgravity and normal gravity were also notable, ... \"Advancing on the flame spread over electrical wires predictions by using machine learning with data\n--------------------------------------------------------------------------------\nNucleate pool boiling in microgravity: Recent progress and future prospects - ScienceDirect (https://www.sciencedirect.com/science/article/pii/S1631072116301012)\nciteturn89search11 [wordlim: 200] Published: 9.8 years ago; Crawled: last month; Since there is no thermal convection in microgravity, the heat transfer between the heated wall and the liquid is mainly due to heat conduction, and the wall temperature can become greater than the required temperature for the onset of nucleate boiling. ... Despite the number of experiments on pool boiling in microgravity performed over the past 50 years, the prediction of boiling heat transfer remains a difficult task, which is understandable regarding the numerous involved mechanisms: bubble nucleation, evaporation at the contact line, re-condensation, coalescence, bubble detachment, sliding on the wall. ...   * ### Visualization-based nucleate boiling heat flux quantification using machine learning\n--------------------------------------------------------------------------------\nExplainable Machine Learning Reveals 12-Fold Ucp1 Upregulation and Thermogenic Reprogramming in Female Mouse White Adipose Tissue After 37 Days of Microgravity: First AI/ML Analysis of NASA OSD-970 (https://arxiv.org/abs/2604.02942)\nciteturn89academia18 [wordlim: 200] Published: 6 months ago; Title: Explainable Machine Learning Reveals 12-Fold Ucp1 Upregulation and Thermogenic Reprogramming in Female Mouse White Adipose Tissue After 37 Days of Microgravity: First AI/ML Analysis of NASA OSD-970 ... This paper presents the first machine learning (ML) analysis of NASA Open Science Data Repository (OSDR) dataset OSD-970, derived from the Rodent Research-1 (RR-1) mission.\n--------------------------------------------------------------------------------\nExpedition 57 (https://it.wikipedia.org/wiki/Expedition_57)\nciteturn89search19 [wordlim: 200] Crawled: 1.4 years ago; Advanced Colloids Experiment-Nanoparticle Haloing (ACE-T12) è un esperimento sui colloidi in microgravità che coinvolge la progettazione e realizzazione di complesse strutture in tre dimensioni di colloidi o particelle di diverse dimensioni sospese in un fluido. ... L'esperimento Spaceflight-Induced Hypoxic/Reactive Oxygen Species (ROS) Signaling (APEX-05) determinerà come le condizioni del volo spaziale contribuiscono allo stress indotto dall'ipossia e utilizzeranno il Light Microscopy Module (LMM), un microscopio ottico all'avanguardia, per visualizzare lo stress vegetale. ... The Impact of Real Microgravity on the Proliferation of Human Neural Stem Cells and Derived-Oligodendrocytes (BioScience-4) è il primo studio che indaga sulla moltiplicazione delle cellule staminali del sistema nervoso in microgravità. ... *  (EN) Advanced Colloids Experiment-Nanoparticle Haloing (ACE-T-12), su nasa.gov. ... *  (EN) Space Station Science Highlights: Week of December 10, 2018, su nasa.gov. ... *  (EN) Design of Scalable Gas Separation Membranes via Synthesis Under Microgravity, su nasa.gov.\n--------------------------------------------------------------------------------\nMachine learning based prediction of dynamical clustering in granular gases (https://arxiv.org/abs/2506.15657)\nciteturn89academia20 [wordlim: 200] Published: 1.3 years ago; Title: Machine learning based prediction of dynamical clustering in granular gases ... When dense granular gases are continuously excited under microgravity conditions, spatial inhomogeneities of the particle number density can emerge.\n--------------------------------------------------------------------------------\nElectrical capacitance volume sensor for microgravity mass gauging: Advancements in sensor calibration for microgravity fluid configurations and propellant management devices (https://arxiv.org/abs/2409.10344)\nciteturn89academia21 [wordlim: 200] Published: 2.1 years ago; In this paper a prototype sensor is constructed that can emulate fluid positions in microgravity and earth gravity configurations. ... This expanded dataset is compared with previous simulation results and used to construct a machine learning model capable of calculating the fluid mass in tanks both with and without propellant management devices.\n",
      "id": "orb_search_3",
      "source_urls": [
        "https://commons.case.edu/facultyworks/1320/",
        "https://creativecommons.org/licenses/by-nc/4.0/",
        "https://doi.org/10.1016/j.ijmultiphaseflow.2024.104928",
        "https://strathprints.strath.ac.uk/95112/",
        "https://doi.org/10.1016/j.actamat.2025.121659",
        "https://orcid.org/0000-0002-6881-2940,",
        "https://strathprints.strath.ac.uk/id/eprint/95112--------------------------------------------------------------------------------",
        "https://globalresearchspace.com/space?star=W7140314226",
        "https://doi.org/10.1115/1.4071502",
        "https://suh.lab.uic.edu/wp-content/uploads/sites/1247/2025/08/Machine-Learning-Boiling-Prediction-From-Autonomous-Vision-of-Flow-Visualization-Data-to-Performance-Parameter-Theoretical-Modeling.pdf",
        "https://taskbook.nasaprs.com/tbp/index.cfm?TASKID=5483318170A30AB5BE11303C8D6CFA44&action=public_query_taskbook_content",
        "https://etd.adm.unipi.it/theses/available/etd-05072024-124109/",
        "https://escholarship.org/uc/item/2q28k8p9",
        "https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf",
        "https://escholarship.org/content/qt2q28k8p9/qt2q28k8p9_noSplash_67492eebe47c5bd770ef5235c3f32100.pdf?t=svvzow",
        "https://www.mdpi.com/1996-1073/19/19/4483",
        "https://www.joshuaduarte.com/media/documents/projectDocs/Understanding-the-gravitational-effects-on-boiling-through-machine.pdf",
        "https://www.techscience.com/fdmp/v22n4/67243/html",
        "https://ir.library.louisville.edu/etd/3858/",
        "https://www.sciencedirect.com/science/article/pii/S0017931023011432",
        "https://eurekamag.com/research/105/705/105705148.php",
        "https://escholarship.org/content/qt2q3709xh/qt2q3709xh.pdf",
        "https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=C74AE74BF848BAF9434155F40E38F44C",
        "https://www.sciencedirect.com/science/article/pii/S1631072116301012",
        "https://arxiv.org/abs/2604.02942",
        "https://it.wikipedia.org/wiki/Expedition_57",
        "https://arxiv.org/abs/2506.15657",
        "https://arxiv.org/abs/2409.10344"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "web search discovery",
      "queries": [
        "\"microgravity\" \"machine learning\" \"flame\" -site:github.com -site:spaceappschallenge.org -site:arxiv.org",
        "\"microgravity\" \"neural network\" combustion spread",
        "\"Advancing\" \"flame spread\" \"learning\"",
        "\"Machine learning based prediction of dynamical clustering in granular gases\""
      ],
      "results": "Machine learning based prediction of dynamical clustering in granular gases (https://arxiv.org/abs/2506.15657)\nciteturn92academia12 [wordlim: 200] Published: 1.3 years ago; Title: Machine learning based prediction of dynamical clustering in granular gases ... This dynamical clustering, or gas-cluster transition, is caused by a complex interplay and balance between the energy influx and dissipation in particle collisions.\nTitle: Machine learning based prediction of dynamical clustering in granular gases\nAuthors: Sai Preetham Sata, Ralf Stannarius, Benjamin Noack, Dmitry Puzyrev\nDate: Wed Jun 18 17:34:32 2025\n\nWhen dense granular gases are continuously excited under microgravity conditions, spatial inhomogeneities of the particle number density can emerge. A significant share of particles may collect in strongly overpopulated regions, called clusters. This dynamical clustering, or gas-cluster transition, is caused by a complex interplay and balance between the energy influx and dissipation in particle collisions. Particle number density, container geometry, and excitation strength influence this transition. We perform Discrete Element Method (DEM) simulations for ensembles of frictional spheres in a cuboid container and apply the Kolmogorov Smirnov test and a caging criterion to the local packing fraction profiles to detect clusters. Machine learning can be used to study the gas-cluster transition, and can be a promising alternative to identify the state of the system for a given set of system parameters without time-consuming complex DEM simulations. We test various machine learning models and identify the best models to predict dynamical clustering of frictional spheres in a specific experimental geometry.--------------------------------------------------------------------------------\nMachine learning based prediction of dynamical clustering in granular gases (https://assets-eu.researchsquare.com/files/rs-7474100/v1/3142e3ec6af418f5cd28e295.pdf)\nciteturn92search13 [wordlim: 200] Published: 1.1 years ago; Machine learning based prediction of dynamical clustering in granular gases ... ⁴Research Group MARS, Otto von Guericke University Magdeburg . ... This dynamical clustering, or gas-cluster transition, is caused by a complex interplay and balance between the energy influx and dissipation in particle collisions.\nMachine learning based prediction of dynamical clustering in granular gases\n\nSai Preetham Sata¹,²,⁴*, Ralf Stannarius²,³,⁴, Benjamin Noack¹, Dmitry Puzyrev³,⁴,¹\n\n¹Faculty of Informatics, Institute for Intelligent Cooperating Systems, Otto von Guericke University Magdeburg, Universitätsplatz 2, 39106 Magdeburg, Germany.  \n²Department of Engineering, Brandenburg University of Applied Sciences, Magdeburger Str. 50, 14770 Brandenburg an der Havel, Germany.  \n³Department of Microgravity and Translational Regenerative Medicine (MTRM), Medical Faculty, Otto von Guericke University Magdeburg, Universitätsplatz 2, 39106 Magdeburg, Germany.  \n⁴Research Group MARS, Otto von Guericke University Magdeburg .\n\n*Corresponding author(s). E-mail(s): sai.sata@ovgu.de;  \nContributing authors: benjamin.noack@ovgu.de;  \ndmitry.puzyrev@med.ovgu.de;\n\n**Abstract**\n\nWhen dense granular gases are continuously excited under microgravity conditions, spatial inhomogeneities of the particle number density can emerge. A significant share of particles may collect in strongly overpopulated regions, called clusters. This dynamical clustering, or gas-cluster transition, is caused by a complex interplay and balance between the energy influx and dissipation in particle collisions. Particle number density, container geometry, and excitation strength influence this transition. We perform Discrete Element Method (DEM) simulations for ensembles of frictional spheres in a cuboid container and apply the Kolmogorov–Smirnov test and a caging criterion to the local packing fraction profiles to detect clusters. Machine learning can be used to study the gas-cluster transition, and can be a promising alternative to identify the state of the system for a given set of system parameters without time-consuming complex DEM simulations. We test various machine learning models and identify the best models to predict dynamical clustering of frictional spheres in a specific experimental geometry.\n\n1--------------------------------------------------------------------------------\nMachine learning based prediction of dynamical clustering in granular gases | Sciety (https://sciety.org/articles/activity/10.21203/rs.3.rs-7474100/v1)\nciteturn92search0 [wordlim: 200] Published: 1.1 years ago; Crawled: 4 months ago; # Machine learning based prediction of dynamical clustering in granular gases ... This dynamical clustering, or gas-cluster transition, is caused by a complex interplay and balance between the energy influx and dissipation in particle collisions. ... ### A simple experiment for observing clustering and dynamics of coalescing particles in air turbulence\n\n# Machine learning based prediction of dynamical clustering in granular gases\n\n  1. Sai Preetham Sata\n  2. Ralf Stannarius\n  3. Benjamin Noack\n  4. Dmitry Puzyrev\n\nRead the full article\n\n## Abstract\n\nWhen dense granular gases are continuously excited under microgravity conditions, spatial inhomogeneities of the particle number density can emerge. A significant share of particles may collect in strongly overpopulated regions, called clusters. This dynamical clustering, or gas-cluster transition, is caused by a complex interplay and balance between the energy influx and dissipation in particle collisions. Particle number density, container geometry, and excitation strength influence this transition. We perform Discrete Element Method (DEM) simulations for ensembles of frictional spheres in a cuboid container and apply the Kolmogorov–Smirnov test and a caging criterion to the local packing fraction profiles to detect clusters. Machine learning can be used to study the gas-cluster transition, and can be a promising alternative to identify the state of the system for a given set of system parameters without time-consuming complex DEM simulations. We test various machine learning models and identify the best models to predict dynamical clustering of frictional spheres in a specific experimental geometry.\n\n## Article activity feed\n\n  1. Image\n\nVersion published to 10.21203/rs.3.rs-7474100/v1 on Research Square\n\nSep 22, 2025\n\n  1. ### A simple experiment for observing clustering and dynamics of coalescing particles in air turbulence\n\n    1. Linli Fu\n    2. Jun Feng\n    3. Yating Chen\n    4. Fanxi Gong\n    5. Xiaohui Meng\n    6. Ewe-Wei Saw\n\nLatest version Apr 10, 2026--------------------------------------------------------------------------------\nCriteria for dynamical clustering in permanently excited granular gases: comparison and estimation with machine learning approaches | Granular Matter | Springer Nature Link (https://link.springer.com/article/10.1007/s10035-025-01560-5)\nciteturn92search1 [wordlim: 200] Published: 1.2 years ago; Crawled: 2 months ago; # Criteria for dynamical clustering in permanently excited granular gases: comparison and estimation with machine learning approaches ... Machine learning approaches that predict dynamic clustering from known system parameters on the basis of classical test criteria areoposed and tested. ... In this study, we focus on the transition from a homogeneous granular gas to a clustered state, where the local number density of particles is increased substantially within the cluster, and the dynamics therein resembles a condensed liquid rather than a gas. ... The simulation data and statistical criteria can be further used to create datasets for training machine learning algorithms in the prediction of cluster dynamics. ... The definition of proper clustering criteria for complex particle shapes is thus a necessary step to their ML-based prediction.\n\n# Criteria for dynamical clustering in permanently excited granular gases: comparison and estimation with machine learning approaches\n\n  * Research\n  * Open access\n  * Published: 21 August 2025\n\n  * Volume 27, article number 91 (2025)\n  * Cite this article\n\nYou have full access to this open access article\n\nDownload PDF\n\nSave article\n\nView saved research\n\nGranular Matter Aims and scope Submit manuscript\n\nCriteria for dynamical clustering in permanently excited granular gases: comparison and estimation with machine learning approaches\n\nDownload PDF\n\n  * Sai Preetham Sata^{1,3,4},\n  * Ralf Stannarius^{2,3,4} &\n  * Dmitry Puzyrev^{1,3,4} \n\n  * 1605 Accesses\n\n  * 2 Citations\n\n  * Explore all metrics\n\n## Abstract\n\nWhen granular gases in microgravity are continuously excited mechanically, spatial inhomogeneities of the particle distribution can emerge. At a sufficiently large overall packing fraction, a significant share of particles tend to concentrate in strongly overpopulated regions, so-called clusters, far from the excitation sources. This dynamical clustering is caused by a complex balance between energy influx and dissipation. The mean number density of particles, the geometry of the container, and the excitation strength influence cluster formation. A quantification of clustering thresholds is not trivial. We generate ‘synthetic’ data sets by Discrete Element Method simulations of frictional spheres in a cuboid container and apply established criteria to classify the local packing fraction profiles. Machine learning approaches that predict dynamic clustering from known system parameters on the basis of classical test criteria areoposed and tested. It avoids the necessity of complex numerical simulations.\nDynamical clusters appear particularly at higher particle number densities and higher excitation strengths [7, 13]. Although a simple visual inspection often provides reliable evidence of cluster formation, it is desirable to quantify the transition with some statistical criteria. Here, we consider two established criteria: the Kolmogorov–Smirnov test (KS-Test) and a so-called caging criterion [1], both based on the analysis of local particle packing fractions.\n\nIn the present study, numerical simulations are performed to systematically investigate the influence of system parameters. The general design of the numerical simulation is derived from the VIP-Gran experiment setup [2] of the Topical Team Space Grains [14], funded by the European Space Agency (ESA). We consider an ensemble of bronze beads, but plan an expansion for rod-shaped particles so that the simulation results can be compared with data from previous VIP-Gran parabolic flights and those from the expected upcoming VIP-Gran ISS experiment, employing appropriate visual data analysis methods [6, 15].\n\nBy assembling simulation data for large sets of system parameters, we create datasets that facilitate the application of machine learning methods to the statistical analysis. We focus on two parameters that have been recognized earlier as being highly important in the gas-cluster transition [6]: The number of particles per volume and the excitation amplitude. In addition, we include a third parameter that was not studied systematically before: the phase shift between the oscillations of opposite walls. This was motivated by observations of rod-shaped particle ensembles with similar system geometry and excitation parameters [12].\n\n## 2 Motivation\n\nFor visualization of dynamical clustering, various methods have been introduced to extract the density profiles on the basis of optical analysis. These methods were applied to spherical [6] and rod-shaped particles [15]. However, in order to pinpoint the gas-cluster transition, there have been no established quantifiable criteria so far that accurately account for the balance between energy input and energy dissipated in collisions. The potential applicability of Onsager’s variational principle to clustering in a similar system was demonstrated by Noirhomme et al. [16, 17]. Diffusion-based criteria can also be considered [18] in order to understand dynamical clustering. They require the tracking of individual particles in the experimental data footage, which involves several complications particularly at higher packing fractions where particles overlap and screen each other extensively. We will thus focus on the currently established criteria, viz. the Kolmogorov–Smirnov test (KS-Test) and the Caging criterion.\n\nA comprehensive analysis of transition criteria, based on multiple DEM simulations for varying system parameters, helps to understand their differences and limitations. In addition, based on the acquired data, contemporary machine learning software can be trained and tested. Similar methods have been applied to various granular systems to evaluate and predict dynamical or structural properties. Here, we suggest using such concepts to predict the clustering transition in continuously excited granular gases on the basis of few known system parameters.\n\nThe content of the present paper is laid out as follows: In the following section we provide a short introduction to the system and its experimental antetype, to the DEM based simulation software, and to the extraction of relevant statistical data such as the particle number density profile, velocity, and energy from the simulated sets. We describe the statistical criteria used to quantify the dynamical clustering and present the currently established evaluation techniques, viz. Kolmogorov-Smirnov and Caging tests.\n\nIn the fourth section, the numerical simulation results are presented as the basis of all subsequent evaluation steps. We visualize in space-time plots of Sect. 4.1 the most important structural and dynamic features of the system, the temporal evolution of particle number densities, velocities and kinetic energies. Section 4.2 describes the most important test criterion in the present study, viz. the profiles of particle number densities. It is shown how the cumulative distribution densities obtained from the simulations are analyzed. Typical graphs of the variations of the test criteria during the excitation cycles are given.\n\nIn Sects. 4.4–4.6, we apply the test criteria and compare the results, and in Sect. 4.7, the application of machine learning for a more efficient classification of the state of the particle ensembles is demonstrated. The final section contains the conclusions and gives an outlook of potential extensions of this study.\n\nFig. 1\n\nImage: Fig. 1\n\nFull size image\n\nCross-sectional view of the VIP-Gran experiment. Reproduced from Rev. Sci. Instr. 89 075103 (2018) [2] with permission. Copyright 2018, AIP Publishing\n\nTable 1 Constant parameters in the simulation software\n\nDuring excitation, the left and right wall positions \\(x_1(t)\\) and \\(x_2(t)\\) along the excitation axis x are given by\n\n$$\\begin{aligned} \\begin{aligned} x_1(t)&= -L_x/2 + A\\sin (\\psi (t)),\\\\ x_2(t)&= L_x/2 + A\\sin (\\psi (t)+\\theta ), \\end{aligned} \\end{aligned}$$\n\n(1)\n\nwhere A is the excitation amplitude, and \\(\\theta \\) is the phase-shift between the two oscillations. The vibration phase is \\(\\psi (t)=2\\pi F t\\), with frequency F and time t. It was observed earlier that after some transients, the ensemble dynamics generally synchronizes with the wall excitation (see [6] for details). The parameters that are kept constant for all simulation runs in our study are listed in Table 1. The elastic modulus is not critical, as we have established in previous simulations. It was set to a convenient value for the simulation of collisions. The ranges of the variable parameters are listed in Table 2. We kept the excitation frequency at \\(F=15\\) Hz and the resting distance between the walls constant at \\(L_x=40\\) mm.\n\nTable 2 Variable parameters in the simulation software. In some simulations of Sect. 4.1, lower fill fractions were used but these were not included in the statistical analysis of Sects. 4.4–4.7\n\nWe employ the two statistical criteria established in previous studies [1, 6]. The simulation data and statistical criteria can be further used to create datasets for training machine learning algorithms in the prediction of cluster dynamics.\n\nThe statistical properties of particle positions and velocities are estimated in the remaining 60 periods (3600 simulated frames). The GPU DEM simulations remain considerably time-consuming. Each run requires around 9–11 h on a modern semi-professional class GPU (NVIDIA A4000).\n\n### 3.3 Extraction of number density, mean velocity and mean energy profiles from simulation data\n\nThe following data extraction procedure is used: First, the maximum area inside the container between the moving piston walls is split into a specified number of bins along the x coordinate. For each frame, the particles are collected into bins by their x coordinates, thus producing histograms of the particle number density. We will refer to them as density profiles. The normalized density profiles with the same frame number modulo 60 (equal excitation phases \\(\\psi (t)\\)) are combined into space-time data arrays. For illustrative purposes, it is preferable to present the profiles extended over for two excitation periods, thus the data array is repeated (tiled) along the time axis. Data are presented as 2D contour plots with the local number density color-coded, see Fig. 4 and following.\n\nIn the same way, the statistical velocity and kinetic energy profiles are extracted. Similar binned statistics are applied. The averaged velocity components in each bin are extracted, along with the translational or rotational kinetic energy for each degree of freedom (DOF). Since the excitation is applied along the x axis and the important dynamics occur in that spatial dimension, the profiles of the average velocity \\(V_x\\) and related translational kinetic energy \\(E_x=m V_x^2/2\\) are the most interesting quantities.\n\n### 3.6 Machine learning for prediction of gas-cluster transition\n\nPreviously, machine learning approaches have been used in various applications related to granular matter such as particle tracking in granular gases [34], predicting force chains in granular flows [35], characterizing structural defects in amorphous packings [36], predicting the formation of clogs inside a 2D granular hopper [37] and others.\n\nWe employ machine learning to predict the gas-cluster transition evaluating the system parameters \\({N, A, \\theta }\\). This can be achieved with the help of the estimates of \\(\\delta _{\\min }\\) and \\(\\varphi _{\\textrm{caged}}\\). In order to predict the gas-cluster transition using \\(\\delta _{\\min }\\), a dataset is generated that contains between \\(N =1834\\) (\\(\\Phi =2.6\\%\\)) and 5643 (\\(\\Phi =8.2\\%\\)) particles, A between 2 mm and 5 mm and \\(\\theta \\) between 0 and \\(\\pi \\). Then, \\(\\delta _{\\rm min}\\) is evaluated on a sufficiently fine grid for all combinations of these parameters. Similarly, to predict the transition with the caging criterion, a respective dataset is prepared for \\(\\varphi _{\\textrm{caged}}\\).\n\nFive machine learning algorithms were applied to these datasets, viz. polynomial regression, random forest regression, support vector regression, XGBoost regression and neural network regression. The datasets were split into training, validation and test datasets in order to evaluate the performance of the machine learning algorithms using of well established regression metrics, viz. Root Mean Square Error (RMSE), Mean Absolute Error (MAE) and coefficient of determination (\\(\\hbox {R}^2\\)) [38]. The best-suited machine learning models were selected on the basis of the evaluation on these metrics.\n\n### 4.7 Prediction of transition parameters using machine learning\n\nIn this section, we introduce a preliminary test of five different machine learning methods to predict clustering thresholds from the parameters N, A, and \\(\\theta \\). Tables 3 and 4 summarize the performance of the algorithms to predict \\(\\delta _{\\rm min}\\) and \\(\\varphi _{\\textrm{caged}}\\) from the test datasets. The comparison shows that neural network regression and XGBoost regression perform comparatively better than the other machine learning models and hence are chosen as the best models (shown in bold) to predict \\(\\delta _{\\min }\\) and \\(\\varphi _{\\textrm{caged}}\\), respectively. The figures of merit of the polynomial regression are comparable to those of the neural network regression in predicting \\(\\delta _{\\min }\\), and to those of the XGBoost regression in predicting \\(\\phi _{\\textrm{caged}}\\).\n\nThe plot in Fig. 22a shows exemplarily \\(\\delta _{\\min }\\) predicted from neural network regression when \\(\\theta =\\pi \\) (cf. Machine learning methods employed in this study can go beyond simple interpolation by leveraging pattern recognition and predictive modeling techniques. In future studies, with the help of the ML methods like Neural Network regression, XGBoost regression, etc., we aim to identify the underlying patterns and nonlinear relationships within the data which are based on the physical properties of the system. We have recently tested the ability of the ML methods to extrapolate the results of the clustering criteria to parameter regions that are beyond the simulated space. Those results, as well as an expanded study of the performance of ML models in detecting the gas-cluster transition, will be published elsewhere [41].\n\nHere, it is appropriate to discuss the possibility of applying similar methods for prediction of gas-cluster transitions to the ensembles of non-spherical particles. We expect that the AI model can also be trained to predict local densities for more complex particle shapes. In fact, a bottleneck there lies in the definition of the transition criteria themselves. For example, in the case of rods-like particles, there is no clearly defined local packing fraction threshold that signifies the caging of particle from a strictly geometrical point of view like for spherical particles. However, our preliminary studies indicate that there is some critical value of the local packing fraction which is characteristic for the clustered particles. Similarly, the threshold of KS-test is not clearly defined for non-spherical particles [15]. The definition of proper clustering criteria for complex particle shapes is thus a necessary step to their ML-based prediction.\n\nAnother promising application of AI-aided analysis is the extraction of the density profiles or detection of clusters directly from the experimental video data footage. Here, different models that can be trained on synthetic and experimental data are currently being investigated.\n\n## Acknowledgements\n\nThe authors acknowledge funding by the German Aerospace Center (DLR) under grants 50WM2252 and 50WK2348. We coordially thank our colleagues from the Granular Matter group at Otto von Guericke University Magdeburg (OVGU) and at Brandenburg University of Applied Sciences, Prof. Raúl Cruz Hidalgo from the Universidad de Navarra for providing the numerical simulation software, Prof. Kirsten Harth from TH Brandenburg for comments and feedback in this work. We would also like to thank the Space Grains team for permission to reproduce one of the figures from their previous work.\n\n## Funding\n\nOpen Access funding enabled and organized by Projekt DEAL. This research was supported by German Aerospace Center (DLR) under projects \"Vorraussagen von Inhomogentität und Clusterdynamik mittels Künstlicher Intelligenz\"(VICKI) [grant number: 50WM2252] and \"Künstliche Intelligenz zur Objektverfolgung in Vielteilchensystemen\"(EVA-II) [grant number: 50WK2348].\n\n## Author information\n\n### Authors and Affiliations\n\n  1. Autonomous Multisensor Systems Group, Institute for Intelligent Cooperating Systems, Otto von Guericke University Magdeburg, Universitätsplatz 2, 39106, Magdeburg, Germany\n\nSai Preetham Sata & Dmitry Puzyrev\n\n  2. Department of Engineering, Brandenburg University of Applied Sciences, Magdeburger Str. 50, 14770, Brandenburg an der Havel, Germany\n\nRalf Stannarius\n\n  3. Department of Microgravity and Translational Regenerative Medicine, Medical Faculty, Otto von Guericke University Magdeburg, Universitätsplatz 2, 39106, Magdeburg, Germany\n\nSai Preetham Sata, Ralf Stannarius & Dmitry Puzyrev\n\n  4. Research Group ‘Magdeburger Arbeitsgemeinschaft für Forschungunter Raumfahrt-und Schwerelosigkeitsbedingungen’ (MARS), Otto von Guericke University Magdeburg, Universitätsplatz 2, 39106, Magdeburg, Germany\n\nSai Preetham Sata, Ralf Stannarius & Dmitry Puzyrev\n\n### Contributions\n\nS.P.S. performed the simulations, worked on the data analysis and prepared the manuscript. D.P. conceived the study, D.P. and R.S. analyzed and interpreted the results. To view a copy of this licence, visit http://creativecommons.org/licenses/by/4.0/.\n\nReprints and permissions\n\n## About this article\n\n### Cite this article\n\nSata, S.P., Stannarius, R. & Puzyrev, D. Criteria for dynamical clustering in permanently excited granular gases: comparison and estimation with machine learning approaches. Granular Matter 27, 91 (2025). https://doi.org/10.1007/s10035-025-01560-5\n\n  * Received: 17 March 2025\n\n  * Accepted: 01 July 2025\n\n  * Published: 21 August 2025\n\n  * Version of record: 21 August 2025\n\n  * DOI (Digital Object Identifier): https://doi.org/10.1007/s10035-025-01560-5\n\n### Share this article\n\nAnyone you share the following link with will be able to read this content:\n\nSorry, a shareable link is not currently available for this article.\n\nProvided by the Springer Nature SharedIt content-sharing initiative\n\n### Keywords\n\n  * Granular gas\n  * Dynamical clustering\n  * Discrete element method\n--------------------------------------------------------------------------------\n《火灾科学（中英文）》编辑部 (https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1)\nciteturn92search2 [wordlim: 200] Published: 25.7 years ago; Crawled: last week; Based on this, the research of microgravity and combustion change is carried out through the combination of neural network with time series prediction, and the law of microgravity and corresponding temperature change is obtained in microgravity for the same point during the parabolic flights of experimental aircraft.\n汪箭  中国科学技术大学火灾科学国家重点实验室 \n李晓艺  航天医学工程研究所 \n沈力平  航天医学工程研究所 \n曾庆堂  航天医学工程研究所 \n中文关键词:  微重力  燃烧温度  时间序列  神经网络  \n英文关键词:Microgravity  Combustion temperature  Time Series  Neural Network  \n摘要点击次数: 946\n全文下载次数: 1297\n中文摘要:\n      本文通过试验飞机抛物线飞行进行了微重力燃烧实验 ,采集得到微重力条件下一个采样点微重力波动和燃烧温度变化的数据 ,在此基础上将时间序列预测和神经网络相结合进行了微重力波动与燃烧温度变化的研究 ,揭示了试验飞机抛物线飞行中微重力波动和采样点燃烧温度变化的规律。\n英文摘要:\n      This paper does combustion experiment in microgravity during the parabolic flights of experimental aircraft, and obtains data of microgravity and corresponding temperature for the same point. Based on this, the research of microgravity and combustion change is carried out through the combination of neural network with time series prediction, and the law of microgravity and corresponding temperature change is obtained in microgravity for the same point during the parabolic flights of experimental aircraft.\n\n网站版权：\n主管单位：中国科学院 主办单位：中国科学技术大学 主　　编：张和平\n地　　址：合肥市金寨路96号中国科学技术大学西区火灾实验室 邮政编码：230026--------------------------------------------------------------------------------\nTopical: Challenges and Research Needs for Micro- and Partial-Gravity Fires (https://smd-cms.nasa.gov/wp-content/uploads/2023/05/60_afb22b1e538432728848e83bb3ade8c2_LiaoYaTingT.pdf)\nciteturn92search14 [wordlim: 200] Published: 7 months ago; be able to simulate flames in microgravity in terms of flame spread rate and flame length48,49, at ... Moreover, pressure and gravity affect the laminar to turbulent transition of the flame, with ... Comprehensive Database and Machine Learning\nSuch a database is extremely valuable \nto transfer past knowledge and accomplishments to new researchers, as well as to validate \ntheoretical and numerical models. Furthermore, additional information could be extrapolated from \nprevious experiments with new technological advancement (e.g., image analysis techniques, which \ndrastically improved over the last two decades), or simply be used differently to answer additional \nquestions. However, the current version of the PSI is far from completion. Combustion \ninvestigations before the 2000s are missing. A more comprehensive database, in addition to the \npublished data in the literature, could allow more researchers to access the limited low gravity \nexperiments, and validate models with a larger amount of results. A large dataset would also open \nthe possibility of using “new” optimization techniques such as machine learning algorithms. \nGenetic algorithms and neural networks have already been used to better understand some aspects \nof combustion such as the flammability of acrylic materials56, and the chemical kinetics of \ncellulosic fuels57. However, the applications to microgravity are rare and require an intense \nliterature review of the available data58. Machine learning models with input such as ambient \nconditions and gravity level, could provide additional and powerful tools to study material \nflammability and predict the fire behavior for Lunar and Martian gravity levels, providing \ninvaluable insights driving the design of future experiments. \nExperimental Capabilities \nWhile many microgravity fire experiments exist, diagnostics were limited. For example, most \nof the past experiments relied on camera images for detecting the flame regions. However, these \nimages pertained to the camera capabilities and settings and by no means fully resolved the flame \nstructure. Improvements has been made to the optical diagnostics capabilities to probe the radiative \n \n4--------------------------------------------------------------------------------\nAI Model Lab · MicroFire Atlas (https://microfire-atlas.vercel.app/model-lab)\nciteturn92search3 [wordlim: 200] Crawled: last week; Machine learning on NASA test records, with a gate in front of it. ... Try a condition Fabric near its limitin domain PMMA just past the datanear domain PMMA at 15 % oxygentoo few tests nearby Lunar habitat scenarioblocked Mars habitat scenarioblocked Material[Select]Gravity[Input]Orbit (microgravity)[Input]Moon[Input]Mars[Input]Earth Oxygen[Input][Input]% O₂Pressure[Input][Input]kPa Starting airflow[Input][Input]cm/s ...     Mission fire risk, crew safety, spacecraft fire probability, flame spread rate, extinction, or any outcome in lunar, Martian or Earth gravity, in other atmospheres or for other materials.\n--------------------------------------------------------------------------------\nMicrosoft Word - Challenges and Research Needs for Micro- and Partial-Gravity Fires Final-LC.docx (https://science.nasa.gov/wp-content/uploads/2023/05/60_afb22b1e538432728848e83bb3ade8c2_LiaoYaTingT.pdf?emrc=90dc65)\nciteturn92search15 [wordlim: 200] Published: 5.0 years ago; Crawled: 5.0 years ago; Carmignani, “Radiation-kinetics interactions: A comparison of opposed-flow flame spread in a low-velocity microgravity and low-pressure downward environments”, *Proceedings of the Combustion Institute*, vol. 38, no. 3, pp. ... Fernandez-Pello, “Using an Artificial Neural Network to Predict Flame Spread Across Electrical Wires”, *Journal of Energy Resources Technology*, vol. 143, no.\n--------------------------------------------------------------------------------\nYuhao Xu (https://www.catalyzex.com/author/Yuhao%20Xu)\nciteturn92search4 [wordlim: 200] Crawled: 3 weeks ago; ## Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection\n--------------------------------------------------------------------------------\nMicrosoft Word - details.doc (https://www.ifs.tohoku.ac.jp/icfd/2023/sessions/OS/OS2.pdf)\nciteturn92search16 [wordlim: 200] Published: 3.0 years ago; Advancing Flame Surface Density Modelling with Machine Learning (Invited) ... Numerical Investigation on the Concurrent-flow Flame Spread over a Thin\n--------------------------------------------------------------------------------\nA2.4 Modeling Study of Hydrogen and/or Ammonia Combustion Safety (https://www.iafastro.org/events/iac/international-astronautical-congress-2026/technical-programme/symposium-keynotes/a24.html)\nciteturn92search5 [wordlim: 200] Crawled: 5 days ago; IAF MICROGRAVITY SCIENCES AND PROCESSES SYMPOSIUM ... Science Results from Ground Based Research ... Currently, there is an active search for new types of fuels characterized by a low carbon content in the emitted combustion products.\n--------------------------------------------------------------------------------\nA computational model of altered neuronal activity in altered gravity | npj Microgravity (https://www.nature.com/articles/s41526-026-00644-7)\nciteturn92search6 [wordlim: 200] Published: 2 months ago; Crawled: last month; These impairments also include structural, as well as functional changes of the brain: an elevated intracranial pressure possibly leading to neuro-ophthalmic anatomical changes (spaceflight-associated neuro-ocular syndrome, or SANS)^{5,6,7}, an increased total ventricular volume^{7,8}, and altered neurotransmitter functions and neurotrophic factors^{9}.Given the rising interest and need to conduct experiments in microgravity conditions and the cost and complexity of accessing the International Space Station (ISS), different gravity research platforms have been developed on Earth to study the impact of gravity. ... However, it was also suggested that centrifugation hypergravity stress alters both neurotransmitter reuptake and exocytotic release of glutamate^{60}: the effect of hypergravity (resp. microgravity) could thus be computationally represented as a decrease (resp. increase) of the connection weights in the simulated network.\n--------------------------------------------------------------------------------\nUC Berkeley (https://escholarship.org/content/qt3td8t8d7/qt3td8t8d7.pdf)\nciteturn92search17 [wordlim: 200] Published: 1.4 years ago; including horizontal, vertical, and microgravity wires subject to flame spread, which are of ... machine learning techniques, such as the ANN, mainly identify correlations between different\n--------------------------------------------------------------------------------\nNeural-network-based classification of Space Acceleration Measurement Systems (SAMS) data via supervised learning. (https://pubmed.ncbi.nlm.nih.gov/11539369/)\nciteturn92search7 [wordlim: 200] Crawled: 2 months ago; # Neural-network-based classification of Space Acceleration Measurement Systems (SAMS) data via supervised learning.Microgravity science and technology ... Computer programs have been written in the MATLAB environment for the following purposes: automatic retrieval of SAMS data from NASA CDROM disks, computation of power spectral densities for SAMS data and construction of input patterns for the training of a multi-layer neural network (MNN).\n--------------------------------------------------------------------------------\nNASA PSI Research Opportunity - NASA Science (https://science.nasa.gov/physical-sciences-informatics-psi/nasa-psi-research-opportunity/)\nciteturn92search8 [wordlim: 200] Published: 3.1 years ago; Crawled: yesterday; 8  | Combustion Science  | ACME CLD Flame (Advanced Combustion via Microgravity Experiments Coflow Laminar Diffusion Flame)  | ISS\n--------------------------------------------------------------------------------\nJournal of Tsinghua University(Science and Technology) (https://jst.tsinghuajournals.com/EN/top_download?year=3)\nciteturn92search9 [wordlim: 200] Crawled: today; Significance: Experimental conditions in microgravity differ considerably from those in Earth's normal gravity. ... This article reviews the progress of microgravity jet flame research and introduces types of scientific research that can potentially be supported by the combustion science application system and gaseous combustion experiment insert (GCEI) in the CSR.\n--------------------------------------------------------------------------------\nic internal combustion: Topics by Science.gov (https://www.science.gov/topicpages/i/ic%2Binternal%2Bcombustion)\nciteturn92search10 [wordlim: 200] Crawled: last year; NASA Microgravity Combustion Science Program ... Testing to date has shown that ignition and flame spread on fuel surfaces (e.g., paper, wire insulation) behave quite differently under partial gravity and microgravity conditions.In addition, fire signatures-i.e., heat release, smoke production, flame visibility, and radiation-are now known to be quite different in reduced gravity environments; this research has provided data to improve the effectiveness of fire prevention practices, smoke and fire detectors, and fire extinguishment systems.\n--------------------------------------------------------------------------------\nPublications — Combustion and Energy Transport Laboratory (https://www.cet-lab.org/publications-1)\nciteturn92search11 [wordlim: 200] Crawled: last month; Budzinski, K.L. and DesJardin, P.E., “Theoretical Estimates of Flammability Bounds for Solid Fuel Diffusion Flames in Microgravity using Detailed Models of Chemistry and Radiation,” Combustion and Flame, 255, (2023). ... Salunkhe, A., Deighan, D., DesJardin, P.E. and Chandola, V., “Physics Informed Machine Learning for Chemistry Tabulation,” Journal of Computational Science, 69, (2023)\n",
      "id": "orb_search_4",
      "source_urls": [
        "https://arxiv.org/abs/2506.15657",
        "https://assets-eu.researchsquare.com/files/rs-7474100/v1/3142e3ec6af418f5cd28e295.pdf",
        "https://sciety.org/articles/activity/10.21203/rs.3.rs-7474100/v1",
        "https://link.springer.com/article/10.1007/s10035-025-01560-5",
        "http://creativecommons.org/licenses/by/4.0/.",
        "https://doi.org/10.1007/s10035-025-01560-5",
        "https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1",
        "https://smd-cms.nasa.gov/wp-content/uploads/2023/05/60_afb22b1e538432728848e83bb3ade8c2_LiaoYaTingT.pdf",
        "https://microfire-atlas.vercel.app/model-lab",
        "https://science.nasa.gov/wp-content/uploads/2023/05/60_afb22b1e538432728848e83bb3ade8c2_LiaoYaTingT.pdf?emrc=90dc65",
        "https://www.catalyzex.com/author/Yuhao%20Xu",
        "https://www.ifs.tohoku.ac.jp/icfd/2023/sessions/OS/OS2.pdf",
        "https://www.iafastro.org/events/iac/international-astronautical-congress-2026/technical-programme/symposium-keynotes/a24.html",
        "https://www.nature.com/articles/s41526-026-00644-7",
        "https://escholarship.org/content/qt3td8t8d7/qt3td8t8d7.pdf",
        "https://pubmed.ncbi.nlm.nih.gov/11539369/",
        "https://science.nasa.gov/physical-sciences-informatics-psi/nasa-psi-research-opportunity/",
        "https://jst.tsinghuajournals.com/EN/top_download?year=3",
        "https://www.science.gov/topicpages/i/ic%2Binternal%2Bcombustion",
        "https://www.cet-lab.org/publications-1"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "web search and citation chasing",
      "queries": [
        "\"Digital measurement of droplet flame diameter\" ",
        "\"Using an Artificial Neural Network to Predict Flame Spread Across Electrical Wires\"",
        "\"Advancing\" \"flame spread over electrical wires\"",
        "\"microgravity\" \"machine learning\" \"foam\""
      ],
      "results": "Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection (https://arxiv.org/abs/2607.16587)\nciteturn93academia12 [wordlim: 200] Published: 3 months ago; Title: Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection ... Flame diameter is a key measurable parameter in microgravity droplet combustion, but its extraction from self-illuminated frames remains difficult because soot tails, blurred luminous boundaries, chamber reflections, and droplet drift introduce substantial measurement bias and operator dependence.\nTitle: Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection\nAuthors: Minghui Xu, Chaoyi Zhou, Aaron P. Cecil, Xi Liu, Siyu Huang, Yuhao Xu\nDate: Sat Jul 18 02:06:22 2026\n\nFlame diameter is a key measurable parameter in microgravity droplet combustion, but its extraction from self-illuminated frames remains difficult because soot tails, blurred luminous boundaries, chamber reflections, and droplet drift introduce substantial measurement bias and operator dependence. This work presents an AI-enabled digital measurement workflow for automated flame diameter from combustion images. The workflow integrates automatic prompt-point generation into Segment Anything Model 2, employing Random Sample Consensus (RANSAC)-based circle fitting. The automatic prompt strategy removes subjective manual point selection, while the video memory mechanism maintains temporal consistency for drifting droplets, and the RANSAC fitting rejects soot-tail pixels as geometric outliers. The method is validated by 19,537 flame images of n-heptane, n-decane, and n-octane droplets with varying initial diameters. Compared with manual-reference measurements, the proposed workflow achieves a mean relative agreement of 96.9%, a mean absolute percentage error of 3.1%, and substantially outperforms conventional Hough circle detection, which performed worse under the same evaluation conditions. The results also show that the measurement accuracy improves with increasing droplet size. The proposed workflow has a combined standard uncertainty of 8.54% and achieves approximately a 229-fold improvement in efficiency over manual measurement. These results demonstrate that the proposed SAM2-based workflow provides a reproducible, fully automated, and metrologically characterized digital measurement system for extracting flame diameter from challenging combustion images. The approach supports high-throughput combustion diagnostics and illustrates that AI-based segmentation can be integrated into quantitative measurement workflows for digitalized image-based metrology.--------------------------------------------------------------------------------\nUsing an artificial neural networ... preview & related info | Mendeley (https://www.mendeley.com/catalogue/43908e37-9114-36d4-8c74-922501715672/)\nciteturn93search0 [wordlim: 200] Crawled: 4 months ago; # Using an artificial neural network to predict flame spread across electrical wires ... This understanding was obtained through the use of an artificial neural network (ANN) that was trained to predict the flame spread rate along \"laboratory\"wires of different sizes and compositions (copper, nichrome, iron, and stainless-steel tube cores and HDPE, LDPE, and ETFE insulation sheaths) and exposed to different ambient conditions (varying flows, pressure, oxygen concentration, orientation, and gravitational strength).\nJournal Article OPEN ACCESS\n\n# Using an artificial neural network to predict flame spread across electrical wires\n\n  * Gagnon L\n  * Carey V\n  * Fernandez-Pello C\n  * Journal of Energy Resources Technology, Transactions of the ASME (2021) 143(9)\n\nDOI: 10.1115/1.4050816\n\n10 Citations\n\n\nAdd to library View PDF\n\n  * Abstract\n  * Keywords (3)\n\n#### Abstract\n\nThere is currently a global-scale transition from fossil fuel energy technologies toward increasing use of electrically driven energy technologies, especially transportation and heat, fueled by renewable energy sources, which is making fire safety in electrically powered systems increasingly important. The work presented here provides a coherent understanding of flame spread parametric trends and associated fire safety issues in electrical systems for structural, transportation, and space applications. This understanding was obtained through the use of an artificial neural network (ANN) that was trained to predict the flame spread rate along \"laboratory\"wires of different sizes and compositions (copper, nichrome, iron, and stainless-steel tube cores and HDPE, LDPE, and ETFE insulation sheaths) and exposed to different ambient conditions (varying flows, pressure, oxygen concentration, orientation, and gravitational strength). For these predictions, a comprehensive database of 1200 data points was created by incorporating flame spread rate results from both in-house experiments (400 data points) and external experiments from other sources (800 data points). The predictions from the ANN show that it is possible to merge various data sets, including results from horizontal, inclined, vertical, and microgravity experiments, and obtain unified predictive results. While these initial results are very encouraging with an overall average error rate of 14%, they also show that future improvements to the ANN could still be made to increase prediction accuracy.\n\n#### Author supplied keywords\n\n  * Energy conversion/systems\n  * Energy systems analysis\n  * Renewable energy\n\n\nGagnon, L., Carey, V. P., & Fernandez-Pello, C. (2021). Using an artificial neural network to predict flame spread across electrical wires. Journal of Energy Resources Technology, Transactions of the ASME, 143(9). https://doi.org/10.1115/1.4050816\n\n#### Readers' Seniority\n\nImage: Tooltip\n\nPhD / Post grad / Masters / Doc 7\n\n64%\n\nProfessor / Associate Prof. 2\n\n18%\n\nLecturer / Post doc 1\n\n9%\n\nResearcher 1\n\n9%--------------------------------------------------------------------------------\nThe NASA Task Book (https://taskbook.nasaprs.com/tbp/index.cfm?TASKID=C74AE74BF848BAF9434155F40E38F44C&action=public_query_taskbook_content)\nciteturn93search1 [wordlim: 200] Crawled: 3 weeks ago; The experimental task consisted of an initial microgravity test of the spread of flames over an LDPE/Cu wire, conducted in the Kibo unit of the International Space Station (ISS). ... \"Advancing on the flame spread over electrical wires predictions by using machine learning with data categorization and augmentation strategies.\" 11th International Seminar on Fire and Explosion Hazards (ISFEH), Rome, Italy, June 15-21, 2025.\nTheoretical task: Advancing on the prediction of flame spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Flame spread over electrical wires is influenced by a variety of factors, including core and insulation materials, geometric dimensions, and environmental conditions. Traditional modeling approaches struggle to capture the complexity and non-linearity arising from these intertwined parameters. In this study, we combine machine learning (ML) algorithms with data categorization and augmentation strategies to improve predictive accuracy and interpretability of flame spread rate (FSR) models. We begin with a comprehensive dataset compiled from literature, encompassing a broad range of input parameters. A baseline is established using raw numerical data, which yields low to moderate predictive capability. Introducing categorical variables such as type of insulation and flame spread direction by using the One-Hot encoding technique improves the predictive capabilities of the models. The differences in melting, and no dripping, in microgravity and normal gravity were also notable, and influenced the flame significantly the flame spread process under both conditions. The motion history of the flame was analyzed from sequentially numbered visual images taken by the VC2 camera. The time history of the flame spread rate was calculated from the motion history of the upstream end of the flame by using a SG filter. The time at which a flash was observed was confirmed from the motion history of the downstream end of the flame. After the flash was observed, the flame changes to a flamelet, and its spread rate is almost constant at 1.4 mm/s.\nBibliography:  | Description: (Last Updated: 08/11/2026) \nShow Cumulative Bibliography\n \nAbstracts for Journals and Proceedings Scudiere C, Gagnon L, Carey V, Fernandez-Pello C. \"Modeling of flame spread along wire utilizing an artificial neural network and a genetic algorithm.\" 13th U.S. National Combustion Meeting, College Station, Texas, March 19-22, 2023 Abstracts. 13th U.S. National Combustion Meeting, College Station, Texas, March 19-22, 2023 , Mar-2023\nAbstracts for Journals and Proceedings Rivera J, San Martin D, Fernandez-Pello C, Gollner M, Olson. S. J. Rivera, D. San Martin, C. Fernandez-Pello, M. Gollner, S. Olson. \"Advancing on the flame spread over electrical wires predictions by using machine learning with data categorization and augmentation strategies.\" 11th International Seminar on Fire and Explosion Hazards (ISFEH), Rome, Italy, June 15-21, 2025. Abstracts. 11th International Seminar on Fire and Explosion Hazards (ISFEH), Rome, Italy, June 15-21, 2025. , Jun-2025\n\n--------------------------------------------------------------------------------\nTask Book Report (https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=C74AE74BF848BAF9434155F40E38F44C)\nciteturn93search13 [wordlim: 200] Published: 4 months ago; The long-term goal of the project is to understand the changes in electrical wire flammability, specifically the flame ... Theoretical task: Advancing on the prediction of flame spread over electrical wires predictions by using Machine\nThe new apparatus has already been sent to the ISS and new tests are being planned as soon as possible. More detailed\ninformation about the research conducted can be found in the cited publications. \nTheoretical task: Advancing on the prediction of flame spread over electrical wires predictions by using Machine\nLearning with data categorization and augmentation strategies \nFlame spread over electrical wires is influenced by a variety of factors, including core and insulation materials,\ngeometric dimensions, and environmental conditions. Traditional modeling approaches struggle to capture the\ncomplexity and non-linearity arising from these intertwined parameters. In this study, we combine machine learning\n(ML) algorithms with data categorization and augmentation strategies to improve predictive accuracy and interpretability\nof flame spread rate (FSR) models. We begin with a comprehensive dataset compiled from literature, encompassing a\nbroad range of input parameters. A baseline is established using raw numerical data, which yields low to moderate\n--------------------------------------------------------------------------------\nTime 16.00 / 19.00 | Sunday, June 15 Registration (https://dicma.web.uniroma1.it/sites/default/files/news/allegati/2025-06/ISFEH-program.pdf)\nciteturn93search14 [wordlim: 200] Published: 1.4 years ago; 14.50/15.10 15.10/15.30 | Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures Kazemi Mina, Brennan Sile, Molkov Vladimir 62 Numerical Study on Diffusion Characteristics of Leaked Hydrogen and Associated Safety in the Underground Space with Hydrogen Facilities Shin Hong-Cheol, Hwang Inju, Seo Hyeonseok 124 | Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra 23 Experimental analysis of required ignition times of unattended incidents in kitchens Alonso Ipiña Alain, Alvear Portilla Daniel, Lázaro-Urrutia Mariano 67 --- | --- | --- 14.50/15.10 15.30/15.50 | Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures Kazemi Mina, Brennan Sile, Molkov Vladimir 62 Validation of FDS and FLACS-Fire Codes Against Radiation from Free Horizontal Hydrogen Jet Fires Rengel Borja, Dréan Virginie, Paris Laurent, Guillaume Eric 36 | Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra 23 Pyrolysis of Pine in a Nitrogen Atmosphere using the Cone Calorimeter Irshad Aysha, Andrews Gordon, Phylaktou Horodotos, Gibbs Bernard 123 14.50/15.10 15.50/16.10 | Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures Kazemi Mina, Brennan Sile, Molkov Vladimir 62 Coffee break and poster session | Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra 23 None 14.50/15.10 16.10/17.10 | Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures Kazemi Mina, Brennan Sile, Molkov Vladimir 62 CRITICAL AND TRANSIENT COMBUSTION PHENOMENA II Chair: Lucas Terrei | Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra 23 BATTERY SAFETY III Chair: Juan Cuevas 14.50/15.10 16.10/16.30 | Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures Kazemi Mina, Brennan Sile, Molkov Vladimir 62 Measuring the External Heat Release Rate from a Large-Scale Fire Compartment using Computer Vision Amin Rikesh, Mitchell Harry, Kotsovinos Panagiotis, Rein Guillermo 52 | Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra 23 Quantitative Investigation of Immersion Cooling Agents for Thermal Runaway Suppression Zhang Lei, Liu Yanhui, Ye Congliang, Zhou Yuxin, Su Yanghan, Huang Xinyan 47 14.50/15.10 16.30/16.50 | Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures Kazemi Mina, Brennan Sile, Molkov Vladimir 62 Fire Behaviour of Biopolymer Soaked by Flammable solvents De Liso Benedetta Anna, Pio Gianmaria, Salzano Ernesto 18 | Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra 23 Fire behaviour tests for lithium-ion batteries: A systematic review of battery characteristics, fire test conditions and fire properties Sanfeliu Melia Cristina, Steen-Hansen Anne, Meraner Christoph 87\n14.50/15.10 15.10/15.30 | Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures Kazemi Mina, Brennan Sile, Molkov Vladimir 62 Numerical Study on Diffusion Characteristics of Leaked Hydrogen and Associated Safety in the Underground Space with Hydrogen Facilities Shin Hong-Cheol, Hwang Inju, Seo Hyeonseok 124 | Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra 23 Experimental analysis of required ignition times of unattended incidents in kitchens Alonso Ipiña Alain, Alvear Portilla Daniel, Lázaro-Urrutia Mariano 67 --- | --- | --- 14.50/15.10 15.30/15.50 | Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures Kazemi Mina, Brennan Sile, Molkov Vladimir 62 Validation of FDS and FLACS-Fire Codes Against Radiation from Free Horizontal Hydrogen Jet Fires Rengel Borja, Dréan Virginie, Paris Laurent, Guillaume Eric 36 | Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra 23 Pyrolysis of Pine in a Nitrogen Atmosphere using the Cone Calorimeter Irshad Aysha, Andrews Gordon, Phylaktou Horodotos, Gibbs Bernard 123 14.50/15.10 15.50/16.10 | Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures Kazemi Mina, Brennan Sile, Molkov Vladimir 62 Coffee break and poster session | Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra 23 None 14.50/15.10 16.10/17.10 | Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures Kazemi Mina, Brennan Sile, Molkov Vladimir 62 CRITICAL AND TRANSIENT COMBUSTION PHENOMENA II Chair: Lucas Terrei | Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra 23 BATTERY SAFETY III Chair: Juan Cuevas 14.50/15.10 16.10/16.30 | Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures Kazemi Mina, Brennan Sile, Molkov Vladimir 62 Measuring the External Heat Release Rate from a Large-Scale Fire Compartment using Computer Vision Amin Rikesh, Mitchell Harry, Kotsovinos Panagiotis, Rein Guillermo 52 | Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra 23 Quantitative Investigation of Immersion Cooling Agents for Thermal Runaway Suppression Zhang Lei, Liu Yanhui, Ye Congliang, Zhou Yuxin, Su Yanghan, Huang Xinyan 47 14.50/15.10 16.30/16.50 | Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures Kazemi Mina, Brennan Sile, Molkov Vladimir 62 Fire Behaviour of Biopolymer Soaked by Flammable solvents De Liso Benedetta Anna, Pio Gianmaria, Salzano Ernesto 18 | Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra 23 Fire behaviour tests for lithium-ion batteries: A systematic review of battery characteristics, fire test conditions and fire properties Sanfeliu Melia Cristina, Steen-Hansen Anne, Meraner Christoph 87--------------------------------------------------------------------------------\nDigital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection | Article Information | J-GLOBAL (https://jglobal.jst.go.jp/en/detail?JGLOBAL_ID=202602212718602964)\nciteturn93search2 [wordlim: 200] Published: 3 months ago; Crawled: last month; # Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection\n\nPreprint\n\nJ-GLOBAL ID：202602212718602964   Reference number：26P0234743\n\n# Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection\n\n自動即発選択によるSegment Anything Model 2を用いた微小重力燃焼画像における液滴火炎直径のディジタル測定〖JST機械翻訳〗\n\nThis is a preprint. See \"About preprints\" page for more details.\n\nTo check the article posted on the arXiv has a history of withdrawal, see the primary information .\n\nAuthor (6)：\n\nXu Minghui\n\n\nZhou Chaoyi\n\n\nCecil Aaron P.\n\n\nLiu Xi\n\n\nHuang Siyu\n\n\nXu Yuhao\n\n\nMaterial：\n\narXiv\n\nAbout arXiv\n\n  * Search \"O7000B\"\n\nPublication year： Jul. 18, 2026  update date on preprint server： Jul. 21, 2026\nJST Material Number： O7000B  Document type： Preprint\nArticle type： プレプリント  Language： ENGLISH (EN)\n\nAbstract/Point：\n\nAbstract/Point\nJapanese summary of the article(about several hundred characters).\n--------------------------------------------------------------------------------\nTask Book Report (https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=14643)\nciteturn93search15 [wordlim: 200] Published: 6 months ago; the flame spread rate along electrical wire insulation problem could also be performed using the predictions of the ANN. ... \"Using an artificial neural network to predict flame spread across electrical ... Flame Spread Rate across Various Types of Electrical Wires and Dripping of Molten Insulation.\"\nor nuances that have previously gone undiscovered. A sensitivity analysis examining each of the parameters affecting\nthe flame spread rate along electrical wire insulation problem could also be performed using the predictions of the ANN.\nSuch an analysis could be an immensely useful tool for shedding further light onto which parameters in the problem are\nthe most important and influential when in comes to flame spread rate and assessing fire safety. Finally, the ANN could\nbe expanded to include further parameters. As mentioned previously, some variables such as electric fields or electric\ncurrents and external radiation were excluded from this analysis. However, adapting the comprehensive database and\nthe ANN to account for these variables could make the ANN predictions even more comprehensive and relevant to the\ncurrent applications as well as additional ones. \n  \nBibliography Type:\nDescription: (Last Updated: 02/15/2026) \nArticles in Peer-reviewed Journals \nGagnon L, Carey VP, Fernandez-Pello C. \"Using an artificial neural network to predict flame spread across electrical\nwires.\" Journal of Energy Resources Technology (JERT). 2021 Sep;143(9):092305. https://doi.org/10.1115/1.4050816 ,\nSep-2021   \nDissertations and Theses \nGagnon L. (Lauren Gagnon) \"Analyzing and Predicting Effects of Approximated Space Exploration Atmospheres on\nFlame Spread Rate across Various Types of Electrical Wires and Dripping of Molten Insulation.\" Ph.D. Dissertation,\nUniversity of California Berkeley. August 2021. , Aug-2021   \nPapers from Meeting Proceedings \nGagnon L, Fernandez-Pello C, Urban J, Carey V, Konno Y, Fujita O. \"Analyzing and Predicting Concurrent Flame\nSpread over Electrical Wires in Reduced Ambient Pressures.\" 12th U.S. National Combustion Meeting, Virtual, May\n24-26, 2021. \nMeeting paper. 12th U.S. National Combustion Meeting, Virtual, May 24-26, 2021. , May-2021   \nPage 3 of 3--------------------------------------------------------------------------------\nFaculty of Civil and Industrial Engineering (https://www.isfeh11.org/wp-content/uploads/2025/06/ISFEH-full-program.pdf)\nciteturn93search16 [wordlim: 200] Published: 1.4 years ago; Crawled: 1.4 years ago; Fire and Explosion Hazards ... <td><b>Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies</b><br>Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra<br>23</td>\n</tr>\n<tr>\n<td></td>\n<td>Room Chiostro &nbsp;&nbsp;&nbsp;&nbsp;&nbsp; Room 1</td>\n</tr>\n<tr>\n<td>14.50/15.50</td>\n<td>HYDROGEN SAFETY III<br>Chair: Nabiha Chaumeix</td>\n<td>MATERIAL FLAMMABILITY AND FLAME RETARDANCY + FIRE TOXICITY<br>Chair: Piergiacomo Cancelliere</td>\n</tr>\n<tr>\n<td>14.50/15.10</td>\n<td><b>Critical Diameter and Flame Stability in Hydrogen-Methane Mixtures</b><br>Kazemi Mina, Brennan Sile, Molkov Vladimir<br>62</td>\n<td><b>Advancing on the Flame Spread over electrical wires predictions by using Machine Learning with data categorization and augmentation strategies</b><br>Rivera Jose, San Martin Daniel, Fernandez-Pello Carlos, Gollner Michael J, Olson Sandra<br>23</td>\n</tr>\n<tr>\n<td>15.10/15.30</td>\n<td><b>Numerical Study on Diffusion Characteristics of Leaked Hydrogen and Associated Safety in the Underground Space with Hydrogen Facilities</b><br>Shin Hong-Cheol, Hwang Inju, Seo Hyeonseok<br>124</td>\n<td><b>Experimental analysis of required ignition times of unattended incidents in kitchens</b><br>Alonso Ipiña Alain, Alvear Portilla Daniel, Lázaro-Urrutia Mariano<br>67</td>\n--------------------------------------------------------------------------------\nDigital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection (https://www.catalyzex.com/paper/digital-measurement-of-droplet-flame-diameter)\nciteturn93search3 [wordlim: 200] Published: 3 months ago; Crawled: 3 months ago; # Title:Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection ... Abstract:Flame diameter is a key measurable parameter in microgravity droplet combustion, but its extraction from self-illuminated frames remains difficult because soot tails, blurred luminous boundaries, chamber reflections, and droplet drift introduce substantial measurement bias and operator dependence.\n\n# Title:Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection\n\n### Paper and Code\n\nRequest Code\n\n\nJul 18, 2026\n\nAuthors:Minghui Xu, Chaoyi Zhou, Aaron P. Cecil, Xi Liu, Siyu Huang, Yuhao Xu\n\nFigures and Tables:\n\nAbstract:Flame diameter is a key measurable parameter in microgravity droplet combustion, but its extraction from self-illuminated frames remains difficult because soot tails, blurred luminous boundaries, chamber reflections, and droplet drift introduce substantial measurement bias and operator dependence. This work presents an AI-enabled digital measurement workflow for automated flame diameter from combustion images. The workflow integrates automatic prompt-point generation into Segment Anything Model 2, employing Random Sample Consensus (RANSAC)-based circle fitting. The automatic prompt strategy removes subjective manual point selection, while the video memory mechanism maintains temporal consistency for drifting droplets, and the RANSAC fitting rejects soot-tail pixels as geometric outliers. --------------------------------------------------------------------------------\ndblp: Aaron P. Cecil (https://dblp.dagstuhl.de/pid/442/9097.html)\nciteturn93search4 [wordlim: 200] Published: 2 months ago; Crawled: 2 months ago; Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection.\n      * RDF/XML\n      * XML\n      * plain text\n\ndblp key:\n\n      * journals/corr/abs-2607-16587\n\n    * ask others\n\npersistent URL:\n\n      * https://dblp.org/rec/journals/corr/abs-2607-16587\n\nMinghui Xu, Chaoyi Zhou, Aaron P. Cecil, Xi Liu, Siyu Huang, Yuhao Xu:\nDigital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection. CoRR abs/2607.16587 (2026)\n\n## Coauthor Index\n\nsee FAQ\n\n  * What is the meaning of the colors in the coauthor index?\n  * How does dblp detect coauthor communities?\n\n1\n\nSiyu Huang\n\n[i1]\n\n2\n\nXi Liu\n\n[i1]\n\n3\n\nMinghui Xu\n\n[i1]\n\n4\n\nYuhao Xu\n\n[i1]\n\n5\n\nChaoyi Zhou\n\n[i1]\n\nlast updated on 2026-08-11 00:37 CEST by the dblp team\n\n all metadata released as open data under CC0 1.0 license--------------------------------------------------------------------------------\nDigital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection | alphaXiv (https://www.alphaxiv.org/abs/2607.16587)\nciteturn93search5 [wordlim: 200] Published: 3 months ago; Crawled: 6 days ago; This combination enables high-throughput flame-diameter extraction while retaining a measurement model tailored to the approximate spherical structure of microgravity droplet flames. ... This study is directly relevant because it develops and evaluates image-based circle-diameter measurement for burning droplets, providing an important methodological comparison for the present automated flame-diameter workflow.\n  3. It applies RANSAC-based circle fitting to remove soot-tail pixels that would otherwise bias the measured diameter.\n  4. It uses SAM2’s video memory to track a drifting flame consistently across an image sequence.\n\nThe distinctive contribution is therefore the complete measurement pipeline, rather than the use of SAM2 in isolation.\n\n## Dataset and Experimental Context\n\nThe images come from droplet-combustion experiments performed aboard the International Space Station using the Multi-user Droplet Combustion Apparatus. The experiments were part of the Flame Extinguishment Experiment-2 program. Fuel droplets were formed between needles, detached, ignited, and observed in room-temperature air at atmospheric pressure.\n\nThe dataset contains 19,537 color images from 45 test runs:\n\n  * 5,956 images of n-heptane from 16 runs,\n  * 6,256 images of n-decane from 14 runs,\n  * 6,325 images of n-octane from 15 runs.\n\nThe camera resolution was 640 × 480 pixels, with an acquisition rate of 30 frames per second. Soot tails occurred in 23 of the 45 runs, making them a substantial part of the measurement challenge rather than an unusual edge case.\n## Validation Across Fuels and Droplet Sizes\n\nThe method was tested on n-heptane, n-decane, and n-octane over a range of initial droplet diameters. The automated histories generally followed the manual-reference curves for all three fuels.\n\nAccuracy tended to increase with initial droplet diameter. Droplets of approximately 1.5–2.0 mm achieved roughly 96–97% agreement, while droplets larger than 3.0 mm approached 99%. Larger flames occupy more pixels and typically have clearer luminous boundaries, so the relative effect of pixel-level uncertainty is reduced.\n\nProcessing all 19,537 images required about 90 minutes. The reported manual-analysis time was 20,663 minutes, corresponding to an estimated speedup of approximately $\\frac{20{,}663}{90}\\approx229$90 20,663​≈229. The combined standard uncertainty was reported as $8.54\\%$8.54%, including calibration, circle-fitting variation, and uncertainty in the manual reference.\n\n## Limitations and Overall Assessment\n\nThe paper’s results should be interpreted within the tested experimental setting. --------------------------------------------------------------------------------\n自動即発選択によるSegment Anything Model 2を用いた微小重力燃焼画像における液滴火炎直径のディジタル測定〖JST機械翻訳〗 | 文献情報 | J-GLOBAL 科学技術総合リンクセンター (https://jglobal.jst.go.jp/detail?JGLOBAL_ID=202602212718602964)\nciteturn93search6 [wordlim: 200] Published: 3 months ago; Crawled: last month; Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection\n\nプレプリント\n\nJ-GLOBAL ID：202602212718602964   整理番号：26P0234743\n\n# 自動即発選択によるSegment Anything Model 2を用いた微小重力燃焼画像における液滴火炎直径のディジタル測定〖JST機械翻訳〗\n\nDigital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection\n\n著者 (6件)：\n\nXu Minghui\n\nZhou Chaoyi\n\nZhou Chaoyi について\n\nCecil Aaron P.\n\nCecil Aaron P. について\n\nLiu Xi\n\nLiu Xi について\n\nHuang Siyu\n\nHuang Siyu について\n\nXu Yuhao\n\nXu Yuhao について\n\n資料名：\n\narXiv\n\narXiv について\n\n  * JST資料番号 O7000B ですべてを検索\n\n発行年： 2026年07月18日  プレプリントサーバーでの情報更新日： 2026年07月21日\nJST資料番号： O7000B  資料種別： プレプリント\n記事区分： プレプリント  言語： 英語 (EN)\n\n抄録/ポイント：\n\n抄録/ポイント\n文献の概要を数百字程度の日本語でまとめたものです。\n--------------------------------------------------------------------------------\nFlame Spread and Extinction over Electrical Wire Under Transverse Acoustic Waves (https://www.mdpi.com/2571-6255/9/1/3)\nciteturn93search7 [wordlim: 200] Published: 10 months ago; Crawled: 2 months ago; Recent advances in acoustic manipulation of flames have demonstrated potential for non-invasive fire control, yet the fundamental mechanisms governing flame spread over energized materials like electrical wires remain poorly understood. ... Addressing these gaps is critical for advancing fire safety in electrical infrastructure, where rapid flame spread across wire networks can escalate localized fires into catastrophic events. ... Experimental study on the accelerated flame spread behavior over electrical wire under electric currents.\n--------------------------------------------------------------------------------\nESTUDIO ENERGO-ECONÓMICO Y AMBIENTAL DEL (https://e-archivo.uc3m.es/rest/api/core/bitstreams/a8c2e7f3-4647-4f9a-a770-97e8f1f211dd/content)\nciteturn93search17 [wordlim: 200] Published: 6 months ago; Industrial Research and Innovation. ... Modeling transport and combustion of firebrands from burning ... Using an Artificial Neural Network to Predict Flame Spread Across Electrical ... Automated Schedule Updates Using As-Built Data and a 4D Building Information Model.\n--------------------------------------------------------------------------------\nCoupled effects of the internal and external heat sources on flame spread behaviors over wires in a real building fire scenario - ScienceDirect (https://www.sciencedirect.com/science/article/pii/S2352710225006539)\nciteturn93search8 [wordlim: 200] Published: 1.3 years ago; Crawled: last month; These findings emphasize the importance of internal heating in wire flame spread and its implications for electrical fire hazards. ... The findings contribute to improving building fire safety by advancing the understanding of flame spread and dripping behavior in electrical wires under combined heating conditions.\n--------------------------------------------------------------------------------\nEffects of side-confined distance and wire spacing on the flame spread and merging characteristics over two energy wires (https://www.connectedpapers.com/main/83b10a7fd30883a8075e2c4d10ef26d55b499c6f)\nciteturn93search9 [wordlim: 200] Crawled: 2 days ago; Analysis of heat transfer during flame spread over energized-wire under high currents ... Using an Artificial Neural Network to Predict Flame Spread Across Electrical Wires\n--------------------------------------------------------------------------------\nAn experimental investigation of the dual wire fire spread behavior and its heat transfer process - ScienceDirect (https://www.sciencedirect.com/science/article/abs/pii/S0017931025002248)\nciteturn93search10 [wordlim: 200] Published: 1.4 years ago; Crawled: 2 months ago; A novel investigation of flame spread behavior over dual wires is proposed. ... The results bring up essential knowledge for the flame spread behavior upon dual parallel wires, which is a new step forward for the original single wire fire issues. ... Wires are widely utilized in electrical circuits and equipment which served significant functions in different fields, but improper use of electrical wire (e.g. overload, short circuit, or insulation aging) could start a fire [1].\n--------------------------------------------------------------------------------\nBellybutton: accessible and customizable deep-learning image segmentation (https://pmc.ncbi.nlm.nih.gov/articles/PMC11189893/)\nciteturn93search11 [wordlim: 200] Published: 2.3 years ago; Crawled: 5 days ago; Data used in this figure, aqueous foams in microgravity, comes from Ref. ^{[ref-type: bibr] 31 [Source reference: [Source link 42]]}, which was the first work to utilize Bellybutton.\n--------------------------------------------------------------------------------\nAqueous foams in microgravity, measuring bubble sizes (https://arxiv.org/abs/2209.03464)\nciteturn93academia18 [wordlim: 200] Published: 4.1 years ago; The paper describes a study of wet foams in microgravity whose bubble size distribution evolves due to diffusive gas exchange. ... Extracting the bubble size distribution from images of a foam surface is difficult so we have used three different procedures : manual analysis, automatic analysis with a customized Python script and machine learning analysis.\n",
      "id": "orb_search_5",
      "source_urls": [
        "https://arxiv.org/abs/2607.16587",
        "https://www.mendeley.com/catalogue/43908e37-9114-36d4-8c74-922501715672/",
        "https://doi.org/10.1115/1.4050816",
        "https://taskbook.nasaprs.com/tbp/index.cfm?TASKID=C74AE74BF848BAF9434155F40E38F44C&action=public_query_taskbook_content",
        "https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=C74AE74BF848BAF9434155F40E38F44C",
        "https://dicma.web.uniroma1.it/sites/default/files/news/allegati/2025-06/ISFEH-program.pdf",
        "https://jglobal.jst.go.jp/en/detail?JGLOBAL_ID=202602212718602964",
        "https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=14643",
        "https://www.isfeh11.org/wp-content/uploads/2025/06/ISFEH-full-program.pdf",
        "https://www.catalyzex.com/paper/digital-measurement-of-droplet-flame-diameter",
        "https://dblp.dagstuhl.de/pid/442/9097.html",
        "https://dblp.org/rec/journals/corr/abs-2607-16587",
        "https://www.alphaxiv.org/abs/2607.16587",
        "https://jglobal.jst.go.jp/detail?JGLOBAL_ID=202602212718602964",
        "https://www.mdpi.com/2571-6255/9/1/3",
        "https://e-archivo.uc3m.es/rest/api/core/bitstreams/a8c2e7f3-4647-4f9a-a770-97e8f1f211dd/content",
        "https://www.sciencedirect.com/science/article/pii/S2352710225006539",
        "https://www.connectedpapers.com/main/83b10a7fd30883a8075e2c4d10ef26d55b499c6f",
        "https://www.sciencedirect.com/science/article/abs/pii/S0017931025002248",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC11189893/",
        "https://arxiv.org/abs/2209.03464"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "primary fulltext/abstract access",
      "urls": [
        "https://arxiv.org/html/2607.16587v1",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC11189893/",
        "https://arxiv.org/abs/2209.03464",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC10482908/"
      ],
      "selection_reason": "Core AI science-image measurement and supporting microgravity experimental lineage",
      "results": "Internal Error ()\nciteturn94view0 [wordlim: 200] Source: open({\"ref_id\":\"https://arxiv.org/html/2607.16587v1\",\"lineno\":null}); Total lines: 1\nL0: Failed to fetch https://arxiv.org/html/2607.16587v1: (404) Not Found\n--------------------------------------------------------------------------------\nChecking your browser - reCAPTCHA (https://pmc.ncbi.nlm.nih.gov/articles/PMC11189893/)\nciteturn94view1 [wordlim: 200] Crawled: 3 days ago; Content type: text/html; Source: open({\"ref_id\":\"https://pmc.ncbi.nlm.nih.gov/articles/PMC11189893/\",\"lineno\":null}); Total lines: 3\nL0: Checking your browser before accessing pmc.ncbi.nlm.nih.gov ...\nL1: \nL2: Click 【0†here】 if you are not automatically redirected after 5 seconds.\n--------------------------------------------------------------------------------\n[2209.03464] Aqueous foams in microgravity, measuring bubble sizes (https://arxiv.org/abs/2209.03464)\nciteturn94view2 [wordlim: 200] Crawled: 3 weeks ago; Content type: text/html; Source: open({\"ref_id\":\"https://arxiv.org/abs/2209.03464\",\"lineno\":null}); Total lines: 165\nL0: 【0†Search】 【1†Submit】 【2†Donate†info.arxiv.org】 【3†Log in】\nL1: \nL2: Search arXiv [Input: Search papers by title, author, abstract, or ID...] [Input] [Input]\nL3: \nL4: Press Enter to search · 【4†Advanced search】\nL5: \nL6: # Condensed Matter > Soft Condensed Matter\nL7: \nL8: [Submitted on 7 Sep 2022 (【5†v1】), last revised 20 Feb 2023 (this version, v2)]\nL9: # Title:Aqueous foams in microgravity, measuring bubble sizes\nL10: \nL11: Authors:【6†Marina Pasquet】, 【7†Nicolo Galvani】, 【8†Olivier Pitois】, 【9†Sylvie Cohen-Addad】, 【10†Reinhard Höhler】, 【11†Anthony T. Chieco】, 【12†Sam Dillavou】, 【13†Jesse M. Hanlan】, 【14†Douglas J. Durian】, 【15†Emmanuelle Rio】, 【16†Anniina Salonen】, 【17†Dominique Langevin】\nL12: \nL13: View a PDF of the paper titled Aqueous foams in microgravity, measuring bubble sizes, by Marina Pasquet and 11 other authors\nL14: \nL15: 【18†View PDF】 【19†HTML (experimental)】\nL16: > Abstract:The paper describes a study of wet foams in microgravity whose bubble size distribution evolves due to diffusive gas exchange. We focus on the comparison between the size of bubbles determined from images of the foam surface and the size of bubbles in the bulk foam, determined from Diffuse Transmission Spectroscopy (DTS).\nL17: Extracting the bubble size distribution from images of a foam surface is difficult so we have used three different procedures : manual analysis, automatic analysis with a customized Python script and machine learning analysis. Once various pitfalls were identified and taken into account, all the three procedures yield identical results within error bars. DTS only allows the determination of an average bubble radius which is proportional to the photon transport mean free path $\\ell^*$.\nL18: The relation between the measured diffuse transmitted light intensity and {$\\ell^*$} previously derived for slab-shaped samples of infinite lateral extent does not apply to the cuboid geometry of the cells used in the microgravity experiment. A new more general expression of the diffuse intensity transmitted with specific optical boundary conditions has been derived and applied to determine the average bubble radius.\nL19: The temporal evolution of the average bubble radii deduced from DTS and of the same average radii of the bubbles measured at the sample surface are in very good agreement throughout the coarsening. Finally, ground experiments were performed to compare bubble size distributions in a bulk wet foam and at its surface at times so short that diffusive gas exchange is insignificant. They were found to be similar, confirming that bubbles seen at the surface are representative of the bulk foam bubbles.\nL20: Subjects:  | Soft Condensed Matter (cond-mat.soft)\nL21: Cite as:  | 【20†arXiv:2209.03464】 [cond-mat.soft]\nL22:    | (or 【21†arXiv:2209.03464v2】 [cond-mat.soft] for this version)\nL23:    | 【22†https://doi.org/10.48550/arXiv.2209.03464†doi.org】 arXiv-issued DOI via DataCite\nL24: ## Submission history\nL25: \nL26: From: Marina Pasquet Dr. [【23†view email】]\nL27: 【5†[v1]】 Wed, 7 Sep 2022 20:46:11 UTC (5,854 KB)\nL28: [v2] Mon, 20 Feb 2023 20:32:48 UTC (6,114 KB)\nL29: \nL30: Full-text links:\nL31: \nL32: ## Access Paper:\nL33: \nL34: View a PDF of the paper titled Aqueous foams in microgravity, measuring bubble sizes, by Marina Pasquet and 11 other authors\nL35: \nL36:   * 【18†View PDF】\nL37:   * 【19†HTML (experimental)】\nL38:   * 【24†TeX Source】\nL39: \nL40: 【25†view license†creativecommons.org】\nL41: ### Current browse context:\nL42: \nL43: cond-mat.soft\nL44: \nL45: 【26†< prev】   |   【27†next >】\nL46: \nL47: 【28†new】 | 【29†recent】 | 【30†2022-09】\nL48: \nL49: Change to browse by:\nL50: \nL51: 【31†cond-mat】\nL52: \nL53: ### References & Citations\nL54: \nL55:   * 【32†NASA ADS†ui.adsabs.harvard.edu】\nL56:   * 【33†Google Scholar†scholar.google.com】\nL57:   * 【34†Semantic Scholar†api.semanticscholar.org】\nL58: \nL59: [Button: export BibTeX citation] Loading...\nL60: \nL61: ## BibTeX formatted citation\nL62: \nL63: [Button: ×]\nL64: \nL65: loading...\nL66: \nL67: Data provided by:\nL68: \nL69: ### Bookmark\nL70: \nL71: [Input] Bibliographic Tools\nL72: # Bibliographic and Citation Tools\nL73: \nL74: [Input] Bibliographic Explorer Toggle\nL75: \nL76: Bibliographic Explorer (【35†What is the Explorer?†info.arxiv.org】)\nL77: \nL78: [Input] Connected Papers Toggle\nL79: \nL80: Connected Papers (【36†What is Connected Papers?†www.connectedpapers.com】)\nL81: \nL82: [Input] Litmaps Toggle\nL83: \nL84: Litmaps (【37†What is Litmaps?†www.litmaps.co】)\nL85: \nL86: [Input] scite.ai Toggle\nL87: \nL88: scite Smart Citations (【38†What are Smart Citations?†www.scite.ai】)\nL89: \nL90: [Input] Code, Data, Media\nL91: # Code, Data and Media Associated with this Article\nL92: \nL93: [Input] alphaXiv Toggle\nL94: \nL95: alphaXiv (【39†What is alphaXiv?†alphaxiv.org】)\nL96: \nL97: [Input] Links to Code Toggle\nL98: \nL99: CatalyzeX Code Finder for Papers (【40†What is CatalyzeX?†www.catalyzex.com】)\nL100: \nL101: [Input] DagsHub Toggle\nL102: \nL103: DagsHub (【41†What is DagsHub?†dagshub.com】)\nL104: \nL105: [Input] GotitPub Toggle\nL106: \nL107: Gotit.pub (【42†What is GotitPub?†gotit.pub】)\nL108: \nL109: [Input] Huggingface Toggle\nL110: \nL111: Hugging Face (【43†What is Huggingface?†huggingface.co】)\nL112: \nL113: [Input] ScienceCast Toggle\nL114: ScienceCast (【44†What is ScienceCast?†sciencecast.org】)\nL115: \nL116: [Input] Demos\nL117: # Demos\nL118: \nL119: [Input] Replicate Toggle\nL120: \nL121: Replicate (【45†What is Replicate?†replicate.com】)\nL122: \nL123: [Input] Spaces Toggle\nL124: \nL125: Hugging Face Spaces (【46†What is Spaces?†huggingface.co】)\nL126: \nL127: [Input] Spaces Toggle\nL128: \nL129: TXYZ.AI (【47†What is TXYZ.AI?†txyz.ai】)\nL130: \nL131: [Input] Related Papers\nL132: # Recommenders and Search Tools\nL133: \nL134: [Input] Link to Influence Flower\nL135: \nL136: Influence Flower (【48†What are Influence Flowers?†influencemap.cmlab.dev】)\nL137: \nL138: [Input] Core recommender toggle\nL139: \nL140: CORE Recommender (【49†What is CORE?†core.ac.uk】)\nL141: \nL142: [Input] IArxiv recommender toggle\nL143: \nL144: IArxiv Recommender (【50†What is IArxiv?†iarxiv.org】)\nL145: \nL146:   * Author\nL147:   * Venue\nL148:   * Institution\nL149:   * Topic\nL150: \nL151: [Input] About arXivLabs\nL152: # arXivLabs: experimental projects with community collaborators\nL153: \nL154: arXivLabs is a framework that allows collaborators to develop and share new arXiv features directly on our website.\nL155: \nL156: Both individuals and organizations that work with arXivLabs have embraced and accepted our values of openness, community, excellence, and user data privacy. arXiv is committed to these values and only works with partners that adhere to them.\nL157: Have an idea for a project that will add value for arXiv's community? 【51†Learn more about arXivLabs†info.arxiv.org】.\nL158: \nL159: 【52†Which authors of this paper are endorsers?】 | Disable MathJax (【53†What is MathJax?†info.arxiv.org】)\nL160: \nL161: We gratefully acknowledge support from our major funders, 【54†member institutions†info.arxiv.org】, , and all contributors.\nL162: 【55†About†info.arxiv.org】 · 【56†Help†info.arxiv.org】 · 【57†Contact†info.arxiv.org】 · 【58†Subscribe†info.arxiv.org】 · 【59†Copyright†info.arxiv.org】 · 【60†Privacy†info.arxiv.org】 · 【61†Accessibility†info.arxiv.org】 · 【62†Operational Status (opens in new tab)†status.arxiv.org】\nL163: \nL164: Major funding support from\n--------------------------------------------------------------------------------\nChecking your browser - reCAPTCHA (https://pmc.ncbi.nlm.nih.gov/articles/PMC10482908/)\nciteturn94view3 [wordlim: 200] Crawled: yesterday; Content type: text/html; Source: open({\"ref_id\":\"https://pmc.ncbi.nlm.nih.gov/articles/PMC10482908/\",\"lineno\":null}); Total lines: 3\nL0: Checking your browser before accessing pmc.ncbi.nlm.nih.gov ...\nL1: \nL2: Click 【0†here】 if you are not automatically redirected after 5 seconds.\n",
      "id": "orb_search_6",
      "source_urls": [
        "https://arxiv.org/html/2607.16587v1",
        "https://arxiv.org/html/2607.16587v1:",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC11189893/",
        "https://arxiv.org/abs/2209.03464",
        "https://doi.org/10.48550/arXiv.2209.03464†doi.org】",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC10482908/"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "version resolution and citation chasing",
      "queries": [
        "\"Aqueous foams in microgravity, measuring bubble sizes\" DOI",
        "\"Bellybutton: accessible and customizable deep-learning image segmentation\" DOI",
        "\"In-situ X-ray monitoring of solidification\" DOI",
        "\"Cold Atom Laboratory\" \"Five Years\" Elliott DOI"
      ],
      "results": "Aqueous foams in microgravity, measuring bubble sizes (https://comptes-rendus.academie-sciences.fr/mecanique/articles/10.5802/crmeca.153/)\nciteturn97search0 [wordlim: 200] Published: 3.5 years ago; Crawled: 3 weeks ago; Aqueous foams in microgravity, measuring bubble sizes. ... [1] Isabelle Cantat; Sylvie Cohen-Addad; Florence Elias; François Graner; Reinhard Höhler; Olivier Pitois; Florence Rouyer; Arnaud Saint-Jalmes Foams: Structure and Dynamics, Oxford University Press, 2013 | DOI ... Cheng; Robert Lemlich Errors in the measurement of bubble-size distribution in foam, Ind.\nReçu le : 2022-06-30\nAccepté le : 2022-11-21\nPremière publication : 2023-05-12\nPublié le : 2023-11-10\n\nDOI : 10.5802/crmeca.153\n\nKeywords: Aqueous foams, Microgravity, Diffuse Transmission Spectroscopy, Image analysis, Bubble size distribution\n\n\nLicence : Image CC-BY 4.0\n\nDroits d'auteur : Les auteurs conservent leurs droits\n    \n    Marina Pasquet; Nicolo Galvani; Olivier Pitois; Sylvie Cohen-Addad; Reinhard Höhler; Anthony T. Chieco; Sam Dillavou; Jesse M. Hanlan; Douglas J. Durian; Emmanuelle Rio; Anniina Salonen; Dominique Langevin. Aqueous foams in microgravity, measuring bubble sizes. Comptes Rendus. Mécanique, Physical Science in Microgravity within the Thematic Group Fundamental and Applied Microgravity, Volume 351 (2023), pp. 139-161. doi: 10.5802/crmeca.153\n    \n    @article{CRMECA_2023__351_S2_139_0,\n         author = {Marina Pasquet and Nicolo Galvani and Olivier Pitois and Sylvie Cohen-Addad and Reinhard H\\\"ohler and Anthony T. Chieco and Sam Dillavou and Jesse M. Hanlan and Douglas J. Durian and Emmanuelle Rio and Anniina Salonen and Dominique Langevin},\n         title = {Aqueous foams in microgravity, measuring bubble sizes},\n         journal = {Comptes Rendus. M\\'ecanique},\n         pages = {139--161},\n         year = {2023},\n         publisher = {Acad\\'emie des sciences, Paris},\n         volume = {351},\n         number = {S2},\n         doi = {10.5802/crmeca.153},\n         language = {en},\n    }\n    \n    TY  - JOUR\n    AU  - Marina Pasquet\n    AU  - Nicolo Galvani\n    AU  - Olivier Pitois\n    AU  - Sylvie Cohen-Addad\n    AU  - Reinhard Höhler\n    AU  - Anthony T. Chieco\n    AU  - Sam Dillavou\n    AU  - Jesse M. Hanlan\n    AU  - Douglas J. Durian\n    AU  - Emmanuelle Rio\n    AU  - Anniina Salonen\n    AU  - Dominique Langevin\n    TI  - Aqueous foams in microgravity, measuring bubble sizes\n    JO  - Comptes Rendus. Mécanique\n    PY  - 2023\n    SP  - 139\n    EP  - 161\n    VL  - 351\n    IS  - S2\n    PB  - Académie des sciences, Paris\n    DO  - 10.5802/crmeca.153\n    LA  - en\n    ID  - CRMECA_2023__351_S2_139_0\n    ER  - \n    \n    %0 Journal Article\n    %A Marina Pasquet\n    %A Nicolo Galvani\n    %A Olivier Pitois\n    %A Sylvie Cohen-Addad\n    %A Reinhard Höhler\n    %A Anthony T. Chieco\n    %A Sam Dillavou\n    %A Jesse M. Hanlan\n    %A Douglas J. Durian\n    %A Emmanuelle Rio\n    %A Anniina Salonen\n    %A Dominique Langevin\n    %T Aqueous foams in microgravity, measuring bubble sizes\n    %J Comptes Rendus. Mécanique\n    %D 2023\n    %P 139-161\n    %V 351\n    %N S2\n    %I Académie des sciences, Paris\n    %R 10.5802/crmeca.153\n    %G en\n    %F CRMECA_2023__351_S2_139_0\n\n--------------------------------------------------------------------------------\nBellybutton: accessible and customizable deep-learning image segmentation (https://pmc.ncbi.nlm.nih.gov/articles/PMC11189893/)\nciteturn97search1 [wordlim: 200] Published: 2.3 years ago; Crawled: 5 days ago; However, in practice the process is rarely that simple, and for those unfamiliar with deep neural networks, many pieces of the process become daunting; optimizing the many user-defined “hyper-parameters” of the algorithm, picking the right network, cleaning the data, and possibly learning a new programming language can each require a lot of additional effort. ... Bellybutton uses a 15-layer convolutional neural network that can be trained on as little as one (or a sub-samping of one) image with user-defined segmentation, and can account for variations in size, lighting, rotation, focus, or shape of desired segmentation regions, as is common in research applications. ... The choice of a CNN has been the standard for segmentation problems^{[ref-type: bibr] 6 [Source reference: [Source link 30]],[ref-type: bibr] 12 [Source reference: [Source link 31]],[ref-type: bibr] 14 [Source reference: [Source link 32]],[ref-type: bibr] 18 [Source reference: [Source link 33]],[ref-type: bibr] 20 [Source reference: [Source link 34]],[ref-type: bibr] 22 [Source reference: [Source link 35]]–[ref-type: bibr] 26 [Source reference: [Source link 36]]}, as it allows the network natural access to spatial information.\n## Introduction\n\nExtracting quantitative information from image data is a major step in many fields of research. Prior to the last decade, state of the art algorithms typically focused on highly specific use cases, such as tracking spherical particles^{[ref-type: bibr] 1 [Source reference: [Source link 1]]} or identifying astronomical light sources^{[ref-type: bibr] 2 [Source reference: [Source link 2]]}. These algorithms were typically task specific—aiming to identify predefined features—as opposed to machine learning algorithms that are more adaptive. In fact, reviews as late as 2015 did not even mention machine learning (ML)^{[ref-type: bibr] 3 [Source reference: [Source link 3]]}. Progress is still being made in this domain today^{[ref-type: bibr] 4 [Source reference: [Source link 4]]}. Since the introduction of AlexNet^{[ref-type: bibr] 5 [Source reference: [Source link 5]]} in 2012, the capacity of ML methods in this arena has moved at a breathtaking pace, fueled largely by the success of convolutional neural networks (CNNs)^{[ref-type: bibr] 6 [Source reference: [Source link 6]]}. As a result, a large and recent body of work has been focused on methods and software packages for simplifying this process. The majority focused on biological research, specifically the tracking of cells from microscopy data^{[ref-type: bibr] 9 [Source reference: [Source link 10]]–[ref-type: bibr] 16 [Source reference: [Source link 11]]}, but similar works tackle goals ranging from identifying and tracking 2D materials like graphene^{[ref-type: bibr] 17 [Source reference: [Source link 12]]} to segmenting other medical or biological imaging data^{[ref-type: bibr] 18 [Source reference: [Source link 13]]–[ref-type: bibr] 21 [Source reference: [Source link 14]]}, images of flora and fauna^{[ref-type: bibr] 22 [Source reference: [Source link 15]]}, scanning electron microscopy images for material science^{[ref-type: bibr] 23 [Source reference: [Source link 16]],[ref-type: bibr] 24 [Source reference: [Source link 17]]}, astronomical data^{[ref-type: bibr] 25 [Source reference: [Source link 18]],[ref-type: bibr] 26 [Source reference: [Source link 19]]}, particle physics^{[ref-type: bibr] 27 [Source reference: [Source link 20]]}, and more. Typically these works compete for highest accuracy on benchmark data sets^{[ref-type: bibr] 11 [Source reference: [Source link 21]]}, or ease of use for pre-specified domains (very often biological data)^{[ref-type: bibr] 9 [Source reference: [Source link 22]],[ref-type: bibr] 10 [Source reference: [Source link 23]]}. While many of these methods are likely applicable for tasks outside of their intended application, e.g.^{[ref-type: bibr] 15 [Source reference: [Source link 24]],[ref-type: bibr] 21 [Source reference: [Source link 25]]}, few are explicitly designed for general use, and often require usage of preexisting image analysis software such as ImageJ, and a menu of options that can be intimidating for those unfamiliar with machine learning methods. On the opposite side of the spectrum, packages designed for ‘zero-shot’ (no user-input) segmentation have become increasingly powerful ^{[ref-type: bibr] 28 [Source reference: [Source link 26]]}, but lack the malleability needed in many custom research scenarios.\n\nHere we introduce an easy-to-use segmentation solution aimed at a broad array of research applications, named “Bellybutton.” Bellybutton uses a 15-layer convolutional neural network that can be trained on as little as one (or a sub-samping of one) image with user-defined segmentation, and can account for variations in size, lighting, rotation, focus, or shape of desired segmentation regions, as is common in research applications. The algorithm operates on a pixel-by-pixel basis, determining if each is inside or outside of a segmentation (‘innies’ or ‘outies,’ hence the name Bellybutton). The algorithm can analyze input images of varying shape and size, and automatically performs a variety of data augmentation, including flipping and rotating images, normalizing brightness across images, and evenly sampling innies and outies. Bellybutton requires no coding knowledge, and can be trained and run on a laptop. We detail its performance and flexibility through several use cases including segmenting bubbles with poor lighting and focus, semi-transparent, tightly packed particles that have intricate birefringence patterns, and tracking a thin clear lattice of material that fractures over time. Each of these data sets is available online, along with a guide for Bellybutton’s use on new data sets.\n\n## Method\n\nBellybutton operates on a pixel-by-pixel basis, scanning images and using the neighborhood around a given point in an image to determine if a pixel is inside or outside of a segment, as well as how far from that segment’s edge. It uses a deep convolutional neural network (CNN), whose structure is shown schematically in Fig. [ref-type: fig] 1 [Source reference: [Source link 27]]A. The CNN consists of $3\\times 3$ convolutional layers, $2\\times 2$ max pooling layers, skip connections inspired by ResNet^{[ref-type: bibr] 29 [Source reference: [Source link 28]]}, and ends with four dense layers feeding into two outputs—a classification of pixel type (inside or outside a region), and a distance-from-region-edge scalar value, which is used to separate distinct regions in contact. The scalar value is trained to vary between 0 (for all outside pixels) to a maximum value set by the user (typically 10), allowing the system to localize region edges while easily satisfying this output when it is unimportant, for example in the center of a 100 pixel-wide region. The decreasing layer size is also standard, and gives the network sufficient flexibility to hierarchically analyze spatial patterns without superfluous parameters. The network itself takes multiple size subsets of an image as input, centered around the pixel in question, each down-sampled to $25\\times 25$ pixels. This sampling process is performed automatically during training and prediction, and gives the network the ability to analyze multiple length scales while keeping input size minimal. A typical example is shown in Fig. [ref-type: fig] 1 [Source reference: [Source link 37]]A, B using 1, 3, 9, and 27x scales.\n\nFor training, a user may provide individually-labeled segmentation maps, that is, every pixel in a particular segment must contain the same number, unique to that segment. Alternatively, if no segments are in contact, a user-provided binary mask is sufficient. In either case, Bellybutton generates two labels for each pixel: a binary classification label that corresponds to ‘innie’ or ‘outie’, which does not distinguish between uniquely labeled regions, and a scalar label, distance (in pixels) to the nearest edge of a region. Data used in this figure, aqueous foams in microgravity, comes from Ref. ^{[ref-type: bibr] 31 [Source reference: [Source link 42]]}, which was the first work to utilize Bellybutton.\n\nFigure 1\n\nCaption:\n\nThe Bellybutton Method (A) Architecture of the 15-layer convolutional neural network. Multiple scales of an experimental image, each reduced to $25\\times 25$ pixels, are simultaneously taken as a single input. The network consists of two $3\\times 3$ convolutional layers followed by a $2\\times 2$ max pooling layer. This pattern is repeated twice more, each with skip connections as shown. The final $2\\times 2\\times 96$ layer is flattened, fed through four dense layers and produces two output scalars, one signifying the class of the pixel (inside or outside of a region), the other the distance to the nearest region edge. (B) An example experimental image, overlaid with the chosen input scales 1, 3, 9, and 27x. (C) User-defined mask, in this case binary as no segments are in contact. User may also define an area of Interest (AOI), which in this example removes the edges of the image (gray) from training. (D) Class probability output after training. The network generates a prediction score on a pixel-by-pixel basis. (E) Distance map to outside of a particle (scalar output of the network). Training values are capped at a user-specified value, in this case 10 pixels, so much of the image appears binary. The zoomed-in region highlights the gray-scale output near the edges of the bubbles. (F) Final segementation is produced by watershedding the binarized classification probability (D) using the distance map (E). (D) and (E) are also saved if desired.\n\n[Source locator: 41598_2024_63906_Fig1_HTML.jpg]\n--------------------------------------------------------------------------------\nPublications - NASA Science (https://science.nasa.gov/mission/cold-atom-laboratory/publications/)\nciteturn97search2 [wordlim: 200] Published: 1.1 years ago; Crawled: yesterday;   * NASA’s Cold Atom Laboratory: Five Years of Quantum Science in Space, Kamal Oudrhiri et al., Lee, Y.H., Schmidt, A., Trollope, E. (eds) Space Operations. ... Elliott et al., Nature, 623, 502-508 (2023). https://doi.org/10.1038/s41586-023-06645-w\n\n# Publications\n\n  * Space magnetometry with a differential atom interferometer, M. Meister et al., arXiv:2505.23532v1 (2025). https://doi.org/10.48550/arXiv.2505.23532\n  * Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station, Jason R. Williams et al., Nature Communications, 15, 6414 (2024). https://doi.org/10.1038/s41467-024-50585-6\n  * NASA’s Cold Atom Laboratory: Five Years of Quantum Science in Space, Kamal Oudrhiri et al., Lee, Y.H., Schmidt, A., Trollope, E. (eds) Space Operations. SPACEOPS 2023. Springer Aerospace Technology. Springer, Cham. (2024). https://doi.org/10.1007/978-3-031-60408-9_24\n  * Quantum gas mixtures and dual-species atom interferometry in space, Ethan R. Elliott et al., Nature, 623, 502-508 (2023). https://doi.org/10.1038/s41586-023-06645-w\n  * Observation of ultracold atomic bubbles in orbital microgravity, R.A. Carollo, D.C. Aveline, S. --------------------------------------------------------------------------------\nAqueous foams in microgravity, measuring bubble sizes (https://arxiv.org/abs/2209.03464)\nciteturn97academia12 [wordlim: 200] Published: 4.1 years ago; Title: Aqueous foams in microgravity, measuring bubble sizes ... Finally, ground experiments were performed to compare bubble size distributions in a bulk wet foam and at its surface at times so short that diffusive gas exchange is insignificant.\nTitle: Aqueous foams in microgravity, measuring bubble sizes\nAuthors: Marina Pasquet, Nicolo Galvani, Olivier Pitois, Sylvie Cohen-Addad, Reinhard Höhler, Anthony T. Chieco, Sam Dillavou, Jesse M. Hanlan, Douglas J. Durian, Emmanuelle Rio, Anniina Salonen, Dominique Langevin\nDate: Wed Sep  7 20:46:11 2022\n\nThe paper describes a study of wet foams in microgravity whose bubble size distribution evolves due to diffusive gas exchange. We focus on the comparison between the size of bubbles determined from images of the foam surface and the size of bubbles in the bulk foam, determined from Diffuse Transmission Spectroscopy (DTS). Extracting the bubble size distribution from images of a foam surface is difficult so we have used three different procedures : manual analysis, automatic analysis with a customized Python script and machine learning analysis. Once various pitfalls were identified and taken into account, all the three procedures yield identical results within error bars. DTS only allows the determination of an average bubble radius which is proportional to the photon transport mean free path $\\ell^*$. The relation between the measured diffuse transmitted light intensity and {$\\ell^*$} previously derived for slab-shaped samples of infinite lateral extent does not apply to the cuboid geometry of the cells used in the microgravity experiment. A new more general expression of the diffuse intensity transmitted with specific optical boundary conditions has been derived and applied to determine the average bubble radius. The temporal evolution of the average bubble radii deduced from DTS and of the same average radii of the bubbles measured at the sample surface are in very good agreement throughout the coarsening. Finally, ground experiments were performed to compare bubble size distributions in a bulk wet foam and at its surface at times so short that diffusive gas exchange is insignificant. They were found to be similar, confirming that bubbles seen at the surface are representative of the bulk foam bubbles.--------------------------------------------------------------------------------\nAqueous foams in microgravity, measuring bubble sizes (https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf)\nciteturn97search13 [wordlim: 200] Published: 3.0 years ago; https://doi.org/10.5802/crmeca.153 ... Aqueous foams in microgravity, measuring ... The paper describes a study of wet foams in microgravity whose bubble size distribution evolves ... Extracting the bubble size distribution from images of a foam surface is difficult so we\nComptes Rendus\nMécanique\n2023, Vol. 351, Special Issue S2, p. 139-161\nhttps://doi.org/10.5802/crmeca.153\nPhysical Science in Microgravity within the Thematic Group Fundamental and\nApplied Microgravity / Sciences physiques en microgravité au sein du GDR\nMicropesanteur Fondamentale et Appliquée\nAqueous foams in microgravity, measuring\nbubble sizes\nMarina Pasqueta, Nicolo Galvanib, c, Olivier Pitoisc, Sylvie Cohen-Addadb, d,\nReinhard Höhlerb, d, Anthony T. Chiecoe, Sam Dillavoue, Jesse M. Hanlane,\nDouglas J. Durian\ne, Emmanuelle Riof , Anniina Salonenf\nand Dominique Langevin∗, f\na Department of Chemistry, University of California, Berkeley, CA, USA\nb Sorbonne Université, Institut des NanoSciences de Paris, Paris, France\nc Université Gustave Eiffel, Laboratoire Navier, Marne-la-Vallée, France\nd Université Gustave Eiffel, Marne-la-Vallée, France\ne Department of Physics and Astronomy, University of Pennsylvania, Philadelphia,\nPennsylvania 19104, USA\nf Université Paris-Saclay, CNRS, Laboratoire de Physique des Solides, Orsay, France\n--------------------------------------------------------------------------------\nBellybutton: accessible and customizable deep-learning image segmentation | Scientific Reports (https://www.nature.com/articles/s41598-024-63906-y)\nciteturn97search3 [wordlim: 200] Published: 2.3 years ago; Crawled: 3 weeks ago; We have tried to make Bellybutton as accessible as possible. ... This class of image segmentation problems is both frustrating and common in research, and we believe giving users an easy-to-use but flexible method like Bellybutton will save countless hours in the lab.\n## Conclusion: how and when to use Bellybutton\n\nIn summary, to use Bellybutton a user supplies images and labels (masks). Bellybutton then automatically converts these into a format digestible by its CNN, including augmenting the data to aid training (e.g. adding rotated versions) and class-balancing, and trains using user-defined parameters. Then, the algorithm produces pixel-level predictions for each image, which are (automatically) spatially assembled and converted into segmented maps through a watershedding algorithm. Users may elect to have the algorithm save the CNN outputs themselves, the ‘innie’ vs ‘outie’ classification and/or the distance map, as is helpful in some cases (such as Fig. 3).\n\nFigure 3\n\nImage: Figure 3\n\nFull size image\n\nTracking a changing structure with Bellybutton (A) Training images of a fracturing lattice. Image contrast and brightness have been enhanced, and the top 2/3 of each image is shown. Note that these are the only training images, but that we have spread them out in time to encompass a wide range of situations. (B) Binary mask for the third training image with superimposed area of interest (gray). (C) Example test image and (D) accompanying Bellybutton-generated distance map output. Orange square denotes location of zoomed regions in (E) and (F). (E) Zoomed in (enhanced) images with (F) corresponding Bellybutton-generated distance map for many time steps.\n\nWe have tried to make Bellybutton as accessible as possible. It is downloadable as a python package, which can be easily installed with one command, and utilizing Bellybutton requires no coding. Instructions for use, details for how to customize training and hyper-parameters, and much more can be found at pypi.org/project/bellybuttonseg. For Python-savvy users, the code itself and a Jupyter Notebook version is also available at github.com/sdillavou/bellybuttonseg. Starting a project is as simple as running a single command, and Bellybutton creates a folder structure to add images, masks, and areas of interest. Adjusting the parameters of training and testing are done through editing an automatically-generated text file. Furthermore, we have provided the three data sets used the figures of this work as example projects that can be downloaded in one command, set up, and run on a laptop. Deploying one of these example projects takes under a minute, plus training time (computer dependent).\n\nWhile just three examples of Bellybutton’s potential uses are shown, its flexibility should make it useful in a wide variety of situations. For example, regions are not limited to single particles; masks might specify the two connected regions of a dimer, or a disk and a mark on its surface indicating its rotational position as separate regions, allowing them both to be segmented simultaneously. The same approach could be applied to a cell and its nucleus, an insect and its head or feet, a particle and its previous position, allowing velocity to be approximated from single images. Regions can be used to identify particle classes as well; segmenting only particles of a given shape, size, or orientation will prompt Bellybutton to do the same. A broad rule of thumb is if a region is easily identifiable by eye, it is a good candidate for Bellybutton. This class of image segmentation problems is both frustrating and common in research, and we believe giving users an easy-to-use but flexible method like Bellybutton will save countless hours in the lab.\n\n--------------------------------------------------------------------------------\nBellybutton: Accessible and Customizable Deep-Learning Image Segmentation (https://arxiv.org/abs/2309.00058)\nciteturn97academia14 [wordlim: 200] Published: 3.1 years ago; Title: Bellybutton: Accessible and Customizable Deep-Learning Image Segmentation ... Here we introduce an easy-to-use (no coding required), image segmentation method, using a 15-layer convolutional neural network that can be trained on a laptop: Bellybutton.\nTitle: Bellybutton: Accessible and Customizable Deep-Learning Image Segmentation\nAuthors: Sam Dillavou, Jesse M. Hanlan, Anthony T. Chieco, Hongyi Xiao, Sage Fulco, Kevin T. Turner, Douglas J. Durian\nDate: Thu Aug 31 18:04:09 2023\n\nThe conversion of raw images into quantifiable data can be a major hurdle in experimental research, and typically involves identifying region(s) of interest, a process known as segmentation. Machine learning tools for image segmentation are often specific to a set of tasks, such as tracking cells, or require substantial compute or coding knowledge to train and use. Here we introduce an easy-to-use (no coding required), image segmentation method, using a 15-layer convolutional neural network that can be trained on a laptop: Bellybutton. The algorithm trains on user-provided segmentation of example images, but, as we show, just one or even a portion of one training image can be sufficient in some cases. We detail the machine learning method and give three use cases where Bellybutton correctly segments images despite substantial lighting, shape, size, focus, and/or structure variation across the regions(s) of interest. Instructions for easy download and use, with further details and the datasets used in this paper are available at pypi.org/project/Bellybuttonseg.--------------------------------------------------------------------------------\nBellybutton: accessible and customizable deep-learning image segmentation | Scientific Reports (https://doi.org/10.1038/s41598-024-63906-y)\nciteturn97search4 [wordlim: 200] Published: 2.3 years ago; Crawled: 2 months ago; Bellybutton was trained on two fourths of three images of this system, under low, medium, and high stress, and tested on the remaining two fourths of each image, shaded purple in Fig. ... Furthermore, a variety of confounding factors make this segmentation more difficult: A substantial portion of the image (the left and right edges) is out of focus. ... However for optimal results, a larger fraction of the data must be used, to give the network access to a wider variety of examples.\n3C, D) through time, as shown in Fig. 3E, F, despite lighting and focus changes, as shown for a zoomed in portion in Fig. 3E, F. While all images in this example broadly similar, the important information about the system—the lattice structure—changes significantly, indicated only by subtle shifts in edge locations and lighting (e.g. the breakage at the bottom of the images in Fig. 3E, F between t=300 and t=400). This makes hard-coded algorithmic detection difficult, and extensive human labeling time-consuming. We note that our package includes options for a binarized innie vs outie output, or a scalar distance-to-edge output, the latter of which is shown in Fig. 3F. This option can be helpful for skeletonizing a structure, and to suppress noise and error.\n\nFigure 2\n\nImage: Figure 2\n\nFull size image\n\n3D Printed Photoelastic Disks (A) Images of a 3D printed photoelastic material in the shape of a granular packing under three stress states (high, medium, low). --------------------------------------------------------------------------------\nAnnual Highlights of Results from the International Space Station (https://www.nasa.gov/wp-content/uploads/2024/02/7-citations-arh-2023-v8.pdf?emrc=81a87f)\nciteturn97search15 [wordlim: 200] Published: 2.7 years ago; Crawled: 2.7 years ago; Two-column list of archived publications with bold titles, purple linked acronyms in parentheses, author lists, journal/source lines, publication dates, volume/pages, and DOI links.Left column contains five “Flow Boiling and Condensation Experiment (FBCE)” entries; right column contains two “Flow Boiling and Condensation Experiment (FBCE)” entries, three “FSL Soft Matter Dynamics - Hydrodynamics of Wet Foams (FOAM)” entries, one “Fundamental Research on International Standard of Fire Safety in Space - Base of Safety of Future Manned Missions (FLARE)” entry, and one “Hourglass (Hourglass)” entry. ... Hierarchical bubble size distributions in coarsening wet liquid foams. ... Aqueous foams in microgravity, measuring bubble sizes.\n--------------------------------------------------------------------------------\nBellybutton: accessible and customizable deep-learning image segmentation (https://openalex.org/W4399846299)\nciteturn97search5 [wordlim: 200] Published: 2.3 years ago; Crawled: last month; # Bellybutton: accessible and customizable deep-learning image segmentation ... DOI: 10.1038/s41598-024-63906-y ... Here we introduce an easy-to-use (no coding required), image segmentation method, using a 15-layer convolutional neural network that can be trained on a laptop: Bellybutton. ... ## Open access\n--------------------------------------------------------------------------------\nelectronic library - In-situ X-ray monitoring of solidification and related processes of metal alloys (https://elib.dlr.de/197196/)\nciteturn97search6 [wordlim: 200] Published: 3.1 years ago; Crawled: today; # In-situ X-ray monitoring of solidification and related processes of metal alloys ... The present review focuses on the short history of this research, which includes facility developments, microgravity experiments and results obtained by partners of the XRMON (In-situ X-Ray MONitoring of advanced metallurgical processes under microgravity and terrestrial conditions) research project in the framework of the MAP (Microgravity Application Promotion) programme of the European Space Agency.\n--------------------------------------------------------------------------------\nPublications in the last year – Soft Matter (https://science.nasa.gov/wp-content/uploads/2024/09/1-10-fundamental-physics-robinson-2024.pdf)\nciteturn97search16 [wordlim: 200] Published: 2.1 years ago; 3 (2023): 033303. https://doi.org/10.1103/PhysRevFluids.8.033303 ... \"Aqueous foams in microgravity, measuring bubble sizes.\" ... \"Bellybutton: Accessible and Customizable Deep-Learning Image Segmentation.\" arXiv preprint arXiv:2309.00058 (2023). https://doi.org/10.48550/arXiv.2309.00058\n--------------------------------------------------------------------------------\nChemical Physics and Dynamics of Surfaces - Dynamics in foams near the jamming transition: a microgravity experiment - INSP (https://w3.insp.upmc.fr/en/research/research-teams/chemical-physics-and-dynamics-of-surfaces/chemical-physics-and-dynamics-of-surfaces-foam-bubbles-and-soap-films/dynamics-in-foams-near-the-jamming-transition-a-microgravity-experiment/)\nciteturn97search7 [wordlim: 200] Crawled: last week; Our purpose is to establish the bubble growth laws, the bubble size distributions and the dynamics of rearrangements in the scaling state regime. ... International Space Station (ISS)  | Fluid Science Laboratory in the ISS  | Foam sample and speckle pattern produced by multiple scattering of coherent light backscattered by a foam  | These peaks reveal rearrangements inside the bubble packing ... – “Aqueous foams in microgravity, measuring bubble sizes”, M.\n--------------------------------------------------------------------------------\n(PDF) Aqueous foams in microgravity, measuring bubble sizes (https://www.researchgate.net/publication/363402875_Aqueous_foams_in_microgravity_measuring_bubble_sizes)\nciteturn97search8 [wordlim: 200] Published: 4.1 years ago; Crawled: 5 months ago; the initial bubble size distribution measured at the surface of a wet foam right after its production to that measured ... Aqueous foams in microgravity, measuring bubble sizes ... increases from 0.88 for dry foams (air/glass/air interfaces) up to 1.77 for wet foams (water/glass/air\n--------------------------------------------------------------------------------\nIn-situ X-ray monitoring of solidification and related processes of metal alloys | npj Microgravity (https://www.nature.com/articles/s41526-023-00321-z)\nciteturn97search9 [wordlim: 200] Published: 3.1 years ago; Crawled: last month; The microgravity flight took place on 1 December 2015, and was an operational and scientific success – providing the first ever in-situ X-ray video of a complete sequence of polycrystalline equiaxed solidification of a metallic alloy in space^{21}. ... In Fig. 4b, the measured dendrite arm lengths are plotted against time, where t_{0} marks the onset of solidification of the sample.\n--------------------------------------------------------------------------------\nIn-situ X-ray monitoring of solidification and related processes of metal alloys - PMC (https://pmc.ncbi.nlm.nih.gov/articles/PMC10482908/)\nciteturn97search10 [wordlim: 200] Published: 3.1 years ago; Crawled: 2 days ago; To study the influence of drainage, liquid imbibition and bubble coalescence on the final solid metal foam structure, liquid metal foams have been in-situ investigated in weightlessness. ... The free drainage after a microgravity phase at the onset of gravity in a liquid metal foam was characterised in-situ by quantitative analysis of the evolution of the liquid fraction distribution obtained from the X-ray radioscopy and analysed in terms of the foam drainage equation^{40}.\n--------------------------------------------------------------------------------\nHierarchical bubble size distributions in coarsening wet liquid foams - PMC (https://pmc.ncbi.nlm.nih.gov/articles/PMC10515135/)\nciteturn97search11 [wordlim: 200] Published: 3.1 years ago; Crawled: today; To fill this gap, we performed coarsening experiments on aqueous foams in microgravity—free from gravity-driven destabilization. ... This hierarchical size distribution is surprising but could be general and exist in other coarsening systems.\n--------------------------------------------------------------------------------\nCold Atom Laboratory (https://en.wikipedia.org/wiki/Cold_Atom_Laboratory)\nciteturn97search17 [wordlim: 200] Crawled: last month; The initial mission had a duration of 12 months with up to five years of extended operation. ... \"Cold Atom Laboratory Doing Cool Research\". ... ; Elliott, Ethan R. ... Bibcode:2020Natur.582..193A. doi:10.1038/s41586-020-2346-1.\n--------------------------------------------------------------------------------\nMAPHEUS (https://en.wikipedia.org/wiki/MAPHEUS)\nciteturn97search18 [wordlim: 200] Crawled: last month; 9: 80. doi:10.1038/s41526-023-00327-7. ... \"In-situ X-ray monitoring of solidification and related processes of metal alloys\". npj Microgravity.\n",
      "id": "orb_search_7",
      "source_urls": [
        "https://comptes-rendus.academie-sciences.fr/mecanique/articles/10.5802/crmeca.153/",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC11189893/",
        "https://science.nasa.gov/mission/cold-atom-laboratory/publications/",
        "https://doi.org/10.1038/s41586-023-06645-w",
        "https://doi.org/10.48550/arXiv.2505.23532",
        "https://doi.org/10.1038/s41467-024-50585-6",
        "https://doi.org/10.1007/978-3-031-60408-9_24",
        "https://arxiv.org/abs/2209.03464",
        "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf",
        "https://doi.org/10.5802/crmeca.153",
        "https://www.nature.com/articles/s41598-024-63906-y",
        "https://arxiv.org/abs/2309.00058",
        "https://doi.org/10.1038/s41598-024-63906-y",
        "https://www.nasa.gov/wp-content/uploads/2024/02/7-citations-arh-2023-v8.pdf?emrc=81a87f",
        "https://openalex.org/W4399846299",
        "https://elib.dlr.de/197196/",
        "https://science.nasa.gov/wp-content/uploads/2024/09/1-10-fundamental-physics-robinson-2024.pdf",
        "https://doi.org/10.1103/PhysRevFluids.8.033303",
        "https://doi.org/10.48550/arXiv.2309.00058",
        "https://w3.insp.upmc.fr/en/research/research-teams/chemical-physics-and-dynamics-of-surfaces/chemical-physics-and-dynamics-of-surfaces-foam-bubbles-and-soap-films/dynamics-in-foams-near-the-jamming-transition-a-microgravity-experiment/",
        "https://www.researchgate.net/publication/363402875_Aqueous_foams_in_microgravity_measuring_bubble_sizes",
        "https://www.nature.com/articles/s41526-023-00321-z",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC10482908/",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC10515135/",
        "https://en.wikipedia.org/wiki/Cold_Atom_Laboratory",
        "https://en.wikipedia.org/wiki/MAPHEUS"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "primary fulltext access",
      "urls": [
        "https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf",
        "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf",
        "https://arxiv.org/pdf/2607.16587",
        "https://arxiv.org/pdf/2207.07428"
      ],
      "selection_reason": "Read core material, foam and combustion methods/results and platform identity",
      "results": "Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation (https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf)\nciteturn100view0 [wordlim: 200] Crawled: today; Content type: application/pdf; Number of pages: 12; Source: open({\"ref_id\":\"https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf\",\"lineno\":null}); Total lines: 843\nL0@P0: Probing dendrite growth under microgravity via machine learning-aided\nL1@P0: multi-scale characterisation\nL2@P0: Fan Wu a , Jonathan Mullen b,c , Yangchao Deng a , Shashidhara Marathe d,\nL3@P0: Saranarayanan Ramachandran a\nL4@P0: , Mert Celikin b , Andrew G. Murphy e , Wim Sillekens c ,\nL5@P0: Wajira Mirihanage a,* , David J. Browne b,*\nL6@P0: a Department of Materials, The University of Manchester, Manchester M13 9PL, UK b School of Mechanical and Materials Engineering, University College Dublin, Dublin 4, Ireland c Directorate of Human and Robotic Exploration, European Space Agency, Noordwijk, The Netherlands d Diamond Light Source, Didcot OX11 0DE, UK e Department of Aerospace & Mechanical Engineering, South East Technological University, Carlow R93 V960, Ireland\nL7@P0: ARTICLE INFO\nL8@P0: Keywords:\nL9@P0: Equiaxed solidification\nL10@P0: In-situ X-ray radiography\nL11@P0: Electron backscatter diffraction\nL12@P0: Grain orientation\nL13@P0: Al–Cu alloy\nL14@P0: ABSTRACT\nL15@P0: Growth kinetics and orientation selection play a significant role in microstructure evolution during metal so\u0002lidification, while gravity-induced convection adds significant complexity to the process. In-situ, time-resolved X\u0002ray imaging of solidifying grain-refined Al–20 wt.% Cu alloy onboard the MASER-13 sounding rocket enabled the\nL16@P0: study of equiaxed dendrite growth under diffusion-controlled conditions, eliminating the influence of gravity. A\nL17@P0: machine learning-enabled analytical pipeline was developed to extract and evaluate the spatiotemporal\nL18@P0: behaviour of a large number of individual dendrites, including their growth characteristics, rotations and in\u0002teractions. Post-flight synchrotron X-ray computed tomography and electron backscatter diffraction were used to\nL19@P0: reconstruct the three-dimensional dendrite structure with embedded details of crystallographic orientations.\nL20@P0: Correlated data analysis confirmed that most dendrites grew along directions parallel to the {100} plane under\nL21@P0: highly isothermal, diffusion-controlled conditions. However, growth along atypical directions was also observed,\nL22@P0: even in this simplified regime. The benchmark data revealed variation in dendrite arm evolution, influenced by\nL23@P0: local grain interactions and crystallographic orientation selection. It is shown that the equiaxed grains have\nL24@P0: random crystallographic orientations and evidence suggests that these survive from shortly after nucleation in\nL25@P0: the bulk liquid under microgravity conditions. The data processing protocols demonstrated here highlight the\nL26@P0: potential of integrating advanced experimental techniques with modern data science approaches to analyse\nL27@P0: solidification microstructure formation in metallic alloys under terrestrial and microgravity conditions.\nL28@P0: 1. Introduction\nL29@P0: Solidification is the fundamental phenomenon that underpins the\nL30@P0: technological foundation of casting, welding and additive\nL31@P0: manufacturing [1–3]. During the cooling of liquid metallic alloy, so\u0002lidification begins with the nucleation, followed by solid-liquid interface\nL32@P0: evolution that determines the microstructure of the solid material. As an\nL33@P0: inevitable external force, gravity plays a crucial role in affecting the\nL34@P0: solidification processes. Buoyancy and natural convection directly in\u0002fluence the heat and mass transfer across different length scales during\nL35@P0: the solidification processes. These gravity driven transport processes\nL36@P0: create challenging complications to understand and theoretically\nL37@P0: analyse the interface evolution and metallic alloy microstructure for\u0002mation [4–7]. Furthermore, gravity-induced convection can intensify\nL38@P0: macro segregation during solidification, although solute partitioning\nL39@P0: remains active under both terrestrial and microgravity conditions [8,9].\nL40@P0: Recent advances in X-ray imaging techniques, including radiography\nL41@P0: and computed tomography, have enabled real-time observation of so\u0002lidification processes in metallic alloys [10–19]. It has been successfully\nL42@P0: employed to characterise the formation of grain structure while corre\u0002lating morphological development with theoretical predictions of crys\u0002tal nucleation [15,18], morphology [17,19] and coarsening [16,20].\nL43@P0: Furthermore, the combination of X-ray imaging [21–29] or other in-situ\nL44@P0: monitoring techniques [30–33] with microgravity experimental\nL45@P0: * Corresponding authors.\nL46@P0: E-mail addresses: wajira.mirihanage@manchester.ac.uk (W. Mirihanage), david.browne@ucd.ie (D.J. Browne).\nL47@P0: Contents lists available at ScienceDirect\nL48@P0: Acta Materialia\nL49@P0: journal homepage: www.elsevier.com/locate/actamat\nL50@P0: https://doi.org/10.1016/j.actamat.2025.121659\nL51@P0: Received 21 June 2025; Received in revised form 15 October 2025; Accepted 20 October 2025\nL52@P0: Acta Materialia 302 (2026) 121659\nL53@P0: Available online 21 October 2025\nL54@P0: 1359-6454/© 2025 The Author(s). Published by Elsevier Inc. on behalf of Acta Materialia Inc. This is an open access article under the CC BY license\nL55@P0-1: (http://creativecommons.org/licenses/by/4.0/).platforms has more recently enabled real-time observation of solidifi\u0002cation processes under microgravity. Microgravity allows to achieve\nL56@P1: purely diffusion-controlled environments, eliminating gravity-driven\nL57@P1: disturbances, which enables more accurate investigation of the under\u0002lying mechanisms of metal solidification [34]. Previous research has\nL58@P1: confirmed that gravity directly affects the columnar-to-equiaxed tran\u0002sition in metal solidification and has emphasised the influence of grain\nL59@P1: refiners, thermal gradients, and undercooling [18,22,25,29,35]. Devel\u0002opment of unique XRMON-SOL instrumentation [24,36] and\nL60@P1: near-isothermal furnace [37] facilitated the time-resolved studies of\nL61@P1: equiaxed growth under extremely low thermal gradients in microgravity\nL62@P1: onboard sounding rocket.\nL63@P1: Despite the significant benefits that X-ray imaging provides for\nL64@P1: studying solidification behaviour, processing and analysing of X-ray\nL65@P1: image sequences remain time and resource consuming. X-ray images\nL66@P1: represent a topology rather than a typical picture, meaning any modi\u0002fication alters the very features being measured compared to the con\u0002ventional images, thus most conventional image segmentation\nL67@P1: techniques cannot be applicable to process X-radiographs. The devel\u0002opment of automated analytical frameworks capable of reliably pro\u0002cessing large image datasets with minimal human intervention is\nL68@P1: therefore essential for enhancing the utility of X-ray characterisation\nL69@P1: methods. Machine learning approaches have demonstrated superior\nL70@P1: performance in sequential image analysis tasks, excelling in classifica\u0002tion, object detection, and segmentation [38,39]. In addition, limited\nL71@P1: attempts, e.g., [40,41], were made to employ crystallographic details to\nL72@P1: present extended analysis of information extracted from in-situ\nL73@P1: radiography.\nL74@P1: In this study, we present a quantitative analysis of in-situ X-ray image\nL75@P1: sequences of equiaxed solidification in Al-20 wt.% Cu alloys under\nL76@P1: microgravity conditions through an integrated, modular methodology\nL77@P1: that combines machine learning for bespoke image analysis techniques\nL78@P1: with the support of multi-modal characterization. Through this multi\u0002modal analytical framework, key parameters of equiaxed dendrites,\nL79@P1: including growth kinetics and crystallographic orientation selection\nL80@P1: under microgravity, were quantified and correlated. This investigation\nL81@P1: enables high-fidelity benchmark data to the understanding of metal\nL82@P1: solidification in diffusion-dominated conditions, providing critical in\u0002sights for the validation and refinement of computational solidification\nL83@P1: models.\nL84@P1: 2. Experimental and methods\nL85@P1: 2.1. In-situ X-ray imaging under microgravity and terrestrial conditions\nL86@P1: To elucidate the distinct effects of gravity on solidification dynamics,\nL87@P1: solidification experiments were first conducted under terrestrial condi\u0002tions and subsequently repeated under microgravity, using identical\nL88@P1: experimental configurations. The X-ray imaging of solidification under\nL89@P1: microgravity was conducted onboard the MASER 13 sounding rocket,\nL90@P1: launched from the Swedish Space Corporation site at Esrange, near\nL91@P1: Kiruna, Sweden. An Al-20 wt.%Cu alloy disc (21 mm in diameter and 0.2\nL92@P1: mm in thickness) inoculated with 0.1 wt.% Al-Ti-B (5/1) grain refiner\nL93@P1: master alloy was fitted in the XRMON-SOL isothermal solidification\nL94@P1: furnace, which was installed in the XRMON module at the top of the\nL95@P1: MASER-13 rocket (see Fig. 1a). The XRMON module comprised the\nL96@P1: isothermal solidification furnace with its control systems, a Vosskuhler\nL97@P1: 11000 digital camera equipped with a Scint-X structured scintillator,\nL98@P1: and a Viscom XT9100-T microfocus X-ray source. The CCD array di\u0002mensions were 36.2 mm × 24.1 mm with a pixel size of 9 μm. During\nL99@P1: solidification, the camera operated in 2 × 2 binning mode, capturing\nL100@P1: images with dimensions of 2012 pixels by 1340 pixels at a frequency of 3\nL101@P1: Hz. Optimal image contrast was achieved with the X-ray source set at 50\nL102@P1: keV and 55 μA. The geometric configuration of the system provided a\n--------------------------------------------------------------------------------\nAqueous foams in microgravity, measuring bubble sizes (https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf)\nciteturn100view1 [wordlim: 200] Crawled: 4 days ago; Content type: application/pdf; Number of pages: 24; Source: open({\"ref_id\":\"https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf\",\"lineno\":null}); Total lines: 1340\nL0@P0: Comptes Rendus\nL1@P0: Mécanique\nL2@P0: Marina Pasquet, Nicolo Galvani, Olivier Pitois, Sylvie Cohen-Addad, Reinhard\nL3@P0: Höhler, Anthony T. Chieco, Sam Dillavou, Jesse M. Hanlan, Douglas J. Durian,\nL4@P0: Emmanuelle Rio, Anniina Salonen and Dominique Langevin\nL5@P0: Aqueous foams in microgravity, measuring bubble sizes\nL6@P0: Volume 351, Special Issue S2 (2023), p. 139-161\nL7@P0: Published online: 12 May 2023\nL8@P0: https://doi.org/10.5802/crmeca.153\nL9@P0: Part of Special Issue: Physical Science in Microgravity within the Thematic Group\nL10@P0: Fundamental and Applied Microgravity\nL11@P0: Guest editors: Olga Budenkova (CNRS, Université Grenoble Alpes,Grenoble INP, SIMaP, 38000\nL12@P0: Grenoble, France), Catherine Colin (IMFT, Université de Toulouse, CNRS, INPT, UPS et GDR\nL13@P0: 2799 Micropesanteur Fondamentale et Appliquée) and Guillaume Legros (ICARE, CNRS UPR\nL14@P0: 3021, Univ. Orléans et GDR 2799 Micropesanteur Fondamentale et Appliquée)\nL15@P0: This article is licensed under the\nL16@P0: Creative Commons Attribution 4.0 International License.\nL17@P0: http://creativecommons.org/licenses/by/4.0/\nL18@P0: Les Comptes Rendus. Mécanique sont membres du\nL19@P0: Centre Mersenne pour l’édition scientifique ouverte\nL20@P0: www.centre-mersenne.org\nL21@P0-1: e-ISSN : 1873-7234Comptes Rendus\nL22@P1: Mécanique\nL23@P1: 2023, Vol. 351, Special Issue S2, p. 139-161\nL24@P1: https://doi.org/10.5802/crmeca.153\nL25@P1: Physical Science in Microgravity within the Thematic Group Fundamental and\nL26@P1: Applied Microgravity / Sciences physiques en microgravité au sein du GDR\nL27@P1: Micropesanteur Fondamentale et Appliquée\nL28@P1: Aqueous foams in microgravity, measuring\nL29@P1: bubble sizes\nL30@P1: Marina Pasqueta, Nicolo Galvanib, c, Olivier Pitois c, Sylvie Cohen-Addadb, d,\nL31@P1: Reinhard Höhlerb, d, Anthony T. Chiecoe, Sam Dillavoue, Jesse M. Hanlane,\nL32@P1: Douglas J. Durian e\nL33@P1: , Emmanuelle Riof, Anniina Salonenf\nL34@P1: and Dominique Langevin∗, f\nL35@P1: a Department of Chemistry, University of California, Berkeley, CA, USA\nL36@P1: b Sorbonne Université, Institut des NanoSciences de Paris, Paris, France\nL37@P1: c Université Gustave Eiffel, Laboratoire Navier, Marne-la-Vallée, France\nL38@P1: d Université Gustave Eiffel, Marne-la-Vallée, France\nL39@P1: e Department of Physics and Astronomy, University of Pennsylvania, Philadelphia,\nL40@P1: Pennsylvania 19104, USA\nL41@P1: f Université Paris-Saclay, CNRS, Laboratoire de Physique des Solides, Orsay, France\nL42@P1: E-mails: marina.pasquet@berkeley.edu (M. Pasquet), galvani@insp.jussieu.fr\nL43@P1: (G. Galvani), olivier.pitois@univ-eiffel.fr (O. Pitois), sylvie.cohen-addad@insp.upmc.fr\nL44@P1: (S. Cohen-Addad), hohler@insp.upmc.fr (R. Höhler), achieco@sas.upenn.edu\nL45@P1: (A. T. Chieco), dillavou@sas.upenn.edu (S. Dillavou), jhanlan@sas.upenn.edu\nL46@P1: (J. M. Hanlan), djdurian@physics.upenn.edu (D. J. Durian),\nL47@P1: emmanuelle.rio@universite-paris-saclay.fr (E. Rio),\nL48@P1: anniina.salonen@universite-paris-saclay.fr (A. Salonen),\nL49@P1: dominique.langevin@universite-paris-saclay.fr (D. Langevin)\nL50@P1: Abstract. The paper describes a study of wet foams in microgravity whose bubble size distribution evolves\nL51@P1: due to diffusive gas exchange. We focus on the comparison between the size of bubbles determined from\nL52@P1: images of the foam surface and the size of bubbles in the bulk foam, determined from Diffuse Transmission\nL53@P1: Spectroscopy (DTS). Extracting the bubble size distribution from images of a foam surface is difficult so we\nL54@P1: have used three different procedures: manual analysis, automatic analysis with a customized Python script\nL55@P1: and machine learning analysis. Once various pitfalls were identified and taken into account, all the three\nL56@P1: procedures yield identical results within error bars. DTS only allows the determination of an average bubble\nL57@P1: radius which is proportional to the photon transport mean free path ℓ\nL58@P1: ∗. The relation between the measured\nL59@P1: diffuse transmitted light intensity and ℓ\nL60@P1: ∗ previously derived for slab-shaped samples of infinite lateral extent\nL61@P1: does not apply to the cuboid geometry of the cells used in the microgravity experiment. A new more general\nL62@P1: expression of the diffuse intensity transmitted with specific optical boundary conditions has been derived\nL63@P1: and applied to determine the average bubble radius. The temporal evolution of the average bubble radii\nL64@P1: deduced from DTS and of the same average radii of the bubbles measured at the sample surface is the same\nL65@P1: (to a factor probably close to one) throughout the coarsening. Finally, ground experiments were performed\nL66@P1: ∗ Corresponding author.\nL67@P1-2: ISSN (electronic) : 1873-7234 https://comptes-rendus.academie-sciences.fr/mecanique/140 Marina Pasquet et al.\nL68@P2: to compare bubble size distributions in a bulk wet foam and at its surface at times so short that diffusive\nL69@P2: gas exchange is insignificant. They were found to be similar, confirming that bubbles seen at the surface are\nL70@P2: representative of the bulk foam bubbles.\nL71@P2: Keywords. Aqueous foams, Microgravity, Diffuse Transmission Spectroscopy, Image analysis, Bubble size\nL72@P2: distribution.\nL73@P2: Published online: 12 May 2023\nL74@P2: 1. Introduction\nL75@P2: Foams are dispersions of gas in liquid or solid matrices [1, 2]. They have applications in many\nL76@P2: different fields, liquid foams in detergency, food, medicine, fire-fighting, oil recovery, solid foams\nL77@P2: in aerated materials for packaging, thermal and phonic insulation in building constructions for\nL78@P2: instance. Solid foams are often obtained from liquid foams containing large amounts of liquid,\nL79@P2: hence a better knowledge of the properties of such “wet” foams will help to optimize their\nL80@P2: manufacturing processes, which are to date still mostly empirical. Indeed, the matrix is initially\nL81@P2: liquid and later solidified and the liquid content of the wet foams drains very rapidly due to\nL82@P2: gravity, making it difficult to explore their properties experimentally. Hence knowledge of the\nL83@P2: properties of foams containing more than a few percent of liquid is extremely limited. To study\nL84@P2: these wet foams, we designed experiments for microgravity conditions in the International Space\nL85@P2: Station (ISS). We have studied foams with liquid fractions between 15 and 50%. Above 36%, the\nL86@P2: bubbles are disconnected and spherical and the dispersion is called a bubbly liquid. Below 36%,\nL87@P2: the bubbles are pressed together and distort from spherical with thin liquid films formed between\nL88@P2: them.\nL89@P2: The ISS project is focused on the study of wet foam coarsening due to gas transfer between\nL90@P2: bubbles with different internal Laplace pressures. In dry foams, gas transfer occurs mainly\nL91@P2: through the liquid films between bubbles;it has been shown that in this case, the bubble radius\nL92@P2: increases as the square root of time [3]. In bubbly liquids, gas is transferred through regions of size\nL93@P2: comparable to the bubble size, and the radius then increases as the cubic root of time. This is the\nL94@P2: well-known regime of Ostwald ripening [4]. The goal of the ISS experiments is to study the growth\nL95@P2: law of the average bubble size during the coarsening, as a function of liquid fraction. However,\nL96@P2: given the constraints of the measuring geometry this opens questions on the impact of bubble\nL97@P2: analysis artefacts in such confined geometries.\nL98@P2: The module designed for the foam study in the ISS combines different diagnostics: An\nL99@P2: overview camera to take images of the foam surface, as well as a laser and a detector to measure\nL100@P2: the intensity of the diffuse light transmitted through the sample [5]. The average radius of bub\u0002bles in the bulk is determined from Diffuse Transmission Spectroscopy (DTS), while the bubble\nL101@P2: size distribution and average radii at the surface are obtained from planimetric measurements of\nL102@P2: the contour area of the bubbles touching the sample cell wall.\nL103@P2: Several biases may be encountered in such planimetric measurements, leading to average\nL104@P2: sizes and distributions deduced from surface observations unrepresentative of the bulk struc\u0002ture. For instance, numerical simulations were performed for disordered totally dry (0% liquid\nL105@P2: fraction) 3D foams constrained against a wall and the distribution of bubbles radius measured\nL106@P2: at the surface and in the bulk were found to be different [6]. Besides this statistical effect, other\nL107@P2: possible experimental biases have been pointed out by Cheng and Lemlich [7] such as: i) bubble\nL108@P2: segregation, if small bubbles tend to accumulate at the wall and wedge large bubbles away from\nL109@P2: the surface; ii) bubble distortion, as the surface bubbles are squeezed against the wall due to the\nL110@P2: confinement pressure exerted by the underlying bubble layers; iii) local coarsening process, if the\nL111@P2-3: surface modifies the Laplace-driven gas diffusion exchanges between bubbles. Therefore, for ourMarina Pasquet et al. 141\nL112@P3: coarsening study of wet foams in the present paper, we study the extent to which surface bubble\nL113@P3: size distributions and average radii are representative of the foam bulk structure.\nL114@P3: We present the samples and the experimental setup used in the ISS and on ground in Section 2;\nL115@P3: then we describe in Section 3 three different image analysis procedures that we used for the\n--------------------------------------------------------------------------------\n (https://arxiv.org/pdf/2607.16587)\nciteturn100view2 [wordlim: 200] Crawled: yesterday; Content type: application/pdf; Number of pages: 21; Source: open({\"ref_id\":\"https://arxiv.org/pdf/2607.16587\",\"lineno\":null}); Total lines: 669\nL0@P0: 1\nL1@P0: Digital measurement of droplet flame diameter in microgravity\nL2@P0: combustion images using Segment Anything Model 2 with\nL3@P0: automatic prompt selection\nL4@P0: Minghui Xua, Chaoyi Zhoub, Aaron P. Cecila, Xi Liua, Siyu Huangb, Yuhao Xua,*\nL5@P0: a\nL6@P0: Department of Mechanical Engineering, Clemson University, Clemson, SC 29634, USA b\nL7@P0: Visual Computing Division, School of Computing, Clemson University, Clemson, SC 29634, USA\nL8@P0:  Abstract\nL9@P0: Flame diameter is a key measurable parameter in microgravity droplet combustion, but its\nL10@P0: extraction from self-illuminated frames remains difficult because soot tails, blurred luminous\nL11@P0: boundaries, chamber reflections, and droplet drift introduce substantial measurement bias\nL12@P0: and operator dependence. This work presents an AI-enabled digital measurement workflow\nL13@P0: for automated flame diameter from combustion images. The workflow integrates automatic\nL14@P0: prompt-point generation into Segment Anything Model 2, employing Random Sample\nL15@P0: Consensus (RANSAC)-based circle fitting. The automatic prompt strategy removes\nL16@P0: subjective manual point selection, while the video memory mechanism maintains temporal\nL17@P0: consistency for drifting droplets, and the RANSAC fitting rejects soot-tail pixels as\nL18@P0: geometric outliers.\nL19@P0: The method is validated by 19,537 flame images of n-heptane, n-decane, and n-octane\nL20@P0: droplets with varying initial diameters. Compared with manual-reference measurements, the\nL21@P0: proposed workflow achieves a mean relative agreement of 96.9%, a mean absolute\nL22@P0: percentage error of 3.1%, and substantially outperforms conventional Hough circle detection,\nL23@P0: which performed worse under the same evaluation conditions. The results also show that the\nL24@P0: measurement accuracy improves with increasing droplet size. The proposed workflow has a\nL25@P0: combined standard uncertainty of 8.54% and achieves approximately a 229-fold\nL26@P0: improvement in efficiency over manual measurement.\nL27@P0: These results demonstrate that the proposed SAM2-based workflow provides a\nL28@P0: reproducible, fully automated, and metrologically characterized digital measurement system\nL29@P0: for extracting flame diameter from challenging combustion images. The approach supports\nL30@P0: high-throughput combustion diagnostics and illustrates that AI-based segmentation can be\nL31@P0: integrated into quantitative measurement workflows for digitalized image-based metrology.\nL32@P0: Keywords: Digital measurement workflow, Automated prompt points generation, Droplet combustion\nL33@P0: in microgravity, Droplet flame diameter measurements, Measurement uncertainty, RANSAC circle\nL34@P0-1: fitting, SAM2.2\nL35@P1: 1. Introduction\nL36@P1: The droplet combustion of liquid fuels serves as a canonical configuration for studying\nL37@P1: the combustion of various liquid fuels, capturing multiphase effects, moving boundaries,\nL38@P1: unsteady liquid and gas transport, soot formation, and flame dynamics. This configuration is\nL39@P1: often achieved by conducting experiments in a microgravity environment [1-11] aboard the\nL40@P1: International Space Station (ISS). Under microgravity conditions, the absence of buoyancy\u0002induced convection results in a spherically symmetric flame structure, providing an ideal\nL41@P1: environment for investigating intrinsic combustion and soot formation mechanisms and\nL42@P1: generating valuable experimental data for developing and validating detailed numerical\nL43@P1: simulation models [1, 3, 9].\nL44@P1: Accurate measurements of flame diameter (Df) in fuel droplet combustion under\nL45@P1: microgravity are critical for understanding flame dynamics, developing theoretical models\nL46@P1: for predicting flame temperature [4, 5], and providing experimental data for validating\nL47@P1: numerical models [1, 3, 9]. Despite its significance, precisely determining flame diameters in\nL48@P1: an automatic fashion remains a challenge, particularly under sooty conditions where flame\nL49@P1: boundaries become blurry and distorted. These difficulties compromise the reliability of\nL50@P1: automated diameter extraction and can introduce systematic bias in experimental\nL51@P1: measurements. This work aims to overcome these difficulties and develop an automated\nL52@P1: method for measuring flame diameter from video frames, while ensuring the accuracy of\nL53@P1: these measurements.\nL54@P1: 1.1 Problem description\nL55@P1: Figure 1 shows representative self-illuminated flame images of burning n-heptane\nL56@P1: droplets with two different initial droplet diameters (D0 =1.93 mm, D0 = 3.47 mm) at the\nL57@P1: early, mid, and end stages of combustion. The selected images in Figure 1 are to highlight\nL58@P1: several non-ideal image conditions that complicate the automated measurement process for\nL59@P1: flame diameters relative to an ideal, sharply bounded circle. In the early stage (Figure 1a and\nL60@P1: 1d), a soot-induced annular region can obscure the actual flame boundary. Accurate detection\nL61@P1: of this obscure annulus is necessary for precise measurement of Df. In this situation, the\nL62@P1: correct detection of the flame boundary becomes challenging to detect because of “corona\nL63@P1: effects” (halo-like optical artifacts caused by diffraction and camera blooming when the\nL64@P1: luminous soot core is saturated). These corona effects produce stray-light halos with contrast\nL65@P1: similar to the true annular boundary, which can cause false edge detection. This issue must\nL66@P1: be addressed to obtain accurate flame measurements [5].\nL67@P1: Figure 1b shows a bright, yellow flame with a soot tail at the mid-combustion stage. The\nL68@P1: soot tail will undoubtedly negatively affect the automatic measurements of Df. This imposes\nL69@P1: another challenge to overcome, as the soot tail should not be considered as part of the flame\nL70@P1: circle when measuring the flame diameter. In contrast, Figure 1e presents a relatively clean\nL71@P1: bright flame without a soot tail, which is relatively easy to measure because of the clear\nL72@P1: flame boundary against the image background.\nL73@P1: During microgravity droplet combustion experiments, droplets can drift around if they are\nL74@P1: untethered as an artifact of the complex experiments [1, 3-5]. As a result, the droplet flame\nL75@P1: would drift, as shown in Figure 1c, which leads to the shifting of the centroid and then causes\nL76@P1: the loss of target identification.\nL77@P1: Figure 1f shows an example of a spherical flame with a blue boundary. The blue color is\nL78@P1-2: a result of excited CH radicals present in the high-temperature zone [12]. The diameter of the 3\nL79@P2: blue flame is relatively straightforward to measure, as the boundary is clearly defined against\nL80@P2: the image background. Note that blue flames generally only occur in large droplets (around\nL81@P2: D0 > 2 mm).\nL82@P2: Figure 1. Representative self-illuminated flame images [13] of burning n-heptane droplets\nL83@P2: with two different initial droplet diameters (D0 = 1.93 mm, D0 = 3.47 mm) at various\nL84@P2: combustion stages. a. & d. Obscured flame boundary with luminous corona. b. A soot tail\nL85@P2: extending from the main flame zone. c. Droplet drift during experiments. e. A bright, yellow\nL86@P2: flame without a soot tail. f. A blue flame for a larger droplet.\nL87@P2: 1.2 Related previous work\nL88@P2: Circle measurements play a crucial role in various scientific and engineering applications,\nL89@P2: including the inspection of mechanical components, optical diagnostics, medical imaging,\nL90@P2: and droplet combustion. This section summarizes relevant prior work in circle detection. The\nL91@P2: Hough circle transform is the most conventional method for circle detection [14, 15], e.g.,\nL92@P2: More and Patil proposed a robust image-based method to detect and measure the circles of\nL93@P2: industrial components, like a water pump pulley, using the conventional circular Hough\nL94@P2: transform [16]. Lee et al. integrated the Segment Anything Model (SAM) into a pipeline for\nL95@P2: vision-based geometric measurement of circular cross-sections (e.g., stem diameters),\nL96@P2: combining segmentation, mask refinement, skeletonization, and diameter estimation [17].\nL97@P2: Heo et al. studied aortic diameter measurement, using a deep learning (DL) segmentation\nL98@P2: method combined with ellipse calibration to align automatic diameter outputs with the\nL99@P2: clinical gold standard [18]. Rasul et al. developed a dynamic differential image circle\nL100@P2: diameter measurement method for droplet diameter measurements, applying gradient-based\nL101@P2: boundary detection and least-squares circle fitting to time-series droplet images [19].\nL102@P2: Traditional methods for flame diameter measurements often rely on manual image\nL103@P2-3: processing techniques or threshold-based segmentation methods [1, 4, 5]. Although these 4\nL104@P3: methods can provide approximate results, they have some limitations. First, the presence of\nL105@P3: soot tails introduces irregular bright regions that bias the diameter fit and compromise\nL106@P3: repeatability. Moreover, manual measurements are subjective and require considerable\nL107@P3: manpower, as typically several hundred images are available for each set of combustion\nL108@P3: experiments [3, 4, 8, 10, 20-23]. Several studies measured the Df by manually positioning a\nL109@P3: virtual ellipse around the outer blue zone of the bright central core, using Image-Pro software\nL110@P3: to enhance the obscure blue boundary [3-5, 8, 10, 19, 22]. There was no prior work reporting\nL111@P3: the automated measurement of flame images recorded during droplet combustion\nL112@P3: experiments in which droplets are untethered and can therefore drift.\nL113@P3: 1.3 Novelty and overview of this work\n--------------------------------------------------------------------------------\nInternal Error ()\nciteturn100view3 [wordlim: 200] Source: open({\"ref_id\":\"https://arxiv.org/pdf/2207.07428\",\"lineno\":null}); Total lines: 1\nL0: Failed to fetch https://arxiv.org/pdf/2207.07428: (400) Timeout fetching\n",
      "id": "orb_search_8",
      "source_urls": [
        "https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf",
        "https://doi.org/10.1016/j.actamat.2025.121659",
        "http://creativecommons.org/licenses/by/4.0/",
        "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf",
        "https://doi.org/10.5802/crmeca.153",
        "https://comptes-rendus.academie-sciences.fr/mecanique/140",
        "https://arxiv.org/pdf/2607.16587",
        "https://arxiv.org/pdf/2207.07428",
        "https://arxiv.org/pdf/2207.07428:"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "primary fulltext inspection",
      "queries": [
        "Wu2026 training/manual methods",
        "Pasquet2023 ground operations",
        "Xu2026 FLEX platform",
        "XRMON review references"
      ],
      "results": "In-situ X-ray monitoring of solidification and related processes of metal alloys | npj Microgravity (https://www.nature.com/articles/s41526-023-00321-z)\nciteturn101view0 [wordlim: 200] Crawled: 4 days ago; Content type: text/html; Source: open({\"ref_id\":\"https://www.nature.com/articles/s41526-023-00321-z\",\"lineno\":null}); Redirected to URL: https://www.nature.com/articles/s41526-023-00321-z?error=cookies_not_supported&code=7910be1b-4a36-4288-af11-8824138a7280; Total lines: 586\nL0:   * 【0†View all journals】\nL1:   * 【1†Saved research】\nL2:   * 【2†Search】\nL3:   * 【3†Account†my-profile.springernature.com】 【4†Log in†idp.nature.com】\nL4: \nL5:   * 【5†Content Explore content】\nL6:   * 【6†About the journal】\nL7:   * 【7†Publish with us】\nL8: \nL9:   * 【8†Sign up for alerts†journal-alerts.springernature.com】\nL10:   * 【9†RSS feed】\nL11: \nL12: In-situ X-ray monitoring of solidification and related processes of metal alloys\nL13: \nL14: 【10†Download PDF】\nL15: \nL16: 【10†Download PDF】\nL17:   * Review Article\nL18:   * 【11†Open access†www.springernature.com】\nL19:   * Published: 06 September 2023\nL20: # In-situ X-ray monitoring of solidification and related processes of metal alloys\nL21:   * 【12†G. Reinhart】  【13†ORCID: orcid.org/0000-0003-4439-047X†orcid.org】^{【14†1】},\nL22:   * 【15†D. J. Browne】  【16†ORCID: orcid.org/0000-0003-1857-4486†orcid.org】^{【17†2】},\nL23:   * 【18†F. Kargl】  【19†ORCID: orcid.org/0000-0001-9902-0420†orcid.org】^{【20†3】},\nL24:   * 【21†F. García-Moreno】  【22†ORCID: orcid.org/0000-0001-6114-0240†orcid.org】^{【23†4】},\nL25:   * 【24†M. Becker】  【25†ORCID: orcid.org/0000-0002-6732-5411†orcid.org】^{【20†3】},\nL26:   * 【26†E. Sondermann】  【27†ORCID: orcid.org/0000-0001-5935-8945†orcid.org】^{【20†3】},\n--------------------------------------------------------------------------------\nBellybutton: accessible and customizable deep-learning image segmentation | Scientific Reports (https://www.nature.com/articles/s41598-024-63906-y)\nciteturn101view1 [wordlim: 200] Crawled: yesterday; Content type: text/html; Source: open({\"ref_id\":\"https://www.nature.com/articles/s41598-024-63906-y\",\"lineno\":null}); Redirected to URL: https://www.nature.com/articles/s41598-024-63906-y?error=cookies_not_supported&code=670c4316-b89e-4986-919b-5f8b7a5fd99e; Total lines: 379\nL0:   * 【0†View all journals】\nL1:   * 【1†Saved research】\nL2:   * 【2†Search】\nL3:   * 【3†Account†my-profile.springernature.com】 【4†Log in†idp.nature.com】\nL4: \nL5:   * 【5†Content Explore content】\nL6:   * 【6†About the journal】\nL7:   * 【7†Publish with us】\nL8: \nL9:   * 【8†Sign up for alerts†journal-alerts.springernature.com】\nL10:   * 【9†RSS feed】\nL11: # Bellybutton: accessible and customizable deep-learning image segmentation\nL12: \nL13:   * Article\nL14:   * 【10†Open access†www.springernature.com】\nL15:   * Published: 20 June 2024\nL16:   * Volume 14, article number 14281 (2024)\nL17:   * 【11†Cite this article】\nL18: \nL19: You have full access to this open access article\nL20: \nL21: 【12†Download PDF】\nL22: \nL23: [Input] Save article\nL24: \nL25: 【1†View saved research】\nL26: \nL27: Bellybutton: accessible and customizable deep-learning image segmentation\nL28: \nL29: 【12†Download PDF】\nL30:   * 【13†Sam Dillavou】^{【14†1】},\nL31:   * 【15†Jesse M. Hanlan】^{【14†1】},\nL32:   * 【16†Anthony T. Chieco】^{【14†1】},\nL33:   * 【17†Hongyi Xiao】^{【14†1】,【18†2】},\nL34:   * 【19†Sage Fulco】^{【20†3】},\nL35:   * 【21†Kevin T. Turner】^{【20†3】} &\nL36:   * …\nL37:   * 【22†Douglas J. Durian】^{【14†1】,【20†3】,【23†4】}\nL38: Show authors\nL39: \nL40:   * 4766 Accesses\nL41: \nL42:   * 6 Citations\nL43: \nL44:   * 【24†Explore all metrics】\n--------------------------------------------------------------------------------\nProbing dendrite growth under microgravity via machine learning-aided multi-scale characterisation (https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf)\nciteturn101view2 [wordlim: 200] Crawled: today; Content type: application/pdf; Number of pages: 12; Source: find({\"ref_id\":\"turn100view0\",\"pattern\":\"manual\"}); Total lines: 843\nL511@P9: planes were selected because Al alloys are known to grow preferentially\nL512@P9: along the <100> direction [54]. Fig. 9a shows the primary dendrite\nL513@P9: growth directions in machine learning-labelled dendrites relative to the\nL514@P9: {100} plane traces. Due to limited field of view in the in-situ X-ray image\nL515@P9: sequence, machine learning was restricted in extracting accurate pri\u0002mary growth directions for certain dendrites (e.g., dendrite #1, where it\nL516@P9: was possible to observe all four primary arms in the sample plane).\nL517@P9: Therefore, based on the EBSD results shown in Fig. 6a, manual cali\u0002bration of the actual growth angles was performed for selected den\u0002drites. The results demonstrate that over 92 % of dendrites growth\nL518@P9: directions align parallel to {100} planes [55]. This phenomenon re\u0002sembles previous observations in Al alloys solidified under microgravity\nL519@P9: conditions, where dendrites predominantly grow on {100} planes [23].\nL520@P9: Additionally, the EBSD results reveal that some dendrites exhibit\nL521@P9: growth along crystallographic directions other than <100> direction,\nL522@P9: which is the typical direction. For example, both growth directions A\nL523@P9: and B of dendrite #6 is almost aligned with {100} plane (coincide with\nL524@P9: {100} plane trace in Fig. 9a), but growth direction B can be confirmed as\nL525@P9: the <110> direction (see Fig. 6b pole figures). In contrast, dendrite #3\nL526@P9: exhibits growth both on {100} plane and along the <100> direction. It\nL527@P9: was found that Al dendrites growth directions can deviate from the\nL528@P9: <100> direction [1,23]. Our results confirm that, even under micro\u0002gravity, Al dendrite growth occurs generally on the appropriate {100}\nL529@P9: planes based on their nucleation selection. However, dendrite growth\nL530@P9: may follow various <nm0> directions on this plane. Even in the absence\nL531@P9: of macroscopic convection or external disturbances, atypical growth\nL532@P9: directions (such as <110>) still occur and influence the progression of\nL533@P9: solid-liquid interface. This variety of possible growth directions suggests\n--------------------------------------------------------------------------------\nProbing dendrite growth under microgravity via machine learning-aided multi-scale characterisation (https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf)\nciteturn101view3 [wordlim: 200] Crawled: today; Content type: application/pdf; Number of pages: 12; Source: find({\"ref_id\":\"turn100view0\",\"pattern\":\"training\"}); Total lines: 843\nL152@P2: constraint through module specialisation, as shown diagrammatically\nL153@P2: within Fig. 1b.\nL154@P2: Module 1 uses a Convolutional Neural Network (CNN) to conduct\nL155@P2: thresholding in a manner that adapts to the changing dynamic range\nL156@P2: within the X-ray videos. This utilises the fact that neural networks will\nL157@P2: adapt their output based on the supplied training data rather than\nL158@P2: following a fixed approach regardless of the input (such as in the case of\nL159@P2: classical thresholding approaches such as Otsu’s method [47]). The CNN\nL160@P2: itself is composed of three branches, each comprised of 5 triplets. The\nL161@P2: first 4 triplets use a convolutional layer followed by max pooling and\nL162@P2: batch normalisation. The final triplet uses a dense PReLU layer instead\nL163@P2: of batch normalisation. The final layer combines the outputs of each\nL164@P2: branch into a single linear dense layer before outputting a coefficient\nL165@P2: that is multiplied by the image bit depth to give the output threshold.\nL166@P2: Each branch uses a different filter size (11 × 11, 7 × 7 and 3 × 3),\nL167@P2: allowing the CNN to adapt to differing dynamic ranges as solidification\nL168@P2: continues, from delineating unclear, isolated dendrites to ensuring\nL169@P2: effective thresholds post-impingement. Each branch generates 64 filters\nL170@P2: (4 at the input, doubling each subsequent triplet), with the network\nL171@P2: utilising the Adabelief optimiser and a starting learning rate hyper\u0002parameter of 10-4 [48].\nL172@P2: The designed architecture also helps to mitigate the low amount of\nL173@P2: available training data as well as the constrained timescale and\nL174@P2: computational resources allocated to Module 1. When training is con\u0002ducted for a given 220-frame video, 50 % of the experimental frames are\nL175@P2: reserved for training. These can then be augmented via horizontal and\nL176@P2: vertical flipping up to 440 frames. Module 1 was tasked with completing\nL177@P2: within 36 hours on standard, non-cluster, non-server-based hardware, in\nL178@P2: order to ensure that the broader system could be utilised both without\nL179@P2: computational hardware constraints and within a reasonable timeframe.\nL180@P2: Consequently, additional training data could not be provided. Despite\nL181@P2: this, (as shown in Fig. S2) the CNN offered an effective means of\nL182@P2: thresholding, especially when banded by Module 2 (in which training\nL183@P2: data is used to set maximum / minimum limits for Module 1 outputs,\nL184@P2: given the observable dendritic behaviour and thus the required\nL185@P2: thresholds).\nL186@P2: Following thresholding, Modules 3, 4 and 5 are tasked with isolating\nL187@P2: and delineating between different dendrites. The Module 2 provided\nL188@P2: threshold acts as a starting point from which to begin dendrite isolation,\nL189@P2: providing a numerical reference to begin distinguishing between den\u0002dritic and liquid pixel intensity values. As detailed within Fig. S3,\nL190@P2: Module 3 initially involves considering a limited band of values, be\u0002tween +4 and -2, from the input threshold (Multi-Layer Thresholding) to\nL191@P2: generate subdivisions of the image referred to as Object Areas of Interest\nL192@P2: (OAIs). These image subdivisions can then be used as a source of com\u0002parison to generate maximum and minimum dendritic expansionary\nL193@P2: extents. Module 4 takes these extents and uses them to conduct dei\u0002mpingement by observing when numeric designations merge and when\nL194@P2: areas of contention between dendrites, Sub-Dendrite Areas (SDAs),\nL195@P2: occur. Module 5 expands these results into the full Z-axis spectrum,\nL196@P2: subdividing OAIs into octants before resolving individual pixels via\nL197@P2: comparing their generated 21 × 21 neighbourhoods to archetypes of\nL198@P2: known dendritic or non-dendritic equivalents.\nL199@P2: With the dendrites now successfully isolated, Modules 6 and 7 handle\nL200@P2: beyond-frame considerations and the core measurement task. As shown\n--------------------------------------------------------------------------------\nAqueous foams in microgravity, measuring bubble sizes (https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf)\nciteturn101view4 [wordlim: 200] Crawled: 4 days ago; Content type: application/pdf; Number of pages: 24; Source: find({\"ref_id\":\"turn100view1\",\"pattern\":\"ground\"}); Total lines: 1340\nL65@P1: (to a factor probably close to one) throughout the coarsening. Finally, ground experiments were performed\nL66@P1: ∗ Corresponding author.\nL67@P1-2: ISSN (electronic) : 1873-7234 https://comptes-rendus.academie-sciences.fr/mecanique/140 Marina Pasquet et al.\nL68@P2: to compare bubble size distributions in a bulk wet foam and at its surface at times so short that diffusive\nL69@P2: gas exchange is insignificant. They were found to be similar, confirming that bubbles seen at the surface are\nL70@P2: representative of the bulk foam bubbles.\nL111@P2-3: surface modifies the Laplace-driven gas diffusion exchanges between bubbles. Therefore, for ourMarina Pasquet et al. 141\nL112@P3: coarsening study of wet foams in the present paper, we study the extent to which surface bubble\nL113@P3: size distributions and average radii are representative of the foam bulk structure.\nL114@P3: We present the samples and the experimental setup used in the ISS and on ground in Section 2;\nL115@P3: then we describe in Section 3 three different image analysis procedures that we used for the\nL116@P3: planimetric measurements to determine the average bubble size and distribution at the surface.\nL117@P3: We present in Section 4, a ground experiment performed to compare the initial bubble size\nL118@P3: distribution measured at the surface of a wet foam right after its production to that measured\nL119@P3: for a bubble monolayer of the same foam. In the case of such a layer, the bubble sizes can be\nL120@P3: determined without any ambiguity.\nL121@P3: Then we turn to the analysis of the DTS data that yield an average of the bubble size.\nL122@P3: Previous expressions relating the average bubble size to the transmitted intensity published in\nL123@P3: the literature [8] could not be used, due to the unusual geometry of our ISS sample cells. We have\nL124@P3: therefore derived the required analytical relation starting from the light diffusion equation, and\nL125@P3: taking into account the cuboid shape of the cell and its specific optical boundary conditions. This\nL126@P3: calculation is described in Section 5. The analysis of the ISS experimental data using this model\nL148@P3: periodically for a few minutes by a magnetic field, producing foam with average bubble radius of\nL149@P3: about 50 µm. When the study of a sample cell is terminated, the carousel rotates to move a new\nL150@P3: cell in front of the laser and the various cameras. After the piston is stopped, the overview camera\nL151@P3: begins recording images of the foam at the top window of the cell. A laser illuminates the foam\nL152@P3: at the center of the upper part of the cell through the lateral window (Figure 1b). Then light is\nL153@P3-4: multiply scattered by the gas-liquid interfaces. Various measurements of the diffuse transmitted142 Marina Pasquet et al.\nL154@P4: Figure 1. Figure 1. (a) ISS module showing the carousel of size 40 cm x 28 cm x 27 cm\nL155@P4: containing the 20 cells and the optical diagnostics. (b) A foam sample cell showing the\nL156@P4: location of the piston used to produce the foam in the lower part and the measurement\nL157@P4: region in the upper part. (c) Schema of the overview camera and the Diffuse Transmission\nL158@P4: Spectroscopy probe in the ISS instrument.\nL159@P4: or backscattered light can be performed with the instrument [5]. Here we focus on the Diffuse\nL160@P4: Transmission Spectroscopy (DTS) probe schematically described in Figure 1c).\nL161@P4: 2.3. Ground based experiments\nL162@P4: To compare the bubble size distribution in the bulk and at the surface of a foam, we have\nL163@P4: developed a ground experiment. To study foams similar to those of the ISS experiments, we used\nL164@P4: a foaming liquid constituted of TTAB surfactant (5 g/L) dissolved in ultrapure water (MilliQ), and\nL165@P4: produced foams using the double syringe method [9]. A syringe is filled with the liquid, while\nL166@P4: a second identical syringe is filled with air saturated with perfluorohexane vapor, which is used\nL167@P4: here to strongly slow down coarsening [10], in proportion to achieve the desired liquid fraction\nL168@P4: in the final foam. Then the two syringes are connected with a rigid connector (Combifix Adapter\nL169@P4: Luer–Luer) and put on a support which fixes the piston positions. To produce foam the jointed\nL170@P4: bodies of the syringes are then moved back and forth, at 1 Hz for 2 minutes. Less than 60 s after\nL171@P4: the end of the foaming process, a sample cell with transparent glass windows, (inner thickness\nL172@P4: 2 mm, much larger than the bubble size), is filled with foam. Simultaneously, 1 µL of the same\nL173@P4: foam is injected in a second cell, previously filled with the foaming liquid. It also has transparent\nL385@P9: the investigated range of liquid fractions is comprised between 15% and 50%, the observations\nL386@P9: made with the overview camera are limited to the first layer of bubbles in contact with the top\nL387@P9: window (cf. Figure 1). This is also the case on ground with microscopy observation using simi\u0002lar illumination. Thus, the question arises whether the bubble size distribution measured at the\nL388@P9: surface of a 3D foam sample is representative of the bulk foam for the full range of investigated\nL389@P9: liquid fractions. To address this issue, we have done a ground experiment to measure the bubble\nL390@P9: size distribution at the surface of a 3D foam sample together with the bubble size distribution\nL391@P9: of a monolayer of bubbles obtained by diluting the exact same foam sample with the foaming\nL392@P9: solution.\nL393@P9: The experimental set-up is described in Section 2.3, and two sample images are shown in\nL394@P9: Figure 6. We notice on the images taken at the foam surface (Figure 6a) that the bubbles exhibit\nL395@P9: a dark contour similar to the one observed in the ISS images (Figure 2a). Indeed, since the slab\nL396@P9: thickness is more than 50 times larger than the mean bubble diameter, light is strongly scattered\nL397@P9: by the underlying bubbles in the foam so that the illumination conditions are similar for the\nL398@P9-10: foams in ground and in the ISS. In contrast, as can be seen in Figure 6b, bubbles in the monolayer148 Marina Pasquet et al.\nL399@P10: appear on the microscopy images as dark disks delimited by a sharp contour. Since the average\nL400@P10: bubble size is in the range 10 µm − 20 µm, their Bond numbers are of the order 2.10−5 − 1.2\nL401@P10: 10−4, which means that the bubbles keep a spherical shape. Under these conditions, the analysis\nL402@P10: difficulties listed in Section 3 are prevented.\nL403@P10: For each sample we take several pictures in different regions of the sample, to check for its\nL404@P10: homogeneity, and two pictures in the same place with 1 minute of time difference, to check the\nL405@P10: absence of evolution of the bubble size, either at the foam surface or in the bubbles monolayer.\nL406@P10: We conclude that on this short timescale, neither drainage nor coalescence nor coarsening\nL407@P10: modify the structures, so that the images of the monolayer are representative of the bubble\nL408@P10: population in the same foam sample from which they have been extracted. The images are\nL409@P10: analyzed with ImageJ by manually fitting ellipses on each bubble as described in Section 3.1.\nL445@P10-11: 30 17.6±0.7 13.0±0.9 0.15 0.17Marina Pasquet et al. 149\nL446@P11: 0.5 1.0 1.5 2.0 2.5 3.0\nL447@P11: R/R\nL448@P11: 0.0\nL449@P11: 0.2\nL450@P11: 0.4\nL451@P11: 0.6\nL452@P11: 0.8\nL453@P11: 1.0\nL454@P11: PDF\nL455@P11: 1 2 3\nL456@P11: R/R\nL457@P11: 0.0\nL458@P11: 0.2\nL459@P11: 0.4\nL460@P11: 0.6\nL461@P11: 0.8\nL462@P11: 1.0\nL463@P11: CDF\nL464@P11: Figure 6. Images taken on ground of: a) the surface of a 3D foam with φ = 15%, b) a\nL465@P11: monolayer of bubbles of the same foam. c) Probability density functions of the radius\nL466@P11: distribution normalized by the average radius R, for two liquid fractions: ( , ) 15%, ( , )\nL473@P11: These results show that the bubble size distributions, deduced from the outline contour of the\nL474@P11: bubbles at the surface of a 3D foam illuminated by diffuse transmitted light, are representative\nL475@P11: to a good approximation of the real bubble size distribution in the bulk of the sample, in the\nL476@P11: illumination conditions of our experiment in the ISS. Since the initial distributions of the foams\nL477@P11: produced in the ISS at the same liquid fractions are similar to these ones, we can infer that\nL478@P11: those distributions measured at the surface are representative of the bulk ones. Note that similar\nL479@P11: ground-based experiments cannot be performed on coarsened or wetter foam samples, because\nL480@P11: gravity drainage becomes significant for these liquid fractions. This raises the question whether\nL481@P11: the coarsening induced evolution of the average bubble size is the same in the bulk and at the\nL482@P11: sample surface, an issue we address in Section 6.\nL1195@P20: Extracting the bubble size distribution from images of a foam surface is difficult and full of\nL1196@P20: pitfalls. We have used three different procedures: manual analysis, automatic analysis with a\nL1197@P20: customized Python script and machine learning analysis. Remarkably, once the various pitfalls\nL1198@P20: were identified as described in the paper, all the three procedures yielded identical results within\nL1199@P20: error bars. Additional ground experiments were performed to compare bubble size distributions\n--------------------------------------------------------------------------------\n (https://arxiv.org/pdf/2607.16587)\nciteturn101view5 [wordlim: 200] Crawled: yesterday; Content type: application/pdf; Number of pages: 21; Source: find({\"ref_id\":\"turn100view2\",\"pattern\":\"FLEX\"}); Total lines: 669\nL130@P3: fraction of the processing time required for manual measurements. This newly developed\nL131@P3: method successfully integrates advances from SAM2-based diameter measurement into the\nL132@P3: specialized task of combustion imaging, achieving accurate, repeatable, and automated\nL133@P3: flame-diameter extraction under challenging conditions.\nL134@P3: 2. Experimental method\nL135@P3: The droplet combustion experiments were conducted remotely via access to the Multi\u0002user Droplet Combustion Apparatus (MDCA) onboard the ISS. The experiments were part of\nL136@P3: the ‘surrogate fuel’ component of the Flame Extinguishment Experiment-2 (FLEX-2)\nL137@P3: program on the ISS [3-5, 24]. The experimental method and apparatus are briefly discussed\nL138@P3: below. Detailed information about the experimental hardware can be found in [25, 26].\nL139@P3: The fuel droplet was formed by dispensing liquid through two closely spaced needles,\nL140@P3: creating a liquid bridge. When the desired droplet size was achieved, the droplet was\nL141@P3: detached by retracting the needles, leaving an untethered droplet behind. The droplet was\nL142@P3: then ignited by energizing electrical coils positioned on opposite sides of the droplet, which\nL143@P3: were immediately retracted after ignition, minimizing disturbance to the flame. All tests were\nL144@P3: performed in room-temperature air at atmospheric pressure (1 atm). The self-illuminated\nL145@P3: flame images used in this work were captured using a color camera with a resolution of 0.3\nL146@P3-4: MP (640×480 pixels) at 30 frames per second (fps). Backlit images of the droplets were 5\nL147@P4: captured simultaneously with the flame images using a High Bit-depth Multispectral\nL148@P4: (HiBMs) camera operating at 30 fps. The backlit images are not used in this paper, as the\nL390@P13: In FLEX-2 droplet combustion experiments, the slow drift of the droplet and flame, as\nL391@P13: shown in Figure 1c, strongly influences frame-by-frame image segmentation. Without\nL392@P13: tracking the flame centroid, the image model assumes a fixed flame position; consequently,\nL393@P13: drift causes the flame contour to shift relative to the generated mask. Even small pixel-level\nL394@P13: misalignments lead to unstable centroid detection and amplified fluctuations in the extracted\nL395@P13: flame diameter. To resolve this issue, the video model of SAM2 incorporates temporal\nL396@P13: tracking, dynamically updating the droplet position across frames. Figure 10a shows that the\nL397@P13: SAM2 video model accurately detects the centroid trajectories of the drifting flame, thereby\nL398@P13: eliminating the drift-induced fluctuations. On the other hand, the droplet centroid trajectories\nL399@P13: detected by the SAM2 image model concentrate mainly in one area. This does not\nL644@P19: [25] B. Banu, Fluids and combustion facility (FCF) and combustion integrated rack (CIR), Payload Accomodations\nL645@P19: Handbook CIR-DOC-4064, NASA John H. Glenn Research Center, Cleveland, Ohio (2008).\nL646@P19-20: [26] J. Robbins, C. Shinn, Multi-user droplet combustion apparatus FLEX-2, Reflight Safety Data Package MDC\u0002DOC-1790A, NASA John H. Glenn Research Center, Cleveland, Ohio (2010).21\nL647@P20: [27] N. Ravi, V. Gabeur, Y.T. Hu, R. Hu, C. Ryali, T. Ma, H. Khedr, R. Rädle, C. Rolland, L. Gustafson, Sam 2:\nL648@P20: Segment anything in images and videos, arXiv:2408.00714 (2024). https://doi.org/10.48550/arXiv.2408.00714.\nL649@P20: [28] Y.M. Wu, H. Zhang, P. Vandewalle, P. Slaets, E. Demeester, A comprehensive review on advances in instance\u0002level 6D object pose tracking, Comput. Vis. Image Underst. 264 (2026) 104667.\nL650@P20: https://doi.org/10.1016/j.cviu.2026.104667.\nL651@P20: [29] Y.C. Liu, Droplet combustion of surrogate and real fuel systems in a low convection condition: ground-based\n--------------------------------------------------------------------------------\n (https://arxiv.org/pdf/2607.16587)\nciteturn101view6 [wordlim: 200] Crawled: yesterday; Content type: application/pdf; Number of pages: 21; Source: find({\"ref_id\":\"turn100view2\",\"pattern\":\"2.1\"}); Total lines: 669\nL27@P0: These results demonstrate that the proposed SAM2-based workflow provides a\nL28@P0: reproducible, fully automated, and metrologically characterized digital measurement system\nL29@P0: for extracting flame diameter from challenging combustion images. The approach supports\nL30@P0: high-throughput combustion diagnostics and illustrates that AI-based segmentation can be\nL31@P0: integrated into quantitative measurement workflows for digitalized image-based metrology.\nL32@P0: Keywords: Digital measurement workflow, Automated prompt points generation, Droplet combustion\nL33@P0: in microgravity, Droplet flame diameter measurements, Measurement uncertainty, RANSAC circle\nL34@P0-1: fitting, SAM2.2\nL35@P1: 1. Introduction\nL36@P1: The droplet combustion of liquid fuels serves as a canonical configuration for studying\nL37@P1: the combustion of various liquid fuels, capturing multiphase effects, moving boundaries,\nL38@P1: unsteady liquid and gas transport, soot formation, and flame dynamics. This configuration is\nL39@P1: often achieved by conducting experiments in a microgravity environment [1-11] aboard the\nL40@P1: International Space Station (ISS). Under microgravity conditions, the absence of buoyancy\u0002induced convection results in a spherically symmetric flame structure, providing an ideal\nL41@P1: environment for investigating intrinsic combustion and soot formation mechanisms and\nL42@P1: generating valuable experimental data for developing and validating detailed numerical\nL43@P1: simulation models [1, 3, 9].\nL44@P1: Accurate measurements of flame diameter (Df) in fuel droplet combustion under\nL45@P1: microgravity are critical for understanding flame dynamics, developing theoretical models\nL46@P1: for predicting flame temperature [4, 5], and providing experimental data for validating\nL47@P1: numerical models [1, 3, 9]. Despite its significance, precisely determining flame diameters in\nL48@P1: an automatic fashion remains a challenge, particularly under sooty conditions where flame\nL171@P4: attention module based on temporal information from previous frames. This design enables\nL172@P4: SAM2 to consistently segment target objects across different sequences, thereby reducing\nL173@P4: frame-to-frame variation and minimizing temporal drift.\nL174@P4: Despite SAM2 achieving remarkable success in vision benchmarks, it has not been used\nL175@P4: to analyze combustion images and obtain quantitative measurements. In this work, we extend\nL176@P4: SAM2 to extract flame boundaries from droplet combustion images with blurred edges and\nL177@P4: the influence of soot particles, thereby enabling accurate flame diameter measurements that\nL178@P4: can be applied to different liquid fuels. We use the publicly released Segment Anything\nL179@P4: Model 2 implementation from the official repository [27]. Specifically, we employ the SAM\nL180@P4: 2.1 checkpoint (sam2.1_hiera_tiny.pt) with its corresponding configuration file, and keep the\nL181@P4: default input setting unless otherwise noted. We do not fine-tune SAM2 on our data. The\nL182@P4: model weights are pretrained by the original authors; thus, the training data and procedure\nL183@P4: are identical to those of Ravi et al. [27]. Figure 2 presents the complete flowchart for the\nL184@P4: automatic measurement of flame diameter. To get a correct segmentation for the flame\nL185@P4: boundary, the four boundary prompt points (p-points, for estimating the flame boundary) and\nL186@P4: one centroid p-point of the droplet (for locating the center of the flame) are first extracted\nL187@P4: using a ray-contour intersection method, only for the first frame of a sequence of combustion\nL188@P4: flame images. Here, the ‘contour’ refers to a coarse flame boundary obtained from the\nL189@P4: lightweight HSV/brightness mask described in Section 3.3 and is used only to initialize p\u0002points for the first frame; SAM2 then generates the final segmentation mask. These p-points\nL190@P4-5: are automatically selected as symmetric p-points and fed into SAM2, where the image 6\n",
      "id": "orb_search_9",
      "source_urls": [
        "https://www.nature.com/articles/s41526-023-00321-z",
        "https://www.nature.com/articles/s41526-023-00321-z?error=cookies_not_supported&code=7910be1b-4a36-4288-af11-8824138a7280;",
        "https://www.nature.com/articles/s41598-024-63906-y",
        "https://www.nature.com/articles/s41598-024-63906-y?error=cookies_not_supported&code=670c4316-b89e-4986-919b-5f8b7a5fd99e;",
        "https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf",
        "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf",
        "https://comptes-rendus.academie-sciences.fr/mecanique/140",
        "https://arxiv.org/pdf/2607.16587",
        "https://doi.org/10.48550/arXiv.2408.00714.",
        "https://doi.org/10.1016/j.cviu.2026.104667."
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "primary facility and baseline discovery",
      "queries": [
        "International Space Station electrostatic levitation furnace thermophysical properties Ishikawa 2022 review",
        "electromagnetic levitation ISS facility thermophysical measurements 2018 2019 paper",
        "FBCE 2023 flow boiling International Space Station experimental results subcooled DOI",
        "\"Using an Artificial Neural Network to Predict Flame Spread\" site:asmedigitalcollection.asme.org"
      ],
      "results": "Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station - ScienceDirect (https://www.sciencedirect.com/science/article/pii/S0017931023004489)\nciteturn105search0 [wordlim: 200] Crawled: 2 months ago; # Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Stationhttps://doi.org/10.1016/j.ijheatmasstransfer.2023.124296 Get rights and content ... This study examines the critical heat flux data obtained during the “Flow Boiling and Condensation Experiment (FBCE)” which was launched to the International Space Station (ISS) in August 2021. ... Experimental results show CHF is strongly dependent on mass velocity and higher degrees of inlet subcooling, but less dependent on inlet pressure in the tested ranges. ... Complementary to boiling, condensation is equally poised to support future space missions, with any closed loop thermal management, vapor compression, or Rankine power cycle requiring condensation to return the working fluid back to single-phase liquid.\n\n## International Journal of Heat and Mass Transfer\n\nVolume 213, October 2023, 124296\n\n# Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station\n\nhttps://doi.org/10.1016/j.ijheatmasstransfer.2023.124296Get rights and content\n\n## Highlights\n\n  * •\n\nExperimental CHF data for microgravity flow boiling on the ISS are presented.\n\n  * •\n\nExamination of flow patterns explains the CHF mechanism and trends.\n\n  * •\n\nThe effects of microgravity are mitigated at high mass velocities.\n\n  * •\n\nThe interfacial Lift-off model well predicts the present CHF data with 23.02% MAE.\n\n  * •\n\nAmong select CHF correlations, one by present authors predicts well with 18.46% MAE.\n\n## Abstract\n\nThis study examines the critical heat flux data obtained during the “Flow Boiling and Condensation Experiment (FBCE)” which was launched to the International Space Station (ISS) in August 2021. --------------------------------------------------------------------------------\nHeat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station - ScienceDirect (https://www.sciencedirect.com/science/article/pii/S0017931023001539)\nciteturn105search1 [wordlim: 200] Published: 3.4 years ago; Crawled: last month; Over the past few decades, researchers at the Purdue University Boiling and Two-Phase Flow Laboratory (PU-BTPFL) and many other groups around the world have investigated and advanced the frontiers of this field by implementing phase transition in a variety of schemes including boiling in capillary flows [1], pool boiling [2], flow boiling in macro-channels [3,4], micro-channels [5,6], and annuli [7], jet impingement [8,9] and sprays [10]. ... Researchers have made several efforts to study the effects of gravity (especially reduced gravity) via six primary experimental avenues: (i) Earth-gravity experiments conducted at different flow orientations and (ii) microgravity experiments using drop towers, (iii) sounding/suborbital/ballistic rockets, (iv) parabolic flights, (v) space shuttles/recoverable satellites, and (vi) onboard the International Space Station (ISS) [12]. ... The experiments were conducted for ∼5 months onboard the International Space Station (ISS) using NASA's Flow Boiling and Condensation Experiment (FBCE) equipped with the Flow Boiling Module (FBM).\n\n## International Journal of Heat and Mass Transfer\n\nDate: 15 June 2023\n\nArticle: 123998\n\nVolume: Volume 207\n\n## Published by: Elsevier\n\nResearch article\n\nGet rights and content\n\n# Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station\n\nAuthor links open overlay panel Issam Mudawar ^{a}, V.S. Devahdhanush ^{a}, Steven J. Darges ^{a}, Mohammad M. Hasan ^{b}, Henry K. Nahra ^{b}, R. Balasubramaniam ^{c}, Jeffrey R. Mackey ^{d}\n\n10.1016/j.ijheatmasstransfer.2023.123998\n\nAccess through your organizationView Open ManuscriptPurchase PDF\n\n## Highlights\n\n  * •\n\nExperiments were conducted onboard the International Space Station to investigate flow boiling in microgravity.\n\n  * •\n\nThe study investigated subcooled flow boiling of n-perfluorohexane in a rectangular channel heated along one wall.\n--------------------------------------------------------------------------------\nAnnual Highlights of Results from the International Space Station (https://www.nasa.gov/wp-content/uploads/2024/02/7-citations-arh-2023-v8.pdf?emrc=81a87f)\nciteturn105search12 [wordlim: 200] Published: 2.7 years ago; Crawled: 2.7 years ago; Left column contains five “Flow Boiling and Condensation Experiment (FBCE)” entries; right column contains two “Flow Boiling and Condensation Experiment (FBCE)” entries, three “FSL Soft Matter Dynamics - Hydrodynamics of Wet Foams (FOAM)” entries, one “Fundamental Research on International Standard of Fire Safety in Space - Base of Safety of Future Manned Missions (FLARE)” entry, and one “Hourglass (Hourglass)” entry. ... DOI: 10.1016/j.ijheatmasstransfer.2013.02.010. ... Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station.\n*International Journal of Heat and Mass Transfer.* 2023 June 15; 207: 123998. DOI: 10.1016/j.ijheatmasstransfer.2023.123998.\n\nFlow Boiling and Condensation Experiment (**FBCE**) — Mudawar I, Lee J. Experimental and computational investigation into hydrodynamic and heat transfer characteristics of subcooled flow boiling on the International Space Station. *International Journal of Heat and Mass Transfer.* 2023 June 15; 207: 124000. DOI: 10.1016/j.ijheatmasstransfer.2023.124000.\n\nFlow Boiling and Condensation Experiment (**FBCE**) — Park I, O’Neill LE, Kharangate CR, Mudawar I. Assessment of body force effects in flow condensation, Part I: Experimental investigation of liquid film behavior for different orientations. *International Journal of Heat and Mass Transfer.* 2017 March; 106: 295-312. DOI: 10.1016/j.ijheatmasstransfer.2016.05.065.*\n\nFSL Soft Matter Dynamics - Hydrodynamics of Wet Foams (**FOAM**) — Galvani N, Pasquet M, Mukherjee A, Requier A, Cohen-Addad S, et al. Hierarchical bubble size distributions in coarsening wet liquid foams. --------------------------------------------------------------------------------\nThermophysical properties of a Si50Ge50 melt measured on board the International Space Station | npj Microgravity (https://doi.org/10.1038%2Fs41526-020-0100-5)\nciteturn105search2 [wordlim: 200] Published: 6.6 years ago; Crawled: today; Thermophysical properties of highly doped Si_{50}Ge_{50} melt were measured contactlessly in the electromagnetic levitation facility ISS-EML on board the International Space Station. ... For the preparation of these experiments, measurements on parabolic flights have been performed in a similar low-gravity electromagnetic levitation facility (TEMPUS)^{5}.The results for Ge-rich Si–Ge alloys have been reported in a previous paper^{6}.\n\nThermophysical properties of a Si_{50}Ge_{50} melt measured on board the International Space Station\n\nDownload PDF\n\nDownload PDF\n\n  * Article\n  * Open access\n  * Published: 25 March 2020\n\n# Thermophysical properties of a Si_{50}Ge_{50} melt measured on board the International Space Station\n\n  * Yuansu Luo^{1},\n  * Bernd Damaschke^{1},\n  * Georg Lohöfer^{2} &\n  * …\n  * Konrad Samwer  ORCID: orcid.org/0000-0003-4266-449X^{1} \nShow authors\n\nnpj Microgravity volume 6, Article number: 10 (2020)\n\n[Input] Save article\n\nView saved research\n\n  * 2645 Accesses\n\n  * 16 Citations\n\n  * 4 Altmetric\n\n  * Metrics details\n\n## Abstract\n\nThermophysical properties of highly doped Si_{50}Ge_{50} melt were measured contactlessly in the electromagnetic levitation facility ISS-EML on board the International Space Station. The sample could be melted, overheated by about 375 K, and cooled down in 350 mbar Argon atmosphere. --------------------------------------------------------------------------------\nExperimental and computational investigation into hydrodynamic and heat transfer characteristics of subcooled flow boiling on the International Space Station - ScienceDirect (https://www.sciencedirect.com/science/article/abs/pii/S0017931023001552)\nciteturn105search3 [wordlim: 200] Published: 3.4 years ago; Crawled: 2 months ago; # Experimental and computational investigation into hydrodynamic and heat transfer characteristics of subcooled flow boiling on the International Space Stationhttps://doi.org/10.1016/j.ijheatmasstransfer.2023.124000 Get rights and content ... Improved understanding of two-phase fluid physics is also vitally important to other space applications, including nuclear fission/Rankine power cycle for future space missions to the Moon, Mars, and deep space, vapor compression heat pumps for future Lunar and Martian habitats, advanced life support in spacecraft and space stations, cryogenic fluid management in nuclear thermal propulsion systems, and in-space cryogenic fuel depots. ... The present study is a part of a joint endeavor between PU-BTPFL and the NASA Glenn Research Center that was initiated in 2012 to develop the Flow Boiling and Condensation Experiment (FBCE) (actual name of the experimental facility), which was deployed on the International Space Station (ISS) in 2021 and began transmitting microgravity data for the flow boiling portion in early 2022.\n\n## International Journal of Heat and Mass Transfer\n\nVolume 207, 15 June 2023, 124000\n\n# Experimental and computational investigation into hydrodynamic and heat transfer characteristics of subcooled flow boiling on the International Space Station\n\nhttps://doi.org/10.1016/j.ijheatmasstransfer.2023.124000Get rights and content\n\n## Highlights\n\n  * •\n\nThis study investigates microgravity flow boiling of n-PFH in a rectangular channel.\n\n  * •\n\nPresented are heat transfer data and flow visualization results from experiments performed on the International Space Station.\n\n  * •\n\nA CFD model is developed, and predictions are compared to both heat transfer data and interfacial structure from experiment.\n\n  * •\n\nThe CFD model shows good predictions for nine different sets of operating conditions.\n\n## Abstract\n\nThis study is part of a long-term initiative to investigate flow boiling of n-perfluorohexane (n-PFH) under microgravity on the International Space Station (ISS). --------------------------------------------------------------------------------\nFrontiers | Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station (https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full)\nciteturn105search4 [wordlim: 200] Published: 4.3 years ago; Crawled: last month; #### 3.2.3 Other Thermophysical Properties ... Writing-review and editing by P-FP and CK. ... Ishikawa T, Paradis P-F and Koyama C (2022) Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station.\n--------------------------------------------------------------------------------\nHigh-resolution inductive measurement of electrical resistivity and density of electromagnetically levitated liquid metal droplets. (https://pubmed.ncbi.nlm.nih.gov/30599620/)\nciteturn105search5 [wordlim: 200] Crawled: 2 months ago; Publication date: 2018 Dec ... ISSN: 1089-7623 ... The following sections explain in detail the basic principles and the technical realization of the whole measurement apparatus and present experimental data showing its high resolution resulting from the combination of microgravity, electromagnetic levitation, and inductive measurement technique.\n--------------------------------------------------------------------------------\nISHIKAWA Lab.(JAXA/ISAS) : Development of electrostatic levitator (https://ishikawa.isas.jaxa.jp/01_esl_en.html)\nciteturn105search6 [wordlim: 200] Crawled: last month; # Thermophysical property measurements of undercooled melts using electrostatic levitation method. ... # Electrostatic levitator in Ishikawa-lab ... ## From electrostatically levitated samples, several thermophysical properties can be obtained. ... # Electrostatic Levitation Furnace under Pressurized gaseous condition (PELF) ... Department of Interdisciplinary Space Science / ISAS / JAXA\n--------------------------------------------------------------------------------\nFlow Boiling and Condensation Experiment (FBCE) - NASA Science (https://science.nasa.gov/biological-physical/investigations/fbce/)\nciteturn105search7 [wordlim: 200] Published: 5.2 years ago; Crawled: today; Flow Boiling and Condensation Experiment (FBCE) seeks to validate a model for flow boiling critical heat flux (CHF) and develop an integrated two-phase flow boiling and condensation facility for the International Space Station. ...   * Obtain flow boiling data (heat flux, flow visualization, and the wall temperature difference) in long duration microgravity environments for a well characterized heating surface as functions of liquid inlet mass velocity and subcooling. ... Results from this investigation could support improvements to a number of important systems on spacecraft, including thermal control systems, thermal management in space vehicles and planetary habitats (including components for cooling scientific experiments and food), heat pumps for humidity control of crew cabins and habitats, and storage and transfer of cryogenic liquid propellants. ... FBCE in Space Station Research Explorer\n--------------------------------------------------------------------------------\nStatus of the Electrostatic Levitation Furnace in the ISS – Evaluation of Sample Position Control– (https://www.jstage.jst.go.jp/article/ijmsa/35/2/35_350205/_article/-char/en)\nciteturn105search8 [wordlim: 200] Published: 8.5 years ago; Crawled: 2 months ago; Keywords: ontainerless processing, hermophysical property, High temperature melts, Electrostatic levitation ... 2018 Volume 35 Issue 2 Pages 350205- ... An electrostatic levitation furnace for microgravity experiments has been developed and transferred to the International Space Station (ISS). ... On the ground experiment, amount of charge accumulated on the sample surface has to be 10-9 to 10-10 C to levitate it against gravity.\n--------------------------------------------------------------------------------\nStatus of the Electrostatic Levitation Furnace in the ISS -Surface Tension and Viscosity Measurements (https://www.jstage.jst.go.jp/article/ijmsa/39/1/39_390101/_article)\nciteturn105search9 [wordlim: 200] Published: 4.7 years ago; Crawled: 4 months ago; Status of the Electrostatic Levitation Furnace in the ISS -Surface Tension and Viscosity Measurements ...   * Takehiko ISHIKAWA [Japan] Corresponding author ... This article is a follow-up report of the status of the electrostatic levitation furnace research activities onboard the International Space Station (ISS).\n--------------------------------------------------------------------------------\nUtilization of Electrostatic Levitation Furnace (ELF) has been started to obtain thermophysical properties of high-temperature melts:Experiment - International Space Station - JAXA (https://iss.jaxa.jp/en/kiboexp/1810_elf_en.html)\nciteturn105search10 [wordlim: 200] Published: 8.0 years ago; Crawled: last month; Utilization of Electrostatic Levitation Furnace (ELF) has been started to obtain thermophysical properties of high-temperature melts ... The checkout of the Electrostatic Levitation Furnace (ELF) installed in the Japanese Experiment Module (JEM) \"Kibo\"/International Space Station (ISS) has been completed and the experiments proposed from users have been started. ... The obtained data were compared with the ones in the literature to verify the validity of the data with the ELF (Fig.2).\n--------------------------------------------------------------------------------\nThe materials science laboratory - Electromagnetic levitator on the International Space Station (ISS-EML): Thermophysical properties of a -TiAl alloy (GE 48-2-2) in the liquid phase (https://eurekamag.com/research/103/905/103905709.php)\nciteturn105search11 [wordlim: 200] Published: 8.8 years ago; Crawled: 3 weeks ago; # The materials science laboratory - Electromagnetic levitator on the International Space Station (ISS-EML) : Thermophysical properties of a -TiAl alloy (GE 48-2-2) in the liquid phase ... #### Proceedings of the International Astronautical Congress, IAC 2018-October ... The -TiAl alloy Ti-48Al-2Nb-2Cr in at% was processed in the Materials Science Laboratory - Electromagnetic Levitator on the International Space Station (ISS-EML) for the contactless measurement of thermophysical properties in the liquid phase.\n--------------------------------------------------------------------------------\nFlow Boiling and Condensation Experiment (FBCE):  Latest Findings from (https://ntrs.nasa.gov/api/citations/20240014810/downloads/FBCE_Poster_ASGSR_2024.pdf)\nciteturn105search13 [wordlim: 200] Published: 7 months ago; Flow Boiling and Condensation Experiment (FBCE):  Latest Findings from ... Cold Plate ... Detailed data from systematic experimental studies are needed to validate ... The proposed research aims to develop an integrated two-phase flow boiling/condensation facility for the International Space Station (ISS) to serve as primary ... - Vapor compression heat pump for planetary bases (Moon, Mars) ... - Thermal control systems and advanced life support systems in spacecraft ... Water inlet temperature: ... Subcooled CHF ... ▪Water temperatures are curve fit with a 3rd–order ... Axial Heat Transfer Results ... ▪An energy balance between measurement station tracks\n--------------------------------------------------------------------------------\nStatus of the Electrostatic Levitation Furnace in the ISS - (https://www.jstage.jst.go.jp/article/ijmsa/39/1/39_390101/_pdf)\nciteturn105search14 [wordlim: 200] Published: 8 months ago; Takehiko ISHIKAWA1,2*, Chihiro KOYAMA1, Hirohisa ODA1, Hideki SARUWATARI1 and ...  | Abstract: This article is a follow-up report of the status of the electrostatic levitation furnace research activities onboard the ... the International Space Station (ISS-ELF) was designed to levitate and melt refractory materials and measuretheir thermophysical properties in microgravity environment.\n--------------------------------------------------------------------------------\nInternational Journal of Heat and Mass Transfer 213 (2023) 124296 (https://engineering.purdue.edu/mudawar/files/articles-all/2023/2023-04.pdf)\nciteturn105search15 [wordlim: 200] Published: last year; ﬂux for microgravity ﬂow boiling with subcooled inlet conditions – ... This study examines the critical heat ﬂux data obtained during the “Flow Boiling and Condensation Ex-periment (FBCE)” which was launched to the International Space Station (ISS) in August 2021. ... ching goals of FBCE are to obtain ﬂow boiling and ﬂow condensation data in high quality, long-duration ... broad range of operating conditions: mass velocity of 199 – 3200 kg/m 2 s, inlet subcooling of 2.6 – 45.6 °C, ... Experimental results show CHF is strongly dependent on mass velocity and higher degrees of ... Flow visualization reveals a wavy vapor layer with wetting fronts ... https://doi.org/10.1016/j.ijheatmasstransfer.2023.124296\n--------------------------------------------------------------------------------\nText (https://ntrs.nasa.gov/api/citations/20230002447/downloads/Manuscript_FirstISSPaper.pdf)\nciteturn105search16 [wordlim: 200] Published: 3.7 years ago; Development of the “Flow Boiling and Condensation Experiment (FBCE),” which is actually the name of the experimental facility, largest and most complex fluid physics initiative ever developed for NASA research, was initiated in 2011 with an ultimate goal of being installed onboard the International Space Station (ISS) and collecting long-term microgravity data. ... This study presents experimental heat transfer and flow visualization results of flow boiling in microgravity with subcooled inlet conditions and single-sided heating of rectangular channel.\n--------------------------------------------------------------------------------\n31\n\ndiscussed in section 4.2. Although the two inl (https://ntrs.nasa.gov/api/citations/20220000318/downloads/Manuscript_final_1676.pdf)\nciteturn105search17 [wordlim: 200] Published: 4.8 years ago; Crawled: 4.8 years ago; This study explored subcooled-inlet flow boiling of nPFH based on results obtained from the final pre-launch Earth-gravity Mission Sequence Tests (MSTs) of NASA’s Flow Boiling and Condensation Experiment (FBCE) that was launched to the International Space Station (ISS) in August 2021. ... Differences in various aspects of this study (viz., evolution of bubble boundary layer and vapor layer, local wall temperature, local heat transfer coefficient, average heat transfer coefficient, and ONBD and CHF) have been noted for different heating configurations, degrees of inlet subcooling, and mass velocities. ... The ISS-intended experimental facility worked as expected and further analysis of all sensor-measured and flow visualization data confirmed reliability of the upcoming ISS data.\n--------------------------------------------------------------------------------\nDemonstration of the effect of stirring on nucleation from experiments on the International Space Station using the ISS-EML facility (https://arxiv.org/abs/2103.16439)\nciteturn105academia18 [wordlim: 200] Published: 5.6 years ago; Title: Demonstration of the effect of stirring on nucleation from experiments on the International Space Station using the ISS-EML facility ... Nucleation experiments were therefore made in a microgravity environment using the Electromagnetic Levitation facility on the International Space Station on a bulk glass-forming Zr57Cu15.4Ni12.6Al10Nb5 (Vit106), as well as Cu50Zr50 and the quasicrystal-forming Ti39.5Zr39.5Ni21 liquids.\n--------------------------------------------------------------------------------\nHTV-6 (https://it.wikipedia.org/wiki/HTV-6)\nciteturn105search19 [wordlim: 200] Crawled: 11 months ago; Knox, international space station carbon dioxide removal assembly (iss cdra) concepts and advancements, in International Conference on Environmental Systems, 2013. ... *  (EN) Haruhiko Ohta, Hitoshi Asano, Osamu Kawanami, Koichi Suzuki, Ryoji Imai, Yasuhisa Shinmoto, Satoshi Matsumoto, Takashi Kurimoto, Hidemitsu Takaoka, Kiyosumi Fujii, Michito Sakamoto, Kenichiro Sawada, Haruo Kawasaki, Atsushi Okamoto, Kazumi Kogure, Toshiharu Oka, Koshiro Usuku, Toshiyuki Tomobe e Masahiro Takayanagi, Development of Boiling and Two-phase Flow Experiments on Board ISS (Dissolved Air Effects on Subcooled Flow Boiling Characteristic, in International Journal of Microgravity Science and Application, vol. 33, n. ... *  (EN) Masaki Okubo, Osamu Kawanami, Kotaro Nakamoto, Hitoshi Asano, Haruhiko Ohta, Yasuhisa Shinmoto, Koichi Suzuki, Ryoji Imai, Satoshi Matsumoto, Takashi Kurimoto, Michito Sakamoto, Hidemitsu Takaoka, Kenichiro Sawada, Atsushi Okamoto, Haruo Kawasaki, Masahiro Takayanagi e Kiyosumi Fujii, Development of Boiling and Two-phase Flow Experiments on Board ISS (Temperature Data Derivation and Image Analysis of a Transparent Heated Short Tube in the Glass Heated Section), vol.\n--------------------------------------------------------------------------------\nDynamics of a Ferromagnetic Particle Levitated Over a Superconductor (https://arxiv.org/abs/1810.08748)\nciteturn105academia20 [wordlim: 200] Published: 8.0 years ago; Date: Sat Oct 20 03:41:30 2018 ... If the particle is sufficiently isolated from the environment, a measurement of spin precession can potentially yield sensitivity to torque beyond the standard quantum limit.Levitation of a micron-scale ferromagnetic particle above a superconductor is a possible method of near frictionless suspension enabling observation of ferromagnetic particle precession and ultrasensitive torque measurements.\n--------------------------------------------------------------------------------\nMagnetic levitation (https://en.wikipedia.org/wiki/Magnetic_levitation)\nciteturn105search21 [wordlim: 200] Crawled: last month; Magnetic levitation ... \"Design of an Electromagnetic Setup for Independent Three-Dimensional Control of Pairs of Identical and Nonidentical Microrobots\". ... Bibcode:2019ITRob..35..174O. doi:10.1109/TRO.2018.2875393. hdl:11370/43f31ae3-d439-4aa1-91e2-0c9c13723b84.\n--------------------------------------------------------------------------------\nLow-gravity process engineering (https://en.wikipedia.org/wiki/Low-gravity_process_engineering)\nciteturn105search22 [wordlim: 200] Crawled: last week; *  Berto, Arianna; Azzolin, Marco; Bortolin, Stefano; Miscevic, Marc; Lavieille, Pascal; Del Col, Davide (2023-04-04). ... \"Microgravity two-phase flow research in the context of vapor compression cycle experiments on parabolic flights\". ... Bibcode:2023IJMF..16004358B. doi:10.1016/j.ijmultiphaseflow.2022.104358. ... \"Nucleate Pool Boiling Experiments (NPBX) on the International Space Station\".Microgravity Science and Technology.\n--------------------------------------------------------------------------------\nDynamic modeling of levitation of a superconducting bulk by coupled $H$-magnetic field and Arbitrary Lagrangian-Eulerian formulations (https://arxiv.org/abs/1807.00329)\nciteturn105academia23 [wordlim: 200] Published: 8.3 years ago; Date: Sun Jul  1 13:27:59 2018 ... The easiness of implementation of this model and its flexibility in handling different geometries, material properties, and application scenarios make the model an attractive tool for the analysis and optimization of magnetic levitation-based applications.\n--------------------------------------------------------------------------------\nLevitation based inertial sensing (https://en.wikipedia.org/wiki/Levitation_based_inertial_sensing)\nciteturn105search24 [wordlim: 200] Crawled: 2 months ago; Very recently a research group published a paper showing motional quantum ground state cooling of a levitated nanoparticle. ... Levitation based Inertial sensors that have sufficient sensitivity and low noise (${\\displaystyle <10^{-9}\\,{\\rm {m/s^{2}/{\\sqrt {Hz}}}}}$) for measurements in the seismic band (${\\displaystyle {\\rm {0.1\\,mHz}}}$ to ${\\displaystyle {\\rm {10\\,Hz}}}$) can be used in the field of seismometry, in which current inertial sensors cannot meet the requirements. ... One example is the iOSG Superconducting gravity sensor Archived 2019-03-02 at the Wayback Machine, which is based on magnetic levitation and shows a noise of ${\\displaystyle <1\\,{\\rm {(nm/s^{2})^{2}Hz}}}$. ... Physical Review Letters. ... \"Electromagnetic traps for charged and neutral particles\". ... Bibcode:2013NatPh...9..806G. doi:10.1038/nphys2798.\n--------------------------------------------------------------------------------\nScientific research on the International Space Station (https://en.wikipedia.org/wiki/Scientific_research_on_the_International_Space_Station)\nciteturn105search25 [wordlim: 200] Crawled: last week; * Protein Crystal Growth-Single Locker Thermal Enclosure System - Crystal Growth Model System for Material Science (PCG-STES-MS) ... * Protein Crystal Growth-Single Locker Thermal Enclosure System-Vapor Equilibrium Kinetics Studies (PCG-STES-VEKS)Scientific research on the International Space Station*  Boiling eXperiment Facility - Microheater Array Boiling Experiment (BXF-MABE) (ISS Experiment) - NASA Archived 2010-03-24 at the Wayback Machine\n--------------------------------------------------------------------------------\nOscillate Boiling (https://arxiv.org/abs/1604.02666)\nciteturn105academia26 [wordlim: 200] Published: 10.5 years ago; We report about an intriguing boiling regime occurring for small heaters embedded on the boundary in subcooled water. ... After an initial vaporous explosion a single bubble oscillates continuously and repeatably at several $100\\,$kHz. ... Additionally, Marangoni stresses induce a recirculating streaming flow which transports cold liquid towards the microheater reducing diffusion of heat along the substrate and therefore stabilizing the phenomenon to many million cycles.\n--------------------------------------------------------------------------------\nNASA is creating a fifth state of matter on the ISS, thanks to an upgrade to a mini-fridge-sized quantum lab (https://www.livescience.com/physics-mathematics/quantum-physics/nasa-is-creating-a-fifth-state-of-matter-on-the-iss-thanks-to-an-upgrade-to-a-mini-fridge-sized-quantum-lab)\nciteturn105news28 [wordlim: 100] Published: 3 months ago; Combining the ISS's newly upgraded \"Cold Atom Laboratory\" with the near zero-gravity of low Earth orbit, scientists are attempting to understand the properties of so-called \"ultracold\" atoms in an environment impossible to replicate on Earth. ... \"At the coldest temperatures, matter behaves drastically different from anything we have experienced,\" Jason Williams, project scientist for the Cold Atom Lab at NASA's Jet Propulsion Laboratory in Southern California, which built the facility, said in a statement. ... This is the fourth major upgrade to NASA's Cold Atom Laboratory since it arrived aboard the ISS in 2018.According to NASA, the significant improvements in this most recent upgrade include a redesigned magnetic trap to contain the cloud of atoms, improved atom sources, and better measurement capabilities. ... As well as enabling novel tests of fundamental physics, measurements of these effects are critical in demonstrating future, space-based, highly precise quantum technologies related to positioning, navigation, timing, and gravity sensing.\nNASA is creating a fifth state of matter on the ISS, thanks to an upgrade to a mini-fridge-sized quantum lab\nDate: Fri Jul 10 16:37:31 2026 UTC\n\nA new upgrade to the International Space Station's (ISS) quantum laboratory is enabling NASA to probe the behavior of atoms further than ever before, the space agency has announced.\nCombining the ISS's newly upgraded \"Cold Atom Laboratory\" with the near zero-gravity of low Earth orbit, scientists are attempting to understand the properties of so-called \"ultracold\" atoms in an environment impossible to replicate on Earth. The aim of the mission is to study how clouds of atoms behave at temperatures close to absolute zero (minus 459.67 degrees Fahrenheit or minus 273.15  degrees Celsius) - the coldest possible temperature in the universe, where atoms lose all their energy of motion.\n\"At the coldest temperatures, matter behaves drastically different from anything we have experienced,\" Jason Williams, project scientist for the Cold Atom Lab at NASA's Jet Propulsion Laboratory in Southern California, which built the facility, said in a statement. \"The wavelike nature of matter dominates, and ultracold matter can behave in ways that are not only unexpected, but that also enable extremely precise measurements of time, gravity, and motion. The lab has lots of tools - especially with this latest upgrade - to let us probe the nature of the universe.\"\n\nRule-breaking particles\n\nAtoms and their subatomic particles are quantum mechanical objects whose behavior is fundamentally different from that of the large-scale world. For example, the laws of quantum mechanics predict that particles can be in more than one place at the same time (quantum superposition); can be mysteriously linked with each other over great distances (quantum entanglement); and move through spacetime as waves as well as moving like fixed, solid objects.\nBut observing these behaviors is notoriously difficult. Firstly, atoms are so tiny that if an atom were the size of a golf ball, then a human teeing one off would stand roughly as tall as the distance from Earth to the moon. Secondly, it's impossible to isolate measurements of these behaviors for atoms in \"normal\" environments (like on Earth), as the desired quantum behavior is disturbed by energy from heat and gravity.\nTo overcome these challenges, the ISS's Cold Atom Laboratory  - which is the size of a mini-fridge - uses lasers to cool gases of rubidium and potassium to just above absolute zero. At these temperatures, atoms form a state of matter known as a Bose-Einstein condensate, in which many atoms behave like a single wave of quantum matter. \nNot only does this setup allow scientists to observe quantum behaviors on a much larger scale than that of single atoms, but the reduced gravity enables the condensate matter waves to expand and evolve undisturbed for much longer periods than would be possible on Earth.\nPhysicists confirm 'negative time' is real by asking the atoms themselvesThe shape of light: Scientists reveal image of an individual photon for 1st time everQuantum physicists discover 'negative time' in strange experiment\nThis is the fourth major upgrade to NASA's Cold Atom Laboratory since it arrived aboard the ISS in 2018. According to NASA, the significant improvements in this most recent upgrade include a redesigned magnetic trap to contain the cloud of atoms, improved atom sources, and better measurement capabilities. \nScientists launched these upgrades to the ISS in April 2026, and they have since been installed, switched on, and started making state-of-the-art measurements. As well as enabling novel tests of fundamental physics, measurements of these effects are critical in demonstrating future, space-based, highly precise quantum technologies related to positioning, navigation, timing, and gravity sensing. These technologies could one day enable astronauts to navigate on the moon without GPS and produce high-precision maps of Earth's gravity.\n\"In the previous century, there was a quantum revolution that led to lasers, cellphones, and MRIs for medical imaging,\" Ethan Elliott, deputy project scientist at NASA's Jet Propulsion Laboratory in California said in the statement. \"We're performing Quantum 2.0 - direct manipulation of large quantum states - and we hope for similar gains in quantum technology by advancing this science in orbit.\"\n",
      "id": "orb_search_10",
      "source_urls": [
        "https://www.sciencedirect.com/science/article/pii/S0017931023004489",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2023.124296",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2023.124296Get",
        "https://www.sciencedirect.com/science/article/pii/S0017931023001539",
        "https://www.nasa.gov/wp-content/uploads/2024/02/7-citations-arh-2023-v8.pdf?emrc=81a87f",
        "https://doi.org/10.1038%2Fs41526-020-0100-5",
        "https://www.sciencedirect.com/science/article/abs/pii/S0017931023001552",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2023.124000",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2023.124000Get",
        "https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full",
        "https://pubmed.ncbi.nlm.nih.gov/30599620/",
        "https://ishikawa.isas.jaxa.jp/01_esl_en.html",
        "https://science.nasa.gov/biological-physical/investigations/fbce/",
        "https://www.jstage.jst.go.jp/article/ijmsa/35/2/35_350205/_article/-char/en",
        "https://www.jstage.jst.go.jp/article/ijmsa/39/1/39_390101/_article",
        "https://iss.jaxa.jp/en/kiboexp/1810_elf_en.html",
        "https://eurekamag.com/research/103/905/103905709.php",
        "https://ntrs.nasa.gov/api/citations/20240014810/downloads/FBCE_Poster_ASGSR_2024.pdf",
        "https://www.jstage.jst.go.jp/article/ijmsa/39/1/39_390101/_pdf",
        "https://engineering.purdue.edu/mudawar/files/articles-all/2023/2023-04.pdf",
        "https://ntrs.nasa.gov/api/citations/20230002447/downloads/Manuscript_FirstISSPaper.pdf",
        "https://ntrs.nasa.gov/api/citations/20220000318/downloads/Manuscript_final_1676.pdf",
        "https://arxiv.org/abs/2103.16439",
        "https://it.wikipedia.org/wiki/HTV-6",
        "https://arxiv.org/abs/1810.08748",
        "https://en.wikipedia.org/wiki/Magnetic_levitation",
        "https://en.wikipedia.org/wiki/Low-gravity_process_engineering",
        "https://arxiv.org/abs/1807.00329",
        "https://en.wikipedia.org/wiki/Levitation_based_inertial_sensing",
        "https://en.wikipedia.org/wiki/Scientific_research_on_the_International_Space_Station",
        "https://arxiv.org/abs/1604.02666",
        "https://www.livescience.com/physics-mathematics/quantum-physics/nasa-is-creating-a-fifth-state-of-matter-on-the-iss-thanks-to-an-upgrade-to-a-mini-fridge-sized-quantum-lab"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "Chinese supplement and primary citation chasing",
      "queries": [
        "\"空间站\" \"机器学习\" 材料 凝固 实验",
        "\"微重力\" \"时间序列\" \"神经网络\" 汪箭",
        "\"Pathfinder experiments with atom interferometry\" 2024",
        "\"Hierarchical bubble size distributions\" DOI"
      ],
      "results": "Hierarchical bubble size distributions in coarsening wet liquid foams. (https://pubmed.ncbi.nlm.nih.gov/37708201/)\nciteturn106search0 [wordlim: 200] Published: 3.1 years ago; Crawled: 2 months ago; # Hierarchical bubble size distributions in coarsening wet liquid foams. ...   * DOI: 10.1073/pnas.2306551120 ... As time elapses, a self-similar regime is reached where the normalized bubble size distribution is invariant.\n# Hierarchical bubble size distributions in coarsening wet liquid foams.\n\nProceedings of the National Academy of Sciences of the United States of America\n\nPMID: 37708201\n\nPublication date: 2023 Sep 19\n\nArticle date: 2023 09 14\n\nPublication status: ppublish\n\nJournal abbreviation: Proc Natl Acad Sci U S A\n\nJournal country: United States\n\nJournal NLM unique ID: 7505876\n\nJournal linking ISSN: 0027-8424\n\nISSN: 1091-6490\n\nVolume: 120\n\nIssue: 38\n\nPages: e2306551120\n\n## Identifiers\n\n  * DOI: 10.1073/pnas.2306551120\n  * PMC: PMC10515135\n\n## Authors\n\n  * Nicolò Galvani\n  * Marina Pasquet\n  * Arnab Mukherjee\n  * Alice Requier\n  * Sylvie Cohen-Addad\n  * Olivier Pitois\n  * Reinhard Höhler\n  * Emmanuelle Rio\n  * Anniina Salonen\n  * Douglas J Durian\n  * Dominique Langevin\n\n## Author identifiers\n\n  * ORCID: 0000-0002-0519-6060\n  * ORCID: 0000-0002-3201-6811\n  * ORCID: 0000-0002-8286-3250\n  * ORCID: 0000-0003-3240-2381\n  * ORCID: 0000-0003-3610-5202\n\n## Affiliations\n\n  * Sorbonne Université, CNRS, Institut des NanoSciences de Paris, Paris 75005, France.\n  * Lab Navier, Univ Gustave Eiffel, Ecole Nationale des Ponts et Chaussées, CNRS, Champs-sur-Marne 77420, France.\n  * Université Paris-Saclay, CNRS, Laboratoire de Physique des Solides, Orsay 91405, France.\n  * Université Gustave Eiffel, Champs-sur-Marne 77420, France.\n  * Department of Physics and Astronomy, University of Pennsylvania, Philadelphia, PA 19104.\n  * Center for Computational Biology, Flatiron Institute, Simons Foundation, New York, NY 10010.\n\n## Languages\n\n  * eng\n\n## Abstract\n\nCoarsening of two-phase systems is crucial for the stability of dense particle packings such as alloys, foams, emulsions, or supersaturated solutions. Mean field theories predict an asymptotic scaling state with a broad particle size distribution. Aqueous foams are good model systems for investigations of coarsening-induced structures, because the continuous liquid as well as the dispersed gas phases are uniform and isotropic. We propose a new comprehensive view of the coarsening phenomenon in wet foams. Our results should be applicable to other phase-separating systems and they may also help to control the elaboration of solid foams with hierarchical structures.\n\n## Keywords\n\n  * Ostwald ripening\n  * coarsening\n  * foams\n\n## Grants\n\n  * Grant ID: Hydrodynamics of wet foams; Agency: European Space Agency (ESA)\n  * Grant ID: Hydrodynamics of wet foams; Agency: Centre National d'Etudes Spatiales (CNES)\n  * Grant ID: 80NSSC21K0898; Agency: NASA | Science Mission Directorate (SMD)\n\n## References\n\n  * Phys Rev E. 2018 Jul;98(1-1):012607; PMID: 30110853\n  * Soft Matter. 2023 Aug 23;19(33):6267-6279; PMID: 37551883\n  * Soft Matter. 2020 Mar 11;16(10):2426-2430; PMID: 32100781\n  * Adv Colloid Interface Sci. 2019 Jan;263:19-37; PMID: 30502655\n  * Phys Rev Lett. 2010 Jun 18;104(24):248304; PMID: 20867343\n  * Annu Rev Cell Dev Biol. 2014;30:39-58; PMID: 25288112\n  * Soft Matter. 2014 Sep 28;10(36):6990-8; PMID: 24888513\n  * Nat Phys. 2020 Apr;16(4):422-425; PMID: 32273899\n  * Adv Colloid Interface Sci. 2017 Jun;244:124-131; PMID: 26687804\n  * Science. 1991 May 3;252(5006):686-8; PMID: 17746666\n  * Colloids Surf A Physicochem Eng Asp. 2015 May 20;473:109-114; PMID: 27630449\n  * Phys Rev E Stat Nonlin Soft Matter Phys. 2007 Dec;76(6 Pt 1):061302; PMID: 18233840\n  * Phys Rev E Stat Nonlin Soft Matter Phys. 2010 Oct;82(4 Pt 1):041405; PMID: 21230275\n  * Phys Rev E. 2023 Sep;108(3-1):034606; PMID: 37849107\n  * Angew Chem Int Ed Engl. 2010 Nov 22;49(48):9237-41; PMID: 20967918\n  * Rev Sci Instrum. 2021 Dec 1;92(12):124503; PMID: 34972443\n  * J Chem Phys. 2009 Dec 28;131(24):244104; PMID: 20059051\n  * Phys Rev Lett. 2007 Aug 3;99(5):058304; PMID: 17930803\n  * Phys Rev Lett. 2001 May 14;86(20):4700-3; PMID: 11384318\n  * Phys Rev Lett. 1986 Nov 17;57(20):2564-2567; PMID: 10033799\n  * Angew Chem Int Ed Engl. 2009;48(51):9600-6; PMID: 19946926\n  * Eur Phys J E Soft Matter. 2013 Oct;36(10):116; PMID: 24136181--------------------------------------------------------------------------------\nHierarchical bubble size distributions in coarsening wet liquid foams - PMC (https://pmc.ncbi.nlm.nih.gov/articles/PMC10515135/)\nciteturn106search1 [wordlim: 200] Published: 3.1 years ago; Crawled: today; For $\\varphi >{\\varphi }^{\\ast }$, we have observed a different scenario: the initial bubble size distribution shrinks until a steady state is reached where the size distribution is notably narrow (SI Appendix, Fig. ... This suggests that, although their study has been underestimated, hierarchical bubble size distributions can build up on Earth if drainage is not too fast compared to dissolution and coarsening. ... [DOI] [PubMed] [Google Scholar]\n\n. 2023 Sep 14;120(38):e2306551120. doi: 10.1073/pnas.2306551120\n\n# Hierarchical bubble size distributions in coarsening wet liquid foams\n\n### Nicolò Galvani\n\n^{a}Sorbonne Université, CNRS, Institut des NanoSciences de Paris, Paris 75005, France\n\n^{b}Lab Navier, Univ Gustave Eiffel, Ecole Nationale des Ponts et Chaussées, CNRS, Champs-sur-Marne 77420, France\n\n^{a,}^{b}, Marina Pasquet\n\n### Marina Pasquet\n\n^{c}Université Paris-Saclay, CNRS, Laboratoire de Physique des Solides, Orsay 91405, France\n\n^{c}, Arnab Mukherjee\n\n### Arnab Mukherjee\n\n^{a}Sorbonne Université, CNRS, Institut des NanoSciences de Paris, Paris 75005, France\n\n^{a}, Alice Requier\n\n### Alice Requier\n\n^{c}Université Paris-Saclay, CNRS, Laboratoire de Physique des Solides, Orsay 91405, France\n\n^{c}, Sylvie Cohen-Addad\n\n### Sylvie Cohen-Addad\n\n^{a}Sorbonne Université, CNRS, Institut des NanoSciences de Paris, Paris 75005, France\n\n^{e,}^{f}, Dominique Langevin\n\n### Dominique Langevin\n\n^{c}Université Paris-Saclay, CNRS, Laboratoire de Physique des Solides, Orsay 91405, France\n\nFind articles by Dominique Langevin\n\n^{c,}^{1}\n\nTo whom correspondence may be addressed. Email: dominique.langevin@universite-paris-saclay.fr.\n\nEdited by David Weitz, Harvard University, Cambridge, MA; received April 21, 2023; accepted August 7, 2023\n\nReceived 2023 Apr 21; Accepted 2023 Aug 7; Issue date 2023 Sep 19.\n\nPMCID: PMC10515135  PMID: 37708201\n\n## Significance\n\nCoarsening is a ubiquitous phenomenon in phase separations. It is widely observed in alloys, polymers, emulsions, foams, and even in biological systems. However, coarsening of materials where the two phases have comparable volume fractions is still poorly understood. To fill this gap, we performed coarsening experiments on aqueous foams in microgravity—free from gravity-driven destabilization. We discovered that coarsening naturally produces, besides large jammed bubbles, a significant proportion of small roaming bubbles. This hierarchical size distribution is surprising but could be general and exist in other coarsening systems. Foaming being a generic method to produce solid cellular materials with many applications, making use of these roaming bubbles opens up a new way of designing hierarchical materials.\n\nKeywords: foams, coarsening, Ostwald ripening\n\n--------------------------------------------------------------------------------\n《火灾科学（中英文）》编辑部 (https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1)\nciteturn106search2 [wordlim: 200] Published: 25.7 years ago; Crawled: last week; 汪箭  中国科学技术大学火灾科学国家重点实验室 ...       本文通过试验飞机抛物线飞行进行了微重力燃烧实验 ,采集得到微重力条件下一个采样点微重力波动和燃烧温度变化的数据 ,在此基础上将时间序列预测和神经网络相结合进行了微重力波动与燃烧温度变化的研究 ,揭示了试验飞机抛物线飞行中微重力波动和采样点燃烧温度变化的规律。\n汪箭  中国科学技术大学火灾科学国家重点实验室 \n李晓艺  航天医学工程研究所 \n沈力平  航天医学工程研究所 \n曾庆堂  航天医学工程研究所 \n中文关键词:  微重力  燃烧温度  时间序列  神经网络  \n英文关键词:Microgravity  Combustion temperature  Time Series  Neural Network  \n摘要点击次数: 946\n全文下载次数: 1297\n中文摘要:\n      本文通过试验飞机抛物线飞行进行了微重力燃烧实验 ,采集得到微重力条件下一个采样点微重力波动和燃烧温度变化的数据 ,在此基础上将时间序列预测和神经网络相结合进行了微重力波动与燃烧温度变化的研究 ,揭示了试验飞机抛物线飞行中微重力波动和采样点燃烧温度变化的规律。\n英文摘要:\n      This paper does combustion experiment in microgravity during the parabolic flights of experimental aircraft, and obtains data of microgravity and corresponding temperature for the same point. Based on this, the research of microgravity and combustion change is carried out through the combination of neural network with time series prediction, and the law of microgravity and corresponding temperature change is obtained in microgravity for the same point during the parabolic flights of experimental aircraft.\n\n网站版权：\n主管单位：中国科学院 主办单位：中国科学技术大学 主　　编：张和平\n地　　址：合肥市金寨路96号中国科学技术大学西区火灾实验室 邮政编码：230026--------------------------------------------------------------------------------\nPathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station (https://www.nature.com/articles/s41467-024-50585-6.pdf)\nciteturn106search11 [wordlim: 200] Published: 2.2 years ago; Crawled: 2.2 years ago; This article details the initial pathfinder experiments by CAL investigators utilizing matter-wave interferometry with ultracold ⁸⁷Rb gases in orbit. ... Our results include (1) the demonstration of high-visibility Mach–Zehnder interferometry (MZI) at relatively short times, (2) signatures of atom interferometer sensitivities and visibility degradation due to the ISS vibration environment, (3) the use of shear-Ramsey atom interferometry to extract contrast and phase shifts in a single experimental run, (4) observation of interference fringes persisting for greater than 150 ms during freefall in the compact CAL science cell, and (5) the use of the CAL AI to perform a photon recoil measurement to demonstrate its utility as the first quantum matter-wave sensor in space.\nArticle\n\nhttps://doi.org/10.1038/s41467-024-50585-6\n\ndata needed for daily operations, but also allows for on-orbit repair and upgrades by the resident astronaut crew. Notably, a replacement science module (SM-3) was launched to ISS onboard the commercial resupply services mission SpaceX-19 and was installed into CAL by astronauts Christina Koch and Jessica Meir. SM-3 was equipped with an optical beam path to enable experiments with atom interferometry. This article details the initial pathfinder experiments by CAL investigators utilizing matter-wave interferometry with ultracold ⁸⁷Rb gases in orbit.\n\nPrecision metrology based on light-pulse atom interferometry is a quintessential utilization of the wave-like nature of matter that is at the heart of quantum mechanics. Here, pulses of laser light generate a superposition of motional states of atoms whose momenta differ by discrete units of the photon recoil. Subsequent laser pulses then induce the components of the atomic wavefunction to recombine and constructively or destructively interfere (see “Methods” for more details). As part of the commissioning efforts for SM-3 in the CAL instrument, a dual-species atom interferometer in space was also recently demonstrated using simultaneously interrogated ⁴¹K and ⁸⁷Rb atoms with a single-laser atom interferometer beam⁶.\n\nWe report on a series of seminal experiments in which CAL investigators performed pathfinding investigations with single-species ⁸⁷Rb BECs to mature atom interferometry and quantum sensing on an Earth orbiting platform. Our results include (1) the demonstration of high-visibility Mach–Zehnder interferometry (MZI) at relatively short times, (2) signatures of atom interferometer sensitivities and visibility degradation due to the ISS vibration environment, (3) the use of shear-Ramsey atom interferometry to extract contrast and phase shifts in a single experimental run, (4) observation of interference fringes persisting for greater than 150 ms during freefall in the compact CAL science cell, and (5) the use of the CAL AI to perform a photon recoil measurement to demonstrate its utility as the first quantum matter-wave sensor in space.\n\nSpecifics of the design and implementation of the CAL AI were given previously⁶, with additional details in the “Methods” section.\n\nFor all experiments described in this article, ultracold gases of bosonic ⁸⁷Rb are produced in the flight system using an atom-chip-based BEC source, producing up to 10⁴ degenerate atoms approximately once per minute¹,²,⁶. Thereafter, a multi-stage transport protocol is used to quasi-adiabatically displace the magnetic trap minimum to position the atoms near the center of the Bragg beam, approximately 1 mm below the on-chip window. After transport, atoms in the |F = 2, mF = 2⟩ internal state are confined in a nearly harmonic potential with measured trap frequencies (ωx, ωy, ωz) = 2π × (13.8, 23.4, 18.8) Hz, characterized using dual-axis absorption imaging. Atoms rapidly released from this center trap serve as the starting point for the following atom-interferometer experiments.\n\n### Mach–Zehnder interferometer\n\nA three-pulse MZI⁸, illustrated in Fig. 1b, was first demonstrated in Earth’s orbit including eight repeated measurement campaigns over a span of 38 days. Here, ⁸⁷Rb atoms were prepared and released from the center trap such that the cloud expands to less than 100 μm FWHM over 100 ms of freefall, and moves with the center-of-mass velocity **v** = **p**/m = (vx, vy, vz) = (2.0, 1.0, 7.8) mm/s. The relatively large initial velocity (p₀/m = v₀ ≈ vz) along the laser wave vector **k** was intentionally applied so that the Bragg transitions to |p±⟩ ≡ |p₀ ± 2ħk⟩ are\n\nNature Communications | (2024) 15:6414\n\n2--------------------------------------------------------------------------------\n金属学报 (https://www.ams.org.cn/CN/volumn/volumn_2950.shtml)\nciteturn106search3 [wordlim: 200] Crawled: 3 weeks ago; 本文综述了自20世纪60年代以来，利用空间实验条件开展金属材料研究的主要工作，总结了中国空间站、国际空间站、和平号空间站的材料科学实验平台及其主要功能，重点分析了熔体流动、液态性质、凝固组织、舱外暴露等方面的研究进展，阐明了空间实验呈现的特殊现象和新规律。\n庆祝《金属学报》创刊70周年专刊\n[Input] Select 庆祝《金属学报》创刊70周年专刊前言 iframe 李殿中 金属学报. 2026, 62 (5): 0-1.  \nImage 摘要   Image HTML   Image PDF (2531KB) References | Related Articles | Metrics\n综述\n[Input] Select 基于空间站的金属材料研究进展 iframe 胡亮, 王海鹏, 魏炳波 金属学报. 2026, 62 (5): 685-704.   DOI: 10.11900/0412.1961.2026.00062\nImage 摘要   Image HTML   Image PDF (3804KB) 外层空间为研究金属材料物理化学性质、相变过程机制及组织和性能调控提供了超常环境条件。特别是对于高温和高活性金属材料的制备、实施原位资源利用和空间制造具有重要科学意义和应用价值。本文综述了自20世纪60年代以来，利用空间实验条件开展金属材料研究的主要工作，总结了中国空间站、国际空间站、和平号空间站的材料科学实验平台及其主要功能，重点分析了熔体流动、液态性质、凝固组织、舱外暴露等方面的研究进展，阐明了空间实验呈现的特殊现象和新规律。最后，对面向空间制造的金属材料的研究和发展趋势进行了展望。 Figures and Tables | References | Related Articles | Metrics\n--------------------------------------------------------------------------------\nPathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station (https://ideas.repec.org/a/nat/natcom/v15y2024i1d10.1038_s41467-024-50585-6.html)\nciteturn106search4 [wordlim: 200] Published: 1.9 years ago; Crawled: 4 weeks ago; # Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station ... Kell, 2024.\"Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station,\" Nature Communications, Nature, vol. 15(1), pages 1-11, December.\n\n# Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station\n\n## Author\n\nListed:\n\n  * Jason R. Williams\n\n(California Institute of Technology)\n\n  * Charles A. Sackett\n\n(University of Virginia)\n\n  * Holger Ahlers\n\n(Institute for Satellite Geodesy and Inertial Sensing)\n\n  * David C. Aveline\n\n(California Institute of Technology)\n\n  * Patrick Boegel\n\n(Ulm University)\n\n  * Sofia Botsi\n\n(California Institute of Technology)\n\n  * Eric Charron\n\n(Institut des Sciences Moléculaires d’Orsay)\n\n  * Ethan R. Elliott\n\n(California Institute of Technology)\n\n  * Naceur Gaaloul\n\n(QUEST-Leibniz Research School)\n\n  * Enno Giese\n\n(Institut für Angewandte Physik)\n\n  * Waldemar Herr\n\n(Institute for Satellite Geodesy and Inertial Sensing)\n\n  * James R. Kellogg\n\n(California Institute of Technology)\n\n  * James M. Kohel\n\n(California Institute of Technology)\n\n  * Norman E. Lay\n\n(California Institute of Technology)\n\n  * Matthias Meister\n\n(Institute of Quantum Technologies)\n\n  * Gabriel Müller\n\n(QUEST-Leibniz Research School)\n\n  * Holger Müller\n\n(University of California)\n\n  * Kamal Oudrhiri\n\n(California Institute of Technology)\n\n  * Leah Phillips\n\n(California Institute of Technology)\n\n  * Annie Pichery\n\n(Institut des Sciences Moléculaires d’Orsay\nQUEST-Leibniz Research School)\n\n  * Ernst M. Rasel\n\n(QUEST-Leibniz Research School)\n\n  * Albert Roura\n\n(Institute of Quantum Technologies)\n\n  * Matteo Sbroscia\n\n(California Institute of Technology)\n\n  * Wolfgang P. Schleich\n\n(Ulm University\nTexas A&M University\nTexas A&M University\nTexas A&M University)\n\n  * Christian Schneider\n\n(California Institute of Technology)\n\n  * Christian Schubert\n\n(Institute for Satellite Geodesy and Inertial Sensing)\n\n  * Bejoy Sen\n\n(University of Virginia)\n\n  * Robert J. Thompson\n\n(California Institute of Technology)\n\n  * Nicholas P. Bigelow\n\n(Center for Coherence and Quantum Optics, University of Rochester)\n\n## Abstract\n\nDeployment of ultracold atom interferometers (AI) into space will capitalize on quantum advantages and the extended freefall of persistent microgravity to provide high-precision measurement capabilities for gravitational, Earth, and planetary sciences, and to enable searches for subtle forces signifying physics beyond General Relativity and the Standard Model. NASA’s Cold Atom Lab (CAL) operates onboard the International Space Station as a multi-user facility for fundamental studies of ultracold atoms and to mature space-based quantum technologies. We report on pathfinding experiments utilizing ultracold 87Rb atoms in the CAL AI. A three-pulse Mach–Zehnder interferometer was studied to understand the influence of ISS vibrations. Additionally, Ramsey shear-wave interferometry was used to manifest interference patterns in a single run that were observable for over 150 ms free-expansion time. Finally, the CAL AI was used to remotely measure the Bragg laser photon recoil as a demonstration of the first quantum sensor using matter-wave interferometry in space.\n\n## Suggested Citation\n\n* Jason R. Williams & Charles A. Sackett & Holger Ahlers & David C. Aveline & Patrick Boegel & Sofia Botsi & Eric Charron & Ethan R. Elliott & Naceur Gaaloul & Enno Giese & Waldemar Herr & James R. Kell, 2024. \"Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station,\" Nature Communications, Nature, vol. 15(1), pages 1-11, December.\n--------------------------------------------------------------------------------\nHierarchical bubble size distributions in coarsening wet liquid foams (https://openalex.org/W4386737654)\nciteturn106search5 [wordlim: 200] Published: 3.1 years ago; Crawled: last month; # Hierarchical bubble size distributions in coarsening wet liquid foams ... DOI: 10.1073/pnas.2306551120\n# Hierarchical bubble size distributions in coarsening wet liquid foams\n\nOpenAlex ID: W4386737654\n\nDOI: 10.1073/pnas.2306551120\n\nPMID: 37708201\n\nType: article\n\nYear: 2023\n\nPublication date: 2023-09-14\n\nLanguage: en\n\n## Source\n\nName: Proceedings of the National Academy of Sciences\n\nISSN-L: 0027-8424\n\nISSN: 0027-8424, 1091-6490\n\nPublisher: National Academy of Sciences\n\n## Citation\n\nVolume: 120\n\nIssue: 38\n\nPages: e2306551120\n\n## Article links\n\n  * Article website\n  * Open-access website\n  * Open-access PDF\n  * Location website\n  * Location website\n  * Location PDF\n\n## Authors\n\n  * Nicolò Galvani (ORCID) — Centre National de la Recherche Scientifique (ROR); École nationale des ponts et chaussées (ROR); Sorbonne Université (ROR); Institut des NanoSciences de Paris (ROR); Université Gustave Eiffel (ROR)\n--------------------------------------------------------------------------------\nHierarchical bubble size distributions in coarsening wet liquid foams (https://arxiv.org/abs/2304.11543)\nciteturn106academia12 [wordlim: 200] Published: 3.5 years ago; Title: Hierarchical bubble size distributions in coarsening wet liquid foams ... As time elapses, a self-similar regime is reached where the normalized bubble size distribution is invariant.\n--------------------------------------------------------------------------------\nHierarchical bubble size distributions in coarsening wet liquid foams (https://hal.science/hal-04236048/document)\nciteturn106search13 [wordlim: 200] Published: 3.2 years ago; Hierarchical bubble size distribution in coarsening wet liquid foams  A PREPRINT ... Random close packing fractions of lognormal distributions of hard spheres. ... *Cement and Concrete Research,* 125:105865, 2019. doi:10.1016/j.cemconres.2019.105865.\n--------------------------------------------------------------------------------\n1\n空间站是指可供多名航天员巡访、长期工作和居住生活的载人航天器，是人类探索太空的前哨\n站。经过50 (https://miyica.org/wp-content/uploads/2023/06/%E9%99%84%E4%BB%B65-%E8%BD%BD%E4%BA%BA%E8%88%AA%E5%A4%A9%E4%B8%BB%E9%A2%98%E4%B8%93%E9%A1%B9%E8%B5%9B-%E7%AD%91%E6%A2%A6%E5%A4%A9%E5%AE%AB%E6%8C%91%E6%88%98%E8%B5%9B%E6%BE%B3%E9%96%80%E5%9C%B0%E5%8C%BA%E9%80%89%E6%8B%94%E8%B5%9B%E8%A7%84%E5%88%99.pdf)\nciteturn106search14 [wordlim: 200] Published: 6 months ago; 机械臂是空间站的主要操作工具，其前端设有指示灯及摄像头，可完成检测工作。 ... 用于修复舱面破损的材料。 ... 解压缩后并通过程序模块中的“训练机器学习”进行数据导入。\n--------------------------------------------------------------------------------\nCN120635390A - 一种支持空间科学实验分析的数据标注与数据集制备方法 - Google Patents (https://patents.google.com/patent/CN120635390A/zh)\nciteturn106search6 [wordlim: 200] Published: 1.1 years ago; Crawled: 2 weeks ago; 尽管深度学习技术在图像识别等通用任务中取得显著成效，但空间实验数据(如空间生命实验中的行为视频、无容器材料实验中的相变图像、燃烧实验中的火焰演化序列、流体实验中的两相流动态图像)往往具有低信噪比、高维时序性与模态复杂等特点，通用算法难以准确建模其空间特征与物理过程。例如，空间站微重力条件下的材料凝固过程需从高速相机拍摄的大量图像序列中手动识别晶体成核与生长界面，现有自动化工具在相变模糊、背景噪声强等情况下易出现误判。\n--------------------------------------------------------------------------------\n空间站应用与发展工程 (https://www.cmse.gov.cn/gfgg/202306/W020230629432887860164.pdf)\nciteturn106search15 [wordlim: 200] Published: 6 months ago; 三、空间站研究支撑条件 ... 科学手套箱与低温存储柜、变重力科学实验柜等，具体详询各指南联系人。 ... （1）不同表面特性材料关联的液体气液界面动力学控制机制，构型 ... 流稳定性与转捩特征及关联性；基于人工智能的机器学习与转捩预测与控\n--------------------------------------------------------------------------------\nzgkxb_20230113_A01 (https://news.sciencenet.cn/dz/upload/2024/6/20246256191755.pdf)\nciteturn106search16 [wordlim: 200] Published: 2.3 years ago; 我国首个空间材料科学实验室的创建者、 ... 材料凝固科学与技术和空间材料科学研究，自 ... 辉、样品冷却凝固、回收等环节后，实验完成。 ... 已经用中国自己的空间站做了400 多个不同 ... 此同时，他们在生物医学用金属材料领域开 ... 的物理机器学习算法，并将上述算法开发为 ... 程机器学习算法、湍流物理机器学习模型、桥\n--------------------------------------------------------------------------------\n第1期　王 魏等: 空间站航天技术试验发展与展望　　　　　　　　　　　　　　　　　　　　　　　　　3 (https://www.spacejournal.cn/kjkxysyxb/cn/article/pdf/preview/10.19963/j.cnki.2097-4302.2024.01.001.pdf)\nciteturn106search17 [wordlim: 200] Published: 2.2 years ago; 国内相关科研院所通过相关课题开展了空间电子束焊接技术、超声波焊接等技术研究,并完成了地面出束和典型航天材料的焊接工艺研究。 ... 而我国尚未开展在轨试验,就焊接工艺来说,微重力下的微重力熔池凝固形核特征及凝固结晶动力学机理较为复杂,微重力条件下太空焊接电子束作用区熔池失稳与脱落分离控制机制及加工技术亟须通过在轨试验进行验证。 ... 当前,国外用于空间站的典型机器人在轨任务及特点分析如表1所示。 ... 加拿大臂”-3将配备人工智能、机器学习、机器视觉和先进软件,在无人干预或最少人为干预的情况下执行关键任务。\n--------------------------------------------------------------------------------\n空间科学与试验学报 (https://www.journalofsse.cn/CN/Y2025/V2/I2)\nciteturn106search7 [wordlim: 200] Published: 1.5 years ago; Crawled: 5 days ago; 月壤光热熔融凝固成型技术是一种利用聚焦光束对月壤材料进行加热、熔化，并按照预设路径凝固成型的新技术。该技术能够实现月球表面的原位建造与制造，无需使用黏合剂或二次能源转换，可实现对原位月壤材料与太阳能的高效利用，对未来月球科研站建设和长期运行意义重大。 ... 空间科学\n--------------------------------------------------------------------------------\n空间科学学报 (https://www.cjss.ac.cn/article/2025/2)\nciteturn106search8 [wordlim: 200] Published: 1.7 years ago; Crawled: today; 为应对这些问题, 研究通过整合微重力生物学知识图谱(Microgravity Biomedical Knowledge Graph, MBKG)和药物重定位知识图谱(Drug Repurposing Knowledge Graph, DRKG), 构建一个全面的知识图谱, 覆盖广泛的疾病、药物和基因实体及实体之间的复杂关系.在此基础上, 研究训练并使用新的三元关系预测模型异质因果元路径图神经网络(Heterogeneous Causal Meta path Graph Neural Network, HCMGNN)获取预测结果.\n--------------------------------------------------------------------------------\n轻舟向远：太空资源开发利用背景下的中国空间站 - 新华网客户端 (https://app.xinhuanet.com/news/article.html?articleId=a3de31aaa73baf810da9f2a6be2716db)\nciteturn106search9 [wordlim: 200] Published: 2.7 years ago; Crawled: 1.4 years ago; 这正是载人航天的有利条件之一：飞行乘组中的载荷专家能在空间站上实施、参与实验，地面众多专业研究人员也能依托比站上更复杂、更丰富的专业设备对天上获得的样品进行更加深入的研究；位于开发利用空间资源前沿阵地的为航天员，从事这项工作的是一个更大群体，惠及面自然更广。 ... ▲中国空间站无容器材料实验柜中的壳/核型样品熔化实验（图源：中国载人航天）\n--------------------------------------------------------------------------------\nAI for Science课程精选 | 玻尔®科研空间站（Bohrium®）“一网打尽” 机器学习从入门到精通 - 脉脉 (https://maimai.cn/article/detail?efid=Fo047MTNUm519uB8Z8F94A&fid=1832965941)\nciteturn106search10 [wordlim: 200] Published: 2.4 years ago; Crawled: 3 weeks ago; 并提供实际材料研发问题的实战案例，包括利用机器学习进行实验数据分析、利用预训练模型加速材料科学研究等。 ... 在 Bohrium® 玻尔® 科研空间站 上，除上述免费课程外，还有很多来自热心用户分享的 机器学习相关笔记和学习资源 ，搜索相应的关键词即可查找对应 Notebook 及合集，可以作为上手机器学习的“最强辅助”。\n",
      "id": "orb_search_11",
      "source_urls": [
        "https://pubmed.ncbi.nlm.nih.gov/37708201/",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC10515135/",
        "https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1",
        "https://www.nature.com/articles/s41467-024-50585-6.pdf",
        "https://doi.org/10.1038/s41467-024-50585-6",
        "https://www.ams.org.cn/CN/volumn/volumn_2950.shtml",
        "https://ideas.repec.org/a/nat/natcom/v15y2024i1d10.1038_s41467-024-50585-6.html",
        "https://openalex.org/W4386737654",
        "https://arxiv.org/abs/2304.11543",
        "https://hal.science/hal-04236048/document",
        "https://miyica.org/wp-content/uploads/2023/06/%E9%99%84%E4%BB%B65-%E8%BD%BD%E4%BA%BA%E8%88%AA%E5%A4%A9%E4%B8%BB%E9%A2%98%E4%B8%93%E9%A1%B9%E8%B5%9B-%E7%AD%91%E6%A2%A6%E5%A4%A9%E5%AE%AB%E6%8C%91%E6%88%98%E8%B5%9B%E6%BE%B3%E9%96%80%E5%9C%B0%E5%8C%BA%E9%80%89%E6%8B%94%E8%B5%9B%E8%A7%84%E5%88%99.pdf",
        "https://patents.google.com/patent/CN120635390A/zh",
        "https://www.cmse.gov.cn/gfgg/202306/W020230629432887860164.pdf",
        "https://news.sciencenet.cn/dz/upload/2024/6/20246256191755.pdf",
        "https://www.spacejournal.cn/kjkxysyxb/cn/article/pdf/preview/10.19963/j.cnki.2097-4302.2024.01.001.pdf",
        "https://www.journalofsse.cn/CN/Y2025/V2/I2",
        "https://www.cjss.ac.cn/article/2025/2",
        "https://app.xinhuanet.com/news/article.html?articleId=a3de31aaa73baf810da9f2a6be2716db",
        "https://maimai.cn/article/detail?efid=Fo047MTNUm519uB8Z8F94A&fid=1832965941"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "primary source reading",
      "urls": [
        "https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1",
        "https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full",
        "https://www.nature.com/articles/s41467-024-50585-6",
        "https://www.nature.com/articles/s41526-020-0100-5"
      ],
      "selection_reason": "Historical AI, Japan/Europe facilities, quantum operational contrast",
      "results": "《火灾科学（中英文）》编辑部 (https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1)\nciteturn107view0 [wordlim: 200] Crawled: 2 days ago; Content type: text/html; Source: open({\"ref_id\":\"https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1\",\"lineno\":null}); Total lines: 34\nL0: 【0†Image】\nL1: \nL2: 【1†首页】 | 【2†期刊简介】 | 【3†投稿须知】 | 【4†刊文阅读】 | 【5†版权协议】 | 【6†编委会】 | 【7†联系我们】\nL3: 邓名华,范维澄,廖光煊,王清安,汪箭,李晓艺,沈力平,曾庆堂.微重力波动与燃烧温度变化的研究[J].火灾科学,2001,10(1):39-42.\nL4: 微重力波动与燃烧温度变化的研究\nL5: A Study on Microgravity and Combustion Temperature Change\nL6: 投稿时间：2000-09-20  修订日期：2000-10-06\nL7: 【8†查看全文】  【9†查看/发表评论】  【10†下载PDF阅读器†ardownload.adobe.com】\nL8: DOI：【11†10.3969/j.issn.1004-5309.年.期.顺序†dx.doi.org】\nL9: 基金项目:国家自然科学基金资助项目(59776018);中国博士后科学基金资助项目(中博基 [1999]17号)\nL10: 作者 单位\nL11: 【12†邓名华†aipub.cn】  【13†中国科学技术大学火灾科学国家重点实验室†aipub.cn】\nL12: 【14†范维澄†aipub.cn】  【13†中国科学技术大学火灾科学国家重点实验室†aipub.cn】\nL13: 【15†廖光煊†aipub.cn】  【13†中国科学技术大学火灾科学国家重点实验室†aipub.cn】\nL14: 【16†王清安†aipub.cn】  【13†中国科学技术大学火灾科学国家重点实验室†aipub.cn】\nL15: 【17†汪箭†aipub.cn】  【13†中国科学技术大学火灾科学国家重点实验室†aipub.cn】\nL16: 【18†李晓艺†aipub.cn】  【19†航天医学工程研究所†aipub.cn】\nL17: 【20†沈力平†aipub.cn】  【19†航天医学工程研究所†aipub.cn】\nL18: 【21†曾庆堂†aipub.cn】  【19†航天医学工程研究所†aipub.cn】\nL19: 中文关键词:  【22†微重力†aipub.cn】  【23†燃烧温度†aipub.cn】  【24†时间序列†aipub.cn】  【25†神经网络†aipub.cn】\nL20: 英文关键词:【26†Microgravity†aipub.cn】  【27†Combustion temperature†aipub.cn】  【28†Time Series†aipub.cn】  【29†Neural Network†aipub.cn】\nL21: 摘要点击次数: 949\nL22: 全文下载次数: 1305\nL23: 中文摘要:\nL24:       本文通过试验飞机抛物线飞行进行了微重力燃烧实验 ,采集得到微重力条件下一个采样点微重力波动和燃烧温度变化的数据 ,在此基础上将时间序列预测和神经网络相结合进行了微重力波动与燃烧温度变化的研究 ,揭示了试验飞机抛物线飞行中微重力波动和采样点燃烧温度变化的规律。\nL25: 英文摘要:\nL26:       This paper does combustion experiment in microgravity during the parabolic flights of experimental aircraft, and obtains data of microgravity and corresponding temperature for the same point.\nL27: Based on this, the research of microgravity and combustion change is carried out through the combination of neural network with time series prediction, and the law of microgravity and corresponding temperature change is obtained in microgravity for the same point during the parabolic flights of experimental aircraft.\nL28: 【30†关闭】\nL29: * * *\nL30: \nL31: 网站版权：\nL32: 主管单位：中国科学院 主办单位：中国科学技术大学 主　　编：张和平\nL33: 地　　址：合肥市金寨路96号中国科学技术大学西区火灾实验室 邮政编码：230026\n--------------------------------------------------------------------------------\nFrontiers | Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station (https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full)\nciteturn107view1 [wordlim: 200] Crawled: today; Content type: text/html; Source: open({\"ref_id\":\"https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full\",\"lineno\":null}); Total lines: 1190\nL0: 【0†Frontiers in Materials】\nL1: \nL2: About us\nL3: \nL4: [Button: About us]\nL5: \nL6:   * Who we are\nL7:   * 【1†Mission and values】\nL8:   * 【2†History】\nL9:   * 【3†Leadership】\nL10:   * 【4†Awards】\nL11: \nL12:   * Impact and progress\nL13:   * 【5†Frontiers' impact】\nL14:   * 【6†Our annual reports】\nL15:   * 【7†Thought leadership】\nL16:   * 【8†Researcher perspectives】\nL17:   * Publishing model\nL18:   * 【9†How we publish】\nL19:   * 【10†Open access】\nL20:   * 【11†Quality and research integrity】\nL21:   * 【12†Peer review】\nL22:   * 【13†Technology and platforms】\nL23:   * 【14†Research Topics】\nL24:   * 【15†Publish your data with FAIR²】\nL25:   * 【16†Fee policy】\nL26: \nL27:   * Services\nL28:   * 【17†Societies†publishingpartnerships.frontiersin.org】\nL29:   * 【18†National consortia】\nL30:   * 【19†Institutional partnerships】\nL31:   * 【20†Collaboration and indexation】\nL32:   * More from Frontiers\nL33:   * 【21†Frontiers Forum†forum.frontiersin.org】\nL34:   * 【22†Frontiers Planet Prize】\nL35:   * 【23†Press office†pressoffice.frontiersin.org】\nL36:   * 【24†Sustainability】\nL37:   * 【25†Career opportunities†careers.frontiersin.org】\nL38:   * 【26†Contact us】\nL39: \nL40: 【27†All journals】【28†All articles】\nL41: \nL42: 【29†Submit manuscript】\nL43: \nL44: 【30†Search】\nL45: \nL46: 【0†Frontiers in Materials】\nL47: \nL48: Sections\nL49: \nL50: [Button: Sections]\nL51:   * 【31†Biomaterials and Bio-Inspired Materials】\nL52:   * 【32†Carbon-Based Materials】\nL53:   * 【33†Ceramics and Glass】\nL54:   * 【34†Colloidal Materials and Interfaces】\nL55:   * 【35†Computational Materials Science】\nL56:   * 【36†Energy Materials】\nL57:   * 【37†Environmental Degradation of Materials】\nL58:   * 【38†Mechanics of Materials】\nL59:   * 【39†Metamaterials】\nL60:   * 【40†Polymeric and Composite Materials】\nL61:   * 【41†Quantum Materials】\nL62:   * 【42†Semiconducting Materials and Devices】\nL63:   * 【43†Smart Materials】\nL64:   * 【44†Structural Materials】\nL65:   * 【45†Thin Solid Films】\nL66: 【46†Articles】【47†Research Topics】【48†Editorial board】\nL67: \nL68: About journal\nL69: \nL70: [Button: About journal]\nL71: \nL72:   * Scope\nL73:   * 【49†Field chief editors】\nL74:   * 【50†Mission and scope】\nL75:   * 【51†Facts】\nL76:   * 【52†Journal sections】\nL77:   * 【53†Open access statement】\nL78:   * 【54†Copyright statement】\nL79:   * 【55†Quality】\nL80: \nL81:   * For authors\nL82:   * 【56†Why submit?】\nL83:   * 【57†Article types】\nL84:   * 【58†Author guidelines】\nL85:   * 【59†Editor guidelines】\nL86:   * 【60†Publishing fees】\nL87:   * 【61†Submission checklist】\nL88:   * 【62†Contact editorial office】\nL89: \nL90: About us\nL91: [Button: About us]\nL92: \nL93:   * Who we are\nL94:   * 【1†Mission and values】\nL95:   * 【2†History】\nL96:   * 【3†Leadership】\nL97:   * 【4†Awards】\nL98: \nL99:   * Impact and progress\nL100:   * 【5†Frontiers' impact】\nL101:   * 【6†Our annual reports】\nL102:   * 【7†Thought leadership】\nL103:   * 【8†Researcher perspectives】\nL104: \nL105:   * Publishing model\nL106:   * 【9†How we publish】\nL107:   * 【10†Open access】\nL108:   * 【11†Quality and research integrity】\nL109:   * 【12†Peer review】\nL110:   * 【13†Technology and platforms】\nL111:   * 【14†Research Topics】\nL112:   * 【15†Publish your data with FAIR²】\nL113:   * 【16†Fee policy】\nL114:   * Services\nL115:   * 【17†Societies†publishingpartnerships.frontiersin.org】\nL116:   * 【18†National consortia】\nL117:   * 【19†Institutional partnerships】\nL118:   * 【20†Collaboration and indexation】\nL119: \nL120:   * More from Frontiers\nL121:   * 【21†Frontiers Forum†forum.frontiersin.org】\nL122:   * 【22†Frontiers Planet Prize】\nL123:   * 【23†Press office†pressoffice.frontiersin.org】\nL124:   * 【24†Sustainability】\nL125:   * 【25†Career opportunities†careers.frontiersin.org】\nL126:   * 【26†Contact us】\nL127: \nL128: 【27†All journals】【28†All articles】\nL129: \nL130: 【29†Submit manuscript】\nL131: 【0†Frontiers in Materials】\nL132: \nL133: Sections\nL134: \nL135: [Button: Sections]\nL136:   * 【31†Biomaterials and Bio-Inspired Materials】\nL137:   * 【32†Carbon-Based Materials】\nL138:   * 【33†Ceramics and Glass】\nL139:   * 【34†Colloidal Materials and Interfaces】\nL140:   * 【35†Computational Materials Science】\nL141:   * 【36†Energy Materials】\nL142:   * 【37†Environmental Degradation of Materials】\nL143:   * 【38†Mechanics of Materials】\nL144:   * 【39†Metamaterials】\nL145:   * 【40†Polymeric and Composite Materials】\nL146:   * 【41†Quantum Materials】\nL147:   * 【42†Semiconducting Materials and Devices】\nL148:   * 【43†Smart Materials】\nL149:   * 【44†Structural Materials】\nL150:   * 【45†Thin Solid Films】\nL151: 【46†Articles】【47†Research Topics】【48†Editorial board】\nL152: \nL153: About journal\nL154: \nL155: [Button: About journal]\nL156: \nL157:   * Scope\nL158:   * 【49†Field chief editors】\nL159:   * 【50†Mission and scope】\nL160:   * 【51†Facts】\nL161:   * 【52†Journal sections】\nL162:   * 【53†Open access statement】\nL163:   * 【54†Copyright statement】\nL164:   * 【55†Quality】\nL165: \nL166:   * For authors\nL167:   * 【56†Why submit?】\nL168:   * 【57†Article types】\nL169:   * 【58†Author guidelines】\nL170:   * 【59†Editor guidelines】\nL171:   * 【60†Publishing fees】\nL172:   * 【61†Submission checklist】\nL173:   * 【62†Contact editorial office】\nL174: \nL175: 【0†Frontiers in Materials】\nL176: Sections\nL177: \nL178: [Button: Sections]\nL179:   * 【31†Biomaterials and Bio-Inspired Materials】\nL180:   * 【32†Carbon-Based Materials】\nL181:   * 【33†Ceramics and Glass】\nL182:   * 【34†Colloidal Materials and Interfaces】\nL183:   * 【35†Computational Materials Science】\nL184:   * 【36†Energy Materials】\nL185:   * 【37†Environmental Degradation of Materials】\nL186:   * 【38†Mechanics of Materials】\nL187:   * 【39†Metamaterials】\nL188:   * 【40†Polymeric and Composite Materials】\nL189:   * 【41†Quantum Materials】\nL190:   * 【42†Semiconducting Materials and Devices】\nL191:   * 【43†Smart Materials】\nL192:   * 【44†Structural Materials】\nL193:   * 【45†Thin Solid Films】\nL194: 【46†Articles】【47†Research Topics】【48†Editorial board】\nL195: \nL196: About journal\nL197: \nL198: [Button: About journal]\nL199: \nL200:   * Scope\nL201:   * 【49†Field chief editors】\nL202:   * 【50†Mission and scope】\nL203:   * 【51†Facts】\nL204:   * 【52†Journal sections】\nL205:   * 【53†Open access statement】\nL206:   * 【54†Copyright statement】\nL207:   * 【55†Quality】\nL208: \nL209:   * For authors\nL210:   * 【56†Why submit?】\nL211:   * 【57†Article types】\nL212:   * 【58†Author guidelines】\nL213:   * 【59†Editor guidelines】\nL214:   * 【60†Publishing fees】\nL215:   * 【61†Submission checklist】\nL216:   * 【62†Contact editorial office】\nL217: \nL218: 【29†Submit manuscript】\nL219: 【30†Search】\nL220: ## REVIEW article\nL221: \nL222: Front. Mater., 22 July 2022\nL223: \nL224: Sec. Ceramics and Glass\nL225: \nL226: Volume 9 - 2022 | 【63†https://doi.org/10.3389/fmats.2022.954126†doi.org】\nL227: \nL228: Published in\nL229: \nL230: 【0†Frontiers in Materials】\nL231: \nL232:   * #### 【33†Ceramics and Glass】\nL233: \nL234:   * 【0†3.5 impact factor】\nL235:   * 【0†7 citescore】\nL236: \nL237: 【64†Part of a Research Topic Innovators in Ceramics and Glass 45k views 7 articles】\nL238: ### Editor & Reviewers\nL239: \nL240: Edited by\nL241: \nL242: 【65†SK Stefan Karlsson RISE Glass section, RISE Research Institutes of Sweden, Sweden†loop.frontiersin.org】\nL243: \nL244: Reviewed by\nL245: \nL246: 【66†WF Way Foong Lim University of Science Malaysia (USM), Malaysia†loop.frontiersin.org】【67†OA Osama A. Fouad Head of Nanostructured Materials and Nanotechnology Department, Egypt†loop.frontiersin.org】\nL247: \nL248: Outline\nL249: \nL250:   * 【68†Abstract】\nL251:   * 【69†1 Introduction】\nL252:   * 【70†2 Methods】\nL253:   * 【71†3 Results and Discussion】\nL254:   * 【72†Statements】\nL255:   * 【73†References】\nL256: Figures and Tables\nL257: \nL258:   * FIGURE 1\nL259: \nL260: 【74†Image】【75†View in article】\nL261:   * FIGURE 2\nL262: \nL263: 【76†Image】【77†View in article】\nL264:   * FIGURE 3\nL265: \nL266: 【78†Image】【79†View in article】\nL267:   * FIGURE 4\nL268: \nL269: 【80†Image】【81†View in article】\nL270:   * FIGURE 5\nL271: \nL272: 【82†Image】【83†View in article】\nL273:   * TABLE 1\nL274: \nL275: Density of molten Al_{2}O_{3}.\nL276: \nL277: 【84†View in article】\nL278:   * TABLE 2\nL279: \nL280: Surface tension of molten Al_{2}O_{3}.\nL281: \nL282: 【85†View in article】\nL283:   * TABLE 3\nL284: \nL285: Viscosity of molten Al_{2}O_{3} at its melting temperature.\nL286: \nL287: 【86†View in article】\nL288:   * TABLE 4\nL289: Density of molten Ln_{2}O_{3}, ZrO_{2}, and HfO_{2}.\nL290: \nL291: 【87†View in article】\nL292:   * TABLE 5\nL293: \nL294: Surface tension of molten Ln_{2}O_{3} and ZrO_{2}.\nL295: \nL296: 【88†View in article】\nL297:   * TABLE 6\nL298: \nL299: Viscosity of molten Ln_{2}O_{3} and ZrO_{2}.\nL300: \nL301: 【89†View in article】\nL302: ## REVIEW article\nL303: \nL304: Front. Mater., 22 July 2022\nL305: \nL306: Sec. Ceramics and Glass\nL307: \nL308: Volume 9 - 2022 | 【63†https://doi.org/10.3389/fmats.2022.954126†doi.org】\nL309: # Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station\nL310: \nL311:   * 【90†TI Takehiko Ishikawa ^{1}^{*}†loop.frontiersin.org】\nL312:   * P P\nL313: \nL314: Paul-François Paradis ^{2}\nL315: \nL316:   * C K\nL317: \nL318: Chihiro Koyama ^{1}\nL319: \nL320:   *   * 1. Japan Aerospace Exploration Agency, Tsukuba, Japan\nL321: \nL322:   * 2. INO, Quebec City, QC, Canada\nL323: \nL324: Article metrics\nL325: \nL326: 【91†View details】\nL327: ## Abstract\nL328: Due to their high melting temperatures and the risk of contamination from the crucibles, molten oxides which melting temperatures are above 2000 °C can hardly be processed using conventional methods. This explains that their thermophysical properties are very scarce. Containerless methods with gas flows have been developed and several thermophysical properties such as density, surface tension, and viscosity have been reported.\nL329: However, the gas flow has detrimental side effects such as deformation of the sample and induction of internal flows in the molten sample, which affect the accuracy of the measurements. The electrostatic levitation furnace onboard the International Space Station (ISS-ELF), which utilizes the Coulomb force to levitate and melt samples in microgravity, has several advantages for thermophysical property measurements of refractory oxide melts.\nL330: Levitation without a gas flow coupled to a reduced gravity environment minimizes the required levitation (positioning) force and reduces the deformation as well as the internal flow. This report briefly introduces the ISS-ELF facility and the thermophysical property measurement methods. The measured density, surface tension, and viscosity of molten Al_{2}O_{3} are then presented and compared with the ones obtained by other methods.\nL331: Finally, the measured data of refractory oxides whose melting temperatures are above 2,400 °C are summarized.\nL332: ## 1 Introduction\n--------------------------------------------------------------------------------\nPathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station | Nature Communications (https://www.nature.com/articles/s41467-024-50585-6)\nciteturn107view2 [wordlim: 200] Crawled: today; Content type: text/html; Source: open({\"ref_id\":\"https://www.nature.com/articles/s41467-024-50585-6\",\"lineno\":null}); Redirected to URL: https://www.nature.com/articles/s41467-024-50585-6?error=cookies_not_supported&code=b9d8e843-f4bb-42bb-9a4e-ef6767f58ee3; Total lines: 846\nL0:   * 【0†View all journals】\nL1:   * 【1†Saved research】\nL2:   * 【2†Search】\nL3:   * 【3†Account†my-profile.springernature.com】 【4†Log in†idp.nature.com】\nL4: \nL5:   * 【5†Content Explore content】\nL6:   * 【6†About the journal】\nL7:   * 【7†Publish with us】\nL8: \nL9:   * 【8†Sign up for alerts†journal-alerts.springernature.com】\nL10:   * 【9†RSS feed】\nL11: \nL12: Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station\nL13: \nL14: 【10†Download PDF】\nL15: \nL16: 【10†Download PDF】\nL17:   * Article\nL18:   * 【11†Open access†www.springernature.com】\nL19:   * Published: 13 August 2024\nL20: # Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station\nL21:   * 【12†Jason R. Williams】  【13†ORCID: orcid.org/0000-0002-3798-4424†orcid.org】^{【14†1】},\nL22:   * 【15†Charles A. Sackett】  【16†ORCID: orcid.org/0000-0001-6741-0571†orcid.org】^{【17†2】},\nL23:   * 【18†Holger Ahlers】^{【19†3】},\nL24:   * 【20†David C. Aveline】^{【14†1】},\nL25:   * 【21†Patrick Boegel】  【22†ORCID: orcid.org/0000-0002-3606-2452†orcid.org】^{【23†4】},\nL26:   * 【24†Sofia Botsi】  【25†ORCID: orcid.org/0000-0001-9100-3650†orcid.org】^{【14†1】},\nL27:   * 【26†Eric Charron】  【27†ORCID: orcid.org/0000-0003-1660-6368†orcid.org】^{【28†5】},\nL28:   * 【29†Ethan R. Elliott】^{【14†1】},\nL29:   * 【30†Naceur Gaaloul】  【31†ORCID: orcid.org/0000-0001-8233-5848†orcid.org】^{【32†6】},\nL30:   * 【33†Enno Giese】  【34†ORCID: orcid.org/0000-0002-1126-6352†orcid.org】^{【35†7】},\nL31:   * 【36†Waldemar Herr】  【37†ORCID: orcid.org/0000-0002-3685-2729†orcid.org】^{【19†3】},\nL32:   * 【38†James R. Kellogg】^{【14†1】},\nL33:   * 【39†James M. Kohel】  【40†ORCID: orcid.org/0000-0001-6820-9773†orcid.org】^{【14†1】},\nL34:   * 【41†Norman E. Lay】^{【14†1】},\nL35:   * 【42†Matthias Meister】  【43†ORCID: orcid.org/0000-0001-7210-8588†orcid.org】^{【44†8】},\nL36:   * 【45†Gabriel Müller】  【46†ORCID: orcid.org/0009-0004-5980-5740†orcid.org】^{【32†6】},\nL37:   * 【47†Holger Müller】  【48†ORCID: orcid.org/0000-0003-0636-5951†orcid.org】^{【49†9】},\nL38:   * 【50†Kamal Oudrhiri】^{【14†1】},\nL39:   * 【51†Leah Phillips】^{【14†1】},\nL40:   * 【52†Annie Pichery】  【53†ORCID: orcid.org/0009-0007-8426-6445†orcid.org】^{【28†5】,【32†6】},\nL41:   * 【54†Ernst M. Rasel】^{【32†6】},\nL42:   * 【55†Albert Roura】  【56†ORCID: orcid.org/0000-0002-8049-8982†orcid.org】^{【44†8】},\nL43:   * 【57†Matteo Sbroscia】^{【14†1】},\nL44:   * 【58†Wolfgang P. Schleich】  【59†ORCID: orcid.org/0000-0002-9693-8882†orcid.org】^{【23†4】,【60†10】,【61†11】,【62†12】},\nL45:   * 【63†Christian Schneider】^{【14†1】},\nL46:   * 【64†Christian Schubert】^{【19†3】},\nL47:   * 【65†Bejoy Sen】^{【17†2】},\nL48:   * 【66†Robert J. Thompson】  【67†ORCID: orcid.org/0000-0002-2160-3201†orcid.org】^{【14†1】} &\nL49:   * …\nL50:   * 【68†Nicholas P. Bigelow】  【69†ORCID: orcid.org/0000-0003-1854-5757†orcid.org】^{【70†13】}\nL51: Show authors\nL52: 【71†Nature Communications】 volume 15, Article number: 6414 (2024)\nL53: \nL54: [Input] Save article\nL55: \nL56: 【1†View saved research】\nL57: \nL58:   * 17k Accesses\nL59: \nL60:   * 33 Citations\nL61: \nL62:   * 212 Altmetric\nL63: \nL64:   * 【72†Metrics details】\nL65: ## Abstract\nL66: Deployment of ultracold atom interferometers (AI) into space will capitalize on quantum advantages and the extended freefall of persistent microgravity to provide high-precision measurement capabilities for gravitational, Earth, and planetary sciences, and to enable searches for subtle forces signifying physics beyond General Relativity and the Standard Model.\nL67: NASA’s Cold Atom Lab (CAL) operates onboard the International Space Station as a multi-user facility for fundamental studies of ultracold atoms and to mature space-based quantum technologies. We report on pathfinding experiments utilizing ultracold ^{87}Rb atoms in the CAL AI. A three-pulse Mach–Zehnder interferometer was studied to understand the influence of ISS vibrations.\nL68: Additionally, Ramsey shear-wave interferometry was used to manifest interference patterns in a single run that were observable for over 150 ms free-expansion time. Finally, the CAL AI was used to remotely measure the Bragg laser photon recoil as a demonstration of the first quantum sensor using matter-wave interferometry in space.\nL69: ### Similar content being viewed by others\nL70: \nL71: 【73†Image†media.springernature.com】\nL72: \nL73: ### 【74†Quantum gas mixtures and dual-species atom interferometry in space】\nL74: \nL75: Article 15 November 2023\nL76: \nL77: 【75†Image†media.springernature.com】\nL78: \nL79: ### 【76†A space-based quantum gas laboratory at picokelvin energy scales】\nL80: \nL81: Article Open access 22 December 2022\nL82: \nL83: 【77†Image†media.springernature.com】\nL84: \nL85: ### 【78†Enhancing the sensitivity of atom-interferometric inertial sensors using robust control】\nL86: \nL87: Article Open access 22 November 2023\nL88: ## Introduction\nL89: NASA’s Cold Atom Lab (CAL) was launched to the International Space Station (ISS) in 2018 as a multi-user facility for fundamental physics investigations with ultracold atoms enabled by a persistent microgravity environment. The flight instrument incorporates a toolbox of capabilities for flight Principal Investigators (PIs) to pursue space-enabled studies with interacting quantum gases^{【79†1】}.\nL90: Initial commissioning efforts for the flight instrument used laser and evaporative cooling of rubidium gases to produce Bose-Einstein Condensates (BECs) in orbit and characterized these quantum gases after freefall times exceeding 1 s^{【80†2】}.\nL91: Subsequent science demonstrations by the CAL investigators included enhanced techniques for cooling, manipulation, and control for quantum gases such as decompression cooling via adiabatic relaxation^{【81†3】}, shortcut to adiabaticity and delta-kick collimation techniques for preparing atoms with effective temperatures as low as 52 picokelvin^{【82†4】}, as well as the development of RF-dressed potentials and the study of ultracold rubidium gases in bubble-shaped geometries^{【83†5】}.\nL92: Recently, sympathetic cooling of bosonic potassium using evaporated ^{87}Rb gases as a reservoir has also been utilized in CAL to produce ultracold gases of either ^{41}K or ^{39}K and coexisting and interacting BECs of ^{41}K and ^{87}Rb^{【84†6】}.\nL93: Accommodation of CAL on the ISS not only provides the unique infrastructure, support, and effective real-time download of science data needed for daily operations, but also allows for on-orbit repair and upgrades by the resident astronaut crew. Notably, a replacement science module (SM-3) was launched to ISS onboard the commercial resupply services mission SpaceX-19 and was installed into CAL by astronauts Christina Koch and Jessica Meir.\nL94: SM-3 was equipped with an optical beam path to enable experiments with atom interferometry. This article details the initial pathfinder experiments by CAL investigators utilizing matter-wave interferometry with ultracold ^{87}Rb gases in orbit.\nL95: Precision metrology based on light-pulse atom interferometry is a quintessential utilization of the wave-like nature of matter that is at the heart of quantum mechanics. Here, pulses of laser light generate a superposition of motional states of atoms whose momenta differ by discrete units of the photon recoil. Subsequent laser pulses then induce the components of the atomic wave functions to recombine and constructively or destructively interfere (see “Methods” for more details).\nL96: The final result is an interference pattern that provides a phase-sensitive readout of effects such as accelerations, rotations, gravity, and subtle forces that could signify new physics acting on matter. Due to the quantum nature of ultracold atomic gases and the phase sensitivity of matter waves in extended freefall, atom interferometry can enable unprecedented applications for both applied and fundamental physics^{【85†7】}.\nL97: Such applications include gravimetry^{【86†8】,【87†9】,【88†10】,【89†11】,【90†12】} and gravity gradiometry^{【91†13】,【92†14】,【93†15】}, investigating gravity at microscopic scales^{【94†16】}, tests of the universality of free fall (UFF) with quantum matter^{【95†17】,【96†18】,【97†19】} and measurement of relativistic effects with delocalized quantum superpositions^{【98†20】,【99†21】,【100†22】,【101†23】,【102†24】,【103†25】,【104†26】}, measurements of fundamental constants^{【105†27】,【106†28】,【107†29】,【108†30】,【109†31】}, realization of an optical mass reference^{【110†32】}, tests of contemporary dark matter^{【111†33】} and dark energy^{【112†34】,【113†35】} candidates, and tests of theories of modified gravity^{【114†36】,【115†37】}.\nL98: On Earth, atom interferometers of various designs have been studied to capitalize on the favorable quadratic scaling of inertial-force sensitivities with matter-wave evolution times between the interferometry light pulses. Notably, high-precision measurements of UFF have been achieved with atom interferometers utilizing 10-meter-tall atomic fountains operating in Stanford University^{【116†18】} and the Wuhan Institute of Physics and Mathematics^{【117†17】}.\nL99: Further, long-baseline interferometers using alkaline earth metals are under construction at the Leibniz University of Hanover^{【118†38】} and Stanford University^{【119†39】} for precision fundamental physics experiments. Quantum gas experiments at the 100-meter drop tower in Bremen Germany have provided an enabling platform for developing cooling protocols and demonstrating atom interferometry in microgravity^{【120†40】,【121†41】,【122†42】}.\n--------------------------------------------------------------------------------\nInternal Error ()\nciteturn107view3 [wordlim: 200] Source: open({\"ref_id\":\"https://www.nature.com/articles/s41526-020-0100-5\",\"lineno\":null}); Total lines: 1\nL0: Failed to fetch https://www.nature.com/articles/s41526-020-0100-5: (500) Redirected to https://idp.nature.com/authorize?response_type=cookie&client_id=grover&redirect_uri=https://www.nature.com/articles/s41526-020-0100-5 which is not accessible via this tool. (non-retryable error)\n",
      "id": "orb_search_12",
      "source_urls": [
        "https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1",
        "https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full",
        "https://doi.org/10.3389/fmats.2022.954126†doi.org】",
        "https://www.nature.com/articles/s41467-024-50585-6",
        "https://www.nature.com/articles/s41467-024-50585-6?error=cookies_not_supported&code=b9d8e843-f4bb-42bb-9a4e-ef6767f58ee3;",
        "https://www.nature.com/articles/s41526-020-0100-5",
        "https://www.nature.com/articles/s41526-020-0100-5:",
        "https://idp.nature.com/authorize?response_type=cookie&client_id=grover&redirect_uri=https://www.nature.com/articles/s41526-020-0100-5"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "primary metadata and backward/forward citation tracing",
      "queries": [
        "\"Automatic detection of equiaxed dendrites\" journal DOI",
        "\"VIP-Gran\" \"075103\" DOI",
        "\"Machine-Learning and Experimental Study\" \"1.4071502\" site:asmedigitalcollection.asme.org",
        "\"cool flames\" \"droplet\" \"2012\" International Space Station Nayagam"
      ],
      "results": "An instrument for studying granular media in low-gravity environment (https://www.unav.edu/documents/15083165/17734252/RevSciInst_89_075103_2018.pdf/7593aab8-8e5d-192c-5904-ea698c375505)\nciteturn110search12 [wordlim: 200] Published: 8.3 years ago; 075103-3 ... Table of the experimental parameters of the VIP-Gran instrument.\n075103-3\nAumaˆıtre et al.\nRev. Sci. Instrum. 89, 075103 (2018)\nFIG. 2. Sketches of the experimental cells used in VIP-\nGran-PF. Parameter L is tunable, thanks to the two mobile\ngray walls that act as pistons. The height h is 30 mm for\n3D cells and 5 mm in the case of the quasi 2D cells:\n(a) 3D cell, (b) quasi-2D cell, (c) 3D cell with a free\nmoving wall, (d) 3D partitioned cell, (e) 3D shearcell,and\n(f) 3D wet cell. Cells can easily be exchanged, thanks to a\nmagnetic joint connection with the kinematic chain (see\nFig. 1).\nthe discussion herein below to the use of the 3D cell (a) and\nthe quasi 2D one (b).\nB. Bead feeder\ngravity), meaning that some A, f combinations are not possi-\nble. For sine vibrations, pistons can oscillate either in-phase\nor out-of-phase. Both pistons are controlled in displacement\nwith an accuracy of 10 µm at an acquisition rate of 1000 Hz.\nSince the vibrating walls of each cell are connected to the lin-\near motors via magnetic joints mounted on both shafts (see\nFig. 1), the cells can be changed on the instrument. Two opposite walls of the cell are vibrating pistons (see\nFig. 1). They are moved by using two linear voice-coil motors\ndriven by a selected vibration stimulus (sine, single-pulse,\nquasi-static ramp, etc.). The forcing amplitude, A, of the piston\nis in the range [0.2, 25] mm (peak-to-peak), and its forcing\nfrequency, f, in the range [1, 50] Hz. Note that the piston\nacceleration is limited to 5g (g being the acceleration of Earth\nTABLE I. Table of the experimental parameters of the VIP-Gran instrument.\nIn each row, the description and the typical range of values are given for the\ndifferent parameters. Note that L and h are deﬁned in Fig. 2(a).\nSymbol\nDescription\nValue\nN\nNumber of particles\n· · ·\nR\nRadius of the particles\n1–5 mm\nL\nDistance between pistons\n2–60 mm\nh\nHeight of the cell\n5 or 30 mm\nV\nVolume of the system\n0.3–54 cm3\nφ\nPacking fraction\n0%–60%\nA\nAmplitudes of pistons\n0–5 mm\nf\nFrequencies of pistons\n0–50 Hz\nϕ\nPhase shifts of pistons\n0–π\nFIG. 3. Sketch of the bead feeder located below the cell. This device is used\nfor the controlled injection of additional granular material into an experimental\ncell. It corresponds to letter B in Fig. 1.--------------------------------------------------------------------------------\nCan cool flames support quasi-steady alkane droplet burning? - ScienceDirect (https://www.sciencedirect.com/science/article/abs/pii/S0010218012002131)\nciteturn110search0 [wordlim: 200] Crawled: 2 months ago; # Can cool flames support quasi-steady alkane droplet burning?Author links open overlay panel Vedha Nayagam ^{a}, Daniel L. ... 10.1016/j.combustflame.2012.07.012 ... Measured droplet burning rates and extinction diameters are used to extract an effective heat release, overall activation energy, and pre-exponential factor for this low-temperature chemistry, and the values of the resulting parameters are found to be closer to those of “cool-flame” overall reaction-rate parameters, found in the literature, than to corresponding hot-flame parameters.\n\n## Combustion and Flame\n\nDate: December 2012\n\nPages: 3583-3588\n\nVolume: Volume 159, Issue 12\n\n## Published by: Elsevier\n\n# Can cool flames support quasi-steady alkane droplet burning?\n\nAuthor links open overlay panelVedha Nayagam ^{a}, Daniel L. Dietrich ^{b}, Paul V. Ferkul ^{a}, Michael C. Hicks ^{b}, Forman A. Williams ^{c}\n\n\n10.1016/j.combustflame.2012.07.012\n\nAccess through your organizationPurchase PDF\n\nMore actions\n\n  * Article preview\n  * Recommended articles\n  * Cited by (165)\n\n## Abstract\n\nExperimental observations of anomalous combustion of n-heptane droplets burning in microgravity are reported. Following ignition, a relatively large n-heptane droplet first undergoes radiative extinction, that is, the visible flame ceases to exist because of radiant energy loss. But the droplet continues to experience vigorous vaporization for an extended period according to a quasi-steady droplet-burning law, ending in a secondary extinction at a finite droplet diameter, after which a vapor cloud rapidly appears surrounding the droplet. --------------------------------------------------------------------------------\n‘Cool flames’ ignited in space | WashU McKelvey School of Engineering (https://engineering.washu.edu/news/2021/Cool-flames-ignited-in-space.html)\nciteturn110search1 [wordlim: 200] Published: 5.3 years ago; Crawled: last week; First observed during an experiment burning a fuel droplet aboard the International Space Station (ISS) in 2012, the cool flames appeared only briefly before the liquid fuel was depleted. ... For comparison, a natural gas flame on a conventional stove top can burn at around 3100 degrees Fahrenheit/1700 Centigrade; a typical cool flame hovers around 950 degrees Fahrenheit/500 Centigrade.\n\n“Being able to perform experiments in microgravity allowed us to observe a flame that just would not exist on Earth. This type of discovery is what makes the Space Station so invaluable to scientific exploration.”\n\nThe discovery, itself, transforms researchers’ understanding of what fire can be and what fire can do, said lead researcher Peter Sunderland, a professor at the University of Maryland. “The goal of our research is to understand the particular processes ongoing in spherical cool diffusion flames. If we can understand and model how they work, then we might be able to harness cool flames to design a new class of clean combustion engines.”\n\nFirst observed during an experiment burning a fuel droplet aboard the International Space Station (ISS) in 2012, the cool flames appeared only briefly before the liquid fuel was depleted. The sighting catalyzed an emerging, rapidly growing field in combustion research. \n\nThe flames are also somewhat mysterious: As recently as 10 years ago, cool flames had only been theoretically predicted.\n--------------------------------------------------------------------------------\nABSTRACT (https://api.drum.lib.umd.edu/server/api/core/bitstreams/5523b6f6-11fe-4493-9183-626127ec4e12/content)\nciteturn110search13 [wordlim: 200] Published: 3.5 years ago; Chapter 5 Cool Diffusion Flames Above a Liquid Pool ... [53], but they were not observed until 2012, in droplet experiments aboard theInternational Space Station (ISS) [54].\nChapter 5 Cool Diffusion Flames Above a Liquid Pool \n5.1 Introduction \nDespite recent advances in renewable energy, the world is still highly dependent \non fossil fuel combustion for energy production. The need for cleaner and more \nefficient engines is imperative. Advances in internal combustion engine processes \ncould help meet this need. Recently, low-emission engine technologies such as \nhomogeneous charge compression ignition (HCCI), premixed charge compression \nignition (PCCI), and reactivity controlled compression ignition (RCCI) have been \npursued. In these engines, autoignition via cool flames is an integral part of the \ncombustion process [25,26,21,19], but this process is not sufficiently understood. The \nthermal efficiency of current internal-combustion engines, typically 38%, could be \nincreased to 60% with future ultra-lean and low-temperature engines that exploit cool \nflames [13]. \nPremixed cool flames were first observed in the early 19th century [14]. Their \nunderstanding has since evolved alongside advances in experimental and numerical \ntechniques. Cool flames have peak temperatures of 500 – 1000 K and increase the \nlocal gas temperature on the order of 100 K [13]. They consume just a fraction of the \nreactants, and produce formaldehyde [16,17]. \nThe existence of cool diffusion flames (CDFs) had been predicted by Cuoci, et. al \n[53], but they were not observed until 2012, in droplet experiments aboard the \nInternational Space Station (ISS) [54]. The two-stage burning that was observed on \nthe ISS was numerically confirmed to be associated with CDFs [55].  \n97--------------------------------------------------------------------------------\nDroplet Combustion Experiments Aboard the International Space Station | Microgravity Science and Technology | Springer Nature Link (https://link.springer.com/article/10.1007/s12217-014-9372-2)\nciteturn110search2 [wordlim: 200] Published: 12.4 years ago; Crawled: last month; The HiBMS package, when used in conjunction with the illumination package, provided the capability of measuring the droplet size as a function of time and the soot volume fraction for soot-producing flames (i.e., heptane for the tests described in this report). ... Rows 3 and 4 in Fig. 2 show the droplet and flame midway through the burn and just before flame extinction, respectively. ... The numerical predictions (Farouk and Dryer 2013) identify the radiative heat loss as being responsible for initiating the ‘cool flame’, consistent with the experimental observation (Nayagam et al.\nThe numerical predictions show the peak gas temperature during the second stage to be approximately 700 K consistent with the presence of low temperature chemistry. The numerical predictions (Farouk and Dryer 2013) identify the radiative heat loss as being responsible for initiating the ‘cool flame’, consistent with the experimental observation (Nayagam et al. 2012). The model also predicts the presence of gaseous pure fuel vapor in addition to larger alkenes, ketohydroperoxides and cyclic ethers after ‘cool flame’ extinction that could condense to form the vapor cloud observed in the experiments.\n\nFig. 5\n\nImage: Fig. 5\n\nFull size image\n\nExperimental (FLEX) and predicted (Farouk and Dryer 2013) droplet and flame histories for a heptane droplet (D _{0}=3.9 m m) burning in a nominally air (0.21 oxygen mole fraction, balance nitrogen), 1.0 a t m ambient environment. The numerical predictions contain both high and low temperature chemistry. For clarity, the graphs show a subset (one of every ten for the droplet, one of every five for the flame) of the experimental data\n\n--------------------------------------------------------------------------------\nCool flames in droplet combustion (https://re.public.polimi.it/handle/11311/758301)\nciteturn110search3 [wordlim: 200] Published: 13.8 years ago; Crawled: 4 months ago; 3583–3588 (2012)]. ... The numerical results confirmed the hypothesis proposed by Nayagam et al.: after the first-stage ignition, a cool flame at ~700 K persists around the droplet for a long period of time (depending on the initial diameter of the droplet), resulting in a vigorous vaporization. ... A couple of possible long-term implications of these results can be mentioned: i) the possibility to use the cool-mode combustion of individual droplets may lead to entirely different design concepts of spray burners; ii) since the cool-mode persists after the hot-flame extinction, safety procedures based only on considerations of hot flames may become inadequate for assuring safety under all conditions.\n\nAnomalous combustion of n-heptane droplets burning in microgravity conditions was recently experimentally observed by Nayagam et al. [Combustion and Flame, 159 p. 3583–3588 (2012)]. In particular, after a first radiative extinction (i.e. the visible flame ceases to exist), relatively large, spark-ignited n-heptane droplets continue to strongly vaporize (according to the well-known squared-law) for an extended period, ending in a secondary extinction at a finite droplet diameter. The hypothesis proposed by Nayagam et al. was that this second-stage vaporization is sustained by a low-temperature, soot-free, ‘‘cool-flame’’ heat release. In this paper we applied a numerical model describing the combustion of isolated fuel droplets in microgravity conditions to explore the feasibility of such hypothesis. The numerical model solves the unsteady transport equations of mass, momentum species and energy, both for the droplet and the gas phase, assuming a spherically symmetric domain. Detailed transport properties are accounted for both the phases (liquid and gas) and the droplet/gas interface is described assuming thermodynamic equilibrium. \n### Cool flames in droplet combustion\n\n##### CUOCI, ALBERTO;FRASSOLDATI, ALESSIO;FARAVELLI, TIZIANO;RANZI, ELISEO MARIA\n\n##### 2013-01-01\n\n* * *\n\n#### Abstract\n\nAnomalous combustion of n-heptane droplets burning in microgravity conditions was recently experimentally observed by Nayagam et al. [Combustion and Flame, 159 p. 3583–3588 (2012)]. In particular, after a first radiative extinction (i.e. the visible flame ceases to exist), relatively large, spark-ignited n-heptane droplets continue to strongly vaporize (according to the well-known squared-law) for an extended period, ending in a secondary extinction at a finite droplet diameter. The hypothesis proposed by Nayagam et al. was that this second-stage vaporization is sustained by a low-temperature, soot-free, ‘‘cool-flame’’ heat release. In this paper we applied a numerical model describing the combustion of isolated fuel droplets in microgravity conditions to explore the feasibility of such hypothesis. The numerical model solves the unsteady transport equations of mass, momentum species and energy, both for the droplet and the gas phase, assuming a spherically symmetric domain. --------------------------------------------------------------------------------\nRead \"Thriving in Space: Ensuring the Future of Biological and Physical Sciences Research: A Decadal Survey for 2023-2032\" at NAP.edu (https://www.nationalacademies.org/read/26750/chapter/4)\nciteturn110search4 [wordlim: 200] Published: 3.8 years ago; Crawled: today; The last decadal survey, Recapturing a Future for Space Exploration (NRC 2011), identified the development of fire safety protocols for spacecraft and space habitats—an important area that is integral to astronaut safety. ... The recent observations of prolonged “cool flame” burning of isolated large-diameter droplets under the flame extinguishment (FLEX) experiments program on microgravity combustion and advanced combustion microgravity experiments (ACME) (Nayagam et al. 2012) have simulated substantial interest (Ju 2021). ... However, its accidental discovery onboard the International Space Station (ISS) in the past decade resulted in a surge in research that was not only driven by the goal of developing fundamental understanding of the phenomena, but also by its implication in the development of fire safety protocols, because low-temperature cool-flame combustion cannot be visibly observed. ... low-temperature “cool flame” is self-sustaining for long durations (e.g., up to 40 seconds, depending on the choice of fuel and droplet diameter) (Farouk et al.\n\n##### BOX 2-6\nCombustion Science Required to Address a Flaming Surprise on the International Space Station\n\nNote that “cool flame” combustion was not identified as a topic of study in Recapturing a Future for Space Exploration. However, its accidental discovery onboard the International Space Station (ISS) in the past decade resulted in a surge in research that was not only driven by the goal of developing fundamental understanding of the phenomena, but also by its implication in the development of fire safety protocols, because low-temperature cool-flame combustion cannot be visibly observed. Onboard the ISS, the Multi-User Droplet Combustion Apparatus (MDCA) Combustion Integrated Rack (CIR) was utilized to conduct the isolated droplet work for a range of initial droplet diameters, with different fuels (single component: alcohols, n-alkanes, primary reference fuel (nheptane + iso-octane)) over a very limited pressure range (0.5–3 atm). These validated sub-models could easily be extended toward multi-physics-based spray combustion modeling, which generally does not consider the entire low- to high-temperature combustion regime (Sirignano 2014). --------------------------------------------------------------------------------\nwhereas buoyancy flows in terrestrial laboratories can be on the order of 1 m/s for even a candle-sized flame. These flows destabilize weak or low-stretch flames and prevent attainment of very low stretch or weak flames in relevant terrestrial environments. In the absence of buoyancy-induced effects, the reactive-diffusive structures of premixed and non-premixed flames can be studied under more simply modeled conditions, and cool flames can be sustained. This has afforded a number of novel and insightful observations into cool flames and LTC. These observations have included the production of auto-ignited, sphero-symmetrically expanding premixed cool flames, leading to measurements of cool flame propagation speeds (Foster and Pearlman, 2007). Additionally, sustained non-premixed cool flames have been observed in experiments aboard the International Space Station (ISS) upon extinction of hot flames burning around fuel droplets (Nayagam et al., 2012). In fact, cool flame-supported droplet combustion, in which hot flame extinction leads to sustained cool flame burning which, in turn, sustains droplet combustion, has only been shown to be possible in microgravity. Such long-duration (e.g., tens of seconds) cool flame experiments in multiphase configurations allow for understanding of the role of key phenomena which are difficult or impossible to isolate and assess at terrestrial conditions, such as the impact of preferential vaporization on cool flame dynamics for multicomponent fuels. (https://science.nasa.gov/wp-content/uploads/2023/05/87_546f14ac3aa227d1eebe5a349a16eb6c_BelmontEricaL.pdf)\nciteturn110search14 [wordlim: 200] Published: 5.0 years ago; Additionally, sustained non-premixed cool flames have been observed in experiments aboard the International Space Station (ISS) upon extinction of hot flames burning around fuel droplets (Nayagam et al., 2012).In fact, cool flame-supported droplet combustion, in which hot flame extinction leads to sustained cool flame burning which, in turn, sustains droplet combustion, has only been shown to be possible in microgravity.\nwhereas buoyancy flows in terrestrial laboratories can be on the order of 1 m/s for even a candle-sized flame. These flows destabilize weak or low-stretch flames and prevent attainment of very low stretch or weak flames in relevant terrestrial environments. In the absence of buoyancy-induced effects, the reactive-diffusive structures of premixed and non-premixed flames can be studied under more simply modeled conditions, and cool flames can be sustained. This has afforded a number of novel and insightful observations into cool flames and LTC. These observations have included the production of auto-ignited, sphero-symmetrically expanding premixed cool flames, leading to measurements of cool flame propagation speeds (Foster and Pearlman, 2007). Additionally, sustained non-premixed cool flames have been observed in experiments aboard the International Space Station (ISS) upon extinction of hot flames burning around fuel droplets (Nayagam et al., 2012). In fact, cool flame-supported droplet combustion, in which hot flame extinction leads to sustained cool flame burning which, in turn, sustains droplet combustion, has only been shown to be possible in microgravity. Such long-duration (e.g., tens of seconds) cool flame experiments in multiphase configurations allow for understanding of the role of key phenomena which are difficult or impossible to isolate and assess at terrestrial conditions, such as the impact of preferential vaporization on cool flame dynamics for multicomponent fuels.\n\n**Overview of Research Needs**\n\nIdentified research needs include extensive future investigations into LTC and ITC under microgravity conditions for insights into these combustion regimes that will have importance and impacts in both space and terrestrial systems. Specific recommended avenues of investigation include:\n\n- Near-limit cool flames, where competition between LTC and thermal pyrolysis chemistry exist, should be investigated. At a lower limit of ignition propensity, similar to those existing in the upstream regions of engines and other combustors, sufficient energy input may still exist for fuel decomposition or pyrolysis. The generation of fuel fragments and their accumulation under microgravity conditions may then promote cool flame ignition. This lower bound behavior is important for a wide range of fuels which may exist in space habitats as well as terrestrial combustors. Detailed investigations into the interactions between LTC, thermal pyrolysis, and aerodynamic effects, such as flame stretch, will lead to deeper understanding of cool and warm flame dynamics and kinetics in general reacting flow conditions.\n\n- Once the near-limit behavior is understood, control of this near-limit behavior, whether targeting promotion or suppression of ignition, should be investigated. Promotion of ignition is critical for enablement of progressively leaner burning engines while increasing combustion efficiency. In contrast, suppression of ignition will be critical for maintaining personnel safety aboard spacecraft. The development of suitable fire suppressants, as well as appropriate fuel load and environmental conditions, will rely on an understanding of LTC ignition.\n\n- Measurements of ignition timing, flammability limits, heat release rates, emissions, and flame propagation rates should be made in microgravity environments for pure and practical, blended fuel components. Microgravity allows long duration LTC, providing the opportunity for detailed diagnostics, analysis and interpretation. LTC is known to have a significant role in these combustion phenomena, yet LTC and cool flames are challenging to stabilize for detailed study in terrestrial environments, particularly at conditions of--------------------------------------------------------------------------------\nAvailable online at www.sciencedirect.com (https://par.nsf.gov/servlets/purl/10274038)\nciteturn110search15 [wordlim: 200] Published: 1.4 years ago; 8. (a) Spontaneous ignition limits of n-butane cool flames (shaded area) and (b) blue flame composition limit with ... In 2012, in droplet ... board the International Space Station, Nayagam\nFur- \nthermore, in 2018, Yehia et al. [100,101] experimen- \ntally observed a warm diffusion flame structure in \nboth ether and alkane counterflow diffusion flames. \nAt the same time, an independent NASA micro- \ngravity experiment also revealed the existence of  \na warm flame in droplet combustion. In a more \nrecent experiment study, Zhou et al. [102] further \nrevealed that NOx addition in the oxidizer stream \nalso promoted the formation of n-dodecane diffu- \nsion warm flame. More recently, non-premixed tur- \nbulent jet cool flames were also successfully estab- \nlished experimentally [103,104]. \nSince 2010, breakthroughs in laminar cool flame \nand warm flame experiments in non-premixed \ncombustion and for fuel lean mixtures have been \nachieved by using heated micro-flow reactors \n[65–69], microgravity droplet experiments [70–81], \ncounterflow flames [27,82–96], and flat flame burn- \ners [97]. For example, as shown in Fig. 7, in 2010, \nin the study of  microscale  combustion,  Oshibe \net al. [65] observed a three-stage flame structure \nin a preheated micro-channel for a stoichiomet- \nric dimethyl ether/air mixture. In 2012, in droplet \nFlame Extinguishment Experiments (FLEXs) on \nboard the International Space Station, Nayagam \nand the NASA microgravity team observed that a \ndiffusion cool flame might be formed after the ra- \ndiation extinction of the hot flame with a large n- \nheptane droplet. In 2013, in plasma assisted com- \nbustion, Ju and co-workers succeeded in the es- \ntablishment of self-sustaining diffusion cool flames \nThe success in experimental observation of cool \nflames and warm flames further ignites the en- \nthusiasm of numerical modeling of low tempera- \nture flames. Numerical modeling and theoretical \nanalysis of laminar diffusion cool flames, warm \nflames, and double flames were conducted, respec- \ntively, in spherically propagating flame [29,105– \n108], planar propagating flames [91,109,110], coun- \nterflow flames [64,83,90,111–114], droplet combus- \ntion [62,70–72,74,76–79,115–119], lifted laminar--------------------------------------------------------------------------------\nNoirhomme et al. [6] used the same setup for the experimental study during parabolic flights. They obtained a phase diagram for spherical beads by varying a range of system parameters, and they demonstrated reasonable agreement with theory. (https://assets-eu.researchsquare.com/files/rs-6243611/v1_covered_b7d4a3a4-2b24-490a-98fe-f04a38752675.pdf)\nciteturn110search16 [wordlim: 200] Crawled: 6 months ago; The authors modeled the VIP-Gran experiments for rods using simulation software developed by Cruz Hidalgo et al. ... Instr. 89 075103 (2018) [2] with permission.\n\n<visual_element id=\"e1\">\nCross-sectional schematic of the VIP-Gran experiment. Labeled components include Camera 1 and Camera 2 at the top left and right, each with an “E” box; “Mirrors” at the top center; “Bead feeder” on the left; a blue block labeled “B” above the left side of the cell; a central container with “Piston” on the left, “Beads” in the middle, “Cell” on the right, and “Mirror” inside; “Impact sensor” on the right; “Magnetic joint” on the left side; “Accelerometer” on the right side; “Voice-coil motor” at the bottom left; and blocks labeled “A”, “C”, and “D” around the lower structure. Arrows indicate motion/measurement directions along the cell and excitation axis.\n</visual_element>\n\nFig. 1 Cross-sectional view of the VIP-Gran experiment. Reproduced from Rev. Sci. Instr. 89 075103 (2018) [2] with permission. Copyright 2018, AIP Publishing.\n\nDuring excitation, the left and right wall positions x₁(t) and x₂(t) along the excitation axis x are given by\n\nx₁(t) = −Lₓ/2 + A sin(ψ(t)),\nx₂(t) = Lₓ/2 + A sin(ψ(t) + θ), (1)\n\nwhere A is the excitation amplitude, and θ is the phase-shift between the two oscillations. The vibration phase is ψ(t) = 2πFt, with frequency F and time t. It was observed earlier that after some transients, the ensemble dynamics generally synchronizes with the wall excitation (see [6] for details). The parameters that are kept constant for all simulation runs in our study are listed in Table 1. The elastic modulus\n\n5--------------------------------------------------------------------------------\nEffects of properties of atmosphere diluents on cool-flame combustion of normal-alkane droplets - ScienceDirect (https://www.sciencedirect.com/science/article/abs/pii/S0010218021001358)\nciteturn110search5 [wordlim: 200] Crawled: 3 months ago; Droplet combustion experiments carried out in the International Space Station using n-alkane fuels have shown that large droplets, when ignited, first burn with visible hot flames and then extinguish, only to be followed later by quasi-steady cool-flame combustion. ... The experiments that revealed these cool flames in droplet burning were part of a multi-investigator effort called the Flammability Limit Experiment (FLEX) program [2], motivated by interest in improving understanding of potential future fire-safety problems in spacecraft, including possible modifications of atmospheres to mitigate fire hazards or to suppress or extinguish fires. ... More recently, using the FLEX data, Nayagam et al. [3] reported cool-flame results for n-heptane, n-octane, and n-decane, with nitrogen as the diluent in the oxygen/-inert atmosphere, in some cases also with carbon dioxide or helium added, and Alam et al. [4] studied the effectiveness of inert diluents with methanol fuel, which does not exhibit cool flames.\n\n## Combustion and Flame\n\nDate: July 2021\n\nArticle: 111408\n\nVolume: Volume 229\n\n## Published by: Elsevier\n\n# Effects of properties of atmosphere diluents on cool-flame combustion of normal-alkane droplets\n\nAuthor links open overlay panel Vedha Nayagam ^{a}, Daniel L. Dietrich ^{b}, Forman A. Williams ^{c}\n\nShow more\n\nCite\n\nAdd to Mendeley\n\n## Abstract\n\nDroplet combustion experiments carried out in the International Space Station using n-alkane fuels have shown that large droplets, when ignited, first burn with visible hot flames and then extinguish, only to be followed later by quasi-steady cool-flame combustion. In a few of these experiments, some of the nitrogen in the nitrogen-oxygen ambient-gas mixture was replaced by helium, carbon dioxide, or xenon, for n-heptane, n-octane, n-decane, or n-dodecane droplets. Different diluents were observed to exert remarkably different influences on the cool-flame combustion. These initially unexpected differences are summarized here, with explanations offered for their causes. --------------------------------------------------------------------------------\nCurrent State of Knowledge in the Biological and Physical Sciences - Thriving in Space - NCBI Bookshelf (https://www.ncbi.nlm.nih.gov/books/NBK599693/?report=printable)\nciteturn110search6 [wordlim: 200] Published: 3.1 years ago; Crawled: 3 weeks ago; The recent observations of prolonged “cool flame” burning of isolated large-diameter droplets under the flame extinguishment (FLEX) experiments program on microgravity combustion and advanced combustion microgravity experiments (ACME) (Nayagam et al. 2012) have simulated substantial interest (Ju 2021). ... The FLEX experiments for the first time showed two-stage (hotter and cooler) combustion behavior in which the low-temperature “cool flame” is self-sustaining for long durations (e.g., up to 40 seconds, depending on the choice of fuel and droplet diameter) (Farouk et al. ... While the concept of supercritical combustion/oxidation has been known for decades (Augustine and Tester 2009), it has recently received increased attention because of its importance in high-efficiency power generation (e.g., the Allam cycle, in which supercritical carbon dioxide is used as the working fluid (Allam et al. 2017)) and also as a potential process for recovering energy and reclaiming water from wet waste streams (e.g., hydrothermal flames, in which combustion flames are produced in aqueous environments at conditions above the critical point of water, pressure P > 221 bar, and temperature T > 374°C) (Augustine and Tester 2009; Cui et al. ... The German Aerospace Center's (DLR's) Matter-Wave Interferometry in Microgravity (MAIUS) sounding rocket experiment produced the first Bose condensate and atom interferometer in space, and the Cold Atom Clock Experiment in Space (CACES) aboard China's Tiangong-2 laboratory demonstrated the first cold atom clock in space.\n--------------------------------------------------------------------------------\nSpaceX CRS-20 Payload Overview (https://issnationallab.org/press-releases/spacex-crs-20-mission-overview/)\nciteturn110search7 [wordlim: 200] Published: 6.7 years ago; Crawled: last month; Cool diffusion flames (flames burning at temperatures below 400°C) were first observed in space during experiments onboard the ISS in 2012. ... An improved understanding of combustion processes incorporating cool flame propagation could help improve combustion engine efficiency and reduce emissions on Earth.\n--------------------------------------------------------------------------------\nSimulation of Low-Temperature Oxidation and Combustion of N-Dodecane Droplets under Microgravity Conditions | MDPI (https://www.mdpi.com/2571-6255/6/2/70)\nciteturn110search8 [wordlim: 200] Published: 3.7 years ago; Crawled: 2 months ago; In this paper, n-dodecane droplet ignition, combustion, radiative extinction, and subsequent low-temperature oxidation with multiple flashes of cool, blue, and hot flames under microgravity conditions are studied computationally. ... In 2008–2012, the US space agency NASA conducted the Flame Extinguishment (FLEX) SE on the International Space Station (ISS) [4]. ... In February–October 2017, another space experiment was carried out on the ISS as part of the cooperation program between NASA and the Russian Space Agency Roscosmos, which was called Cool Flame Investigation (CFI) by NASA and Zarevo by Roscosmos.\n--------------------------------------------------------------------------------\nWork Packages | Space Grains (https://spacegrains.org/science/)\nciteturn110search9 [wordlim: 200] Published: 14.4 years ago; Crawled: last month; Several Parabolic Flight Campaigns (PFCs) have been successfully performed with the Vip-Gran instrument (see below).More details in our article An instrument for studying granular media in low-gravity environment, Review of Scientific Instruments 89, 075103 (2018)\n--------------------------------------------------------------------------------\nDroplet combustion: \"cool flames\" in space? (https://eurekamag.com/research/110/305/110305588.php)\nciteturn110search10 [wordlim: 200] Crawled: last month; Recent microgravity droplet combustion onboard the International Space Station (ISS) under the Flame Extinguishment (FLEX) Experiment Program showed anomalous combustion of n-heptane droplets; high temperature combustion followed by radiative visible extinction and a transition to a second stage burn characterized by loss of visible flame emission. ... 2014: Isolated n-heptane droplet combustion in microgravity: Cool Flames ― Two-stage combustion Combustion and Flame 161(2): 565-581 ... Nayagam, V.\n--------------------------------------------------------------------------------\nCurrent State of Knowledge in the Biological and Physical Sciences - Thriving in Space - NCBI Bookshelf (https://www.ncbi.nlm.nih.gov/books/NBK599693/)\nciteturn110search11 [wordlim: 200] Published: 3.1 years ago; Crawled: today; The recent observations of prolonged “cool flame” burning of isolated large-diameter droplets under the flame extinguishment (FLEX) experiments program on microgravity combustion and advanced combustion microgravity experiments (ACME) (Nayagam et al. 2012) have simulated substantial interest (Ju 2021). ... The FLEX experiments for the first time showed two-stage (hotter and cooler) combustion behavior in which the low-temperature “cool flame” is self-sustaining for long durations (e.g., up to 40 seconds, depending on the choice of fuel and droplet diameter) (Farouk et al. ... Combustion Science Required to Address a Flaming Surprise on the International Space Station.\n--------------------------------------------------------------------------------\nAutomatic detection of equiaxed dendrites using computer vision neural networks (https://arxiv.org/abs/2207.07428)\nciteturn110academia17 [wordlim: 200] Published: 4.3 years ago; Title: Automatic detection of equiaxed dendrites using computer vision neural networks\n--------------------------------------------------------------------------------\nCool flame (https://en.wikipedia.org/wiki/Cool_flame)\nciteturn110search18 [wordlim: 200] Crawled: 11 months ago; The lowest temperature of a cool flame is poorly defined and is conventionally set as a temperature at which the flame can be detected by eye in a dark room (cool flames are hardly visible in daylight). ... CDFs were first observed in 2012 in droplet experiments aboard the International Space Station. ... *  Nayagam, Vedha; Dietrich, Daniel L.\n",
      "id": "orb_search_13",
      "source_urls": [
        "https://www.unav.edu/documents/15083165/17734252/RevSciInst_89_075103_2018.pdf/7593aab8-8e5d-192c-5904-ea698c375505",
        "https://www.sciencedirect.com/science/article/abs/pii/S0010218012002131",
        "https://engineering.washu.edu/news/2021/Cool-flames-ignited-in-space.html",
        "https://api.drum.lib.umd.edu/server/api/core/bitstreams/5523b6f6-11fe-4493-9183-626127ec4e12/content",
        "https://link.springer.com/article/10.1007/s12217-014-9372-2",
        "https://re.public.polimi.it/handle/11311/758301",
        "https://www.nationalacademies.org/read/26750/chapter/4",
        "https://science.nasa.gov/wp-content/uploads/2023/05/87_546f14ac3aa227d1eebe5a349a16eb6c_BelmontEricaL.pdf",
        "https://par.nsf.gov/servlets/purl/10274038",
        "https://assets-eu.researchsquare.com/files/rs-6243611/v1_covered_b7d4a3a4-2b24-490a-98fe-f04a38752675.pdf",
        "https://www.sciencedirect.com/science/article/abs/pii/S0010218021001358",
        "https://www.ncbi.nlm.nih.gov/books/NBK599693/?report=printable",
        "https://issnationallab.org/press-releases/spacex-crs-20-mission-overview/",
        "https://www.mdpi.com/2571-6255/6/2/70",
        "https://spacegrains.org/science/",
        "https://eurekamag.com/research/110/305/110305588.php",
        "https://www.ncbi.nlm.nih.gov/books/NBK599693/",
        "https://arxiv.org/abs/2207.07428",
        "https://en.wikipedia.org/wiki/Cool_flame"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "primary fulltext/metadata access",
      "urls": [
        "https://doi.org/10.1115/1.4071502",
        "https://doi.org/10.1115/1.4050816",
        "https://www.nature.com/articles/srep25890",
        "https://inspirehep.net/files/0c36d0b6693347513af273b1a1623d8a"
      ],
      "selection_reason": "Verify two ASME ML studies and bounded cold-atom transfer",
      "results": "Internal Error ()\nciteturn112view0 [wordlim: 200] Source: open({\"ref_id\":\"https://doi.org/10.1115/1.4071502\",\"lineno\":null}); Total lines: 1\nL0: URL https://doi.org/10.1115/1.4071502 is not accessible via this tool.\n--------------------------------------------------------------------------------\nInternal Error ()\nciteturn112view1 [wordlim: 200] Source: open({\"ref_id\":\"https://doi.org/10.1115/1.4050816\",\"lineno\":null}); Total lines: 1\nL0: URL https://doi.org/10.1115/1.4050816 is not accessible via this tool.\n--------------------------------------------------------------------------------\nFast machine-learning online optimization of ultra-cold-atom experiments | Scientific Reports (https://www.nature.com/articles/srep25890)\nciteturn112view2 [wordlim: 200] Crawled: today; Content type: text/html; Source: open({\"ref_id\":\"https://www.nature.com/articles/srep25890\",\"lineno\":null}); Redirected to URL: https://www.nature.com/articles/srep25890?error=cookies_not_supported&code=aa2672ad-a66e-44de-ad82-f4db698708af; Total lines: 526\nL0:   * 【0†View all journals】\nL1:   * 【1†Saved research】\nL2:   * 【2†Search】\nL3:   * 【3†Account†my-profile.springernature.com】 【4†Log in†idp.nature.com】\nL4: \nL5:   * 【5†Content Explore content】\nL6:   * 【6†About the journal】\nL7:   * 【7†Publish with us】\nL8: \nL9:   * 【8†Sign up for alerts†journal-alerts.springernature.com】\nL10:   * 【9†RSS feed】\nL11: # Fast machine-learning online optimization of ultra-cold-atom experiments\nL12: \nL13:   * Article\nL14:   * 【10†Open access†www.springernature.com】\nL15:   * Published: 16 May 2016\nL16:   * Volume 6, article number 25890 (2016)\nL17:   * 【11†Cite this article】\nL18: \nL19: You have full access to this open access article\nL20: \nL21: 【12†Download PDF】\nL22: \nL23: [Input] Save article\nL24: \nL25: 【1†View saved research】\nL26: \nL27: Fast machine-learning online optimization of ultra-cold-atom experiments\nL28: \nL29: 【12†Download PDF】\nL30:   * 【13†P. B. Wigley】^{【14†1】},\nL31:   * 【15†P. J. Everitt】^{【14†1】},\nL32:   * 【16†A. van den Hengel】^{【17†2】},\nL33:   * 【18†J. W. Bastian】^{【19†3】},\nL34:   * 【20†M. A. Sooriyabandara】^{【14†1】},\nL35:   * 【21†G. D. McDonald】^{【14†1】},\nL36:   * 【22†K. S. Hardman】^{【14†1】},\nL37:   * 【23†C. D. Quinlivan】^{【14†1】},\nL38:   * 【24†P. Manju】^{【14†1】},\nL39:   * 【25†C. C. N. Kuhn】^{【14†1】},\nL40:   * 【26†I. R. Petersen】^{【27†4】},\nL41:   * 【28†A. N. Luiten】^{【29†5】},\nL42:   * 【30†J. J. Hope】^{【31†6】},\nL43:   * 【32†N. P. Robins】^{【14†1】} &\nL44:   * …\nL45:   * 【33†M. R. Hush】^{【27†4】}\nL46: Show authors\nL47:   * 46k Accesses\nL48: \nL49:   * 221 Citations\nL50: \nL51:   * 313 Altmetric\nL52: \nL53:   * 43 Mentions\nL54: \nL55:   * 【34†Explore all metrics】\nL56: ## Abstract\nL57: We apply an online optimization process based on machine learning to the production of Bose-Einstein condensates (BEC). BEC is typically created with an exponential evaporation ramp that is optimal for ergodic dynamics with two-body s-wave interactions and no other loss rates, but likely sub-optimal for real experiments. Through repeated machine-controlled scientific experimentation and observations our ‘learner’ discovers an optimal evaporation ramp for BEC production.\nL58: In contrast to previous work, our learner uses a Gaussian process to develop a statistical model of the relationship between the parameters it controls and the quality of the BEC produced. We demonstrate that the Gaussian process machine learner is able to discover a ramp that produces high quality BECs in 10 times fewer iterations than a previously used online optimization technique.\nL59: Furthermore, we show the internal model developed can be used to determine which parameters are essential in BEC creation and which are unimportant, providing insight into the optimization process of the system.\nL60: ### Similar content being viewed by others\nL61: \nL62: 【35†Image†media.springernature.com】\nL63: \nL64: ### 【36†Observation of Bose-Einstein condensates of excitons in a bulk semiconductor】\nL65: \nL66: Article Open access 14 September 2022\nL67: \nL68: 【37†Image†media.springernature.com】\nL69: \nL70: ### 【38†Mach-Zehnder atom interferometry with non-interacting trapped Bose-Einstein condensates】\nL71: \nL72: Article Open access 11 April 2026\nL73: \nL74: 【39†Image†media.springernature.com】\nL75: \nL76: ### 【40†Continuous Bose–Einstein condensation】\nL77: \nL78: Article Open access 08 June 2022\nL79: ## Introduction\nL80: Experimental research into quantum phenomena often requires the optimization of resources or processes in the face of complex underlying dynamics and shifting environments. For example, creating large Bose-Einstein condensates (BECs) with short duty cycles is one of the keys to improving the sensitivity of cold-atom based sensors^{【41†1】} or for performing scientific investigation into condensed matter phases^{【42†2】}, many-body physics^{【43†3】} and non-equilibrium dynamics^{【44†4】}.\nL81: The standard process of BEC production is evaporative cooling^{【45†5】}. Microscopic semi-classical theory exists to describe this process^{【46†6】}, but it can oversimplify the dynamics and miss more complex and effective methods of performing evaporation. For example, Shobu et al.^{【47†7】} found circumventing higher order inelastic collisions can produce large condensates.\nL82: ‘Tricks’ like this are likely to exist for other species with complicated scattering processes^{【48†8】}, but discovery is only possible by experimentation. We automate this process of discovery with machine-learning online optimization (MLOO). What distinguishes our approach from previous methods for optimization is that we seek to develop a statistical model of the relationship between parameters and the outcome of the experiment.\nL83: We demonstrate that MLOO can discover condensation with less experiments than a competing optimization method and provide insight into which parameters are important in achieving condensation.\nL84: Online optimization (OO), with mostly genetic^{【49†9】,【50†10】,【51†11】,【52†12】,【53†13】,【54†14】,【55†15】,【56†16】,【57†17】,【58†18】,【59†19】,【60†20】,【61†21】,【62†22】} but also gradient^{【63†23】} and hybrid solvers^{【64†24】,【65†25】}, has been used to enhance a variety of quantum experiments. Here we use online to mean optimization that is performed in real time with the experiment.\nL85: What distinguishes our approach is that it does not only seek to optimize the experiment, but also creates an internal model that is able to predict the performance of future experiments given any set of parameters. This is achieved by modeling the experiment using a Gaussian process (GP)^{【66†26】}. Our algorithm both fits the model to previous observations and chooses to do future experiments that will best refine its model, making it an automation of scientific method.\nL86: Online machine learning (OML) with GPs^{【66†26】,【67†27】,【68†28】,【69†29】,【70†30】} has been applied in a variety of areas including robotics^{【71†31】,【72†32】}, vision^{【73†33】}, industrial chemistry^{【74†34】,【75†35】} and biochemistry^{【76†36】}. However, in all of these cases, the focus was not on optimization. Rather, the goal was the development of an accurate model. We combine the advantages of OML with the motivation of OO.\nL87: The resultant MLOO algorithm has the following advantages: every experimental observation is used to improve the GP model and uncertainties in the measurements are correctly accounted for; our algorithm will find global minima, but exploration is not random, new parameters are picked with knowledge of where the learner is most uncertain; the learner provides a visualization of the resource’s quality as function of the parameters that can inform experimentalists on how to best develop future optimization experiments.\nL88: ## Methods\nL89: ### Experiment\nL90: The experimental apparatus is described in detail in^{【77†37】}. Initially ^{87}Rb atoms are cooled in a combined 2D and 3D MOT system and subsequently cooled further by RF (radio frequency) evaporation. The cloud is then loaded into a cross beam optical dipole trap for the final evaporation stage. It is this stage that is the subject of the optimization process. At this point, the sample contains 4 × 10^{7} atoms at a temperature of ~5 μK with a phase space density of ~0.05.\nL91: The cross dipole trap is formed from two intersecting 1090 nm and 1064 nm lasers with approximate waists of 350 μm and 300 μm respectively producing a trap with frequencies 185 × 185 × 40 Hz. The depth of the cross trap is determined by the intensity of the two beams and is found to be approximately 70 μK.\nL92: The 1064 nm beam is controlled by varying the current to the laser, while the 1090 nm beam is controlled using the current and a waveplate rotation stage combined with a polarizing beamsplitter to provide additional power attenuation while maintaining mode stability. A diagram of the experimental set up is shown in 【78†Fig. 1】. Normally the power to these beams is ramped down over time, thereby lowering the walls of the trap and allowing the higher energy atoms to leak out.\nL93: The remaining atoms rethermalize to a lower temperature, enabling cooling. Once the gas has been cooled to temperatures on the order of nK, a phase transition occurs and a macroscopic number of atoms start to occupy the same quantum state. This transition is called Bose-Einstein condensation^{【79†38】}. We hand over control of these ramps to the MLOO.\nL94: We consider two parameterizations: one simple, where we only control the start and end points of a linear interpolation; and one complex, where we add variable quadratic, cubic and quartic corrections to the simple case (see 【80†Supplemental Equations】).\nL95: Figure 1\nL96: \nL97: 【81†Image: Figure 1†media.springernature.com】\nL98: \nL99: 【82†Full size image】\nL100: \nL101: The experiment and the ‘learner’ form a closed loop.\nL102: The learner produces a parameter set, X, for the experiment to test, these are converted into cooling ramps and used to perform an experiment. After the evaporation process is finished, an image of the cold atoms taken is used to calculate a cost function based on its quality as a resource C(X). C(X) is then fed back to the learner. The learner uses a GP to model the relationship between the input parameter values and the cost function values produced by the experiment.\nL103: This model depends on a set of correlation lengths, or hyperparameters. Part (a) of the figure plots a set of observed costs (black circles with bars for uncertainty) with three possible GP models fit to the data: one with a long correlation length (red dotted), a medium correlation (blue solid) and a short correlation length (green dashed). Each GP is illustrated by a mean cost function bracketed by two curves indicating the function +/− one standard deviation from the mean.\nL104: The correlation lengths affect both the mean and uncertainty of the model; note that the uncertainty approaches zero near the observed points. A final cost function is produced as a weighted average over the correlation lengths. This model is used to pick the next parameters X for the experiment.\nL105: ### Performance Measure\nL106: The approach we propose is a form of supervised learning, meaning that we provide the learner with a number that quantifies the quality of the resource produced or in optimization terminology a cost that must be minimized. Naïvely one might try to use a measure based on temperature and particle number. However determining these quantities accurately near condensation is difficult when constrained to very few runs per parameter set.\nL107: Instead, a technique was created to measure the width of the edges of the cloud. For thermal clouds this edge is broad, but as the sample cools and condenses these edges become sharper. To quantify this, an absorption image of the final state of the quantum gas is taken after a 30 ms expansion of the cloud, with the image providing the optical depth as a function of space. This absorption image is taken at resonance, resulting in saturation of the image (see 【83†Fig. 2】).\nL108: Whilst this makes determining peak density difficult, it ensures that the edges of the cloud are accurately determined. The cost is then calculated from all data between a lower and upper threshold optical depth. The lower threshold is determined by the noise in the system. The upper threshold is set slightly lower than the saturation level of the image. Only data from between the bounds is used and the cost is simply the average of these values.\nL109: In practice this means the sharper the edges of the cloud, the lower the cost. Indeed, low quality thermal clouds have broad edges, whereas the ideal BEC has much sharper edges. Each parameter set is tested twice with the average of the two runs used for the cost. Tests of the variation in cost for a set of parameters run-to-run indicate they obey a Gaussian distribution. As such we are able to estimate the uncertainty from two runs as twice the range.\nL110: In doing so, the chance we have underestimated the uncertainty will be 27%. We therefore also apply bounds to the uncertainty to eliminate outliers overly affecting the modeling process. The cost function can be evaluated as long as some atoms are present at the end of the evaporation run. In cases where the evaporation parameters produced no cloud twice for a set of parameters, we set the cost to a default high value.\nL111: Figure 2\nL112: \nL113: 【84†Image: Figure 2†media.springernature.com】\nL114: \nL115: 【85†Full size image】\nL116: \nL117: The optimization of the evaporation stage of creating a BEC using the complex 16 parameter scheme.\nL118: The first 20 evaluations are an initial training run using a simple Nelder-Mead algorithm. The machine learning algorithm (green) then quickly optimizes to BEC. The insets show the different regimes experienced by the experiment, from a completely Gaussian thermal distribution, through the bimodal distribution containing a thermal background to the sharp edged BEC. The included cross-section illustrates how the cost decreases as the edges of the cloud get sharper.\nL119: ### Algorithm\nL120: We treat the experiment as a stochastic process 【86†Image†media.springernature.com】 which is dependent on the parameters X = (x_{1},…, x_{M}). When we make a measurement and determine a cost, we interpret this as a sample of this process C(X) with some associated uncertainty U(X).\nL121: We define the set of all parameters, costs and uncertainty previously measured as 【87†Image†media.springernature.com】, 【88†Image†media.springernature.com】 and 【89†Image†media.springernature.com】 respectively and collectively refer to these sets as our observations 【90†Image†media.springernature.com】.\nL122: The aim of OO is to use previous observations 【91†Image†media.springernature.com】 to plan future experiments in order to find a set of parameters that minimize the mean cost of the stochastic process 【92†Image†media.springernature.com】. Unique to the MLOO approach, we first make an estimate of the stochastic process given our observations 【93†Image†media.springernature.com】, which is then used to determine what parameters to try next.\nL123: We model 【94†Image†media.springernature.com】 as a GP–a distribution over functions–with constant mean function and covariance defined by a squared exponential correlation function 【95†Image†media.springernature.com】 where H = (h_{1}, …, h_{M}) is a set of correlation lengths for each of the parameters.\n--------------------------------------------------------------------------------\nReview and experimental benchmarking of machine learning algorithms for efficient optimization of cold atom experiments (https://inspirehep.net/files/0c36d0b6693347513af273b1a1623d8a)\nciteturn112view3 [wordlim: 200] Crawled: last month; Content type: application/pdf; Number of pages: 14; Source: open({\"ref_id\":\"https://inspirehep.net/files/0c36d0b6693347513af273b1a1623d8a\",\"lineno\":null}); Total lines: 883\nL0@P0: Mach. Learn.: Sci. Technol. 5 (2024) 025022 https://doi.org/10.1088/2632-2153/ad3cb6\nL1@P0: OPEN ACCESS\nL2@P0: RECEIVED\nL3@P0: 14 December 2023\nL4@P0: REVISED\nL5@P0: 6 March 2024\nL6@P0: ACCEPTED FOR PUBLICATION\nL7@P0: 9 April 2024\nL8@P0: PUBLISHED\nL9@P0: 29 April 2024\nL10@P0: Original Content from\nL11@P0: this work may be used\nL12@P0: under the terms of the\nL13@P0: Creative Commons\nL14@P0: Attribution 4.0 licence.\nL15@P0: Any further distribution\nL16@P0: of this work must\nL17@P0: maintain attribution to\nL18@P0: the author(s) and the title\nL19@P0: of the work, journal\nL20@P0: citation and DOI.\nL21@P0: PAPER\nL22@P0: Review and experimental benchmarking of machine learning\nL23@P0: algorithms for efficient optimization of cold atom experiments\nL24@P0: Oliver Anton1,5,∗, Victoria A Henderson1,5, Elisa Da Ros1, Ivan Sekulic2,3, Sven Burger2,3,\nL25@P0: Philipp-Immanuel Schneider2,3 and Markus Krutzik1,4\nL26@P0: 1\nL27@P0: Institut für Physik and IRIS, Humboldt-Universität zu Berlin, Newtonstr. 15, 12489 Berlin, Germany\nL28@P0: 2\nL29@P0: JCMwave GmbH, Bolivarallee 22, 14050 Berlin, Germany\nL30@P0: 3 Zuse Institute Berlin (ZIB), Takustraße 7, 14195 Berlin, Germany\nL31@P0: 4\nL32@P0: Ferdinand-Braun-Institut (FBH), Gustav-Kirchhoff-Str.4, 12489 Berlin, Germany\nL33@P0: 5 O A and V A H are joint first authors.\nL34@P0: ∗\nL35@P0: Author to whom any correspondence should be addressed.\nL36@P0: E-mail: oliver.anton@physik.hu-berlin.de\nL37@P0: Keywords: machine learning, cold atoms, optimization, Bayesian optimization, benchmarking, noisy expected improvement\nL38@P0: Abstract\nL39@P0: The generation of cold atom clouds is a complex process which involves the optimization of noisy\nL40@P0: data in high dimensional parameter spaces. Optimization can be challenging both in and especially\nL41@P0: outside of the lab due to lack of time, expertise, or access for lengthy manual optimization. In\nL42@P0: recent years, it was demonstrated that machine learning offers a solution since it can optimize high\nL43@P0: dimensional problems quickly, without knowledge of the experiment itself. In this paper we\nL44@P0: present results showing the benchmarking of nine different optimization techniques and\nL45@P0: implementations, alongside their ability to optimize a rubidium (Rb) cold atom experiment. The\nL46@P0: investigations are performed on a 3D 87Rb molasses with 10 and 18 adjustable parameters,\nL47@P0: respectively, where the atom number obtained by absorption imaging was chosen as the test\nL48@P0: problem. We further compare the best performing optimizers under different effective noise\nL49@P0: conditions by reducing the signal-to-noise ratio of the images via adapting the atomic vapor\nL50@P0: pressure in the 2D+ magneto-optical trap and the detection laser frequency stability.\nL51@P0: 1. Introduction\nL52@P0: Cold atom systems are an essential part of the quantum revolution, facilitating new generations of quantum\nL53@P0: technologies. Although the theory behind laser and evaporative cooling techniques is well understood [1–4],\nL54@P0: in practice each apparatus is unique and optimal parameters must be found experimentally, typically in a\nL55@P0: lengthy manual optimization routine involving a large number of inter-dependent parameters. Such a labour\nL56@P0: intensive approach requires a large amount of technical expertise and patience, and will often only find a\nL57@P0: local efficiency maximum due to the size and complexity of the parameter space. Thus, by instead optimizing\nL58@P0: via machine learning, one can improve the productivity of cold atom experiments and also take steps\nL59@P0: towards autonomous operation or control by non-specialist operators. This will be particularly essential for\nL60@P0: mobile quantum technologies such as gravimeters [5–9] and lattice clocks [10–14], where the environmental\nL61@P0: conditions vary, or space missions on manned and unmanned spacecraft [15–22]. However, the optimization\nL62@P0: of problems involving noisy data and large parameter sets is computationally heavy and requires the use of\nL63@P0: an appropriate optimization algorithm.\nL64@P0: The topic of optimization has been of significant interest in the community, with a variety of approaches\nL65@P0: being taken. Earlier examples utilised heuristic optimization algorithms, such as differential evolution\nL66@P0: algorithms, to maximize atom number in a magnetic trap loaded from a magneto-optical trap (MOT) [23,\nL67@P0: 24] and demonstrated a higher atom number than that achieved by manual optimization. Here up to 21\nL68@P0: parameters were optimized in 5 h 45 min or 5000 evaluations. Later, neural networks were used to optimize\nL69@P0: optical depth in an MOT by optimizing 63 parameters [25], and to optimize an evaporation ramp for 87Rb\nL70@P0: Bose–Einstein condensate (BEC) using optical depth (OD) as indicator for the phase space density [26].\nL71@P0-1: © 2024 The Author(s). Published by IOP Publishing LtdMach. Learn.: Sci. Technol. 5 (2024) 025022 O Anton et al\nL72@P1: Reinforcement learning is used in [27] to optimize atom number and temperature simultaneously, as well as\nL73@P1: preparing a defined number of atoms in the MOT. The optimisation technique is performed on both a\nL74@P1: simulation and a real world experiment, using laser detuning as a single optimization parameter. Currently,\nL75@P1: the most popular machine learning (ML) technique within the field is Bayesian optimization (BO) using\nL76@P1: Gaussian process regression [28–32]. Such routines were, for example, used to optimize the evaporation\nL77@P1: ramp for a crossed optical dipole trap (cODT) via a 16 parameter ramp. In this case, the minimization of the\nL78@P1: number of atoms in the wings of the cloud was used as an optimization goal [28]. They were also able to\nL79@P1: identify which parameters are important to optimize and which could be excluded from the optimization as\nL80@P1: unimportant. Another work benchmarks a different Bayesian optimizer against a random search, and shows\nL81@P1: the relative importance of different stages of an evaporation ramp for atoms in a cODT [29]; here 8\nL82@P1: parameters are used to optimize the number of atoms in a circular area of interest, with 300 trials\nL83@P1: requiring 3 h, and repeating the optimization 16 times to reduce the effects of noise. Further benchmarking\nL84@P1: work has occurred in [30], comparing BO to neural networks and differential evolution by optimizing 37\nL85@P1: parameters for cooling and subsequent evaporation to Bose–Einstein condensate (BEC) in a time-averaged\nL86@P1: orbiting potential trap; this showed the significant advantage of BO over neural networks and differential\nL87@P1: evolution.\nL88@P1: While these results are promising in terms of applying BO for the preparation of ultra-cold atom systems,\nL89@P1: more systematic comparisons between different methods are required to facilitate the choice of the most\nL90@P1: suitable algorithms. BO as well as other ML methods can have a significant computational overhead for\nL91@P1: calculating the next parameter sample due to the required training and evaluation of the underlying ML\nL92@P1: model. On one hand, this calls for an efficient implementation of ML methods. But on the other hand, a\nL93@P1: quantification of the overhead versus the runtime of the cold-atom experiment is required to decide between\nL94@P1: ML methods and less computationally expensive heuristic methods.\nL95@P1: Another major challenge that influences the choice of the best optimization method is the inherently\nL96@P1: noisy data that is produced in changing environments, especially for mobile experiments. Atom numbers\nL97@P1: and temperatures are typical optimization objectives. They are calculated from the fitting of the atom cloud\nL98@P1: absorption profiles. This fitting can be very sensitive to fluctuations, especially at low atom numbers. This\nL99@P1: can degrade the performance of algorithms to varying degrees, depending on the underlying strategy. This\nL100@P1: difficulty can be tackled in a range of ways. For example, one can take the average of several optimization\nL101@P1: cycles [29]. An alternative approach is to adjust the algorithm, for example by resampling old population\nL102@P1: members in a differential evolution algorithm [24], or by using a cost function which is less sensitive to\nL103@P1: noise [28–30]. Many of the alternative cost functions have the additional benefit of requiring less\nL104@P1: computation time by using parameters such as OD as an indicator for atom number or phase space density.\nL105@P1: It has also been recently shown that one can overcome the problem of a changing environment by using\nL106@P1: reinforcement learning, as performed in [33].\nL107@P1: In this paper, we study and benchmark how noise and dimensionality influence the performance of a\nL108@P1: large set of heuristic and ML optimization methods. We consider the heuristic methods particle swarm\nL109@P1: optimization (PSO) [34, 35] and its adaptation LILDE [24], differential evolution (DE), covariance matrix\nL110@P1: adaptation evolution strategy (CMA-ES) [36] and downhill simplex, also known as Nelder–Mead\nL111@P1: search [37]. As a baseline uninformed method, we include random sampling (RS) from a uniform\nL112@P1: distribution. In addition, ML-based BO in various implementations [38, 39] is considered, with particular\nL113@P1: emphasis on algorithms that can handle noise in an explicit manner. Moreover, an extension of BO is\nL114@P1: studied, which is explicitly designed to cope with noisy data without the need for repeated optimization or\nL115@P1: resampling [40]. Although the extended BO method is more elaborate, we developed an efficient\nL116@P1: implementation that facilitates the optimization of a large number of parameters using a fitted atom number\nL117@P1: as a cost function with a small computational overhead [41].\nL118@P1: 2. Optimization algorithms for tuning experimental parameters\nL119@P1: There is a large number of algorithms that are suitable for minimizing different kinds of objective functions.\nL120@P1: The laboratory experiments considered in this work can be regarded as a function f : p ∈ X ⊂ R\nL121@P1: d\nL122@P1: 7→ R that\nL123@P1: maps a d-dimensional vector of experimental control parameters p to the objective value f(p). The training\nL124@P1: data fed to the minimization methods˜f(p) = f(p) + ϵ is corrupted by a random noise ϵ that is assumed to\nL125@P1: have zero mean. In many cases, its probability distribution is well modeled by a normal distribution with a\nL126@P1: constant variance η\nL127@P1: 2\nL128@P1: noise, i.e. ϵ ∼ N (0,η2noise). The goal is to find the parameter vector pmin that minimizes\nL129@P1: E[\nL130@P1: ˜f(p)] = f(p) in the search space X . The function f(p) is in general non-convex and derivative information\nL131@P1: is unattainable, rendering gradient-based methods inappropriate. Since d has a moderately large value (here\nL132@P1: d = 10 or d = 18) and the objective is expensive to evaluate, an exhaustive search in the full space X is also\nL133@P1: infeasible. In such a case, one often resorts to heuristic minimization strategies. These do not guarantee\nL134@P1-2: 2Mach. Learn.: Sci. Technol. 5 (2024) 025022 O Anton et al\nL135@P2: convergence to a global minimum, however they can explore larger parameter spaces and are to a certain\nL136@P2: degree robust towards noise.\nL137@P2: 2.1. Heuristic minimization methods\nL138@P2: All considered heuristic strategies start from a random population of N vectors which is updated in each\nL139@P2: iteration.\nL140@P2: PSO is a global minimization strategy that draws its inspiration from the field of sociobiology and the\nL141@P2: intelligence of animal groups (e.g. a flock of birds) [42]. The swarm members move with individual velocities\nL142@P2: through the parameter space. These velocities are updated by a randomized weighted sum of the current\nL143@P2: velocities, velocities directed to the individual best seen parameters pbest,i, i = 1,...,N, and the best seen\nL144@P2: parameters of the whole swarm pbest, swarm.\nL145@P2: Differential evolution (DE) is an evolutionary optimization algorithm inspired by the mutation,\nL146@P2: crossover and selection processes occurring in nature [43]. In the mutation step, for each member piof the\nL147@P2: population, a mutated genome is created as pmut = a + F(b − c), where F is the differential weight and a,b,c\nL148@P2: are distinct randomly selected population members. Random entries of pi, selected according to a crossover\nL149@P2: probability, are replaced with the mutated genome pmut, forming a new candidate. The candidate replaces pi\nL150@P2: in the next population if its objective value is lower.\nL151@P2: The covariance matrix adaptation evolution strategy (CMA-ES) is another evolutionary algorithm [44].\nL152@P2: It draws its N population members from a multivariate normal distribution N (µ,Σ) with mean vector\nL153@P2: µ ∈ R\nL154@P2: d\nL155@P2: and covariance matrix Σ ∈ R\nL156@P2: d×d\nL157@P2: . In contrast to DE, it does not replace members on an individual\nL158@P2: basis, but uses a weighted subset of M < N members with the lowest objective values to update the mean µ\nL159@P2: and covariance matrix Σ for the next iteration.\nL160@P2: Downhill simplex (simplex) or Nelder-Mead search also updates a population of vectors in each\nL161@P2: iteration [37]. However, this population is a simplex of only N = d + 1 vectors (i.e. a triangle in R\nL162@P2: 2\nL163@P2: , a\nL164@P2: tetrahedron in R\nL165@P2: 3\nL166@P2: etc) which is much smaller than typical populations of DE and CMA-ES. New candidates\nL167@P2: are created through processes called reflection, expansion and contraction of the worst-performing vector of\nL168@P2: the simplex. If those three candidates do not lead to a specific improvement, the simplex shrinks towards its\nL169@P2: best performing vector pbest, simplex. Due to the small population, simplex is a more local minimization\nL170@P2: method that typically converges faster than other heuristic methods as in the worst case d + 2 evaluations, or\nL171@P2: in the best case only one evaluation of the objective is required per iteration.\nL172@P2: None of the above algorithms handle noise in an explicit manner. However, the population updates are\nL173@P2: often based on many vectors and corresponding objective evaluations (e.g. N individual comparisons for DE,\nL174@P2: averaging over M vectors for CMA-ES) such that the impact of noise is diminished. A different approach is\nL175@P2: taken in the LILDE extension of DE. This algorithm re-evaluates members that have survived a specific\nL176@P2: number of generations [24], further reducing the impact of noise by removing population members whose\nL177@P2: fitness value is only good due to noise. We speculate that PSO and simplex can be most severely misled by\nL178@P2: noise. For these methods a single vector and corresponding noisy evaluation can act as an attractor of the\nL179@P2: population (pbest, swarm for PSO and pbest, simplex for simplex). As long as no lower value is observed, these\nL180@P2: vectors are not updated.\nL181@P2: 2.2. Model-based BO Method\nL182@P2: As described in the previous section, heuristic methods use the state of the current population to generate\nL183@P2: members of the next generation. Information on members of previous populations has no direct effect. Due\n",
      "id": "orb_search_14",
      "source_urls": [
        "https://doi.org/10.1115/1.4071502",
        "https://doi.org/10.1115/1.4050816",
        "https://www.nature.com/articles/srep25890",
        "https://www.nature.com/articles/srep25890?error=cookies_not_supported&code=aa2672ad-a66e-44de-ad82-f4db698708af;",
        "https://inspirehep.net/files/0c36d0b6693347513af273b1a1623d8a",
        "https://doi.org/10.1088/2632-2153/ad3cb6"
      ]
    },
    {
      "date": "2026-10-25",
      "channel": "primary fulltext inspection and backward citation tracing",
      "queries": [
        "ELF operator and automation",
        "XRMON references 21-22",
        "FOAM ML methods",
        "Huang2024 fulltext"
      ],
      "results": "Machine learning boiling prediction: From autonomous vision of flow visualization data to performance parameter theoretical modeling (https://suh.lab.uic.edu/wp-content/uploads/sites/1247/2025/08/Machine-Learning-Boiling-Prediction-From-Autonomous-Vision-of-Flow-Visualization-Data-to-Performance-Parameter-Theoretical-Modeling.pdf)\nciteturn118view0 [wordlim: 200] Crawled: last week; Content type: application/pdf; Number of pages: 17; Source: open({\"ref_id\":\"https://suh.lab.uic.edu/wp-content/uploads/sites/1247/2025/08/Machine-Learning-Boiling-Prediction-From-Autonomous-Vision-of-Flow-Visualization-Data-to-Performance-Parameter-Theoretical-Modeling.pdf\",\"lineno\":null}); Total lines: 1646\nL0@P0: International Journal of Multiphase Flow 179 (2024) 104928\nL1@P0: Available online 19 July 2024\nL2@P0: 0301-9322/© 2024 The Authors. Published by Elsevier Ltd. This is an open access article under the CC BY-NC license (http://creativecommons.org/licenses/by\u0002nc/4.0/).\nL3@P0: Machine learning boiling prediction: From autonomous vision of flow\nL4@P0: visualization data to performance parameter theoretical modeling\nL5@P0: Cho-Ning Huang a, Sanghyeon Chang b, Youngjoon Suh b, Issam Mudawar c, Yoonjin Won b,d,\nL6@P0: Chirag R. Kharangate a,*\nL7@P0: a Department of Mechanical and Aerospace Engineering, Case Western Reserve University, 10900 Euclid Avenue, Cleveland, OH 44106, USA b Department of Mechanical and Aerospace Engineering, University of California, Irvine, CA, USA c School of Mechanical Engineering, Purdue University, West Lafayette, IN, USA d Department of Electrical Engineering and Computer Science, University of California, Irvine, CA, USA\nL8@P0: ARTICLE INFO\nL9@P0: Keywords:\nL10@P0: Machine learning\nL11@P0: Flow boiling\nL12@P0: Critical heat flux\nL13@P0: Void fraction\nL14@P0: Heat transfer coefficient\nL15@P0: ABSTRACT\nL16@P0: Flow boiling is a highly efficient configuration for meeting the high heat dissipation demands of thermal\nL17@P0: management systems. However, the complex physics of two-phase flow has hindered its broader application,\nL18@P0: especially in terms of quantifying visual information. Recent advancements in machine learning vision tools have\nL19@P0: revolutionized the analysis of phase change phenomena by enabling the digitalization of physically meaningful\nL20@P0: features such as void fraction, vapor-liquid interfacial behaviors, and liquid-solid wall wetting front areas en\nL21@P0: masse. In this study, we systematically investigate two-phase models that compute void fractions, heat transfer\nL22@P0: coefficients, and critical heat flux using live bubble data streams under microgravity. The collected empirical\nL23@P0: bubble data is used to supplement and validate traditional control-volume-based theoretical modeling ap\u0002proaches. Void fraction data is first validated with analytical frameworks. This is followed by void fractions and\nL24@P0: wetting front areas being used to improve correlations predicting heat transfer coefficients. This work showcases\nL25@P0: the potential of using a new machine learning-based strategy to accelerate scientific formula discovery through\n--------------------------------------------------------------------------------\nFrontiers | Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station (https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full)\nciteturn118view1 [wordlim: 200] Crawled: today; Content type: text/html; Source: find({\"ref_id\":\"turn107view1\",\"pattern\":\"operator\"}); Total lines: 1190\nNo matching text found for \"operator\"--------------------------------------------------------------------------------\nFrontiers | Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station (https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full)\nciteturn118view2 [wordlim: 200] Crawled: today; Content type: text/html; Source: find({\"ref_id\":\"turn107view1\",\"pattern\":\"automatically\"}); Total lines: 1190\nNo matching text found for \"automatically\"--------------------------------------------------------------------------------\nIn-situ X-ray monitoring of solidification and related processes of metal alloys | npj Microgravity (https://www.nature.com/articles/s41526-023-00321-z)\nciteturn118view3 [wordlim: 200] Crawled: 4 days ago; Content type: text/html; Source: find({\"ref_id\":\"turn101view0\",\"pattern\":\"21.\"}); Redirected to URL: https://www.nature.com/articles/s41526-023-00321-z?error=cookies_not_supported&code=7910be1b-4a36-4288-af11-8824138a7280; Total lines: 586\nL21:   * 【12†G. Reinhart】  【13†ORCID: orcid.org/0000-0003-4439-047X†orcid.org】^{【14†1】},\nL22:   * 【15†D. J. Browne】  【16†ORCID: orcid.org/0000-0003-1857-4486†orcid.org】^{【17†2】},\nL23:   * 【18†F. Kargl】  【19†ORCID: orcid.org/0000-0001-9902-0420†orcid.org】^{【20†3】},\nL24:   * 【21†F. García-Moreno】  【22†ORCID: orcid.org/0000-0001-6114-0240†orcid.org】^{【23†4】},\nL25:   * 【24†M. Becker】  【25†ORCID: orcid.org/0000-0002-6732-5411†orcid.org】^{【20†3】},\nL26:   * 【26†E. Sondermann】  【27†ORCID: orcid.org/0000-0001-5935-8945†orcid.org】^{【20†3】},\nL27:   * 【28†K. Binder】^{【20†3】},\nL28:   * 【29†J. S. Mullen】^{【17†2】},\nL29:   * 【30†G. Zimmermann】^{【31†5】},\nL30:   * 【32†R. H. Mathiesen】  【33†ORCID: orcid.org/0000-0003-4380-970X†orcid.org】^{【34†6】},\nL31:   * 【35†W. H. Sillekens】  【36†ORCID: orcid.org/0000-0002-8636-2808†orcid.org】^{【37†7】} &\nL32:   * …\nL33:   * 【38†H. Nguyen-Thi】^{【14†1】}\nL34: Show authors\nL35: 【39†npj Microgravity】 volume 9, Article number: 70 (2023)\nL36: \nL37: [Input] Save article\nL38: \nL39: 【1†View saved research】\nL40: \nL41:   * 6612 Accesses\nL42: \nL43:   * 25 Citations\nL44: \nL45:   * 3 Altmetric\nL46: \nL47:   * 【40†Metrics details】\nL113: The target macro-structure for most as-solidified engineering components consists of fine equiaxed grains, as this leads to higher strength and isotropic properties. Equiaxed solidification^{【71†18】} occurs at very low values of thermal gradient (G), but XRMON-GF was designed to operate at non-zero G. As a result, we designed and developed a furnace particularly suited to achievement, and in-situ observation, of nucleation and growth of equiaxed crystals in microgravity.\nL114: The furnace, called XRMON-SOL, was circular in shape^{【72†19】}, and encapsulated a thin disc-shaped sample of an Al-Cu alloy (Fig. 【73†3a】). In initial trials on Earth, nucleation occurred at random locations within the 4.1 mm × 2.7 mm field of view (FoV), indicating a locally spatially isothermal sample, and growth was uniform equiaxed. This provided benchmark data used for computational modelling of equiaxed solidification^{【74†20】}.\nL115: The XRMON-SOL furnace was installed on the MASER-13 sounding rocket, which was prepared for launch. The microgravity flight took place on 1 December 2015, and was an operational and scientific success – providing the first ever in-situ X-ray video of a complete sequence of polycrystalline equiaxed solidification of a metallic alloy in space^{【75†21】}. The grain-refined Al-20wt.% Cu alloy was completely melted and re-solidified during the 6-minute microgravity period.\nL116: Nucleation and growth occurred uniformly across the FoV, but the grains themselves were motionless (i.e. they did not translate or rotate) during the growth period until after impingement and just before the final eutectic arrest, where some grain rotation occurred due to volumetric shrinkage^{【54†8】}, which is not a gravitational effect. The output provides unique experimental data for validation of models of microstructural evolution of diffusion-controlled equiaxed alloy solidification.\nL117: Machine Learning (ML) techniques are currently being used to automate the analysis and quantification of the X-ray sequences^{【76†22】}. Figure 【73†3b】 shows an example of the ML-classification of dendrites (using sub-sets automatically identified as belonging to certain crystals) during solidification.\nL118: Fig. 3: XRMON-SOL device and analysis of equiaxed growth from MASER-13.\nL119: \nL120: 【77†Image: Fig. 3: XRMON-SOL device and analysis of equiaxed growth from MASER-13.†media.springernature.com】\nL121: \nL122: 【78†Full size image】\nL123: a Schematic illustration of XRMON-SOL construction and integration with in-situ X-ray diagnostics. Labels T_{1→8} indicate the relative location and arrangement of eight independently regulated heater coils. Dimensions d and w denote the sample diameter (21 mm) and thickness (0.2 mm), respectively. FoV x-axis and y-axis represent the physical extent of the X-ray field of view relative to the sample diameter, horizontally (~4.1 mm) and vertically (~2.7 mm), respectively.\nL124: b dendrites from the MASER-13 sequence as automatically identified and separated by Machine Learning; individual colours represent sub-dendrite areas^{【76†22】} which are added computationally as the dendrite grows, are associated to one particular dendrite, and thus ensure that each dendrite retains its own identity up to and beyond impingement with other dendrites (the so-called coherency point) and the final eutectic solidification.\nL125: Additional near-isothermal solidification experiments have been carried out on two sounding rocket missions MAPHEUS-6 and 7 in the years 2016 and 2018, respectively, also using X-ray observation technology and a different isothermal furnace design^{【79†23】}. Two Al-15 wt.% Cu samples in two individual solidification furnaces sharing one X-ray source have been solidified in microgravity during MAPHEUS-7, and one Al-46wt.% Ge sample during MAPHEUS-6^{【80†24】}.\nL126: Nucleation dynamics as well as dendrite and melt concentration evolution were monitored in-situ.\nL127: To learn more about the orientation of the dendrites with respect to the sample geometry and about the interactions of the dendrite arms with the container walls, post-flight X-ray tomography and electron backscatter diffraction (EBSD) were performed on one Al-15wt.% Cu sample (MAPHEUS-7-2)^{【81†25】}. This microgravity equiaxed growth experiment is used here to analyse the relationship between dendrite-boundary interaction and tip growth rates.\nL128: Figure 【82†4a】 shows three radiographs at different experiment times. Growth length measurements were performed on four dendrite arms of two dendrites that have started to nucleate temporally close together (D30 and D31). In Fig. 【82†4b】, the measured dendrite arm lengths are plotted against time, where t_{0} marks the onset of solidification of the sample. Overall, dendrite D31 grows faster than D30. This is due to a larger undercooling in the region of D31 during nucleation.\nL148: Figure 【96†5a】 shows a comparison of the accumulated number of rupture events for the commercial foam alloy AlSi8Mg4 (in wt.%) foamed with and without the standard blowing agent TiH_{2} by the pressure-induced foaming process^{【95†36】}. The number of ruptures is about an order of magnitude higher for foams produced with TiH_{2}. We have found that the blowing agent particles generate locally high gas pressures that lead to film ruptures^{【97†37】}.\nL149: This is not the case for foams without active gas-releasing particles.\nL150: Fig. 5: Analysis of film rupture events in AlSi8Mg4 alloy foam.\nL151: \nL152: 【98†Image: Fig. 5: Analysis of film rupture events in AlSi8Mg4 alloy foam.†media.springernature.com】\nL153: \nL154: 【99†Full size image】\nL155: a Accumulated number of film rupture events of the commercially available AlSi8Mg4 alloy foam produced with and without TiH_{2} as blowing agent. The ruptures were automatically calculated from the X-ray images by image analysis over a period of 30 s. The samples were of similar porosity. b Film rupture events in AlCu10Mg15 alloy foam determined by analysing X-ray images obtained under normal and microgravity conditions. The insets show two images of the final state after 21 s.\nL156: The foam produced under microgravity conditions is clearly more homogeneous and has ~29% less film ruptures and therefore fines pores. c Cross-section of an AlSi8Mg4 foam blown with TiH_{2} compared with (d) AlCu10Mg15 foam produced without TiH_{2} featuring a more homogeneous distribution of smaller pores^{【97†37】}.\nL157: In addition, a new foaming method has been developed that uses only gas from the surfaces of the powder particles, specially from Mg-containing powders^{【94†35】}. With these samples, the bubble pressures are small, and the gas-releasing particles are evenly distributed, resulting in smaller and more homogenous distributed cells. The accumulated film ruptures and coalescence are up to ~40% higher under gravity conditions, as shown in Fig. 【96†5b】.\nL158: This allowed a comparison of coalescence evolution with gravity and blowing agent-free samples of a slightly modified alloy (AlCu10Mg15). A comparison of a cross-section of the foam structure of the commercial AlSi8Mg4 alloy (Fig. 【96†5c】) with that of AlCu10Mg15 (Fig. 【96†5d】) shows that the latter has a finer and more homogeneous structure with rounder cells because of less coalescence.\nL245:   17. Murphy, A. G., Mirihanage, W. U., Browne, D. J. & Mathiesen, R. H. Equiaxed dendritic solidification and grain refiner potency characterised through in situ X-radiography. Acta Mater. 95, 83–89 (2015).\nL246: \nL247:   18. Mirihanage, W. U., Dai, H., Dong, H. & Browne, D. J. Computational modeling of columnar to equiaxed transition in alloy solidification. Adv. Eng. Mater. 15, 216–229 (2013).\nL248:   19. Murphy, A. G. et al. XRMON-SOL: isothermal equiaxed solidification of a grain refined Al–20 wt%Cu alloy. J. Cryst. Growth 440, 38–46 (2016).\nL249: \nL250:   20. Olmedilla, A., Založnik, M. & Combeau, H. Quantitative 3D mesoscopic modeling of grain interactions during equiaxed dendritic solidification in a thin sample. Acta Mater. 173, 249–261 (2019).\nL251:   21. Murphy, A. G. et al. Direct observation of spatially isothermal equiaxed solidification of an Al–Cu alloy in microgravity on board the MASER 13 sounding rocket. J. Cryst. Growth 454, 96–104 (2016).\nL252: \nL253:   22. Mullen, J., Celikin, M., Browne, D. J. Quantification of the impact of gravity on isothermal equiaxed alloy solidification using machine learning. In 72nd International Astronautical Congress, IAC 2021 (IAC, 2021).\nL254:   23. Becker, M., Dreißigacker, C., Klein, S. & Kargl, F. Near-isothermal furnace for in situ and real time X-ray radiography solidification experiments. Rev. Sci. Instrum. 86, 063904 (2015).\nL255: \nL256:   24. Kargl, F. et al. XRISE-M: X-radiography facility for solidification and diffusion studies of alloys aboard sounding rockets. Rev. Sci. Instrum. 91, 013906 (2020).\nL257:   25. Becker, M., Kolbe, M., Steinbach, S. & Kargl, F. Surface boundary-dendrite interactions in thin metallic Al-alloy samples. Scr. Mater. 209, 114386 (2022).\nL258: \nL259:   26. Banhart, J. Manufacture, characterisation and application of cellular metals and metal foams. Prog. Mater. Sci. 46, 559–632 (2001).\nL260: \nL261:   27. Saint-Jalmes, A. Physical chemistry in foam drainage and coarsening. Soft Matter 2, 836–849 (2006).\nL262:   28. Carrier, V., Hutzler, S. & Weaire, D. Drainage of foams with regularly spaced parallel soap films. Colloids Surf. A Physicochem. Eng. 309, 13–19 (2007).\nL263: \nL264:   29. Heim, K., Kumar, G. S. V., Garcia-Moreno, F., Manke, I. & Banhart, J. Drainage of particle-stabilised aluminium composites through single films and Plateau borders. Colloids Surf. A Physicochem. Eng. 438, 85–92 (2013).\nL265:   30. Gergely, V. & Clyne, T. W. Drainage in standing liquid metal foams: modelling and experimental observations. Acta Mater. 52, 3047–3058 (2004).\nL266: \nL267:   31. García Moreno, F., Fromme, M. & Banhart, J. Real-time X-ray radioscopy on metallic foams using a compact micro-focus source. Adv. Eng. Mater. 6, 416–420 (2004).\nL268: \nL269:   32. Garcia-Moreno, F., Mukherjee, M., Jimenez, C. & Banhart, J. X-ray radioscopy of liquid metal foams under microgravity. Trans. Indian Inst. Met. 62, 451–454 (2009).\n--------------------------------------------------------------------------------\nIn-situ X-ray monitoring of solidification and related processes of metal alloys | npj Microgravity (https://www.nature.com/articles/s41526-023-00321-z)\nciteturn118view4 [wordlim: 200] Crawled: 4 days ago; Content type: text/html; Source: find({\"ref_id\":\"turn101view0\",\"pattern\":\"22.\"}); Redirected to URL: https://www.nature.com/articles/s41526-023-00321-z?error=cookies_not_supported&code=7910be1b-4a36-4288-af11-8824138a7280; Total lines: 586\nL21:   * 【12†G. Reinhart】  【13†ORCID: orcid.org/0000-0003-4439-047X†orcid.org】^{【14†1】},\nL22:   * 【15†D. J. Browne】  【16†ORCID: orcid.org/0000-0003-1857-4486†orcid.org】^{【17†2】},\nL23:   * 【18†F. Kargl】  【19†ORCID: orcid.org/0000-0001-9902-0420†orcid.org】^{【20†3】},\nL24:   * 【21†F. García-Moreno】  【22†ORCID: orcid.org/0000-0001-6114-0240†orcid.org】^{【23†4】},\nL25:   * 【24†M. Becker】  【25†ORCID: orcid.org/0000-0002-6732-5411†orcid.org】^{【20†3】},\nL26:   * 【26†E. Sondermann】  【27†ORCID: orcid.org/0000-0001-5935-8945†orcid.org】^{【20†3】},\nL115: The XRMON-SOL furnace was installed on the MASER-13 sounding rocket, which was prepared for launch. The microgravity flight took place on 1 December 2015, and was an operational and scientific success – providing the first ever in-situ X-ray video of a complete sequence of polycrystalline equiaxed solidification of a metallic alloy in space^{【75†21】}. The grain-refined Al-20wt.% Cu alloy was completely melted and re-solidified during the 6-minute microgravity period.\nL116: Nucleation and growth occurred uniformly across the FoV, but the grains themselves were motionless (i.e. they did not translate or rotate) during the growth period until after impingement and just before the final eutectic arrest, where some grain rotation occurred due to volumetric shrinkage^{【54†8】}, which is not a gravitational effect. The output provides unique experimental data for validation of models of microstructural evolution of diffusion-controlled equiaxed alloy solidification.\nL117: Machine Learning (ML) techniques are currently being used to automate the analysis and quantification of the X-ray sequences^{【76†22】}. Figure 【73†3b】 shows an example of the ML-classification of dendrites (using sub-sets automatically identified as belonging to certain crystals) during solidification.\nL118: Fig. 3: XRMON-SOL device and analysis of equiaxed growth from MASER-13.\nL119: \nL120: 【77†Image: Fig. 3: XRMON-SOL device and analysis of equiaxed growth from MASER-13.†media.springernature.com】\nL121: \nL122: 【78†Full size image】\nL123: a Schematic illustration of XRMON-SOL construction and integration with in-situ X-ray diagnostics. Labels T_{1→8} indicate the relative location and arrangement of eight independently regulated heater coils. Dimensions d and w denote the sample diameter (21 mm) and thickness (0.2 mm), respectively. FoV x-axis and y-axis represent the physical extent of the X-ray field of view relative to the sample diameter, horizontally (~4.1 mm) and vertically (~2.7 mm), respectively.\nL124: b dendrites from the MASER-13 sequence as automatically identified and separated by Machine Learning; individual colours represent sub-dendrite areas^{【76†22】} which are added computationally as the dendrite grows, are associated to one particular dendrite, and thus ensure that each dendrite retains its own identity up to and beyond impingement with other dendrites (the so-called coherency point) and the final eutectic solidification.\nL125: Additional near-isothermal solidification experiments have been carried out on two sounding rocket missions MAPHEUS-6 and 7 in the years 2016 and 2018, respectively, also using X-ray observation technology and a different isothermal furnace design^{【79†23】}. Two Al-15 wt.% Cu samples in two individual solidification furnaces sharing one X-ray source have been solidified in microgravity during MAPHEUS-7, and one Al-46wt.% Ge sample during MAPHEUS-6^{【80†24】}.\nL126: Nucleation dynamics as well as dendrite and melt concentration evolution were monitored in-situ.\nL127: To learn more about the orientation of the dendrites with respect to the sample geometry and about the interactions of the dendrite arms with the container walls, post-flight X-ray tomography and electron backscatter diffraction (EBSD) were performed on one Al-15wt.% Cu sample (MAPHEUS-7-2)^{【81†25】}. This microgravity equiaxed growth experiment is used here to analyse the relationship between dendrite-boundary interaction and tip growth rates.\nL128: Figure 【82†4a】 shows three radiographs at different experiment times. Growth length measurements were performed on four dendrite arms of two dendrites that have started to nucleate temporally close together (D30 and D31). In Fig. 【82†4b】, the measured dendrite arm lengths are plotted against time, where t_{0} marks the onset of solidification of the sample. Overall, dendrite D31 grows faster than D30. This is due to a larger undercooling in the region of D31 during nucleation.\nL129: The arms of the respective dendrites also show growth rate differences: Fig. 【82†4c】 shows that the growth rate difference between D30-1 and D30-2 increases considerably from time t_{0} + 98 s onwards (orange arrow). Compared to dendrite D30, the growth rate difference between the dendrite arms D31-1 and D31-2 increases even faster. Looking now at the tomography sections along the dendrite trunks in Fig.\nL158: This allowed a comparison of coalescence evolution with gravity and blowing agent-free samples of a slightly modified alloy (AlCu10Mg15). A comparison of a cross-section of the foam structure of the commercial AlSi8Mg4 alloy (Fig. 【96†5c】) with that of AlCu10Mg15 (Fig. 【96†5d】) shows that the latter has a finer and more homogeneous structure with rounder cells because of less coalescence.\nL159: We draw the conclusion that drainage and coalescence are the main phenomena to be avoided to create superior solid foam structures.\nL160: During the ESA PF-51 parabolic flight campaign, the reaction of the liquid in the foam could be studied with a faster detector under changing gravity conditions (1 g → 1.8 g → 0 g → 1.8 g → 1 g, giving approximately 24 s and 22 s at 1.8 g and 0 g respectively)^{【100†38】,【101†39】}.\nL161: The free drainage after a microgravity phase at the onset of gravity in a liquid metal foam was characterised in-situ by quantitative analysis of the evolution of the liquid fraction distribution obtained from the X-ray radioscopy and analysed in terms of the foam drainage equation^{【102†40】}. The results made it possible to obtain values for the first time of the apparent surface tension and viscosity of liquid metal foams which are necessary, for example, for simulations.\nL162: ## Diffusion in melts\nL163: Self-, tracer- and chemical diffusion processes are important to understand mass transport in materials. A recent overview published by Du et al. describes the different experimental techniques and different types of diffusion for aluminium alloys^{【103†41】}.\nL164: In particular, for self-diffusion measurements using capillary techniques and isotopes it was shown that ground-based experiments are severely affected by buoyancy effects and that microgravity experiments are able to provide buoyancy-free conditions^{【104†42】,【105†43】}.\nL251:   21. Murphy, A. G. et al. Direct observation of spatially isothermal equiaxed solidification of an Al–Cu alloy in microgravity on board the MASER 13 sounding rocket. J. Cryst. Growth 454, 96–104 (2016).\nL252: \nL253:   22. Mullen, J., Celikin, M., Browne, D. J. Quantification of the impact of gravity on isothermal equiaxed alloy solidification using machine learning. In 72nd International Astronautical Congress, IAC 2021 (IAC, 2021).\nL254:   23. Becker, M., Dreißigacker, C., Klein, S. & Kargl, F. Near-isothermal furnace for in situ and real time X-ray radiography solidification experiments. Rev. Sci. Instrum. 86, 063904 (2015).\nL255: \nL256:   24. Kargl, F. et al. XRISE-M: X-radiography facility for solidification and diffusion studies of alloys aboard sounding rockets. Rev. Sci. Instrum. 91, 013906 (2020).\nL257:   25. Becker, M., Kolbe, M., Steinbach, S. & Kargl, F. Surface boundary-dendrite interactions in thin metallic Al-alloy samples. Scr. Mater. 209, 114386 (2022).\nL258: \nL259:   26. Banhart, J. Manufacture, characterisation and application of cellular metals and metal foams. Prog. Mater. Sci. 46, 559–632 (2001).\nL260: \nL261:   27. Saint-Jalmes, A. Physical chemistry in foam drainage and coarsening. Soft Matter 2, 836–849 (2006).\nL295:   49. Kargl, F., Sondermann, E., Weis, H. & Meyer, A. Impact of convective flow on long-capillary chemical diffusion studies of liquid binary alloys. High. Temp. High. Press 42, 3–22 (2013).\nL296: \nL297:   50. Sondermann, E., Neumann, C., Kargl, F. & Meyer, A. Compact high-temperature shear-cell furnace for in-situ interdiffusion measurements. High. Temp. High. Press 42, 23–30 (2013).\nL298: \nL299:   51. Geng, Y., Zhu, C. & Zhang, B. A sliding cell technique for diffusion measurements in liquid metals. AIP Adv. 4, 037102 (2014).\nL300:   52. Zhong, L., Hu, J., Geng, Y., Zhu, C. & Zhang, B. A multi-slice sliding cell technique for diffusion measurements in liquid metals. Rev. Sci. Instrum. 88, 093905 (2017).\nL301: \nL302:   53. Sondermann, E., Kargl, F. & Meyer, A. In situ measurement of thermodiffusion in liquid alloys. Phys. Rev. Lett. 123, 255902 (2019).\nL303: \nL304:   54. Sondermann, E., Kargl, F. & Meyer, A. Influence of cross correlations on interdiffusion in Al-rich Al-Ni melts. Phys. Rev. B 93, 184201 (2016).\n--------------------------------------------------------------------------------\nAqueous foams in microgravity, measuring bubble sizes (https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf)\nciteturn118view5 [wordlim: 200] Crawled: 4 days ago; Content type: application/pdf; Number of pages: 24; Source: find({\"ref_id\":\"turn100view1\",\"pattern\":\"3.3.\"}); Total lines: 1340\nL239@P6: library) (e) image having undergone morphological transformations (erosion / dilation) using\nL240@P6: the CV2 library in order to reduce the noise due to bubbles on the lower planes, (f) image on\nL241@P6: which the area A inside the black contours is measured (using regionprops from the Skimage\nL242@P6: library) and circles of radius R =\nL243@P6: p\nL244@P6: A/π are shown, (g) original image on which the detected\nL245@P6: bubbles are represented as well as the size of the “crop” in which the analysis was performed\nL246@P6: (red rectangle). Depending on the number of bubbles detected on an image, the threshold values\nL247@P6: are automatically adapted. The example presented here corresponds to a foam with a liquid\nL248@P6: fraction of 40% for which the distribution obtained is plotted in the center of the figure. The\nL249@P6: Sauter radius measured is (222 ± 58) µm with 290 bubbles detected. The results show that for each\nL250@P6: liquid fraction, the mean Sauter radius determined either “by hand” or by the Python algorithm\nL251@P6: described below coincide in the range comprised between ≈ 150 µm and ≈ 1000 µm.\nL252@P6: 3.3. Automatic image analysis with machine learning\nL253@P6: The two previous subsections describe different methods used to analyze images of the surface\nL254@P6: bubbles. While both methods make accurate measurements the “manual” elliptical fitting is time\nL255@P6: consuming and the “automatic” circular fits work best for high liquid fraction foams; for both\nL256@P6: cases some bubbles are not well described by one single convex shape. To bypass these issues we\nL257@P6: turn to a machine learning algorithm for image segmentation called Bellybutton that is capable\nL258@P6: of handling a multiplicity of non-circular / non-ellipsoidal bubble shapes at any liquid fraction.\nL259@P6: This algorithm uses a convolutional neural network trained on pixel-by-pixel inside vs outside\nL260@P6: classification of hand-segmented images; further details of the algorithm itself are beyond the\nL261@P6: scope of this paper. We do not use Bellybutton for any other analysis beyond the next subsection,\nL262@P6: where we compare it with the other methods in order to judge the validity of all three approaches.\nL263@P6: We train the algorithm on images where each pixel is determined by hand to be either\nL264@P6: inside or outside of a bubble. These pixels are chosen using a semi-transparent brush tool, and\nL265@P6: so we call bubbles identified via this method “painted”. Note that such “painting” represents\nL266@P6-7: yet a fourth image analysis method. Figure 3(b) shows an example of such a painted image.Marina Pasquet et al. 145\nL267@P7: The machine learning algorithm works across various liquid fractions and it is independently\nL268@P7: trained on data from the 25% and 40% liquid fraction foams. We use 4 training images from\nL269@P7: the 25% liquid fraction foam, t = {66,3604,25063,46542} s and 3 from 40% liquid fraction, t =\nL270@P7: {18974,150251,657892} s. Time is counted from preparation of the sample. Bellybutton will work\nL271@P7: regardless of liquid fraction but needs to be trained separately because of systematic changes in\nL272@P7: bubble features versus foam wetness.\nL273@P7: Once the algorithm is trained it is used to identify bubbles in images for the 25% liquid\n",
      "id": "orb_search_15",
      "source_urls": [
        "https://suh.lab.uic.edu/wp-content/uploads/sites/1247/2025/08/Machine-Learning-Boiling-Prediction-From-Autonomous-Vision-of-Flow-Visualization-Data-to-Performance-Parameter-Theoretical-Modeling.pdf",
        "http://creativecommons.org/licenses/by\u0002nc/4.0/",
        "https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full",
        "https://www.nature.com/articles/s41526-023-00321-z",
        "https://www.nature.com/articles/s41526-023-00321-z?error=cookies_not_supported&code=7910be1b-4a36-4288-af11-8824138a7280;",
        "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "primary fulltext and backward citation chasing",
      "queries": [
        "Viardin2022 PDF retry",
        "VIP-Gran instrument original paper",
        "Aveline2020",
        "XRMON review ref21 original experiment"
      ],
      "results": "Automatic detection of equiaxed dendrites using computer vision neural networks (https://arxiv.org/pdf/2207.07428v1)\nciteturn124view0 [wordlim: 200] Crawled: 5 months ago; Content type: application/pdf; Number of pages: 9; Source: open({\"ref_id\":\"https://arxiv.org/pdf/2207.07428v1\",\"lineno\":null}); Total lines: 313\nL0@P0: Automatic detection of equiaxed dendrites using computer vision neural\nL1@P0: networks\nL2@P0: A. Viardin∗, K. N¨oth, M. Torabi Rad, L.Sturz\nL3@P0: ACCESS e.V., Intzestrasse 5, D-52072 Aachen, Germany.\nL4@P0: Abstract\nL5@P0: Equaixed dendrites are frequently encountered in solidification. They typically form in large numbers,\nL6@P0: which makes their detection, localization, and tracking practically impossible for a human eye. In this\nL7@P0: paper, we show how recent progress in the field of machine learning can be leveraged to tackle this\nL8@P0: problem and we present computer vision neural network to automatically detect equiaxed dendrites.\nL9@P0: Our network is trained using phase-field simulation results, and proper data augmentation allows\nL10@P0: to perform the detection task in solidification conditions entirely different from those simulated for\nL11@P0: training. For example, here we show how they can successfully detect dendrites of various sizes in\nL12@P0: a microgravity solidification experiment. We discuss challenges in training such network along with\nL13@P0: our solutions for them, and compare the performance of neural network with traditional methods of\nL14@P0: shapes detection.\nL15@P0: 1. Introduction\nL16@P0: Applying methods of artificial intelligence (AI), in particular ”deep learning” for software-controlled\nL17@P0: automated identification, classification and characterization of various characteristics in materials,\nL18@P0: based on two-dimensional images coming from experimental results has shown a great interest in re\u0002cent years [1]. In case of in situ experimental pictures coming from video sequences, one can have\nL19@P0: several thousand of pictures to treat in order to extract physical features that are relevant. For this\nL20@P0: purpose, innovative AI tools must to be developed to overcome the limitations of classical methods\nL21@P0: of image processing. For solification, several kind of microstructures can be observed during experi\u0002ments, many of them are dendrites with columnar or equiaxed morphology. The equiaxed dendrites\nL22@P0: are appearing in isothermal cooling conditions (they are growing in crystallographic directions), while\nL23@P0: columnar dendrites are growing mainly along a temperature gradient in an elongated form. The ob\u0002jective of this work is the automated detection and characterization of equiaxed dendrites in a melt\nL24@P0: from time series using deep learning methods. Methods for detection an evaluation for microstructures\nL25@P0: using machine learning or deep learning techniques are already existing for solidification [2] and solid\nL26@P0: state transformations [3]. These works shows that neural networks for images detection is already\nL27@P0: working flawlessly. Deep learning model based on architecture like Faster R-CNN [4], Mask R-CNN\nL28@P0: [5] or Unet [6] have prooved their ability to detect objects with high accuracy. Nevertheless, the good\nL29@P0: results concerning objects detection/segmentation/instantiation are depending on the data used to\nL30@P0: train the network and can be very tedious to generate manually. Especially if one picture contains\nL31@P0: hundred of objects to detect, annotations of these objects will be very time consuming. The objective\nL32@P0: of this article is to generate a huge amount of realistic microstructures to train deep learning models.\nL33@P0: This will be applied to experimental pictures obtained under reduced gravity with resting, focused,\nL34@P0: growing and later overlapping or connected equiaxed dendrites (experiment ”MEDI-2” [7]). Recently\nL35@P0: Hsu [8], used generative adversarial network to generate 3D microstructures of solid oxide fuel cell\nL36@P0: electrodes. Here, we have used phase field simulation to generate pictures for training computer vi\u0002sion deep learning architectures in order to analyse experimental microstructures. Phase field models\nL37@P0: became an important tool for microstructure simulations in the field of solidification with or without\nL38@P0: fluid flow, solid state transformations or mechanics for example.\nL39@P0: ∗Corresponding author\nL40@P0: Preprint submitted to Elsevier July 18, 2022\nL41@P0-1: arXiv:2207.07428v1 [cond-mat.mtrl-sci] 15 Jul 20222. Experimental results\nL42@P1: To investigate equiaxed growth of dendrites with <100> crystallographic orientation the binary al\u0002loy Neopentylglycol-20.0 wt.% (D)Camphor (NPG-DC) was selected. The phase diagram and relevant\nL43@P1: alloy properties are given in [9, 10]. The experiment MEDI-2 was carried out on board the sounding\nL44@P1: rocket TEXUS-55 mission in 2018, where convection of the melt and sedimentation of the dendrites is\nL45@P1: negligible. The experimental conditions were chosen such as to obtain an equiaxed dendritic structure\nL46@P1: with diffusive conditions for heat and mass transport during the microgravity period. The dendrites\nL47@P1: were observed in-situ with two different optical systems to analyze the global and the microscopic fea\u0002tures of equiaxed solidification using the TEM 06-23 TEXUS module. As a result, equiaxed dendrites\nL48@P1: with six dendrite arms growing perpendicular to each other were detected, which is characteristic for\nL49@P1: a <100> crystallographic orientation. A schematic representation of the TEM 06-23 TEXUS module\nL50@P1: is shown in Figure 1. This hardware was provided by Airbus Defense & Space. The temperature\nL51@P1: evolution in the solid or liquid alloy material was measured by three Ni-CrNi thermocouples with\nL52@P1: diameter 0.25 mm, which were located in the centre vertical plane inside the experimental cell.\nL53@P1: Figure 1: Schematic representation of the TEM 06-23 TEXUS module5.\nL54@P1: Figure 2 shows a series of 8-bit greyscale overview images taken with the CCD macro camera. The\nL55@P1: field of view is 13.6 mm in width and 10.9 mm in height, and the depth-of-field covers the full depth\nL56@P1: of the sample. The image acquisition rate is 10 frames per second with an optical resolution of 10.625\nL57@P1: µm/pixel. Also shown are the thermocouples inserted from the right side.\nL58@P1: 138 s 320 s 381 s 460 s\nL59@P1: Figure 2: Overview images of the experiment cell showing multiple equiaxed dendritic growth during the microgravity\nL60@P1: period. Also shown are the thermocouples TZ1 to TZ3 inserted from the right side.\nL61@P1: At the beginning of the low-gravity period the NPG-DC alloy is completely liquid. Then, with the\nL62@P1: experimental parameters chosen, a region with equiaxed dendrites, expands upwards in the experiment\nL63@P1: cell in a small thermal gradient. The in-situ and real-time observation of this process allows for the\nL64@P1: investigation of the successive nucleation and growth of equiaxed dendrites, remaining at stationary\nL65@P1: positions in the microgravity environment (Fig. 2).\nL66@P1-2: 23. Computer Vision Algorithm\nL67@P2: Our objective is to use deep learning neural network to identify and localize each dendrite on each\nL68@P2: experimental picture as shown in Fig 2. Several architectures already exists for this purpose. Some\nL69@P2: of the most applied are UNET [6], Mask R-CNN [5] and Faster R-CNN [4]. In this work, we will use\nL70@P2: Faster R-CNN because of its efficiency and for simple preparation of training data.\nL71@P2: 3.1. Faster R-CNN\nL72@P2: Faster R-CNN is one of the most popular object detection methods. It is part of the R-CNN series,\nL73@P2: developed by Girshick et al [11], enhanced with Fast R-CNN [12] to finally obtain Faster R-CNN [4].\nL74@P2: We only describe the fundamentals of Faster R-CNN here. The input image is passed through a\nL75@P2: convolutional neural network (CNN) to obtain a feature map of the objects present in the image. This\nL76@P2: part of Faster R-CNN’s architecture is called the ”backbone” network. This feature map is then used\nL77@P2: by a region proposal network (RPN) to generate region proposals (bounding boxes that contain the\nL78@P2: relevant image objects) using anchors (fixed-size reference boxes placed uniformly in the original image\nL79@P2: in order to detect the objects). These regions are then filtered by NMS (Non-Maximum Suppression),\nL80@P2: which is a method that allows to shift through the proposed regions and choose only those that are\nL81@P2: interesting. The feature map extracted by the CNN and the relevant object bounding boxes are used\nL82@P2: to generate a new feature map by pooling the regions of interest (RoI). The grouped regions then pass\nL83@P2: through fully connected layers for object area coordinate prediction and output classes. This part of\nL84@P2: the Faster R-CNN architecture is called the header network.\nL85@P2: 3.2. Training and testing\nL86@P2: The advantage of this method lies in the generic approach and can be extended to other microstruc\u0002tures if required. Furthermore, a delimitation of the dendrites both by a bounding box and a mask\nL87@P2: is automatically the outcome of the simulation. In the context of AI and R-CNN, the task is not to\nL88@P2: simulate the experimental NPG-DC dendrites as physically as possible, but to generate objects that\nL89@P2: look as similar as possible to the dendrites.\nL90@P2: 4. Generation of training datasets\nL91@P2: 4.1. Phase field model\nL92@P2: Simulations were performed using the multi-phase field model with obstacle potentials implemented\nL93@P2: in the software MICRESS [13]. This model [14] is implemented using finite-difference correction\nL94@P2: method used to improve numerical accuracy [15], and anti-trapping and mobility correction methods\nL95@P2: [16].\nL96@P2: 4.2. Simulation parameters\nL97@P2: We chose a succinonitrile-1at%acetone alloy for our simulations. Its physical properties are given\nL98@P2: in Table 1. Growth is initiated from a circular seed at the origin of a 3 dimensional cubic domain. The\nL99@P2: domain has symmetric boundaries conditions on each face for phase field and alloy concentration. In\nL100@P2: this way we can simulate only one eight of a dendrite because of its internal symmetry and so reducing\nL101@P2: calculation time. After the calculation the dendrite is reconstructed by symmetry as we can see on\nL102@P2: the figure 3. The domain length is 880 µm. The grid is dicretized on finite volume cubic element with\nL103@P2: a grid spacing of 1µm. The interface thickness is 4 µm. For equiaxed growth, isothermal conditions\nL104@P2: are used.\nL105@P2: The results of one selected simulation are given on Fig. 4 where time evolution of the dendrite mor\u0002phology is shown. We have performed another simulation with a varying different interface properties.\nL106@P2: This lead us to a different morphological appearance of the equiaxed dendrite with less pronounced\nL107@P2: tertiary arms, as we can see on the figures 5 and 6, the dendrite arms are more smooth.\nL108@P2-3: 3→\nL109@P3: Figure 3: Simulation\nL110@P3: results at t=1s for 1/8\nL111@P3: of a dendrite (isosur\u0002face for a phase frac\u0002tion of 0.5), recon\u0002struction of the whole\nL112@P3: dendrite by symme\u0002try\nL113@P3: 2 s 4 s 6 s 8 s\nL114@P3: Figure 4: Simulated time evolution of reconstructed dendrite by symmetry\nL115@P3: Acetone concentration (CO) 1at. %\nL116@P3: Melting temp. of pure SCN (Tf ) 331.231 K\nL117@P3: Liquidus slope (mL) -2.1 K at.%−1\nL118@P3: Partition coefficient (k) 0.1\nL119@P3: Diffusion coefficient in liquid (Dl) 1.27·10−9 m2s\nL120@P3: −1\nL121@P3: Diffusion coefficient in solid (Ds) 3·10−13 m2s\nL122@P3: −1\nL123@P3: Gibbs-Thompson coefficient (Γ) 6.525 ·10−8 Km\nL124@P3: Interfacial energy (σsl) 6.525 ·10−2 Jm−2\nL125@P3: Table 1: Thermophysical properties of the SCN-acetone alloy [17]\nL126@P3: 4.3. Generation of training and test dataset\nL127@P3: The results of 3D simulations (isocontour for a phase fraction of 0.5 ) are presented on the figures\nL128@P3: 5 and 6 for respectively anisotropy of interfacial energy value of \u000f=0.105 and \u000f=0.01, and isothermal\nL129@P3: temperature of T = 328 K (undercooling of 1.13 K) and T = 328.67 K (undercooling of 0.46 K). As\nL130@P3: we can see, the equiaxed dendrite on Fig. 6 have dendritic arms with smaller tip radii and needle like\nL131@P3: tertiary arms compared to 5. The objective here is to have the two types of dendrites that we see in\nL132@P3: the experiments with differents kind of arm morphologies.\nL133@P3: Figure 5: Artificial equiaxed dendrite generated with the\nL134@P3: phase field method. The interfacial energy anistropy (\u000fsl)\nL135@P3: is 0.7% and the isothermal temperature is 328 K.\nL136@P3: Figure 6: Artificial equiaxed dendrite generated with the\nL137@P3: phase field method. The interfacial energy anistropy (\u000fsl)\nL138@P3: is 0.07% and the isothermal temperature is 328.67 K.\nL139@P3: From these simulations results various 2D projections can be generated with different camera angle\nL140@P3: (using paraview scripting) as we can see on the figure 7.\nL141@P3: The projections are additionally stretched, overlapped, resized and rotated (augmentation) and\nL142@P3-4: 4Figure 7: Different projections of the simulated 3D dendrites from Fig. 5.\nL143@P4: anchored at random positions. A bounding box is generated and the class indexed (”1”) for equiaxed\nL144@P4: dendrites. In addition, an artificial black bar was generated to depict the thermocouples. The detection\nL145@P4: of the thermocouples as separate objects has not yet been carried out. A result for a training image\nL146@P4: is shown in Fig. 8. The Fig. 9 is the same as Fig. 8 but we have plotted the bounding boxes that are\nL147@P4: saved in the annotations files.\nL148@P4: Figure 8: Example of a training image with augmented\nL149@P4: objects.\nL150@P4: Figure 9: Example of a training image with augmented\nL151@P4: objects and automatically generated bounding boxes\nL152@P4: 5. Faster R-CNN\nL153@P4: 5.1. Model implementation\nL154@P4: The Faster R-CNN architecture was implemented using the framework Detectron2, which is an\nL155@P4: open-source environment for AI. Detectron2 [18] is a library from Facebook© that provides state-of\u0002the-art algorithms for object detection and segmentation and often pre-trained general models. For\nL156@P4: our project we use a ResNet50 network with FPN (Feature Pyramid Network) as backbone.\nL157@P4: 5.2. Training and testing parameters\nL158@P4: We have generated 80000 pictures, such as Fig. 8 for training coming from phase field results.\nL159@P4: The dataset for testing were done using 10 pictures, like in Fig. 2 coming from experiments with\nL160@P4: annotations. The parameter for the Faster R-CNN architecture are listed in the Tab. 2. The training\nL161@P4: was perfomed on a NVIDIA RTX 6000 GPU and last less than 48 hours.\nL162@P4-5: 5Image per batch 2\nL163@P5: Base learning rate 0.003\nL164@P5: Warmup iterations 100\nL165@P5: Checkpoint Period 10000\nL166@P5: Maximum iterations 130000\nL167@P5: Steps (30000,50000,100000)\nL168@P5: Gamma 0.5\nL169@P5: Momentum 0.9\nL170@P5: ROI heads/Batch size per image 128\nL171@P5: Detections per Image 150\nL172@P5: Evaluation period 1000\nL173@P5: Table 2: Parameter for the Faster R-CNN implemented with Detectron2 [18]\nL174@P5: 5.3. Results of Faster R-CNN detection\nL175@P5: On the figure 10, we have plotted on the left column, the bounding box surrounding dendrites\nL176@P5: detected using traditional detection method (i.e with matlab) in red. On the right of the Fig. 10\nL177@P5: we have plotted the bounding boxes surounding dendrites detected using Faster R-CNN. On each\nL178@P5: bounding box, the class probability is also given, it is in almost all of the cases close to 100%, this\nL179@P5: means that the probability that the detected object is a dendrite is around 100% which is true in our\nL180@P5: case.\nL181@P5: In general, the results are very promising. Nevertheless, small remarks have to be done :\nL182@P5: • Very small dendrite at the beginning of experiments i.e 220 s are not well detected by Faster\nL183@P5: R-CNN\nL184@P5: • Faster R-CNN detects dendrites near the columnar front and overlapping dendrites much better\nL185@P5: than classical methods\nL186@P5: • There are artefacts with both methods: with the classic method, e.g. at the bottom right and\nL187@P5: with Faster R-CNN, a false positive object is detected in the upper right image area where the\nL188@P5: top thermocouple is located\nL189@P5: • When dendrites are strongly packed in the bottom of the experimental device, it is hard to detect\nL190@P5: them for the traditional method as well for Faster R-CNN algorithm\nL191@P5: For a more detailed analysis, the evolution with time of the number of dendrites detected was\nL192@P5: evaluated for the classical method and Faster R-CNN and plotted in the figure 11 as well for the\nL193@P5: average bounding box area on figure 12. The artifacts were manually removed concerning the classical\nL194@P5: method as well for Faster R-CNN. For the evolution of the number of dendrites with time, one can\nL195@P5: see at early stage i.e between 150 and 300 seconds the number of dendrites detected by the classical\nL196@P5: method is higher than Faster R-CNN because Faster R-CNN did not detect very small dendrites in\nL197@P5: our first model, while classical methods did. as classical method does. But at larger time i.e superior\nL198@P5: to 300 s, it is opposite. Faster R-CNN detects more dendrites than the classical method, at this stage\nL199@P5: Faster R-CNN detects overlapping dendrites better than the classical method and gives a realistic\nL200@P5: description of the number of dendrite in this experiment. The same observation can be made for the\nL201@P5: average bounding box area in figure 12, the better detection of packed/overlapping dendrites with\nL202@P5: Faster R-CNN method drive to higher average bounding box at latter stage of the experiments.\nL203@P5: 5.4. Conclusion\nL204@P5: In this work we have presented a computer vision detection algorithm based on the Faster R-CNN\nL205@P5: model trained using phase field model results for experimental picture analysis. We have shown that\nL206@P5: the detection using Faster R-CNN provides better results than a conventional method using shape/edge\nL207@P5: detection. The Faster R-CNN was implemented using Detectron2 [18]. The advantage is a limited\nL208@P5: number of phase field simulations or annotations of experimental images. Just with two phase field\nL209@P5-6: 6220 s\nL210@P6: 320 s\nL211@P6: 370 s\nL212@P6: 450 s\nL213@P6: Figure 10: Comparison of classic detection, each on the left, and detection with faster R-CNN, each on the right, with\nL214@P6: selected image times: 220 s, 320 s, 370s, 450s.\nL215@P6-7: 7150 200 250 300 350 400 450\nL216@P7: Time [s]\nL217@P7: 0\nL218@P7: 10\nL219@P7: 20\nL220@P7: 30\nL221@P7: 40\nL222@P7: Number of dendrites\nL223@P7: Classical\nL224@P7: Faster-RCNN\nL225@P7: Figure 11: Number of detected dendrites from of the ex\u0002periment duration\nL226@P7: 150 200 250 300 350 400 450\nL227@P7: Time [s]\nL228@P7: 0.0\nL229@P7: 0.1\nL230@P7: 0.2\nL231@P7: 0.3\nL232@P7: 0.4\nL233@P7: 0.5\nL234@P7: 0.6\nL235@P7: A\nL236@P7: v\nL237@P7: era\nL238@P7: g\nL239@P7: e\nL240@P7: s\nL241@P7: urf\nL242@P7: a\nL243@P7: c\nL244@P7: e\nL245@P7: o\nL246@P7: f\nL247@P7: b\nL248@P7: o\nL249@P7: u\nL250@P7: n\nL251@P7: din\nL252@P7: g\nL253@P7: b\nL254@P7: o\nL255@P7: x\nL256@P7: e\nL257@P7: s [m\nL258@P7: m\nL259@P7: 2\nL260@P7: ]\nL261@P7: Classical\nL262@P7: Faster-RCNN\nL263@P7: Figure 12: Determined box area of detected dendrites from\nL264@P7: as a function of the experiment duration\nL265@P7: simulations we are able to generate a lot of data for training with realistically looking dendrites. This\nL266@P7: method can be now applied to classify different solidification morphology like columnar dendrites or\nL267@P7: seaweed dendrites using training with phase field model results.\nL268@P7: 5.5. Acknowledgements\nL269@P7: This work was financially supported by DLR (Project KICK-G, contract number FKZ50WM2050).\nL270@P7: The authors want to thank Dr. Markus Apel for fruitful discussion on phase field model.\nL271@P7: References\nL272@P7: [1] Elizabeth A. Holm, Ryan Cohn, Nan Gao, Andrew R. Kitahara, Thomas P. Matson, Bo Lei, and\nL273@P7: Srujana Rao Yarasi. Overview: Computer vision and machine learning for microstructural char\u0002acterization and analysis. Metallurgical and Materials Transactions A, 51:5985 – 5999, December\nL274@P7: 2020.\nL275@P7: [2] Enzo Liotti, Carlos Arteta, Andrew Zisserman, Andrew Lui, Victor Lempitsky, and Patrick S.\nL276@P7: Grant. Crystal nucleation in metallic alloys using x-ray radiography and machine learning. Science\nL277@P7: Advances, 4(4):eaar4004, 2018.\nL278@P7: [3] Reuben Agbozo and Wu-Yin Jin. Quantitative metallographic analysis of gcr15 microstructure\nL279@P7: using mask r-cnn. Journal of the Korean Society for Precision Engineering, 37:361–369, 05 2020.\nL280@P7: [4] Shaoqing Ren, Kaiming He, Ross B. Girshick, and Jian Sun. Faster R-CNN: towards real-time\nL281@P7: object detection with region proposal networks. CoRR, abs/1506.01497, 2015.\nL282@P7: [5] Kaiming He, Georgia Gkioxari, Piotr Doll´ar, and Ross B. Girshick. Mask R-CNN. CoRR,\nL283@P7: abs/1703.06870, 2017.\nL284@P7: [6] Olaf Ronneberger, Philipp Fischer, and Thomas Brox. U-net: Convolutional networks for biomed\u0002ical image segmentation. CoRR, abs/1505.04597, 2015.\nL285@P7: [7] Gerhard Zimmermann, Martin Hamacher, and L. Sturz. In-situ observation of equiaxed dendrites\nL286@P7: solidifying under reduced gravity conditions during the texus-55 mission – the medi-2 experiment.\nL287@P7: In Proceedings of the 24rd ESA Symposium on European Rocket and Balloon Programmes and\nL288@P7: Related Research, October 2019.\nL289@P7: [8] Tim Hsu, William K. Epting, Hokon Kim, Harry W. Abernathy, Gregory A. Hackett, Anthony D.\nL290@P7: Rollett, Paul A. Salvador, and Elizabeth A. Holm. Microstructure generation via generative\nL291@P7: adversarial network for heterogeneous, topologically complex 3d materials. Journal of Materials,\nL292@P7: 73, December 2021.\nL293@P7-8: 8[9] Laszlo Sturz, Mickael Hamacher, Janin Eiken, and Gerhard Zimmermann, editors. Multiple\nL294@P8: equiaxed dendrite interaction investigated on MASER-13, 11-15 June 2017.\nL295@P8: [10] Gerhard Zimmermann, Mickael Hamacher, and Laszlo Sturz, editors. Columnar-to-equiaxed tran\u0002sition in the transparent alloy system NPG-DC observed in the low-gravity and normal gravity\nL296@P8: experiment TRACE-3, 11-15 June 2017.\nL297@P8: [11] Ross Girshick, Jeff Donahue, Trevor Darrell, and Jitendra Malik. Rich feature hierarchies for\nL298@P8: accurate object detection and semantic segmentation. In 2014 IEEE Conference on Computer\nL299@P8: Vision and Pattern Recognition, pages 580–587, 2014.\nL300@P8: [12] Ross B. Girshick. Fast R-CNN. CoRR, abs/1504.08083, 2015.\nL301@P8: [13] Micress 7. http://www.micress.de.\nL302@P8: [14] Janin Eiken, Bernd B¨ottger, and Ingo Steinbach. Multiphase-field approach for multicomponent\nL303@P8: alloys with extrapolation scheme for numerical application. Physical Review E, 73(6):066122, jun\nL304@P8: 2006.\nL305@P8: [15] Janin Eiken. Numerical solution of the phase-field equation with minimized discretization error.\nL306@P8: IOP Conference Series: Materials Science and Engineering, 33:012105, jul 2012.\nL307@P8: [16] Carre A., B¨ottger B., and Apel M. Implementation of an antitrapping current for a multicompo\u0002nent multiphase-field ansatz. J. Cryst. Growth, 380:5–13, 2013.\nL308@P8: [17] Alexandre Viardin, Miha Zaloˇznik, youssef Souhar, Markus Apel, and Herv´e Combeau. Meso\u0002scopic modeling of spacing and grain selection in columnar dendritic solidification: Envelope\nL309@P8: versus phase-field model. Acta Materialia, 122:386 – 399, January 2017.\nL310@P8: [18] Yuxin Wu, Alexander Kirillov, Francisco Massa, Wan-Yen Lo, and Ross Girshick. Detectron2,\nL311@P8: 2019.\nL312@P8: 9\n--------------------------------------------------------------------------------\nInternal Error ()\nciteturn124view1 [wordlim: 200] Source: open({\"ref_id\":\"https://www.unav.edu/documents/15083165/17734252/RevSciInst_89_075103_2018.pdf/7593aab8-8e5d-192c-5904-ea698c375505\",\"lineno\":null}); Total lines: 1\nL0: Failed to fetch https://www.unav.edu/documents/15083165/17734252/RevSciInst_89_075103_2018.pdf/7593aab8-8e5d-192c-5904-ea698c375505: (400) Timeout fetching\n--------------------------------------------------------------------------------\nInternal Error ()\nciteturn124view2 [wordlim: 200] Source: open({\"ref_id\":\"https://www.nature.com/articles/s41586-020-2346-1\",\"lineno\":null}); Total lines: 1\nL0: Failed to fetch https://www.nature.com/articles/s41586-020-2346-1: (500) Redirected to https://idp.nature.com/authorize?response_type=cookie&client_id=grover&redirect_uri=https://www.nature.com/articles/s41586-020-2346-1 which is not accessible via this tool. (non-retryable error)\n--------------------------------------------------------------------------------\nIn-situ X-ray monitoring of solidification and related processes of metal alloys | npj Microgravity (https://www.nature.com/articles/s41526-023-00321-z)\nciteturn124view3 [wordlim: 200] Crawled: 4 days ago; Content type: text/html; Source: click({\"ref_id\":\"turn101view0\",\"id\":75}); Redirected to URL: https://www.nature.com/articles/s41526-023-00321-z?error=cookies_not_supported&code=7910be1b-4a36-4288-af11-8824138a7280; Total lines: 586\nL0:   * 【0†View all journals】\nL1:   * 【1†Saved research】\nL2:   * 【2†Search】\nL3:   * 【3†Account†my-profile.springernature.com】 【4†Log in†idp.nature.com】\nL4: \nL5:   * 【5†Content Explore content】\nL6:   * 【6†About the journal】\nL7:   * 【7†Publish with us】\nL8: \nL9:   * 【8†Sign up for alerts†journal-alerts.springernature.com】\nL10:   * 【9†RSS feed】\nL11: \nL12: In-situ X-ray monitoring of solidification and related processes of metal alloys\nL13: \nL14: 【10†Download PDF】\nL15: \nL16: 【10†Download PDF】\nL17:   * Review Article\nL18:   * 【11†Open access†www.springernature.com】\nL19:   * Published: 06 September 2023\nL20: # In-situ X-ray monitoring of solidification and related processes of metal alloys\nL21:   * 【12†G. Reinhart】  【13†ORCID: orcid.org/0000-0003-4439-047X†orcid.org】^{【14†1】},\nL22:   * 【15†D. J. Browne】  【16†ORCID: orcid.org/0000-0003-1857-4486†orcid.org】^{【17†2】},\nL23:   * 【18†F. Kargl】  【19†ORCID: orcid.org/0000-0001-9902-0420†orcid.org】^{【20†3】},\nL24:   * 【21†F. García-Moreno】  【22†ORCID: orcid.org/0000-0001-6114-0240†orcid.org】^{【23†4】},\nL25:   * 【24†M. Becker】  【25†ORCID: orcid.org/0000-0002-6732-5411†orcid.org】^{【20†3】},\nL26:   * 【26†E. Sondermann】  【27†ORCID: orcid.org/0000-0001-5935-8945†orcid.org】^{【20†3】},\n",
      "id": "orb_search_16",
      "source_urls": [
        "https://arxiv.org/pdf/2207.07428v1",
        "http://www.micress.de.",
        "https://www.unav.edu/documents/15083165/17734252/RevSciInst_89_075103_2018.pdf/7593aab8-8e5d-192c-5904-ea698c375505",
        "https://www.unav.edu/documents/15083165/17734252/RevSciInst_89_075103_2018.pdf/7593aab8-8e5d-192c-5904-ea698c375505:",
        "https://www.nature.com/articles/s41586-020-2346-1",
        "https://www.nature.com/articles/s41586-020-2346-1:",
        "https://idp.nature.com/authorize?response_type=cookie&client_id=grover&redirect_uri=https://www.nature.com/articles/s41586-020-2346-1",
        "https://www.nature.com/articles/s41526-023-00321-z",
        "https://www.nature.com/articles/s41526-023-00321-z?error=cookies_not_supported&code=7910be1b-4a36-4288-af11-8824138a7280;"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "primary source and repository discovery",
      "queries": [
        "\"An instrument for studying granular media in low-gravity environment\" DOI",
        "\"Direct observation of spatially isothermal\" \"10.1016\"",
        "\"Estimation of the diffusion coefficient of GaSb\" Bayesian optimization abstract",
        "\"Prediction technique\" \"124998\" pdf Mudawar"
      ],
      "results": "International Journal of Heat and Mass Transfer 220 (2024) 124998 (https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf)\nciteturn129search12 [wordlim: 200] Published: last year; International Journal of Heat and Mass Transfer 220 (2024) 124998 ... Prediction technique for flow boiling heat transfer and critical heat flux in ... Issam Mudawar *, Steven J.\nInternational Journal of Heat and Mass Transfer 220 (2024) 124998\nContents lists available at ScienceDirect \nInternational Journal of Heat and Mass Transfer \njournal homepage: www.elsevier.com/locate/ijhmt \nPrediction technique for flow boiling heat transfer and critical heat flux in \nboth microgravity and Earth gravity via artificial neural networks (ANNs) \nIssam Mudawar *, Steven J. Darges , V.S. Devahdhanush \nPurdue University Boiling and Two-Phase Flow Laboratory (PU-BTPFL), School of Mechanical Engineering, Purdue University, 585 Purdue Mall, West Lafayette, IN \n47907, USA   \nA R T I C L E  I N F O   \nA B S T R A C T   \nKeywords: \nFlow boiling \nMicrogravity \nMachine learning \nNeural network \nHeat transfer \nCritical heat flux \nThis study is part of the Flow Boiling and Condensation Experiment (FBCE) and utilizes flow boiling data \ncollected in both microgravity onboard the International Space Station (ISS) and Earth gravity at different \nchannel orientations. The goal is to develop a prediction technique for heat transfer and critical heat flux (CHF) \nfor flow boiling in both microgravity and Earth gravity using artificial neural networks (ANNs). The working \nfluid, n-perfluorohexane or FC-72, flows through a rectangular channel of 114.6 mm heated length, 2.5 mm \nheated width, and 5.0 mm unheated height with either one or two walls heated. The consolidated FBCE database \nfor heat transfer coefficient comprises 29,226 datapoints spanning a mass velocity of 173 – 3200 kg/m2s, \npressure of 102 – 238 kPa, subcooling of 0 – 44◦C, and thermodynamic equilibrium quality of -0.60 – 0.95 \n(spanning from highly subcooled to high-quality saturated boiling). Following a statistical analysis of various \ninput parameters relevant to flow boiling and optimization of key model parameters, a fully connected feed- \nforward ANN is developed to predict Nutp. It predicts the entire test database with an overall mean absolute \nerror (MAE) of just 7.99% with consistent and accurate predictions in each subset. Similarly, 641 CHF datapoints \nfrom FBCE were consolidated into a database spanning a mass velocity of 99 – 3212 kg/m2s, inlet pressure of 97 \n– 239 kPa, inlet subcooling of 0 – 46◦C, inlet thermodynamic equilibrium quality of -0.61 – 0.86, and CHF values \nof 4 – 54 W/cm2. A separate ANN is developed by following the same methodology as heat transfer, and it \npredicts dimensionless CHF, BoCHF, with an overall MAE of just 12.05%. Existing seminal correlations are \nassessed for subsets of the two consolidated FBCE databases, and the ANNs are shown to have better accuracies in \neach subset of the database. The ANNs’ high prediction accuracy, in conjunction with their ability to predict \nphysical parametric trends in previously unseen data, shows their potential as prediction tools for both heat \ntransfer and CHF for flow boiling in microgravity and Earth gravity.   \n1. Introduction \n1.1. Two-phase systems in microgravity \ngravity (ge), which most design tools are developed for. Consequently, \ndependable microgravity databases are required to develop and validate \navailable design tools for space applications. \nNumerous researchers have dedicated experiments to obtain boiling \ndata in microgravity. Typically, short durations of microgravity are \nachieved during terrestrial experiments via drop towers, sounding \nrockets or ballistic missiles, or parabolic flights. These methods provide \nmeaningful microgravity data, but each has its drawbacks. Drop towers \nprovide a high quality of microgravity but for very short durations [2]. \nSounding rockets and parabolic flights provide longer durations of \nmicrogravity but are prone to fluctuations in the level of g, known as \ng-jitter [3], which can artificially augment heat transfer performance. \nTo circumvent these drawbacks, experiments can be conducted on­\nboard the International Space Station (ISS) to obtain long-duration, \nTwo-phase systems are a prime contender for thermal management \nin future space missions [1]. Compared to single-phase systems that \nsolely rely on sensible heat, two-phase provides superior heat transfer \nperformance by utilizing the fluid’s latent heat of vaporization. More­\nover, two-phase systems can handle larger cooling loads while being \nlighter and more compact, a benefit for many aerospace applications. \nNevertheless, designing two-phase systems for space vehicles is a chal­\nlenging task. Variations in body force alter system performance, such as \nheat transfer and flow characteristics, from that observed in Earth \n* Corresponding author. \nE-mail address: mudawar@ecn.purdue.edu (I. Mudawar).  \nhttps://doi.org/10.1016/j.ijheatmasstransfer.2023.124998 \nReceived 24 September 2023; Received in revised form 10 November 2023; Accepted 20 November 2023   \nAvailable online 27 November 2023\n0017-9310/© 2023 Elsevier Ltd. All rights reserved.--------------------------------------------------------------------------------\nAn instrument for studying granular media in low-gravity environment - University of Twente Research Information (https://research.utwente.nl/en/publications/an-instrument-for-studying-granular-media-in-low-gravity-environm/)\nciteturn129search0 [wordlim: 200] Published: 8.3 years ago; Crawled: 5 days ago; # An instrument for studying granular media in low-gravity environment ... A new experimental facility has been designed and constructed to study driven granular media in a low-gravity environment.This versatile instrument, fully automatized, with a modular design based on several interchangeable experimental cells, allows us to investigate research topics ranging from dilute to dense regimes of granular media such as granular gas, segregation, convection, sound propagation, jamming, and rheology—all without the disturbance by gravitational stresses active on Earth.\n\n# An instrument for studying granular media in low-gravity environment\n\n  * S. Aumaitre\n  * , R. P. Behringer\n  * , A. Cazaubiel\n  * , E. Clement\n  * , J. Crassous\n  * , D. J. Durian\n  * , E. Falcon (Corresponding Author)\n  * , S. Fauve\n  * , D. Fischer\n  * , A. Garcimartin\n  * , Y. Garrabos\n  * , M. Hou\n  * , X. Jia\n  * , C. Lecoutre\n  * , S. Luding\n  * , D. Maza\n  * , M. Noirhomme\n  * , E. Opsomer\n  * , F. Palencia\n  * , T. Poeschel\nJ. Schockmel, Matthias Sperl, R. Stannarius, N. Vandewalle, P. Yu Show 5 more\n\nResearch output: Contribution to journal › Article › Academic › peer-review\n\n25   Link opens in a new tab Citations (Scopus)\n\n495 Downloads (Pure)\n\n## Abstract\n\nA new experimental facility has been designed and constructed to study driven granular media in a low-gravity environment. This versatile instrument, fully automatized, with a modular design based on several interchangeable experimental cells, allows us to investigate research topics ranging from dilute to dense regimes of granular media such as granular gas, segregation, convection, sound propagation, jamming, and rheology—all without the disturbance by gravitational stresses active on Earth. Here, we present the main parameters, protocols, and performance characteristics of the instrument. The current scientific objectives are then briefly described and, as a proof of concept, some first selected results obtained in low gravity during parabolic flight campaigns are presented\n\nOriginal language  | English\nArticle number  | 075103\nJournal  | Review of scientific instruments\nVolume  | 89\nIssue number  | 7\nDOIs  | \n\n  * https://doi.org/10.1063/1.5034061\nPublication status  | Published - 5 Jul 2018\n\n## Access to Document\n\n  * 10.1063/1.5034061\n\n  * instrumentFinal published version, 7.6 MB\n--------------------------------------------------------------------------------\nInternational Journal of Heat and Mass Transfer 254 (2026) 127602 (https://engineering.purdue.edu/mudawar/files/articles-all/2026/2026-02.pdf)\nciteturn129search13 [wordlim: 200] Published: 8 months ago; Mudawar et al. ... Devahdhanush, Prediction technique for flow boiling ... 220 (2024) 124998,https://doi.org/10.1016/j.ijheatmasstransfer.2023.124998.\npredictions of critical heat flux for microgravity flow boiling with subcooled inlet \nconditions–experiments onboard the International Space Stat, Int. J. Heat Mass \nTransf. 213 (2023) 124296, https://doi.org/10.1016/j. \nijheatmasstransfer.2023.124296.\n[37] I. Mudawar, S.J. Darges, V.S. Devahdhanush, Critical heat flux for flow boiling \nwith saturated two-phase inlet in microgravity onboard the International Space \nStation, Int. J. Heat Mass Transf. 233 (2024) 126017, https://doi.org/10.1016/j. \nijheatmasstransfer.2024.126017.\n[38] I. Mudawar, S.J. Darges, V.S. Devahdhanush, M.M. Hasan, H.K. Nahra, \nR. Balasubramaniam, J.R. Mackey, Two-phase flow instabilities during \nmicrogravity flow boiling onboard the International Space Station, Int. J. Heat \nMass Transf. 234 (2024) 126102, https://doi.org/10.1016/j. \nijheatmasstransfer.2024.126102.\n[39] I. Mudawar, S.J. Darges, V.S. Devahdhanush, Prediction technique for flow boiling \nheat transfer and critical heat flux in both microgravity and Earth gravity via \nartificial neural networks (ANNs), Int. J. Heat Mass Transf. 220 (2024) 124998, \nhttps://doi.org/10.1016/j.ijheatmasstransfer.2023.124998.\n[40] I. Mudawar, S.J. Darges, V.S. Devahdhanush, M.M. Hasan, H.K. Nahra, \nR. Balasubramaniam, J.R. Mackey, Pressure drop characteristics and prediction \ntechniques (models/correlations and artificial neural networks) for microgravity \nflow boiling onboard the International Space Station, Int. J. Heat Mass Transf. 240 \n(2025) 126593, https://doi.org/10.1016/j.ijheatmasstransfer.2024.126593.\n[41] W.A. Arnold, T.G. Hartman, J. McQuillen, Chemical characterization and thermal \n--------------------------------------------------------------------------------\nProfessional Vita (updated March 2025) (https://engineering.purdue.edu/mudawar/files/MudawarCV2.pdf)\nciteturn129search14 [wordlim: 200] Published: last year; Mudawar, I., Darges, S.J., Devahdhanush, V.S., 2024, “Prediction technique for flow boiling heat ... 220, 124998.\n-24- \nOnboard the International Spec Station,” International Journal of Heat and Mass Transfer, Vol. \n217, 124732. \n275. Kim, J., Damle, N., Mudawar, I., Hartwig, J., 2024, “Cryogenic Flow Boiling in Microgravity: Effects of \nReduced Gravity and Two-Phase Fluid Physics and Heat Transfer,” International Journal of Heat \nand Mass Transfer, Vol. 218, 124751. \n276. Kim, J., Foster, D., Damle, N., Mudawar, I., Hartwig, J., 2024, “Experimental Investigation of Flow \nOrientation Effects on Cryogenic Flow Boiling,” International Journal of Heat and Mass Transfer, \nVol. 220, 124940. \n277. Mudawar, I., Darges, S.J., Devahdhanush, V.S., 2024, “Prediction technique for flow boiling heat \ntransfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks \n(ANNs),” International Journal of Heat and Mass Transfer, Vol. 220, 124998. \n278. Ganesan, V., Patel, R., Hartwig, R., Mudawar, I., 2024, “Development of Two-Phase Frictional \nPressure Gradient Correlation for Saturated Cryogenic Flow Boiling in Uniformly Heated Tube,” \n--------------------------------------------------------------------------------\nAn instrument for studying granular media in low-gravity environment (https://www.unav.edu/documents/15083165/17734252/RevSciInst_89_075103_2018.pdf/7593aab8-8e5d-192c-5904-ea698c375505)\nciteturn129search15 [wordlim: 200] Published: 8.3 years ago; Tower in Bremen.14 For dense regimes, a low-gravity envi- ... VIP-Gran-PF instrument (short for Vibration-Induced Phe- ... ogy in a cell (e) or sound propagation in granular media under\n075103-2\nAumaˆıtre et al.\nRev. Sci. Instrum. 89, 075103 (2018)\nexperiments investigating the dynamics of these granular gases\nwere conducted in the late nineties on a MiniTexus sound-\ning rocket.9 More recently, gases of rod-shaped particles have\nbeen studied on a REXUS ﬂight13 and in the ZARM Drop\nTower in Bremen.14 For dense regimes, a low-gravity envi-\nronment is also needed to better understand the rheology,15\nsound propagation,16 and jamming transition17 of dense gran-\nular media without conﬁnement pressure of grains due to their\nown weight.\nIn order to address fundamental questions and poten-\ntial applications regarding grains in a low-gravity environ-\nment, in 2011, the European Space Agency (ESA) created\na Topical Team18 on the subject. Its objective is to perform\nunique measurements on granular gas, convection, segrega-\ntion, sound propagation, and jamming in granular materi-\nals subjected to vibrations without the symmetry breaking\ninﬂuence of gravity. In collaboration with DTM Technolo-\ngies (Modena, Italy), the Topical Team designed the\nVIP-Gran-PF instrument (short for Vibration-Induced Phe-\nnomena in Granular Matter in Parabolic Flights) whose mod-\nular design allows us to investigate both dilute and dense\ngranular regimes.\nThis paper is organized as follows. Section II describes\nthe experimental instrument and its performance. Section III\npresents the current scientiﬁc objectives and, as a proof of\nconcept, some selected results obtained with this facility dur-\ning four ESA parabolic ﬂight campaigns (PFCs) onboard a\nmodiﬁed Airbus A310 Zero-G aircraft. Finally, we draw our\nconclusions and perspectives in Sec. IV.\nII. INSTRUMENT DESCRIPTION AND PERFORMANCE\nFIG. 1. For letters A, B, C, D, and E, refer to the main text. Top: Sketch\n(top view) of the VIP-Gran instrument. Two opposite walls, driven by voice\ncoil motors, inject mechanical energy into the experimental cell containing a\ngranular medium. Two cameras track grains or visualize the system from the\nbottom and from the side. Accelerometers and impact sensors are mounted\non the shafts of the pistons respectively to control the energy injection in the\n--------------------------------------------------------------------------------\nInternational Journal of Heat and Mass Transfer 224 (2024) 125299 (https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-05.pdf)\nciteturn129search16 [wordlim: 200] Published: 1.1 years ago; Mudawar et al. ... Devahdhanush, Prediction technique for flow boiling ... 220 (2024) 124998,\n[41] C.O. Gersey, I. Mudawar, Effects of heater length and orientation on the trigger \nmechanism for near-saturated flow boiling CHF - II. CHF model, Int. J. Heat Mass \nTransf. 38 (4) (1995) 643–654, https://doi.org/10.1016/0017-9310(94)00193-Y. \n[42] Y. Qiu, D. Garg, L. Zhou, C.R. Kharangate, S. Kim, I. Mudawar, An artificial neural \nnetwork model to predict mini/micro-channels saturated flow boiling heat transfer \ncoefficient based on universal consolidated data, Int. J. Heat Mass Transf. 149 \n(2020) 119211, https://doi.org/10.1016/j.ijheatmasstransfer.2019.119211. \n[43] Y. Qiu, D. Garg, S. Kim, I. Mudawar, C.R. Kharangate, Machine learning algorithms \nto predict flow boiling pressure drop in mini/micro-channels based on universal \nconsolidated data, Int. J. Heat Mass Transf. 178 (2021) 121607, https://doi.org/ \n10.1016/j.ijheatmasstransfer.2021.121607. \n[44] I. Mudawar, S.J. Darges, V.S. Devahdhanush, Prediction technique for flow boiling \nheat transfer and critical heat flux in both microgravity and earth gravity via \nartificial neural networks (ANNs), Int. J. Heat Mass Transf. 220 (2024) 124998, \nhttps://doi.org/10.1016/j.ijheatmasstransfer.2023.124998. \n[45] L. Zhou, D. Garg, Y. Qiu, C.R. Kharangate, S. Kim, I. Mudawar, Machine learning \nalgorithms to predict flow condensation heat transfer coefficient in mini/micro- \nchannel utilizing universal data, Int. J. Heat Mass Transf. 162 (2020) 120351, \nhttps://doi.org/10.1016/j.ijheatmasstransfer.2020.120351. \n[46] I. Mudawar, J. Lee, Experimental and computational investigation into \nhydrodynamic and heat transfer characteristics of subcooled flow boiling on the \n--------------------------------------------------------------------------------\nAn instrument for studying granular media in low-gravity environment (https://aip.scitation.org/doi/pdf/10.1063/1.5034061)\nciteturn129search17 [wordlim: 200] Published: 8.3 years ago; Crawled: 7.6 years ago; Straight light coming from outside the instrument, reflections on cell glass walls, and bright spots on particles are minimized. ... Experimental rack in the aircraft ... The total mass of the experimental rack is 176 kg (100 kg for the payload, 76 kg for the structure). ... A low-gravity environment (about ±5 × 10−2g) is repetitively achieved by flying with the specially modified\n075103-4  Aumaître et al.                                                                                         Rev. Sci. Instrum. 89, 075103 (2018)\n\na 1 Hz sampling rate, any abnormal overheating of the experiment cell, of each linear motors, and of the ambient air, to be able to promptly switch off the motors in order to cool them down. The onboard workstation, data acquisition system (interfaced by National Instruments cards), and electronics thus enable, for each parabola, high-frequency acquisitions of both video images and sensor signals as well as programming the required experiment profiles (piston frequency and amplitude and oscillation type). The time-tagging of acceleration data and impact force sensor data is synchronized with image acquisition and piston displacement (with a precision of 10−6 s).\n\n## E. Video cameras and illuminations\n\nThe instrument enables the observation of the experiment by means of two high-speed cameras of frame 1000 fps with a resolution of 1024 × 1024 pixels (Mikrotron EoSens 4CXP). The light from the light-emitting diode (LED) is diffused and uniform along all field of view. Straight light coming from outside the instrument, reflections on cell glass walls, and bright spots on particles are minimized. We can select which illumination and which camera should be activated (one of them or both).\n\n## F. Experimental rack in the aircraft\n\nA photo of the experimental rack mounted in the aircraft is displayed in Fig. 5. The rack is made of the Bosch Rexroth aluminum profiles, and the instrument baseplate is made of aluminum. The total mass of the experimental rack is 176 kg (100 kg for the payload, 76 kg for the structure). The rack dimensions are 1.1 m × 1 m and 0.67 m in height. Reinforcement bars of the rack in the aircraft main direction and in the perpendicular direction would resist in the case of a hard landing of 9g and 3g, respectively.\n\n## G. Low-gravity conditions\n\nThe VIP-Gran-PF instrument was used during five ESA Parabolic Flight Campaigns (PFC63 to PFC67) from November 2015 to November 2017. The first PFC has been dedicated to the testing of the instrument and the other ones to scientific issues. A low-gravity environment (about ±5 × 10−2g) is repetitively achieved by flying with the specially modified\n\n<visual_element id=\"e1\">\nFigure 4: photo of the quasi-two-dimensional cell in front of a diffuse LED illumination; the image was taken on Earth. The cell is shown with bright backlighting, and the bottom view reveals the mirror enabling bottom-angle imaging.\n</visual_element>\n\n<visual_element id=\"e2\">\nFigure 5: top drawing of the instrument rack by DTM Technologies and bottom photo of the rack onboard the aircraft. The drawing shows a rectangular aluminum rack with blue side panels and internal components; the photo shows the real rack with padded black frame, equipment mounted inside, and keyboards along the side.\n</visual_element>--------------------------------------------------------------------------------\nDirect observation of spatially isothermal equiaxed solidification of an Al-Cu alloy in microgravity on board the MASER 13 sounding rocket (https://researchrepository.ucd.ie/entities/publication/cca497e3-4bbf-4e81-9845-526c5d5ec793)\nciteturn129search1 [wordlim: 200] Published: 9.9 years ago; Crawled: 5 months ago; # Direct observation of spatially isothermal equiaxed solidification of an Al-Cu alloy in microgravity on board the MASER 13 sounding rocket ... For the first time, isothermal equiaxed solidification of a metallic alloy has been observed in situ in space, providing unique benchmark experimental data. ... 10.1016/j.jcrysgro.2016.08.054 ... Mechanical & Materials Engineering Research Collection\n--------------------------------------------------------------------------------\nClassification and prediction of the critical heat flux using fuzzy theory and artificial neural networks (https://cb999b1c-3ce7-4915-8a24-0e7fc229b6b2.eurekamag.com/research/074/440/074440802.php)\nciteturn129search2 [wordlim: 200] Published: 32.8 years ago; Crawled: last week; Mudawar, I.A. ... 2024: Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs) International Journal of Heat and Mass Transfer 220: 124998\n--------------------------------------------------------------------------------\nDouglas Durian (https://en.wikipedia.org/wiki/Douglas_Durian)\nciteturn129search18 [wordlim: 200] Crawled: last month; He served as the associate editor of Research Letter in Physics from 2007 to 2017, and has been on the editorial boards of npj Microgravity since 2014, the Journal of Statistical Mechanics: Theory and Experiment since 2017, and Papers in Physics since 2019. ... In granular systems, he has developed well controlled experimental systems that allow precise study of key phenomena associated with jamming, such as dynamical heterogeneities and the thermal-like nature of grain-scale fluctuations in driven systems, as well as the forces at play during impact, and the nature of the putative clogging transition that happens for grains in a hopper when the outlet size is decreased.He has also developed models with regards to the coarsening of foam structure, driven by diffusion of gas from small to large bubbles, where the role of bubble shape and liquid content is uncovered through a combination of ground and microgravity experiments aboard the International Space Station. ... \"An instrument for studying granular media in low-gravity environment\".\n--------------------------------------------------------------------------------\nPublications - MSS (https://msssrv08.mss.uni-erlangen.de/publications/)\nciteturn129search3 [wordlim: 200] Crawled: 4 months ago; We provide a detailed description of the module and an exemplary data analysis for droplets spreading on-ground and in microgravity. ...   * DOI ... To query the influence of gravity on powder flow-behavior, a granular material is subjected to compression by a piston in a closed container, on-ground and in microgravity.Results show that piston-probing densifies the packing, eventually leading to jamming of the material compressed by the piston, regardless of the gravitational environment. ... This is coupled with a change in interparticular force balance which takes place under low gravity, as cohesive interactions be come predominant. ... Physics, Fluid Dynamics ... The vip-drop2 (visco-plastic droplets on the drop tower) experimental module provides a versatile platform to study a wide range of complex fluids through the deposition of axisymmetric droplets.\n--------------------------------------------------------------------------------\nFull article: A Numerical Study for the Growth of InGaSb Crystals with a Flatter Interface by Vertical Gradient Freezing under Normal Gravity and Utilizing Bayesian Optimization (https://www.tandfonline.com/doi/full/10.1080/00219592.2023.2222757)\nciteturn129search4 [wordlim: 200] Published: 3.3 years ago; Crawled: last month; Under the above assumptions, the equations governing of the liquid phase, namely, the continuity, momentum balance, energy balance, and mass transport equations are given as: (1) \\nabla ·\\mathit{u}=0(1) (2) \\frac{\\partial \\mathit{u}}{\\partial t}+(\\mathit{u}·\\nabla )\\mathit{u}=-\\frac{1}{\\rho }\\nabla p+\\nu {\\nabla }^{2}\\mathit{u}+\\mathit{g}({\\beta }_{\\mathrm{T}}\\Delta T+{\\beta }_{\\mathrm{C}}\\Delta C)+\\frac{{\\mathit{F}}_{\\mathrm{r}}}{\\rho }+\\frac{\\mathit{J}\\times \\mathit{B}}{\\rho }(2) (3) \\frac{\\partial T}{\\partial t}+(\\mathit{u}·\\nabla )T=\\alpha {\\nabla }^{2}T(3) (4) \\frac{\\partial C}{\\partial t}+(\\mathit{u}·\\nabla )C=\\nabla ·(D\\nabla C)(4) where u is flow velocity, ρ melt density, p pressure, ν kinematic viscosity, g gravitational acceleration, {\\beta }_{\\mathrm{T}} thermal expansion coefficient, {\\beta }_{\\mathrm{C}} solutal expansion coefficient, T temperature, α thermal diffusivity, {\\mathit{F}}_{\\mathrm{r}} centrifugal force term, J induced electric current density, B magnetic field, C solute concentration, and D represents the diffusion coefficient of GaSb in InSb melt expressed by Ghritli et al.\n--------------------------------------------------------------------------------\n(PDF) Correlation-Informed Neural Networks for Predicting Flow Boiling Heat Transfer Coefficient in Mini/Micro-channels (https://www.researchgate.net/publication/400995520_Correlation-Informed_Neural_Networks_for_Predicting_Flow_Boiling_Heat_Transfer_Coefficient_in_MiniMicro-channels)\nciteturn129search5 [wordlim: 200] Published: 9 months ago; Crawled: 2 months ago; This preprint research paper has not been peer reviewed. ... model informed by the Kim and Mudawar correlation (Fig. 9a) produces the best overall ... Prediction performance of the CINNs model informed by different physics-based\n--------------------------------------------------------------------------------\nLandmark Publications in Analytical Atomic Spectrometry: Fundamentals and Instrumentation Development (https://pmc.ncbi.nlm.nih.gov/articles/PMC12003936/)\nciteturn129search6 [wordlim: 200] Published: 2.4 years ago; Crawled: 3 days ago; 10.2.7 ... As explained by Ralph Sturgeon, “A significant contribution to the evolution of present day furnace design is reported in this pair of papers.^{[ref-type: bibr] 361 [Source reference: [Source link 651]],[ref-type: bibr] 362 [Source reference: [Source link 652]]} A single integrated graphite structure provided both the heated absorption cell and power contacts to generate a spatially (longitudinally) isothermal absorption path length.^{ [ref-type: bibr] 361 [Source reference: [Source link 653]] } This arrangement reduced required atomization temperatures for many elements compared to the standard Massmann design and reduced signal tailing, analyte condensation and memory effects.\n--------------------------------------------------------------------------------\nPublications. laboratory de Medios Granulares. University of Navarra (https://en.unav.edu/web/laboratorio-medios-granulares/publications)\nciteturn129search7 [wordlim: 200] Crawled: 3 weeks ago; Transportation Research Part C 157 (2023) 104365. https://doi.org/10.1016/j.trc.2023.104365. ... \"A technique for the estimation of percolation thresholds in lattice systems: Application to a problem of granular flow through an orifice \". ... \"On the dynamics of a liquid bridge between a sphere and a vertically vibrated solid Surface\".\n--------------------------------------------------------------------------------\nARISE: A granular matter experiment on the International Space Station | Request PDF (https://www.researchgate.net/publication/337241625_ARISE_A_granular_matter_experiment_on_the_International_Space_Station)\nciteturn129search8 [wordlim: 200] Crawled: 5 months ago; DOI:10.48550/arXiv.1911.05429 ...   * This person is not on ResearchGate, or hasn't claimed this research yet. ... In a 10 −2 g environment (with g being the gravity acceleration at the surface of the Earth), only embedding of the impactor was observed and ejecta production was produced for most impacts at > 20 cm/s. ... For both regimes, the results may be collapsed to a single curve characterizing the physics of granular dampers. ... Cluster Formation in a Granular Medium Fluidized by Vibrations in Low Gravity ... We report an experimental study of a \"gas\" of inelastically colliding particles, excited by vibrations in low gravity.\n--------------------------------------------------------------------------------\nPublications: VPD Group - Northwestern University (https://vpd.ms.northwestern.edu/publications/publications-list/index.html)\nciteturn129search9 [wordlim: 200] Crawled: today; P., In-situ Observation of the Degeneration Dynamics of Cu Nanowires under Carbon Dioxide Environment, Microscopy and Microanalysis, (2022), DOI: 10.1017/S1431927622001611 ... \"A TEM study of the incommensurate modulated structure in Sr2CuO3+x superconductors synthesized under high pressure . ... Evolution of the incommensurate modulated structure and the electronic structure with post-heat treatment\" Physica C 255(3-4), 247-256 (1995) DOI: 10.1016/0921-4534(95)00619-2. ... \"The Effect of Hydrogen on the Formation of Carbon Nanotubes and Fullerenes\" Journal of Materials Research 10(8), 1977-1983 (1995) DOI: 10.1557/Jmr.1995.1977. ... \"Direct Imaging of Spatially Varying Potential and Charge across Internal Interfaces in Solids\" Physical Review Letters 75(22), 4063-4066 (1995) DOI: 10.1103/PhysRevLett.75.4063.\n--------------------------------------------------------------------------------\nIn situ investigation of the Columnar-to-Equiaxed Transition during directional solidification of Al–20 wt.%Cu alloys on Earth and in microgravity - ScienceDirect (https://www.sciencedirect.com/science/article/pii/S1359645421007801)\nciteturn129search10 [wordlim: 200] Crawled: 5 months ago; https://doi.org/10.1016/j.actamat.2021.117401 Get rights and content ... This transition occurs when the columnar front is blocked by equiaxed grains, either by hard blocking when equiaxed grains become in direct contact with the columnar front, or by soft blocking when solutal or thermal interactions between equiaxed grains and the columnar front cause the progressive deceleration of the columnar front and eventually its halt [3]. ... In the subsequent stage of the project, the first in situ study in microgravity of equiaxed solidification in isothermal conditions was performed in the MASER-13 sounding rocket [29] with a refined Al–20 wt. ... In the continuation of those investigations, the present work presents the first microgravity experiment dedicated to the in situ observation of the Columnar-to-Equiaxed Transition in a refined Al–20 wt. ... A comparative analysis has been conducted between the microgravity experiment in diffusive conditions and the ground-based experiments to enlighten gravity effects during the different steps of the CET.\n--------------------------------------------------------------------------------\nKNMFi - Publications (https://www.knmf.kit.edu/publications.php)\nciteturn129search11 [wordlim: 200] Crawled: today; Journal of Physics: Energy, 6 (3), Art.-Nr.: 035001. doi:10.1088/2515-7655/ad423c ... Materials Science and Engineering: A, 906, Art.-Nr.: 146556. doi:10.1016/j.msea.2024.146556\n",
      "id": "orb_search_17",
      "source_urls": [
        "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2023.124998",
        "https://research.utwente.nl/en/publications/an-instrument-for-studying-granular-media-in-low-gravity-environm/",
        "https://doi.org/10.1063/1.5034061",
        "https://engineering.purdue.edu/mudawar/files/articles-all/2026/2026-02.pdf",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2023.124998.",
        "https://doi.org/10.1016/j.",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2024.126593.",
        "https://engineering.purdue.edu/mudawar/files/MudawarCV2.pdf",
        "https://www.unav.edu/documents/15083165/17734252/RevSciInst_89_075103_2018.pdf/7593aab8-8e5d-192c-5904-ea698c375505",
        "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-05.pdf",
        "https://doi.org/10.1016/0017-9310",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2019.119211.",
        "https://doi.org/",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2020.120351.",
        "https://aip.scitation.org/doi/pdf/10.1063/1.5034061",
        "https://researchrepository.ucd.ie/entities/publication/cca497e3-4bbf-4e81-9845-526c5d5ec793",
        "https://cb999b1c-3ce7-4915-8a24-0e7fc229b6b2.eurekamag.com/research/074/440/074440802.php",
        "https://en.wikipedia.org/wiki/Douglas_Durian",
        "https://msssrv08.mss.uni-erlangen.de/publications/",
        "https://www.tandfonline.com/doi/full/10.1080/00219592.2023.2222757",
        "https://www.researchgate.net/publication/400995520_Correlation-Informed_Neural_Networks_for_Predicting_Flow_Boiling_Heat_Transfer_Coefficient_in_MiniMicro-channels",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC12003936/",
        "https://en.unav.edu/web/laboratorio-medios-granulares/publications",
        "https://doi.org/10.1016/j.trc.2023.104365.",
        "https://www.researchgate.net/publication/337241625_ARISE_A_granular_matter_experiment_on_the_International_Space_Station",
        "https://vpd.ms.northwestern.edu/publications/publications-list/index.html",
        "https://www.sciencedirect.com/science/article/pii/S1359645421007801",
        "https://doi.org/10.1016/j.actamat.2021.117401",
        "https://www.knmf.kit.edu/publications.php"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "forward citation tracing and fulltext access",
      "queries": [
        "\"Pressure drop characteristics and prediction techniques\" \"126593\"",
        "\"Two-phase flow instabilities\" \"126102\""
      ],
      "urls": [
        "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
        "https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/"
      ],
      "results": "Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station - ScienceDirect (https://www.sciencedirect.com/science/article/abs/pii/S0017931024014212)\nciteturn131search0 [wordlim: 200] Published: 1.5 years ago; Crawled: 2 months ago; Volume 240, 1 May 2025, 126593# Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station ... ### Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs) ... ### Consolidated method to predicting pressure drop and heat transfer coefficient for both subcooled and saturated flow boiling in micro-channel heat sinks\n\n## International Journal of Heat and Mass Transfer\n\nVolume 240, 1 May 2025, 126593\n\n# Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station\n\nhttps://doi.org/10.1016/j.ijheatmasstransfer.2024.126593Get rights and content\n\n## Highlights\n\n  * •\n\nThis study investigates pressure drop data obtained on the ISS.\n\n  * •\n\nThe data involved saturated and subcooled flow boiling along a rectangular channel.\n\n  * •\n\nParametric trends of the pressure drop data are examined.\n\n  * •\n\nThe data are used to assess predictive accuracy of prior models and correlations.\n\n  * •\n\nAlso based on the data, an artificial neural network is developed.\n\n## Abstract\n\nThis article is part of the multi-objective Flow Boiling and Condensation Experiment (FBCE) onboard the International Space Station, which utilized the Flow Boiling Module (FBM) for experiments during February – July 2022. \nPressure drop (Δp) is an important parameter when it comes to designing and implementing thermal management systems. It is of great importance to develop prediction techniques for Δp, be it theoretical models, empirical correlations, or numerical simulations. Several tools are available for predicting Δp for flow boiling systems due to the relatively large magnitudes compared to traditional single-phase schemes. These are elaborated later in sections 4.2 for saturated flow boiling and 4.4 for subcooled flow boiling. However, the effectiveness of these tools in predicting Δp for μg_{e} flow boiling is not established. To assess the effectiveness of existing tools, as well as developing newer tools, a large μg_{e} database is necessary. The database amassed via FBCE's ISS experiments serves this purpose.\n\nThis study investigates Δp characteristics of μg_{e} flow boiling of nPFH introduced as either a subcooled liquid or a two-phase (liquid-vapor) mixture into a rectangular channel, that is heated along one wall or two opposite walls. The operating parameters of interest include mass velocity, inlet quality (or subcooling), inlet pressure, heat flux, and heated perimeter. The large database amassed is first used to elucidate parametric effects on Δp. Next, the capabilities of design tools, in the form of models and correlations, in predicting Δp are assessed and recommendations provided. Finally, a new artificial neural network is developed and shown to be an effective predictive tool for Δp.\n\n\n--------------------------------------------------------------------------------\nInternational Journal of Heat and Mass Transfer 234 (2024) 126102 (https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-15.pdf)\nciteturn131search12 [wordlim: 200] Published: 1.1 years ago; International Journal of Heat and Mass Transfer 234 (2024) 126102 ... Two-phase flow instabilities during microgravity flow boiling onboard the ... of Flow Instability (OFI) point is extracted to first evaluate correlations available in the literature and then ... https://doi.org/10.1016/j.ijheatmasstransfer.2024.126102\nInternational Journal of Heat and Mass Transfer 234 (2024) 126102 \nContents lists available at ScienceDirect\nInternational Journal of Heat and Mass Transfer\njournal homepage: www.elsevier.com/locate/ijhmt\nTwo-phase flow instabilities during microgravity flow boiling onboard the \nInternational Space Station\nIssam Mudawar a,*, Steven J. Darges a, V.S. Devahdhanush a, Mohammad M. Hasan b,  \nHenry K. Nahra b, R. Balasubramaniam c, Jeffrey R. Mackey d\na Purdue University Boiling and Two-Phase Flow Laboratory (PU-BTPFL), School of Mechanical Engineering, Purdue University, 585 Purdue Mall, West Lafayette, IN \n47907, USA\nb NASA Glenn Research Center, 21000 Brookpark Road, Cleveland, OH 44135, USA\nc Case Western Reserve University, 10900 Euclid Ave., Cleveland, OH 44106, USA\nd HX5, LLC 3000 Aerospace Parkway, Brookpark, OH 44142, USA\nA R T I C L E  I N F O\nA B S T R A C T\nKeywords:\nflow boiling\nflow instabilities\nmicrogravity\npressure response\nfrequency domain analyses\nInternational Space Station\nonset of flow instabilities\nThis study is an elaboration on flow instabilities observed during flow boiling experiments conducted onboard \nthe International Space Station (ISS) as part of the Flow Boiling and Condensation Experiment (FBCE). During \nhighly subcooled flow boiling, liquid backflow into the channel that rapidly condenses vapor within the channel \nwas observed. Experiments were conducted with an enhanced sampling frequency of 30 Hz and an extended \nimage sequence recording duration of at least 4 seconds at 500 frames per second to further investigate the \ninstability. Identical experiments were performed both in microgravity onboard the International Space Station \n(ISS) and in Earth gravity during vertical upflow. Instabilities in microgravity are more severe than those in Earth \ngravity and, at their most severe, propagate to the channel’s upstream region. Instabilities are observed within \nthe channel when the intensity, I, which is dependent on inlet pressure fluctuations and mass velocity, exceeds \n1.8 × 105 W/m2. Parametric trends of the frequency and amplitude of inlet pressure fluctuations during insta­\nbility are examined, which reveal instabilities are most severe at low flow rates, high inlet subcoolings, and high \nheat fluxes. Various stability maps proposed in the literature are evaluated against the present database, and \ninstabilities only manifest for subcooling numbers greater than 14. A subset of the database containing the Onset \nof Flow Instability (OFI) point is extracted to first evaluate correlations available in the literature and then \ndevelop a new correlation. The new correlation is applicable in both microgravity and Earth gravity conditions \nand predicts the database with a Mean Absolute Error (MAE) of 1.3%.\n1. Introduction\ncompact than single-phase systems. Hence, two-phase systems have \nbeen identified as potential solutions for thermal management during \nfuture space missions [2].\n1.1. Two-phase Systems in Aerospace Applications\nTwo-phase cooling can be employed in numerous configurations \nincluding capillary flows [3], pool boiling [4], falling films [5], flow \nboiling in macro-channels [6,7], flow boiling in mini/micro-channels \n--------------------------------------------------------------------------------\nInternational Journal of Heat and Mass Transfer 240 (2025) 126593 (https://engineering.purdue.edu/mudawar/files/articles-all/2025/2025-04.pdf)\nciteturn131search13 [wordlim: 200] Published: last year; International Journal of Heat and Mass Transfer 240 (2025) 126593 ... Pressure drop characteristics and prediction techniques (models/ ... This study investigates pressure drop characteristics of microgravity flow boiling of n-Perfluorohexane in\nInternational Journal of Heat and Mass Transfer 240 (2025) 126593 \nContents lists available at ScienceDirect\nInternational Journal of Heat and Mass Transfer\njournal homepage: www.elsevier.com/locate/ijhmt\nPressure drop characteristics and prediction techniques (models/\ncorrelations and artificial neural networks) for microgravity flow boiling\nonboard the International Space Station\nIssam Mudawar a,*, Steven J. Darges a\n, V.S. Devahdhanush a\n, Mohammad M. Hasan b,\nHenry K. Nahra b, R. Balasubramaniam c, Jeffrey R. Mackey d\na Purdue University Boiling and Two-Phase Flow Laboratory (PU-BTPFL), School of Mechanical Engineering, Purdue University, 585 Purdue Mall, West Lafayette, IN\n47907, USA\nb NASA Glenn Research Center, 21000 Brookpark Road, Cleveland, OH 44135, USA\nc Case Western Reserve University, 10900 Euclid Ave., Cleveland, OH 44106, USA\nd HX5, LLC 3000 Aerospace Parkway, Brookpark, OH 44142, USA\nA R T I C L E I N F O\nA B S T R A C T\nKeywords:\nflow boiling\nmicrogravity\npressure drop\nprediction techniques\nmachine learning\ncorrelation assessment\nInternational Space Station\nThis article is part of the multi-objective Flow Boiling and Condensation Experiment (FBCE) onboard the In-\nternational Space Station, which utilized the Flow Boiling Module (FBM) for experiments during February – July\n2022. This study investigates pressure drop characteristics of microgravity flow boiling of n-Perfluorohexane in\nFBM’s rectangular channel of 5.0 × 2.5 mm2 cross-sectional area and 114.6 mm heated length. Both subcooled\nand saturated inlet conditions are studied, while one or two opposite walls of the four are uniformly heated, to\namass a large database of 3393 datapoints. Operating parameters explored include mass velocity (180.0 – 3200.1\nkg/m2s), inlet quality (-0.62 – 0.87, corresponding to inlet subcooling of 46.0 – 0◦C), inlet pressure (119.6 –\n200.4 kPa), wall heat flux (< 55.1 W/cm2), and heating configuration (one or two opposite walls heated).\nPressure drop typically increases with increasing mass velocity, increasing inlet quality (for fixed mass velocity),\nlayers is developed and trained using the Adam algorithm. It accurately predicts the testing subset of the entire\ndatabase with a 5.24% MAE, while conforming to expected physical trends in previously unseen data.\n1. Introduction\n1.1. Flow Boiling for Future Space Missions\non the Rankine cycle, and onboard life support systems. Thermal man-\nagement of these high-power-density systems, and thereby high-heat-\nflux surfaces, is possible by two-phase schemes [1]. This has been a\nresearch focus of the Purdue University Boiling and Two-Phase Flow\nLaboratory (PU-BTPFL), where both fundamental and applied research\nsince the 1980s on capillary flows [2], pool boiling [3], falling films [4],\nflow boiling in channels [5], impinging jets [6], sprays [7], and hybrid\nFuture space missions involve several heat producing systems such as\nelectronics, energy conversion equipment, Fission Power Systems based\n* Author to whom correspondence should be addressed: Tel. (765) 494-5705; Fax (765) 494-0539; Website:\nE-mail address: mudawar@ecn.purdue.edu (I. Mudawar).\nURL: https://engineering.purdue.edu/BTPFL (I. Mudawar).\nhttps://doi.org/10.1016/j.ijheatmasstransfer.2024.126593\nReceived 15 August 2024; Received in revised form 30 October 2024; Accepted 15 December 2024\nAvailable online 30 December 2024 \n0017-9310/© 2024 Elsevier Ltd. All rights are reserved, including those for text and data mining, AI training, and similar technologies.--------------------------------------------------------------------------------\nTwo-phase flow instabilities during microgravity flow boiling onboard the International Space Station - ScienceDirect (https://www.sciencedirect.com/science/article/pii/S0017931024009323/pdfft?md5=b366aff9b5a61e469c4e1b899a1cec93&pid=1-s2.0-S0017931024009323-main.pdf)\nciteturn131search1 [wordlim: 200] Published: 1.9 years ago; Crawled: 4 weeks ago; Article: 126102 ... # Two-phase flow instabilities during microgravity flow boiling onboard the International Space Station ... This study provides two-phase instability data obtained on the ISS.\n\n## International Journal of Heat and Mass Transfer\n\nDate: 1 December 2024\n\nArticle: 126102\n\nVolume: Volume 234\n\nView accessibility information\n\n## Published by: Elsevier\n\nResearch article\n\nGet rights and content\n\n# Two-phase flow instabilities during microgravity flow boiling onboard the International Space Station\n\nAuthor links open overlay panel Issam Mudawar ^{a}, Steven J. Darges ^{a}, V.S. Devahdhanush ^{a}, Mohammad M. Hasan ^{b}, Henry K. Nahra ^{b}, R. Balasubramaniam ^{c}, Jeffrey R. Mackey ^{d}\n\n10.1016/j.ijheatmasstransfer.2024.126102\n\nAccess through your organizationView Open ManuscriptPurchase PDF\n\n## Highlights\n\n  * •\n\nThis study provides two-phase instability data obtained on the ISS.\n\n  * •\n\nThe data involved subcooled flow boiling along a rectangular channel.\n\n  * •\n\nThe instability was manifest by liquid backflow within the channel.\n\n  * •\n\nParametric trends of frequency and amplitude of inlet pressure are analyzed.\n--------------------------------------------------------------------------------\nTask Book Report (https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=16188)\nciteturn131search14 [wordlim: 200] Published: 6 months ago; Experiment (FBCE) was conceived in 2011 with the intent of developing an integrated two-phase flow ... two-phase flow and heat transfer data in microgravity. ... of inlet pressure fluctuations during instability are examined, which reveal instabilities are most severe at low flow ... 2024 Dec 1;234:126102. https://doi.org/10.1016/j.ijheatmasstransfer.2024.126102 , Dec-2024\nHuang CN, Chang S, Suh Y, Mudawar I, Won Y, Kharangate CR. \"Machine learning boiling prediction: From\nautonomous vision of flow visualization data to performance parameter theoretical modeling.\" International Journal of\nMultiphase Flow. 2024 Sep 1;179:104928. https://doi.org/10.1016/j.ijmultiphaseflow.2024.104928 , Sep-2024   \nArticles in Peer-reviewed Journals \nAfzal A, Lee S, Kim SM, Mudawar I. \"Gaussian process regression to predict dryout incipience quality of saturated\nflow boiling in mini/micro-channels.\" Applied Thermal Engineering. 2024 Nov 1;256:124137. \nhttps://doi.org/10.1016/j.applthermaleng.2024.124137 , Nov-2024   \nArticles in Peer-reviewed Journals \nNoh H, Lee S, Kim SM, Mudawar I. \"Utilization of XGBoost algorithm to predict dryout incipience quality for saturated\nflow boiling in mini/micro-channels.\" International Journal of Heat and Mass Transfer. 2024 Oct 1;231:125827. \nhttps://doi.org/10.1016/j.ijheatmasstransfer.2024.125827 , Oct-2024   \nArticles in Peer-reviewed Journals \nMudawar I, Darges SJ, Devahdhanush VS. \"Critical heat flux for flow boiling with saturated inlet in microgravity\nonboard the International Space Station.\" International Journal of Heat and Mass Transfer. 2024 Nov 15;233:126017. \nhttps://doi.org/10.1016/j.ijheatmasstransfer.2024.126017 , Nov-2024   \nArticles in Peer-reviewed Journals \nMudawar I, Darges SJ, Devahdhanush VS, Hasan MM, Nahra HK, Balasubramaniam R, Mackey JR. \"Two-Phase Flow\nInstabilities during Microgravity Flow Boiling onboard the International Space Station, Critical heat flux for flow\nboiling with saturated inlet in microgravity onboard the International Space Station.\" International Journal of Heat and\nMass Transfer. 2024 Dec 1;234:126102. https://doi.org/10.1016/j.ijheatmasstransfer.2024.126102 , Dec-2024   \nPage 2 of 2--------------------------------------------------------------------------------\nA Review of Pressure Drop Characteristics and Optimization Measures of Two-Phase Flow with Low Boiling Point Working Fluids in Microchannels - ScienceDirect (https://www.sciencedirect.com/org/science/article/pii/S2151862925000544)\nciteturn131search2 [wordlim: 200] Published: 1.2 years ago; Crawled: 2 months ago; To provide a comprehensive review of research on pressure drop prediction using homogeneous flow models, separated flow models, flow-pattern-based pressure drop prediction models, and machine learning techniques for two-phase frictional pressure drop in microchannels, and to perform a comparative analysis of the applicable scope and limitations of mainstream models. ... Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station ... 126593\n\nView in ScopusGoogle Scholar\n\n  8. 8.\n\nX Fang, G Qiu, J Chen, K Liu, Q Li, W Cai\n\nA new frictional pressure drop correlation based on flow patterns for hydrocarbon refrigerants condensation flow\n\nInt J Refrig, 170 (9–10) (2025), pp. 214-23\n\n10.1016/j.ijrefrig.2024.11.024\n\nGoogle Scholar\n\n  9. 9.\n\nI Mudawar, SJ Darges, VS Devahdhanush, MM Hasan, HK Nahra, R Balasubramaniam\n\nPressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station\n\nInt J Heat Mass Transf, 240 (21) (2025), p. 126593\n\n10.1016/j.ijheatmasstransfer.2024.126593\n\nView in ScopusGoogle Scholar\n\n  10. 10.\n\nAS Pamitran, KI Choi, JT Oh, P Hrnjak\n\nCharacteristics of two-phase flow pattern transitions and pressure drop of five refrigerants in horizontal circular small tubes\n--------------------------------------------------------------------------------\nList of Archived Space Station Publications (https://www.nasa.gov/wp-content/uploads/2026/05/ahr-2025-publist-20260518.pdf?emrc=301317)\nciteturn131search15 [wordlim: 200] Published: 5 months ago; Journal of Manufacturing Science and Engineering - Transactions ... Two-phase flow instabilities during microgravity flow ... 234:126102.DOI: 10.1016/j.ijheatmasstransfer.2024.126102\nHK, et al. Two-phase flow instabilities during microgravity flow \nboiling onboard the International Space Station. International \nJournal of Heat and Mass Transfer. 2024 December 1; \n234:126102. DOI: 10.1016/j.ijheatmasstransfer.2024.126102\nMaterials International Space Station Experiment (MISSE-\n12-NASA, MISSE-13-NASA) — Cordero RJ, de Groh KK, \nDragotakes Q, Singla S, Maurer C et al. Radiation protection \nand structural stability of fungal melanin polylactic acid \nbiocomposites in low Earth orbit. Proceedings of the National \nAcademy of Sciences of the United States of America. 2025 May 6; \n122(18): e2427118122. DOI: 10.1073/pnas.2427118122\nFlow Boiling and Condensation Experiment (FBCE) — \nMudawar I, Darges SJ, Hasan MM, Nahra HK, Balasubramaniam \nR, et al. Experimental investigation and analysis of flow \ncondensation heat transfer in microgravity–Experiments \nonboard the International Space Station. International Journal \nof Heat and Mass Transfer. 2026 January; 254: 127602. DOI: \n10.1016/j.ijheatmasstransfer.2025.127602\nFluids Integrated Rack (FIR) — Corban R, Winsa EA. Fluids \nand Combustion Facility - Fluids Integrated Rack. 36th AIAA \nAerospace Sciences Meeting and Exhibit, Reno, NV; 1998 January \n12. 11. DOI: 10.2514/6.1998-258\nMaterials International Space Station Experiment (MISSE-\n15-NASA, MISSE-16-NASA) — Leeper L, Jones K, Finckenor \nMM, McElderry J, Carrico M. Thermal control coatings flown on \nlow Earth orbit materials experiments. Journal of Spacecraft and \nRockets. 2024 September; 61(5): 1329-1338. DOI: 10.2514/1.\nA36020\n31--------------------------------------------------------------------------------\nPressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station | Request PDF (https://www.researchgate.net/publication/391349267_Pressure_drop_characteristics_and_prediction_techniques_modelscorrelations_and_artificial_neural_networks_for_microgravity_flow_boiling_onboard_the_International_Space_Station)\nciteturn131search3 [wordlim: 200] Published: 1.5 years ago; Crawled: 5 months ago; # Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station ...   * International Journal of Heat and Mass Transfer 240(21):126593 ... To address the above challenges, researchers [7][8][9] have developed various pressure drop calculation models: the homogeneous flow model simplifies calculations based on the assumption of a uniform mixture, suitable for low interphase slip conditions; the separated flow model captures the velocity difference between vapor and liquid phases through phase-separated momentum equations, improving prediction accuracy; and the flow-pattern-based pressure drop prediction model achieves zoned modeling through flow pattern recognition algorithms.\n\n# Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station\n\n  * May 2025\n  * International Journal of Heat and Mass Transfer 240(21):126593\n\nDOI:10.1016/j.ijheatmasstransfer.2024.126593\n\nAuthors:\n\nIssam Mudawar\n\n  * Purdue University West Lafayette\n\nSteven J. Darges\n\n  * Purdue University West Lafayette\n\nV. S. Devahdhanush\n\n  * University of Nebraska–Lincoln\n\nMohammad M. Hasan\n\n  * National Aeronautics and Space Administration\n\nShow all 7 authors Hide\n\nImage: Request Full-text Paper PDF\n\nRequest full-text PDF\n\nTo read the full-text of this research, you can request a copy directly from the authors.\n\nImage: ResearchGate Logo\n\n## No full-text available\n\nImage: Request Full-text Paper PDF\n\nTo read the full-text of this research,\nyou can request a copy directly from the authors.\n--------------------------------------------------------------------------------\nNASA BPS \nFoundations \nProgram Update, \nFoundation (https://uwnxt.nasx.edu/cdn/materials/9fba0b7b-5cde-4105-bb77-dd9a6237f3d4)\nciteturn131search16 [wordlim: 200] Published: 9 months ago; \"Two-phase flow instabilities during microgravity flow boiling ... 126102. https://doi.org/10.1016/j.ijheatmasstransfer.2024.126102\n10\nPublications: Foundations\nFluid Physics, ii\n• Narayanan, Jayachandran K., Jason W. Hartwig, Jeffrey R. Mackey, Mohammad Kassemi, and Chirag R. \nKharangate. \"Experimental investigations on the flow boiling and heat transfer characteristics during chilldown \nprocess in a closed loop chilldown test section.\" International Journal of Heat and Mass Transfer 232 (2024): \n125915. https://doi.org/10.1016/j.ijheatmasstransfer.2024.125915 \n• Mudawar, Issam, Steven J. Darges, V. S. Devahdhanush, Mohammad M. Hasan, Henry K. Nahra, R. \nBalasubramaniam, and Jeffrey R. Mackey. \"Two-phase flow instabilities during microgravity flow boiling \nonboard the International Space Station.\" International Journal of Heat and Mass Transfer 234 (2024): \n126102. https://doi.org/10.1016/j.ijheatmasstransfer.2024.126102 \n• Afzal, Arshad, Seunghyun Lee, Sung-Min Kim, and Issam Mudawar. \"Gaussian process regression to predict \ndryout incipience quality of saturated flow boiling in mini/micro-channels.\" Applied Thermal Engineering \n(2024): 124137. https://doi.org/10.1016/j.applthermaleng.2024.124137 \n• Noh, Hyeonseok, Seunghyun Lee, Sung-Min Kim, and Issam Mudawar. \"Utilization of XGBoost algorithm to \npredict dryout incipience quality for saturated flow boiling in mini/micro-channels.\" International Journal of Heat \nand Mass Transfer 231 (2024): 125827. https://doi.org/10.1016/j.ijheatmasstransfer.2024.125827 \n• Mudawar, Issam, Steven J. Darges, and V. S. Devahdhanush. \"Critical heat flux for flow boiling with saturated \ntwo-phase inlet in microgravity onboard the International Space Station.\" International Journal of Heat and \nMass Transfer 233 (2024): 126017. https://doi.org/10.1016/j.ijheatmasstransfer.2024.126017--------------------------------------------------------------------------------\nech\nT\nPress\nScience\nDoi:10.32604/fhmt.2025.066792 (https://file.techscience.com/files/fhmt/2025/online/FHMT0702/TSP_FHMT_66792/TSP_FHMT_66792.pdf)\nciteturn131search17 [wordlim: 200] Published: 1.3 years ago; characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity ... 2025;240(21):126593. doi:10.1016/j. ... Characteristics of two-phase flow pattern transitions and pressure drop\ndoi:10.1109/EDL.1981.25367.\n5.\nKim SM, Mudawar I. Thermal design and operational limits of two-phase micro-channel heat sinks. Int J Heat\nMass Transf. 2017;106(Pt. II):861–76. doi:10.1016/j.ijheatmasstransfer.2016.10.020.\n6.\nBhandari P, Rawat KS, Prajapati YK, Padalia D, Ranakoti L, Singh T. Design modifications in micro pin fin\nconfiguration of microchannel heat sink for single phase liquid flow: a review. J Energy Storage. 2023;66(2):107548.\ndoi:10.1016/j.est.2023.107548.\n7.\nMa X, Hu C, Ji X, Yang X, Xu N, Zhang Y, et al. Flow boiling frictional pressure drop inside micro/mini-\nchannels: a new general model and experimental investigation. Appl Therm Eng. 2024;247(2):123111. doi:10.1016/j.\napplthermaleng.2024.123111.\n8.\nFang X, Qiu G, Chen J, Liu K, Li Q, Cai W. A new frictional pressure drop correlation based on flow patterns for\nhydrocarbon refrigerants condensation flow. Int J Refrig. 2025;170(9–10):214–23. doi:10.1016/j.ijrefrig.2024.11.024.\n9.\nMudawar I, Darges SJ, Devahdhanush VS, Hasan MM, Nahra HK, Balasubramaniam R, et al. Pressure drop\ncharacteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity\nflow boiling onboard the International Space Station. Int J Heat Mass Transf. 2025;240(21):126593. doi:10.1016/j.\nijheatmasstransfer.2024.126593.\n10.\nPamitran AS, Choi KI, Oh JT, Hrnjak P. Characteristics of two-phase flow pattern transitions and pressure drop\nof five refrigerants in horizontal circular small tubes. Int J Refrig. 2010;33(3):578–88. doi:10.1016/j.ijrefrig.2009.12.\n009.\n11.\nAL-Dogail AS, Gajbhiye RN. Effects of density, viscosity and surface tension on flow regimes and pressure drop of\ntwo-phase flow in horizontal pipes. J Petrol Sci Eng. 2021;205(2):108719. doi:10.1016/j.petrol.2021.108719.\n12.\nDewangan SK, Shrivastava SK, Haldar R, Yadav A, Giri V. Effect of density and viscosity on flow characteristics of\nwater: a review. Int J Res Publ Rev. 2023;4(6):1982–5.--------------------------------------------------------------------------------\nTwo-phase flow instabilities during microgravity flow boiling onboard the International Space Station - ScienceDirect (https://www.sciencedirect.com/science/article/pii/S0017931024009323)\nciteturn131search4 [wordlim: 200] Published: 1.9 years ago; Crawled: 2 months ago; The Flow Boiling and Condensation Experiment (FBCE) is a long-term collaborative project between the Purdue University Boiling and Two-Phase Flow Laboratory and NASA Glenn Research Center. ... Instabilities are undesirable in two-phase flow loops and have been the subject of extensive research. ... As discussed in the context of Ledinegg instability and PDOs in the previous subsection, a system's inclination for instabilities is determined by how pressure drop responds when flow rate is perturbed.\n--------------------------------------------------------------------------------\nPiri Keşif Aracı (https://kesifaraci.com/index.jsp?fields=keywords&modul=advantage-search&operator=or&p=1&searchword=%22Flow+instabilities%22)\nciteturn131search5 [wordlim: 200] Crawled: 2 days ago; 10.1016/j.ijheatmasstransfer.2024.126102 ... The earliest research in the field of two-phase flow was conducted by Lorentz (1909). ... The objective of this review is to sum up the experimental and theoretical work carried out by various investigators over a period of several years, demonstrating and explaining three main instability modes of two-phase flow dynamic instabilities, namely, density-wave type, pressure-drop type and thermal oscillations, encountered in various boiling flow channel systems.\n--------------------------------------------------------------------------------\nAn experimental investigation on the characteristics of flow instability with the evolution of two-phase interface morp… (https://ouci.dntb.gov.ua/en/works/4MD8dON7/)\nciteturn131search6 [wordlim: 200] Crawled: 4 months ago; # An experimental investigation on the characteristics of flow instability with the evolution of two-phase interface morphology ... Huang, The research on the flow instability in the parallel channels, Chinese J. ... Yu, Two-phase flow instabilities of forced circulation at low pressure in a rectangular mini-channel, Int. ... DOI: 10.1016/j.ijheatmasstransfer.2024.126102 Image\n--------------------------------------------------------------------------------\nВлияние гравитации на неустойчивость двухфазного течения при освоении геотермальных месторождений - Шулюпин - Доклады Российской академии наук. Физика, технические науки (https://journals.rcsi.science/2686-7400/article/view/435603)\nciteturn131search7 [wordlim: 200] Published: 6 months ago; Crawled: 2 weeks ago; Review of two-phase flow instabilities. ... An overview of flow instability at supercritical pressure. ... 126102. https://doi.org/10.1016/j.ijheatmasstransfer.2024.126102\n--------------------------------------------------------------------------------\nTwo-phase flow instabilities during microgravity flow boiling onboard the International Space Station - ScienceDirect (https://www.sciencedirect.com/science/article/abs/pii/S0017931024009323)\nciteturn131search8 [wordlim: 200] Published: 1.9 years ago; Crawled: 2 months ago; This study presents computational simulations and experimental validation of liquid nitrogen flow boiling under two gravity conditions: microgravity and Earth gravity. ... Direct comparisons were made between the microgravity and Earth gravity cases, focusing on key simulation outputs, including two-phase flow contours, spatial fluid temperature distributions, axial wall temperature profiles, fluid vorticity fields, and mean velocity differences.\n--------------------------------------------------------------------------------\nA Review of Pressure Drop Characteristics and Optimization Measures of Two-Phase Flow with Low Boiling Point Working Fl… (https://ouci.dntb.gov.ua/en/works/4200Qd3W/)\nciteturn131search9 [wordlim: 200] Crawled: last month; Tian, Research on prediction model of two-phase flow and friction pressure drop in spiral pipe based on flow regimes, Therm Sci Eng Prog, № 56, с. ... Yaqub, Interpretable machine learning for three-phase flow pressure drop prediction: a comparative study with CFD and empirical models, Chem Eng Sci, № 310, с.\n--------------------------------------------------------------------------------\nDocuments: Category 40, Subcategory 39335 (https://documentsdelivered.com/source/039/334/)\nciteturn131search10 [wordlim: 200] Crawled: last month; Physics of Fluids 27(12): 126101】Jet arrays in supersonic crossflow — An experimental study.Physics of Fluids 27(12): 126102 Mechanism of shock unsteadiness in separated shock/boundary-layer interactions. ... Physics of Fluids 27(2): 022001 Hydrodynamic interactions of two nearly touching Brownian spheres in a stiff potential: Effect of fluid inertia. ... Physics of Fluids 27(2): 022101 Electrohydrodynamic instability of a capacitive elastic membrane.\n--------------------------------------------------------------------------------\nExperimental investigation and analysis of flow condensation heat transfer in microgravity–Experiments onboard the International Space Station - ScienceDirect (https://www.sciencedirect.com/science/article/abs/pii/S0017931025009391)\nciteturn131search11 [wordlim: 200] Crawled: 2 months ago; Schematic diagram of two-phase flow loop used for flow condensation experiments.An accumulator, which serves as a reference point for system pressure and helps mitigate two-phase instabilities [42], is connected at a T-junction between the static mixer and pump inlet.\n--------------------------------------------------------------------------------\nPrediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs) (https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf)\nciteturn131view0 [wordlim: 200] Crawled: yesterday; Content type: application/pdf; Number of pages: 22; Source: open({\"ref_id\":\"https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf\",\"lineno\":null}); Total lines: 2689\nL0@P0: International Journal of Heat and Mass Transfer 220 (2024) 124998\nL1@P0: Available online 27 November 2023\nL2@P0: 0017-9310/© 2023 Elsevier Ltd. All rights reserved.\nL3@P0: Prediction technique for flow boiling heat transfer and critical heat flux in\nL4@P0: both microgravity and Earth gravity via artificial neural networks (ANNs)\nL5@P0: Issam Mudawar *, Steven J. Darges, V.S. Devahdhanush\n--------------------------------------------------------------------------------\nInternal Error ()\nciteturn131view1 [wordlim: 200] Source: open({\"ref_id\":\"https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/\",\"lineno\":null}); Total lines: 1\nL0: Failed to fetch https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/: Cache miss\n",
      "id": "orb_search_18",
      "source_urls": [
        "https://www.sciencedirect.com/science/article/abs/pii/S0017931024014212",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2024.126593Get",
        "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-15.pdf",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2024.126102",
        "https://engineering.purdue.edu/mudawar/files/articles-all/2025/2025-04.pdf",
        "https://engineering.purdue.edu/BTPFL",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2024.126593",
        "https://www.sciencedirect.com/science/article/pii/S0017931024009323/pdfft?md5=b366aff9b5a61e469c4e1b899a1cec93&pid=1-s2.0-S0017931024009323-main.pdf",
        "https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=16188",
        "https://doi.org/10.1016/j.ijmultiphaseflow.2024.104928",
        "https://doi.org/10.1016/j.applthermaleng.2024.124137",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2024.125827",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2024.126017",
        "https://www.sciencedirect.com/org/science/article/pii/S2151862925000544",
        "https://www.nasa.gov/wp-content/uploads/2026/05/ahr-2025-publist-20260518.pdf?emrc=301317",
        "https://www.researchgate.net/publication/391349267_Pressure_drop_characteristics_and_prediction_techniques_modelscorrelations_and_artificial_neural_networks_for_microgravity_flow_boiling_onboard_the_International_Space_Station",
        "https://uwnxt.nasx.edu/cdn/materials/9fba0b7b-5cde-4105-bb77-dd9a6237f3d4",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2024.125915",
        "https://doi.org/10.1016/j.ijheatmasstransfer.2024.126017--------------------------------------------------------------------------------",
        "https://file.techscience.com/files/fhmt/2025/online/FHMT0702/TSP_FHMT_66792/TSP_FHMT_66792.pdf",
        "https://www.sciencedirect.com/science/article/pii/S0017931024009323",
        "https://kesifaraci.com/index.jsp?fields=keywords&modul=advantage-search&operator=or&p=1&searchword=%22Flow+instabilities%22",
        "https://ouci.dntb.gov.ua/en/works/4MD8dON7/",
        "https://journals.rcsi.science/2686-7400/article/view/435603",
        "https://www.sciencedirect.com/science/article/abs/pii/S0017931024009323",
        "https://ouci.dntb.gov.ua/en/works/4200Qd3W/",
        "https://documentsdelivered.com/source/039/334/",
        "https://www.sciencedirect.com/science/article/abs/pii/S0017931025009391",
        "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
        "https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/",
        "https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/:"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "date": "2026-10-25",
      "channel": "core fulltext critical appraisal",
      "queries": [
        "Mudawar2024 train/test split",
        "Huang2024 limitations section",
        "ELF controls",
        "Mudawar2025 pressure",
        "Mudawar2024 instabilities",
        "Murphy2016 original repository"
      ],
      "results": "Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station (https://engineering.purdue.edu/mudawar/files/articles-all/2025/2025-04.pdf)\nciteturn138view0 [wordlim: 200] Crawled: yesterday; Content type: application/pdf; Number of pages: 27; Source: open({\"ref_id\":\"https://engineering.purdue.edu/mudawar/files/articles-all/2025/2025-04.pdf\",\"lineno\":null}); Total lines: 2356\nL0@P0: Pressure drop characteristics and prediction techniques (models/\nL1@P0: correlations and artificial neural networks) for microgravity flow boiling\nL2@P0: onboard the International Space Station\nL3@P0: Issam Mudawar a,*, Steven J. Darges a , V.S. Devahdhanush a , Mohammad M. Hasan b,\nL4@P0: Henry K. Nahra b\nL5@P0: , R. Balasubramaniam c, Jeffrey R. Mackey d\nL6@P0: a Purdue University Boiling and Two-Phase Flow Laboratory (PU-BTPFL), School of Mechanical Engineering, Purdue University, 585 Purdue Mall, West Lafayette, IN\nL7@P0: 47907, USA b NASA Glenn Research Center, 21000 Brookpark Road, Cleveland, OH 44135, USA c Case Western Reserve University, 10900 Euclid Ave., Cleveland, OH 44106, USA d HX5, LLC 3000 Aerospace Parkway, Brookpark, OH 44142, USA\nL8@P0: ARTICLE INFO\nL9@P0: Keywords:\nL10@P0: flow boiling\nL11@P0: microgravity\nL12@P0: pressure drop\nL13@P0: prediction techniques\nL14@P0: machine learning\nL15@P0: correlation assessment\nL16@P0: International Space Station\nL17@P0: ABSTRACT\n--------------------------------------------------------------------------------\nInternal Error ()\nciteturn138view1 [wordlim: 200] Source: open({\"ref_id\":\"https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-15.pdf\",\"lineno\":null}); Total lines: 1\nL0: Failed to fetch https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-15.pdf: (400) Content length is too large: 29236411\n--------------------------------------------------------------------------------\nInternal Error ()\nciteturn138view2 [wordlim: 200] Source: open({\"ref_id\":\"https://researchrepository.ucd.ie/entities/publication/cca497e3-4bbf-4e81-9845-526c5d5ec793\",\"lineno\":null}); Total lines: 1\nL0: Failed to fetch https://researchrepository.ucd.ie/entities/publication/cca497e3-4bbf-4e81-9845-526c5d5ec793: (405) Method Not Allowed\n--------------------------------------------------------------------------------\nPrediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs) (https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf)\nciteturn138view3 [wordlim: 200] Crawled: yesterday; Content type: application/pdf; Number of pages: 22; Source: find({\"ref_id\":\"turn131view0\",\"pattern\":\"random\"}); Total lines: 2689\nL362@P3: was capable of predicting a wide range of operating conditions for\nL363@P3: different fluids with an overall mean absolute error of 5.74%.\nL364@P3: Zhou et al. [49] tested different machine learning algorithms to\nL365@P3: predict h for a condensing flow in mini-/micro-channels via a consoli\u0002dated database. Their optimized ANN consisted of 15 consecutively\nL366@P3: narrowing hidden layers from 150 to 10 neurons and outperformed\nL367@P3: three decision tree-based models (Random Forest, Adaptive Boost, and\nL386@P3: the present database, and it outperformed those available in the litera\u0002ture. However, the performance of empirical correlations, including\nL387@P3: those which were fit to the present database, was trumped by their\nL388@P3: trained ANN. The authors optimized their ANN by testing architectures\nL389@P3: of 2 – 10 uniform layers with 2 – 40 nodes in each layer and settled on 6\nL390@P3: layers containing 26 nodes per layer. Inputs to their model included the\nL391@P3: natural log of operating conditions, and properties of the working fluid\nL392@P3: and non-condensable gas. Their model predicted the entire database\nL393@P3: within ±50% error.\nL394@P3: Predictive models for flow condensation heat transfer in horizontal\nL395@P3: tubes were developed by Nie et al. [52] using different machine learning\nL396@P3: models including K-nearest neighbors, ANN, convolutional neural\nL397@P3: network, random forest, and extreme gradient boosting algorithms.\nL398@P3: They tested four different combinations of input parameters to train\nL399@P3: their models: (i) experimental parameters, (ii) experimental parameters\nL400@P3: with thermophysical properties, (iii) dimensionless groups, and (iv) a\nL401@P3: consolidated group containing all other parameters. Each model per\u0002formed satisfactorily, but the authors favored the dimensionless input\nL402@P3: parameters for better scaling when comparing with other databases. The\nL403@P3: neural networks and extreme gradient boosting algorithm were the\nL404@P3: best-performing models, outperforming K-nearest neighbors and\nL405@P3: random forest. However, the extreme gradient boosting model per\u0002formed the best for predicting datasets that were excluded from training.\nL406@P3: Qiu et al. [53] proposed a systematic approach to optimize ANN\nL407@P3: models for predicting flow boiling h in mini-/micro-channel heatsinks.\nL408@P3: Using the same database as [46], an ANN with improved accuracy was\nL409@P3: achieved by (1) selecting inputs utilized in previous physics-based cor\u0002relations, (2) including additional inputs which show statistical signifi\u0002cance in influencing h, and (3) performing a thorough grid search to\nL410@P3: optimize the model’s hyperparameters and network architecture.\nL411@P3: 1.4. Objectives of present study\nL412@P3: The primary goal of the Flow Boiling and Condensation Experiment\nL413@P3: (FBCE), is to obtain crucial flow boiling and condensation data in\nL414@P3: microgravity, which can be used to develop and verify design tools. The\nL415@P3: present study capitalizes on the unique and extensive database for\nL416@P3: microgravity flow boiling collected onboard the ISS. The ISS micro\u0002gravity database is combined with a pre-launch database to form a\nL417@P3: consolidated FBCE heat transfer database comprised of data obtained in\nL418@P3: microgravity and Earth gravity at different orientations. The consoli\u0002dated database is used to train an ANN for predicting flow boiling heat\n--------------------------------------------------------------------------------\nPrediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs) (https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf)\nciteturn138view4 [wordlim: 200] Crawled: yesterday; Content type: application/pdf; Number of pages: 22; Source: find({\"ref_id\":\"turn131view0\",\"pattern\":\"70%\"}); Total lines: 2689\nL581@P5: 238.44\nL582@P5: 114.79 –\nL583@P5: 196.63\nL584@P5: 102.16 –\nL585@P5: 238.44\nL586@P5: Fluid\nL587@P5: temperature, T\nL588@P5: [◦C]\nL589@P5: 60.64 –\nL590@P5: 74.96\nL591@P5: 60.52 –\nL592@P5: 74.52\nL593@P5: 35.87 –\nL594@P5: 74.29\nL595@P5: 61.01 –\nL596@P5: 74.62\nL597@P5: 25.09 –\nL598@P5: 74.59\nL599@P5: 24.70 –\nL600@P5: 75.90\nL601@P5: 24.70 –\nL602@P5: 75.90\nL603@P5: 29.02 –\nL604@P5: 75.58\nL605@P5: 27.10 –\nL606@P5: 76.12\nL607@P5: 25.52 –\nL608@P5: 78.23\nL609@P5: 24.70 –\nL610@P5: 78.23\nL611@P5: Fluid Subcooling,\nL612@P5: ΔTsub [◦C]\nL613@P5: 0.00 0.00 0.00 –\nL614@P5: 27.42\nL615@P5: 0.00 0.00 –\nL616@P5: 43.70\nL617@P5: 0.00 –\nL618@P5: 36.33\nL619@P5: 0.00 –\nL620@P5: 36.33\nL621@P5: 0.00 –\nL622@P5: 40.29\nL623@P5: 0.00 –\nL624@P5: 38.03\nL625@P5: 0.00 –\nL626@P5: 43.44\nL627@P5: 0.00 –\nL628@P5: 43.70\nL629@P5: Equilibrium\nL630@P5: Quality, xe\nL631@P5: 0.005 –\nL632@P5: 0.756\nL633@P5: 0.005 –\nL634@P5: 0.711\nL635@P5: -0.375 –\nL636@P5: 0.777\nL637@P5: 0.005 –\nL638@P5: 0.751\nL639@P5: -0.603 –\nL640@P5: 0.921\nL641@P5: -0.486 –\nL642@P5: 0.758\nL643@P5: -0.486 –\nL644@P5: 0.758\nL645@P5: -0.560 –\nL646@P5: 0.865\nL647@P5: -0.514 –\nL648@P5: 0.861\nL649@P5: -0.599 –\nL650@P5: 0.952\nL651@P5: -0.603 –\nL652@P5: -0.952\nL653@P5: Approximated\nL654@P5: Flow Quality, x\nL655@P5: 0.005 –\nL656@P5: 0.756\nL657@P5: 0.005 –\nL658@P5: 0.711\nL659@P5: 0.000 –\nL660@P5: 0.777\nL661@P5: 0.005 –\nL662@P5: 0.751\nL663@P5: 0.000 –\nL664@P5: 0.921\nL665@P5: 0.001 –\nL666@P5: 0.758\nL667@P5: 0.000 –\nL668@P5: 0.758\nL669@P5: 0.000 –\nL670@P5: 0.865\nL671@P5: 0.000 –\nL672@P5: 0.861\nL673@P5: 0.000 –\nL674@P5: 0.952\nL675@P5: 0.000 –\nL676@P5: 0.952\nL677@P5: Wall heat flux q\"w\nL678@P5: [W/m2]\nL679@P5: 28,828 –\nL680@P5: 206,940\nL681@P5: 18,720 –\nL682@P5: 221,769\nL683@P5: 25,312 –\nL684@P5: 480,917\nL685@P5: 18,720 –\nL686@P5: 221,769\nL687@P5: 20,359 –\nL688@P5: 550,738\nL689@P5: 18,104 –\nL690@P5: 474,821\nL691@P5: 18,720 –\nL692@P5: 499,901\nL693@P5: 17,969 –\nL694@P5: 494,884\nL695@P5: 24,641 –\nL696@P5: 456,610\nL697@P5: 20,363 –\nL698@P5: 517,965\nL699@P5: 17,969 –\nL700@P5: 550,738\nL701@P5: Heated wall\nL702@P5: temperature,\nL703@P5: Tw [◦C]\nL704@P5: 64.92 –\nL705@P5: 84.34\nL706@P5: 62.05 –\nL707@P5: 98.60\nL708@P5: 60.50 –\nL709@P5: 117.38\nL710@P5: 63.57 –\nL711@P5: 81.48\nL712@P5: 64.47 –\nL713@P5: 121.15\nL714@P5: 57.45 –\nL715@P5: 91.00\nL716@P5: 57.46 –\nL717@P5: 98.86\nL718@P5: 59.74 –\nL719@P5: 115.61\nL720@P5: 64.10 –\nL721@P5: 114.15\nL722@P5: 65.70 –\nL723@P5: 121.61\nL724@P5: 57.45 –\nL725@P5: 121.61\nL726@P5: Heat transfer\nL727@P5: coefficient h\nL728@P5: [W/m2\nL729@P5: K]\nL730@P5: 4197.1 –\nL731@P5: 22,364.8\nL732@P5: 2278.5 –\nL733@P5: 29,902.9\nL786@P6: One prevalent issue with ANNs is overtraining, where the ANN\nL787@P6: model becomes overly specific to the data used to train it. To mitigate\nL788@P6: overtraining, the database is randomly divided into three subsets. The\nL789@P6: training data accounts for 70% of the entire database and is used during\nL790@P6: the training process. The testing data accounts for 15% of the database\nL791@P6: and is used to assess the accuracy of the model after training is\nL792@P6: completed. The remaining 15% of the database is used for validation\nL1084@P7: Dimensionless groups:\nL1085@P7: Nutp = f\nL1086@P7: (\nL1087@P7: Bo, Ja∗∗, ΔTsat\nL1088@P7: (Tw − Tf)\nL1089@P7: , Ref , Prf , Fr, pr\nL1090@P7: )\nL1091@P7: (14j)\nL1092@P7: • Geometry: vertical and horizontal tubes and annuli\nL1093@P7: • Fluids: ethylene glycol, water, refrigerants\nL1094@P7: • Consolidated database of over 4300 data points\nL1095@P7: • Recommended/validated range:\nL1096@P7: Dh = 2.95 – 32.0 mm\nL1097@P7: G = 12.40 – 61,518.00 kg/m2\nL1098@P7: s\nL1099@P7: ΔTsub = 0.00 – 173.70◦C\nL1100@P7: q\"w = 350.00 – 91.53 × 106 W/m2\nL1101@P7: MAE = 33.13%\nL1102@P7: Liu & Winterton\nL1103@P7: (1991) [22]\nL1104@P7: q˝w = htp(Tw − Tf) =\nL1105@P7: {(Ehsp(Tw − Tf))2 + (Shnb(Tw − Tsat))2\nL1142@P8: present study, network architectures are built such that the final hidden\nL1143@P8: layer, preceding the output layer, always has 10 neurons. Each layer has\nL1144@P8: 10 more neurons than the following, so a network with 5 hidden layers\nL1145@P8: has an architecture of {50–40–30–20–10} neurons between the input\nL1146@P8: and output layers. Another example is a network with 10 hidden layers\nL1147@P8: would have a hidden layer architecture of\nL1148@P8: {100–90–80–70–60–50–40–30–20–10}.\nL1149@P8: The results of each model are presented in Figs. 5(a) and 5(b). Each\nL1150@P8: model only uses the parameters relevant for its own flow boiling regime.\nL1151@P8: They are capable of accurately predicting htp for their respective testing\nL1152@P8: database with MAEs of 6.31% and 11.70% for subcooled and saturated\nL1153@P8: flow boiling, respectively. To assess if a single model can be used for\nL1154@P8: both subcooled and saturated flow boiling, another ANN is trained for\nL1440@P9: [70] htp = 8.4 × 105(Bo2Wefo)\nL1441@P9: 0.3\nL1442@P9: (ρg\nL1443@P9: ρf\nL1444@P9: )0.4\nL1445@P9: (20a)\nL1446@P9: Input Parameters:\nL1447@P9: htp = f(q˝w,G, hfg ,D, ρf , σ, ρg ) (20b)\nL1448@P9: Dimensionless groups:\nL1449@P9: Nutp = f\nL1450@P9: (\nL1451@P9: Bo, Wefo,\nL1452@P9: ρg\nL1453@P9: ρf\nL1454@P9: )\nL1455@P9: (20c)\nL1456@P9: • Geometry: horizontal, circular and rectangular\nL1671@P11: seminal correlations assessed.\nL1672@P11: The h correlations considered for saturated flow boiling include\nL1673@P11: Gungor and Winterton [25], Liu and Winterton [22], Tran et al. [70], Li\nL1674@P11: and Wu [71], Kim and Mudawar [23], and Fang et al. [72]. Once again,\nL1675@P11: most correlations were developed from consolidated databases\nL1676@P11: comprising different geometries and fluids, and wide ranges of operating\nL2107@P18: s, pressure of 102 –\nL2108@P18: 238 kPa, subcooling of 0 – 44◦C, and thermodynamic equilibrium\nL2109@P18: quality of -0.60 – 0.95 (spanning all the way from highly sub\u0002cooled to high-quality saturated boiling). The resulting heat\nL2110@P18: transfer coefficients ranged from 1070 to 32,649 W/m2\nL2111@P18: K. The\nL2112@P18: entire database is randomly divided into training data (70%),\nL2113@P18: testing data (15%) and validation data (15%).\nL2131@P18: G [kg/m2\nL2132@P18: s] 99.09 –\nL2133@P18: 3199.28\nL2134@P18: 194.89 –\nL2135@P18: 3200.9\nL2136@P18: 179.70 –\nL2137@P18: 3199.97\nL2138@P18: 199.34 –\nL2139@P18: 2030.27\nL2140@P18: 179.99 –\nL2141@P18: 3199.98\nL2142@P18: 144.24 –\nL2143@P18: 3211.55\nL2144@P18: 175.30 –\nL2145@P18: 3199.96\nL2146@P18: 200.97 –\nL2147@P18: 2314.43\nL2148@P18: 179.90 –\nL2149@P18: 3199.97\nL2150@P18: 99.09 –\nL2151@P18: 3211.55\nL2152@P18: pin [kPa] 98.41 –\nL2153@P18: 184.26\nL2154@P18: 97.12 –\nL2155@P18: 180.72\nL2156@P18: 110.33 –\nL2157@P18: 181.75\nL2158@P18: 119.38 –\nL2159@P18: 182.29\nL2160@P18: 117.19 –\nL2161@P18: 178.84\nL2162@P18: 97.10 –\nL2163@P18: 221.04\nL2164@P18: 109.71 –\nL2165@P18: 229.77\nL2166@P18: 107.20 –\nL2167@P18: 239.48\nL2168@P18: 109.77 –\nL2169@P18: 200.44\nL2170@P18: 97.10 –\nL2171@P18: 239.48\nL2172@P18: Tin [◦C] 23.35 –\nL2173@P18: 76.87\nL2174@P18: 28.55 –\nL2175@P18: 77.29\nL2176@P18: 34.32 –\nL2177@P18: 79.10\nL2178@P18: 58.88 –\nL2179@P18: 80.60\nL2180@P18: 23.55 –\nL2181@P18: 77.84\nL2182@P18: 23.15 –\nL2183@P18: 78.75\nL2184@P18: 26.12 –\nL2185@P18: 80.00\nL2186@P18: 27.93 –\nL2187@P18: 81.30\nL2188@P18: 25.51 –\nL2189@P18: 80.69\nL2190@P18: 23.15 –\nL2191@P18: 81.30\nL2192@P18: ΔTsub,in [◦C] 0.00 –\nL2193@P18: 28.31\nL2194@P18: 0.00 – 31.17 0.00 –\nL2195@P18: 31.65\nL2196@P18: 0.00 0.00 –\nL2197@P18: 45.59\nL2198@P18: 0.00 –\nL2199@P18: 35.63\nL2200@P18: 0.00 –\nL2201@P18: 36.67\nL2202@P18: 0.00 –\nL2203@P18: 37.54\nL2204@P18: 0.00 –\nL2205@P18: 43.71\nL2206@P18: 0.00 –\nL2207@P18: 45.59\nL2208@P18: xe,in -0.362 –\nL2209@P18: 0.633\nL2210@P18: -0.401 –\nL2211@P18: 0.658\nL2212@P18: -0.420 –\nL2213@P18: -0.686\nL2214@P18: 0.000 –\nL2215@P18: 0.668\nL2216@P18: -0.609 –\nL2217@P18: 0.863\nL2218@P18: -0.455 –\nL2219@P18: 0.635\nL2220@P18: -0.477 –\nL2221@P18: 0.678\nL2222@P18: -0.495 –\nL2223@P18: 0.656\nL2224@P18: -0.585 –\nL2225@P18: 0.862\nL2226@P18: -0.609 –\nL2227@P18: 0.863\nL2228@P18: pout [kPa] 96.70 –\nL2229@P18: 159.11\nL2230@P18: 95.68 –\nL2231@P18: 158.13\nL2232@P18: 108.02 –\nL2233@P18: 167.90\nL2234@P18: 114.83 –\nL2235@P18: 154.38\nL2236@P18: 112.88 –\nL2237@P18: 167.37\nL2238@P18: 96.51 –\nL2239@P18: 215.65\nL2240@P18: 106.93 –\nL2241@P18: 223.68\nL2242@P18: 107.81 –\nL2243@P18: 234.23\nL2244@P18: 108.07 –\nL2245@P18: 181.19\nL2246@P18: 95.68 –\nL2247@P18: 234.23\nL2248@P18: Tout [◦C] 34.52 –\nL2249@P18: 67.74\nL2250@P18: 31.88 –\nL2251@P18: 67.48\nL2252@P18: 39.94 –\nL2253@P18: 71.41\nL2254@P18: 53.66 –\nL2255@P18: 66.52\nL2256@P18: 34.82 –\nL2257@P18: 70.61\nL2258@P18: 37.45 –\nL2259@P18: 78.27\nL2260@P18: 40.83 –\nL2261@P18: 79.62\nL2262@P18: 37.84 –\nL2263@P18: 79.00\nL2264@P18: 43.06 –\nL2265@P18: 79.08\nL2266@P18: 31.88 –\nL2267@P18: 79.62\nL2268@P18: ΔTsub,out [◦C] 0.00 –\nL2269@P18: 23.07\nL2270@P18: 0.00 – 25.22 0.00 –\nL2271@P18: 20.51\nL2272@P18: 0.00 0.00 –\nL2273@P18: 34.50\nL2274@P18: 0.00 –\nL2275@P18: 23.49\nL2276@P18: 0.00 –\nL2277@P18: 29.01\nL2278@P18: 0.00 –\nL2279@P18: 27.93\nL2280@P18: 0.00 –\nL2281@P18: 20.55\n--------------------------------------------------------------------------------\nMachine learning boiling prediction: From autonomous vision of flow visualization data to performance parameter theoretical modeling (https://suh.lab.uic.edu/wp-content/uploads/sites/1247/2025/08/Machine-Learning-Boiling-Prediction-From-Autonomous-Vision-of-Flow-Visualization-Data-to-Performance-Parameter-Theoretical-Modeling.pdf)\nciteturn138view5 [wordlim: 200] Crawled: last week; Content type: application/pdf; Number of pages: 17; Source: find({\"ref_id\":\"turn118view0\",\"pattern\":\"5. Needs\"}); Total lines: 1646\nL1321@P14: 5. Needs for future studies based on limitations of the dataset\nL1322@P14: While this study shows that we can significantly improve the HTC or\nL1323@P14: CHF models based on visual data, it should be noted that the models still\nL1324@P14: need more data to be generalized for other conditions, including oper\u0002ating conditions and channel geometries.\nL1325@P14: This study focuses on the operating conditions in microgravity using\nL1326@P14: data obtained from parabolic flights (Konishi et al., 2015). It emphasizes\nL1327@P14: the impact of forces like fluid inertia, fluid viscosity, surface tension, and\nL1328@P14: others rather than gravity for predicting performance parameters.\nL1329@P14: Although the general modeling approach can be broadly applied, the\nL1330@P14: modified models or correlations will not be generally applicable to all\nL1331@P14: terrestrial conditions. For example, at high mass flow rates (≥ 20 g/s for\nL1332@P14: our test channel), inertia dominates gravity and flow boiling behaviors\nL1333@P14: in microgravity are similar to those in terrestrial conditions (Zhang\n--------------------------------------------------------------------------------\nFrontiers | Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station (https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full)\nciteturn138view6 [wordlim: 200] Crawled: today; Content type: text/html; Source: find({\"ref_id\":\"turn107view1\",\"pattern\":\"control\"}); Total lines: 1190\nL343: The aero-acoustic levitation (AAL) method levitates a sample with a gas jet and stabilizes it by acoustic forces using surrounding transducers (【109†Weber et al., 1994】; 【110†Nordine et al., 2012】). The sample position is monitored, and the acoustic forces are adjusted using a feedback control algorithm. The typical sample size is around 1–3 mm in diameter. The shape of the levitated melts, determined by surface tension and gravitational forces, is generally oblate spheroid.\nL347: The electrostatic levitation method (ESL) utilizes Coulomb force between a charged sample and surrounding electrodes to levitate a sample against gravity. High speed feedback control is necessary to stably levitate a sample, and, therefore, complicated instrumentation is needed (【111†Rhim et al., 1985】; 【112†Rhim et al., 1993】). The typical sample size is 1–3 mm in diameter and full view of the sample is available. The levitated sample is heated by high power lasers.\nL358: Detailed descriptions of the facility are found in earlier publications, but are briefly summarized here for completeness (【118†Ishikawa et al., 2018】; 【119†Tamaru et al., 2018】). A positively charged sample can be levitated among three pairs of electrodes orthogonally located against each other (【75†Figure 1A】).\nL359: A collimated laser beam (around 20 mm in diameter) from a diode laser emitting at a wavelength of 660 nm projects a shadow of the sample on a position sensor where vertical and horizontal sample positions are measured. Two sets of the projection laser and position sensor are orthogonally placed to measure the tridimensional sample position. The position signals are sent to a controller where the position control voltages are calculated using a PD (Proportional- Differential) control algorithm.\nL360: FIGURE 1\nL361: \nL362: 【74†Image: FIGURE 1】\nL363: \nL364: Images of a molten Al_{2}O_{3} sample levitated in the ISS-ELF: (A) Overview with surrounding 6 electrodes; (B) Image taken by a built-in camera in the pyrometer; (C) A magnified image of a UV backlit sample.\nL365: The sample is heated by four semiconductor lasers (980 nm, 40 W power each). To maintain a good temperature homogeneity of the sample, these lasers are arranged in a tetrahedral heating geometry around the sample. Each laser power can be controlled by commands from the ground. Laser beams are focused on a ∼0.5 mm diameter spot at the sample position. The sample temperature is measured by a commercial pyrometer (IMPAC IGA140) through sapphire windows.\nL531: Levitated ZrO_{2} and HfO_{2} samples have not been successfully melted in the ISS-ELF yet, mainly due to the unstable surface charge encountered during heating. We are confident that optimization of the position control parameters will solve this problem. Two density data sets have been taken for ZrO_{2} by ADLs (【160†Kohara et al., 2014】; 【151†Kondo et al., 2019】) and those agree well within the experimental uncertainty.\nL534: The measured surface tension and viscosity data are listed in 【88†Table 5】 and 【89†Table 6】, respectively. For both surface tension and viscosity, the measured data are scarcer than those of density. This is attributable to the fact that the oscillation drop experiments in ISS-ELF are much harder to perform than those required for density measurements since more accurate sample position control is required. So far, the surface tension and viscosity of Tb_{2}O_{3} were measured with the ISS-ELF.\nL748: Ishikawa T.Koyama C.Tamaru H.Saruwatari H.Ohshio M.Nakamura Y. (2018). Status of the electrostatic levitation furnace in the ISS – evaluation of sample position control -. Int. J. Microgravity Sci. Appl.35, 350205. 10.15011//jasma.35.350205\nL749: \nL750:     * 【208†CrossRef†doi.org】\nL751:     * 【209†Google Scholar†scholar.google.com】\nL752: \nL753:   * 27\n",
      "id": "orb_search_19",
      "source_urls": [
        "https://engineering.purdue.edu/mudawar/files/articles-all/2025/2025-04.pdf",
        "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-15.pdf",
        "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-15.pdf:",
        "https://researchrepository.ucd.ie/entities/publication/cca497e3-4bbf-4e81-9845-526c5d5ec793",
        "https://researchrepository.ucd.ie/entities/publication/cca497e3-4bbf-4e81-9845-526c5d5ec793:",
        "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
        "https://suh.lab.uic.edu/wp-content/uploads/sites/1247/2025/08/Machine-Learning-Boiling-Prediction-From-Autonomous-Vision-of-Flow-Visualization-Data-to-Performance-Parameter-Theoretical-Modeling.pdf",
        "https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full"
      ],
      "selection_reason": "Domain-specific candidate discovery or primary-source verification; inclusion and claim boundaries are recorded per paper in orbital_physics_records.json."
    },
    {
      "id": "orb_metadata_crossref",
      "date": "2026-10-25",
      "channel": "Crossref REST API",
      "queries": [
        "Public /works/{DOI} requests for 27 candidate DOI records"
      ],
      "access_note": "Initial sandbox network denied; read-only escalation succeeded. One Chinese-journal DOI was not registered in Crossref; no nonexistence conclusion drawn.",
      "source_urls": [
        "https://api.crossref.org/works/10.1016/j.actamat.2025.121659",
        "https://api.crossref.org/works/10.1115/1.4071502"
      ],
      "selection_reason": "Verify bibliographic metadata and check exposed update-to fields, not substantive topic coverage."
    },
    {
      "date": "2026-10-25",
      "channel": "web search",
      "queries": [
        "\"Observation of Bose–Einstein condensates in an Earth-orbiting research lab\" abstract",
        "\"Estimation of the diffusion coefficient of GaSb\" Bayesian experimental results 2021"
      ],
      "raw_result": "Observation of Bose–Einstein condensates in an Earth-orbiting research lab | Nature (https://www.nature.com/articles/s41586-020-2346-1)\nciteturn152search0 [wordlim: 200] Published: 6.4 years ago; Crawled: 6 days ago; We also recognize the steadfast support from NASA’s Division of Space, Life, and Physical Sciences Research and Applications (SLPSRA), C. ... This work was funded by NASA’s SLPSRA programme office, and operated by the Jet Propulsion Laboratory, California Institute of Technology, under contract with NASA. ... D.C.A., J.R.W. and E.R.E. were responsible for instrument hardware integration, experimental operation, optimization and data acquisition during the CAL integration and test phase. ... R.J.T. proposed the instrument, gave scientific guidance and coordinated with principal investigators as CAL project scientist. ... A cold atomic beam is directed (its flux enhanced by the 2D MOT push beam) up to the UHV science cell, where >10^{9} atoms are collected in a three-dimensional MOT. ... The trapped cloud is then transported up 15 mm by a second pair of coils, and then loaded into the atom chip trap. b, A photograph of a science module without its front clam-shell of magnetic shields, showing the mechanical structure that rigidly supports the vacuum and optical hardware, as well as some of the thermal management components.\n## Acknowledgements\n\nWe gratefully acknowledge the contributions of current and former members of CAL’s management and technical teams, T. Winn, K. Muse, L. Clonts, J. Lam, J. Liu, C. Tran, J. Tarsala, T. Tran, S. Haque, M. McKee, J. Trager, J. Mota, G. Miles, D. Strekalov, I. Li, S. Javidnia, A. Sengupta, D. Conroy, A. Croonquist, E. Burt, M. Krutzik, S. Kulas and V. Schkolnik, and the ColdQuanta team, including E. Salim, L. Czaia, J. Ramirez-Serrano, J. Duggan, and D. Anderson. We recognize the continuing support of JPL’s Astronomy, Physics and Space Technology Directorate, L. Livesay, T. Gaier, D. Coulter, C. Lawrence and U. Israelsson. We thank CAL’s principal investigators and science team members, N. Bigelow, N. Lundblad, C. Sackett, E. Cornell, P. Engels and M. Mossman, for their guidance, along with CAL’s Science Review Board, including B. DeMarco and R. Walsworth. We also recognize the steadfast support from NASA’s Division of Space, Life, and Physical Sciences Research and Applications (SLPSRA), C. Kundrot, D. Malarik, M. Lee, B. Carpenter and D. Griffin. This work was funded by NASA’s SLPSRA programme office, and operated by the Jet Propulsion Laboratory, California Institute of Technology, under contract with NASA. US Government sponsorship is acknowledged.\n\n## Author information\n\nAuthor notes\n\n  1. These authors contributed equally: David C. Aveline, Jason R. Williams, Ethan R. Elliott\n\n### Authors and Affiliations\n\n  1. Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA\n\nDavid C. Aveline, Jason R. Williams, Ethan R. Elliott, Chelsea Dutenhoffer, James R. Kellogg, James M. Kohel, Norman E. Lay, Kamal Oudrhiri, Robert F. Shotwell, Nan Yu & Robert J. Thompson\n\nAuthors\n\n  1. David C. Aveline\n\nView author publications\n\nSearch author on:PubMed Google Scholar\n\n  2. Jason R. Williams\n\nView author publications\n\nSearch author on:PubMed Google Scholar\n\n  3. Ethan R. Elliott\n\nView author publications\n\nSearch author on:PubMed Google Scholar\n\n  4. Chelsea Dutenhoffer\n\nView author publications\n\nSearch author on:PubMed Google Scholar\n\n  5. James R. Kellogg\n\nView author publications\n\nSearch author on:PubMed Google Scholar\n\n  6. James M. Kohel\n\nView author publications\n\nSearch author on:PubMed Google Scholar\n\n  7. Norman E. Lay\n\nView author publications\n\nSearch author on:PubMed Google Scholar\n\n  8. Kamal Oudrhiri\n\nView author publications\n\nSearch author on:PubMed Google Scholar\n\n  9. Robert F. Shotwell\n\nView author publications\n\nSearch author on:PubMed Google Scholar\n\n  10. Nan Yu\n\nView author publications\n\nSearch author on:PubMed Google Scholar\n\n  11. Robert J. Thompson\n\nView author publications\n\nSearch author on:PubMed Google Scholar\n\n### Contributions\n\nD.C.A., J.R.W. and E.R.E. optimized and operated the instrument during the CAL commissioning phase, collected and analysed the associated data, and prepared this manuscript. D.C.A., J.R.W. and E.R.E. were responsible for instrument hardware integration, experimental operation, optimization and data acquisition during the CAL integration and test phase. D.C.A. led CAL’s ground testbed and the integration and testing of the science module hardware. J.R.W. led flight instrument operation and atom-interferometer-related tests. E.R.E. led integration and operation of CAL’s engineering model testbed. C.D. established and led the mission operations and ground data systems during commissioning. J.R.K. prepared and coordinated ISS installation procedures and operations. J.R.K. and J.M.K. led the laser and optics subsystems and operated the system post-commissioning. R.F.S., K.O., N.Y. and N.E.L. led technical planning and provided guidance across multiple subsystems during the integration and test phase. R.J.T. proposed the instrument, gave scientific guidance and coordinated with principal investigators as CAL project scientist. All authors read, edited and approved the final manuscript.\n\n### Corresponding authors\n\nCorrespondence to David C. Aveline (David.C.Aveline@jpl.nasa.gov) or Robert J. Thompson (Robert.J.Thompson@jpl.nasa.gov).\n\n## Ethics declarations\n\n### Competing interests\n\nThe authors declare no competing interests.\n\n## Additional information\n\nPeer review information Nature thanks A. Roura and the other, anonymous, reviewer(s) for their contribution to the peer review of this work.\n\nPublisher’s note Springer Nature remains neutral with regard to jurisdictional claims in published maps and institutional affiliations.\n\n## Extended data figures and tables\n\n### Extended Data Fig. 1 Science module optical beams.\n\na, An illustrative cross-section of the science module in the y–z plane, showing the optical beam paths for laser cooling and imaging. Collimators (depicted in blue) each accept optical fibre inputs and direct free-space beams into the vacuum chamber. In the source cell, elliptical beam collimators create a two-dimensional (2D) MOT (the x-axis collimator is not shown). A cold atomic beam is directed (its flux enhanced by the 2D MOT push beam) up to the UHV science cell, where >10^{9} atoms are collected in a three-dimensional MOT. In this region, laser cooling beams labelled ‘MOT (a)’ and ‘MOT (b)’ are directed along the y–z plane, while a third collimator (not shown) sends its 11-mm-diameter beam (dotted circle) along the x-axis to complete the MOT. Each beam is retro-reflected by a mirror to create a full six-beam MOT located about 15 mm below the atom chip, which forms the topmost wall of the UHV chamber. CAL’s primary imaging beam (also 11 mm in diameter) is directed parallel to the chip surface along the y axis just under the chip, labelled as ‘Imaging (y)’. Fluorescence and absorption images along this axis are collected on the ‘CMOS (y)’ camera. Alternatively, through-chip imaging along the z axis can be collected by the ‘CMOS (z)’ camera, with an absorption imaging beam provided by the ‘Imaging (z)’ light that passes through a 0.75-mm-diameter aperture of the source cell. This aperture provides differential pumping to maintain UHV conditions in the science cell while the source cell runs at higher pressures of Rb and K. The background pressure of Rb and K is controlled by running independent current through each of two alkali metal dispensers: one containing Rb, and the other K. Atoms are collected in the MOT before undergoing molasses cooling and becoming confined by the coil-generated magnetic trap. The trapped cloud is then transported up 15 mm by a second pair of coils, and then loaded into the atom chip trap. b, A photograph of a science module without its front clam-shell of magnetic shields, showing the mechanical structure that rigidly supports the vacuum and optical hardware, as well as some of the thermal management components. More details of the science module and control hardware can be found in ref. ^{40}.\n\n--------------------------------------------------------------------------------\nObservation of Bose–Einstein condensates in an Earth-orbiting research lab (https://ideas.repec.org/a/nat/nature/v582y2020i7811d10.1038_s41586-020-2346-1.html)\nciteturn152search1 [wordlim: 200] Published: 6.4 years ago; Crawled: last week; Here we report production of rubidium Bose–Einstein condensates (BECs) in an Earth-orbiting research laboratory, the Cold Atom Lab. ... \"Observation of Bose–Einstein condensates in an Earth-orbiting research lab,\" Nature, Nature, vol. 582(7811), pages 193-197, June.\n\n# Observation of Bose–Einstein condensates in an Earth-orbiting research lab\n\n## Author\n\nListed:\n\n  * David C. Aveline\n\n(California Institute of Technology)\n\n  * Jason R. Williams\n\n(California Institute of Technology)\n\n  * Ethan R. Elliott\n\n(California Institute of Technology)\n\n  * Chelsea Dutenhoffer\n\n(California Institute of Technology)\n\n  * James R. Kellogg\n\n(California Institute of Technology)\n\n  * James M. Kohel\n\n(California Institute of Technology)\n\n  * Norman E. Lay\n\n(California Institute of Technology)\n\n  * Kamal Oudrhiri\n\n(California Institute of Technology)\n\n  * Robert F. Shotwell\n\n(California Institute of Technology)\n\n  * Nan Yu\n\n(California Institute of Technology)\n\n  * Robert J. Thompson\n\n(California Institute of Technology)\n\n## Abstract\n\nQuantum mechanics governs the microscopic world, where low mass and momentum reveal a natural wave–particle duality. Magnifying quantum behaviour to macroscopic scales is a major strength of the technique of cooling and trapping atomic gases, in which low momentum is engineered through extremely low temperatures. --------------------------------------------------------------------------------\nAuthor Correction: Observation of Bose-Einstein condensates in an Earth-orbiting research lab - PubMed (https://pubmed.ncbi.nlm.nih.gov/32678340/)\nciteturn152search2 [wordlim: 200] Crawled: 2 months ago; # Author Correction: Observation of Bose-Einstein condensates in an Earth-orbiting research lab ... # Author Correction: Observation of Bose-Einstein condensates in an Earth-orbiting research lab\n\n. 2020 Aug;584(7819):E1.\n\ndoi: 10.1038/s41586-020-2517-0.\n\n# Author Correction: Observation of Bose-Einstein condensates in an Earth-orbiting research lab\n\nDavid C Aveline^{ #}^{  1 }, Jason R Williams^{ #}^{  2 }, Ethan R Elliott^{  2 }, Chelsea Dutenhoffer^{  2 }, James R Kellogg^{  2 }, James M Kohel^{  2 }, Norman E Lay^{  2 }, Kamal Oudrhiri^{  2 }, Robert F Shotwell^{  2 }, Nan Yu^{  2 }, Robert J Thompson^{  3 }\n\nAffiliations Expand\n\n### Affiliations\n\n  * ^{1} Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA. David.C.Aveline@jpl.nasa.gov.\n  * ^{2} Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA.\n  * ^{3} Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA. Robert.J.Thompson@jpl.nasa.gov.\n\n^{#} Contributed equally.\n\n  * PMID: 32678340\n  * DOI: 10.1038/s41586-020-2517-0\n\nItem in Clipboard\n\nPublished Erratum\n\n# Author Correction: Observation of Bose-Einstein condensates in an Earth-orbiting research lab\n\n### Affiliations\n\n  * ^{1} Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA. David.C.Aveline@jpl.nasa.gov.\n  * ^{2} Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA.\n  * ^{3} Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA. Robert.J.Thompson@jpl.nasa.gov.\n\n^{#} Contributed equally.\n\n  * PMID: 32678340\n  * DOI: 10.1038/s41586-020-2517-0\n\nItem in Clipboard\n\n[Button: Full text links ]Cite\n\nDisplay options\n\nDisplay options\n\nFormat [Select]\n\n## Abstract\n\nAn amendment to this paper has been published and can be accessed via a link at the top of the paper.\n\nPubMed Disclaimer\n\n## Erratum for\n\n  * Observation of Bose-Einstein condensates in an Earth-orbiting research lab.\n\nAveline DC, Williams JR, Elliott ER, Dutenhoffer C, Kellogg JR, Kohel JM, Lay NE, Oudrhiri K, Shotwell RF, Yu N, Thompson RJ. Aveline DC, et al. Nature. 2020 Jun;582(7811):193-197. doi: 10.1038/s41586-020-2346-1. Epub 2020 Jun 11. Nature. 2020. PMID: 32528092\n\n\n## LinkOut - more resources\n\n  * ### Full Text Sources\n\n    * Nature Publishing Group\n  * ### Miscellaneous\n\n    * NCI CPTAC Assay Portal\n\nFull text links [Button: [x]]--------------------------------------------------------------------------------\nEstimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental resul… (https://ouci.dntb.gov.ua/en/works/ldkwNAn4/)\nciteturn152search3 [wordlim: 200] Crawled: 2 months ago; # Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results ... 2021, Journal of Crystal Growth, p. ... Yamamoto, Numerical simulation model by volume averaging for the dissolution process of Gasb into Insb in a sandwich system, Num.\n\n# Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results\n\n## General information\n\nPublication type\n\nJournal Article\n\nDOI\n\n10.1016/j.jcrysgro.2021.126280\n\nJournal\n\n2021, Journal of Crystal Growth, p. 126280\n\nPublisher\n\nElsevier BV\n\nAuthors\n\nRachid Ghritli, Yasunori Okano, Yuko Inatomi, Atsushi Sekimoto, Sadik Dost\n\n## Details\n\nNumber of citations\n\n5\n\nNumber of works in the list of references\n\n11\n\nIndexed in Scopus\n\nYes\n\nIndexed in Web of Science\n\nYes\n\n## List of references\n\n  1. Dutta, The physics and technology of gallium antimonide: An emerging optoelectronic material, J. Appl. Phys., № 81, с. 5821\nDOI: 10.1063/1.365356\n  2. Hayakawa, Experimental and numerical investigations on dissolution and recrystallization processes of Gasb/Insb/Gasb under microgravity and terrestrial conditions, J. Cryst. Growth, № 213, с. 40\nDOI: 10.1016/S0022-0248(00)00340-7\n  3. Inatomi, Growth of InGaSb alloy semiconductor at the international space station (ISS) and comparison with terrestrial experiments, npj Microgravity, № 1\n--------------------------------------------------------------------------------\nObservation of Bose–Einstein condensates in an Earth-orbiting research lab (https://openalex.org/W3034785477)\nciteturn152search4 [wordlim: 200] Published: 6.4 years ago; Crawled: last month; # Observation of Bose–Einstein condensates in an Earth-orbiting research lab ... Aveline — Jet Propulsion Laboratory (ROR) ...   * Bose–Einstein condensate\n# Observation of Bose–Einstein condensates in an Earth-orbiting research lab\n\nOpenAlex ID: W3034785477\n\nDOI: 10.1038/s41586-020-2346-1\n\nPMID: 32528092\n\nType: article\n\nYear: 2020\n\nPublication date: 2020-06-11\n\nLanguage: en\n\n## Source\n\nName: Nature\n\nISSN-L: 0028-0836\n\nISSN: 0028-0836, 1476-4687\n\nPublisher: Nature Portfolio\n\n## Citation\n\nVolume: 582\n\nIssue: 7811\n\nPages: 193–197\n\n## Article links\n\n  * Article website\n  * Location website\n  * Location website\n\n## Authors\n\n  * David C. Aveline — Jet Propulsion Laboratory (ROR)\n  * Jason Williams (ORCID) — Jet Propulsion Laboratory (ROR)\n  * Ethan Elliott (ORCID) — Jet Propulsion Laboratory (ROR)\n  * Chelsea Dutenhoffer (ORCID) — Jet Propulsion Laboratory (ROR)\n--------------------------------------------------------------------------------\nP03 \nEstimation of the Diffusion Coefficient of Ga (https://www.jasma.info/jasmac-32/wp-content/uploads/sites/10/2020/09/P03.pdf)\nciteturn152search12 [wordlim: 200] Published: last year; Estimation of the Diffusion Coefficient of GaSb intoInGaSb Melt using Bayesian Optimization Method andthe ISS Experimental Results ... In our study, we build a numerical analysis based on the experiments performed at the International Space Station (ISS)1).\nP03 \nEstimation of the Diffusion Coefficient of GaSb into \nInGaSb Melt using Bayesian Optimization Method and \nthe ISS Experimental Results   \nRachid GHRITLI1, Atsushi SEKIMOTO1, Yasunori OKANO1 and Yuko INATOMI2,3 \n1 \nGraduate School of Engineering Science, Osaka University  \n2 \nInstitute of Space and Astronautical Science, Japan Aerospace Exploration Agency \n3 \nSchool of Physical Sciences, SOKENDAI (The Graduate University for Advanced Studies) \n \n1. Introduction \nSemiconductor materials have always been playing a crucial role in the development of novel electronic devices. The \nunique conducting properties of semiconductors between metals and insulators have unveiled many practical applications. \nAmong these materials, III-V compounds have a significant feature of their direct bandgaps which can be efficiently used \nin photonic and optoelectronic devices. InGaSb, an III-V ternary alloy, belongs to this category and can also be used in the \nfield of energy conversion, as an efficient material for thermoelectric (TE) and thermophotovoltaic (TPV) applications. \n--------------------------------------------------------------------------------\n岡山大学工学部研究年報第34集 (https://www.engr.okayama-u.ac.jp/eng_wp/wp-content/uploads/2023/06/2021kenkyunenpo.pdf)\nciteturn152search13 [wordlim: 200] Published: 3.4 years ago;   <td>Proceedings of the 2021 IEEE International Conference on Progress in Informatics and Computing, pp.41–47</td> ...   <td><b>A Numerical Study on the Exact Onset of Flow Instabilities in Thermo-Solutal Marangoni Convection Driven by Opposing Forces in a Half-Zone Liquid Bridge under Zero Gravity</b></td>  <td>JOURNAL OF CHEMICAL ENGINEERING OF JAPAN, Vol. ...   <td><b>Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results</b></td>\n  <td><b>Statistics of local Reynolds number in box turbulence: ratio of inertial to viscous forces</b></td>\n  <td>Journal of Fluid Mechanics, Vol. 929, A1-1-19</td>\n  <td>2021.12</td>\n</tr>\n<tr>\n  <td>98.</td>\n  <td>Yuto TAKEHARA, Atsushi SEKIMOTO, Yasunori OKANO, Toru UJIHARA, Sadik DOST</td>\n  <td><b>Explainable machine learning for the analysis of transport phenomena in top-seeded solution growth of SiC single crystal</b></td>\n  <td>Journal of Thermal Science and Technology, Vol. 16, No. 1, JTST0009</td>\n  <td>2021.1</td>\n</tr>\n<tr>\n  <td>99.</td>\n  <td>Radeesha Laknath Agampodi Mendis, Atsushi Sekimoto, Yasunori Okano, Hisashi Minakuchi, Sadik Dost</td>\n  <td><b>The Relative Contribution of Solutal Marangoni Convection to Thermal Marangoni Flow Instabilities in a Liquid Bridge of Smaller Aspect Ratios under Zero Gravity</b></td>\n  <td>Crystals, Vol. 11, No. 2, p.116</td>\n  <td>2021.1</td>\n</tr>\n<tr>\n  <td>100.</td>\n  <td>Radeesha Laknath Agampodi Mendis, Atsushi Sekimoto, Yasunori Okano, Hisashi Minakuchi, Sadik Dost</td>\n  <td><b>A Numerical Study on the Exact Onset of Flow Instabilities in Thermo-Solutal Marangoni Convection Driven by Opposing Forces in a Half-Zone Liquid Bridge under Zero Gravity</b></td>\n  <td>JOURNAL OF CHEMICAL ENGINEERING OF JAPAN, Vol. 54, No. 8, pp.424–430</td>\n  <td>2021.8</td>\n</tr>\n<tr>\n  <td>101.</td>\n  <td>Rachid Ghritli, Yasunori Okano, Yuko Inatomi, Atsushi Sekimoto, Sadik Dost</td>\n  <td><b>Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results</b></td>\n  <td>Journal of Crystal Growth, Vol. 573, p.126280</td>\n  <td>2021.11</td>\n</tr>\n<tr>\n  <td>102.</td>\n  <td>Septian Rahardiantoro, Wataru Sakamoto</td>\n  <td><b>Clustering Regions Based on Socio-Economic Factors Which Affected the Number of COVID-19 Cases in Java Island</b></td>\n  <td>Journal of Physics: Conference Series, Vol. 1863, No. 1, p.12014</td>\n  <td>2021.3</td>\n</tr>\n</table>\n\n64--------------------------------------------------------------------------------\nZero gravity BEC experiments (https://physics.northwestern.edu/documents/xinyuan-you-1.pdf)\nciteturn152search14 [wordlim: 200] Crawled: 8 months ago; Observation of Bose–Einstein condensates in an Earth-orbiting research lab\n--------------------------------------------------------------------------------\nEstimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results - 岡山大学 (https://okayama.elsevierpure.com/ja/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/)\nciteturn152search5 [wordlim: 200] Published: 5.0 years ago; Crawled: 4 months ago; Ghritli, R, Okano, Y, Inatomi, Y, Sekimoto, A & Dost, S 2021, 'Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results', Journal of Crystal Growth, vol.\n--------------------------------------------------------------------------------\nHome - ISAS Researcher Profiles (https://www-cv01.ufinity.jp/isas/cvclients/researchers/read0179397?achievement_type=published_papers&lang=en)\nciteturn152search6 [wordlim: 200] Crawled: last month; Japanese Journal of Applied Physics, 61(11) 115502, Nov 1, 2022  Peer-reviewed ...   * Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results\n--------------------------------------------------------------------------------\nA numerical investigation and optimization by machine learning for the growth of InGaSb crystals with a flatter interface by Vertical Gradient Freezing method under microgravity and normal gravity conditions (https://ir.library.osaka-u.ac.jp/repo/ouka/all/92981/33754_Dissertation.pdf)\nciteturn152search15 [wordlim: 200] Published: 3.2 years ago; Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results ... Figure 3.9 compares between the experimental and computed crystal growth rates using the new equation of the diffusion coefficient for three different GaSb crystal orientations: (111)A, (111)B and (110).\n--------------------------------------------------------------------------------\nAtom Interferometry II - 53rd Annual Meeting of the APS Division of Atomic, Molecular and Optical Physics (https://meetings-archive.aps.org/damop/2022/s05)\nciteturn152search7 [wordlim: 200] Published: 4.4 years ago; Crawled: 4 weeks ago; Observation of Bose–Einstein condensates in an Earth-orbiting research lab. ... A space-based quantum gas laboratory at picokelvin energy scales. arXiv:2201.06919 (2022). ... View abstract →\n--------------------------------------------------------------------------------\nSpace-Enabled Quantum Science with NASA's Cold Atom Lab (CAL) Operating on the International Space Station - 55th Annual Meeting of the APS Division of Atomic, Molecular and Optical Physics (https://meetings-archive.aps.org/damop/2024/s00/145/)\nciteturn152search8 [wordlim: 200] Crawled: 4 weeks ago; ## Abstract ... ^{*}Designed, managed and operated by Jet Propulsion Laboratory, Cold Atom Lab is sponsored by the Biological and Physical Sciences Division of NASA's Science Mission Directorate at the agency's headquarters in Washington and the International Space Station Program at NASA's Johnson Space Center in Houston. ... Aveline, et al., \"Observation of Bose–Einstein condensates in an Earth-orbiting research lab\", Nature, 582, 193-197 (2020)\n--------------------------------------------------------------------------------\nObservation of Bose-Einstein condensates in an Earth-orbiting research lab. - Document - Gale OneFile: Health and Medicine (https://go.gale.com/ps/i.do?asid=c0e297f7&id=GALE%7CA626447978&it=r&p=HRCA&u=googlescholar&v=2.1)\nciteturn152search9 [wordlim: 200] Published: 6.4 years ago; Crawled: 3 weeks ago; The single locker houses the power electronics, while the quad-locker contains the computer, laser sources, optical control network, control electronics and the magnetically shielded science module. d , An exploded view of the quad-locker, illustrating its modular design, including drawer access to lasers and electronics from the front, and the science module to the right. e , An inside view of the science module, without the front half-shell of the magnetic shields. f , At the heart of the science module, an aluminium optical bench holds a dual-cell vacuum chamber. ... Fits indicate the condensate (blue), thermal cloud (red), and residual halo-cloud (orange) of |2, 0â© atoms. c , A larger region of interest than shown in b , using the same production sequences except for changes to the release procedure as follows (d -g ). d , Released atoms with the location of the trap bottom moved 0.65 mm away from the surface of the chip. ... 3: Onset of Bose-Einstein condensation in low Earth orbit. [see PDF for image] ... The first series of experiments is currently underway, using ^{87} Rb to study bubble-shell geometries and investigate applications of atom interferometry for future precision measurements in the areas of Earth observation and fundamental physics^{4-6,9-11} .\n--------------------------------------------------------------------------------\nA space-based quantum gas laboratory at picokelvin energy scales - INSPIRE (https://inspirehep.net/literature/2013075)\nciteturn152search10 [wordlim: 200] Published: 3.8 years ago; Crawled: 4 months ago; Observation of Bose–Einstein condensates in an Earth-orbiting research lab\n--------------------------------------------------------------------------------\nObservation of Bose-Einstein condensates in an Earth-orbiting research lab | Article Information | J-GLOBAL (https://jglobal.jst.go.jp/en/detail?JGLOBAL_ID=202002278374781781)\nciteturn152search11 [wordlim: 200] Published: 6.4 years ago; Crawled: 2 months ago; *earth(the globe) ... *Bose-Einstein condensateAbout Bose-Einstein condensate\n--------------------------------------------------------------------------------\nBIBLIOGRAPHY (https://ir.library.osaka-u.ac.jp/repo/ouka/all/95946/33865_Dissertation.pdf)\nciteturn152search16 [wordlim: 200] Published: 2.9 years ago; Crawled: 2.3 years ago; Dost, Estimation of the diffusion coefficient of gasb in insb melt using bayesian optimization and the iss experimental results, J. ... Growth 573 (2021) 126280. doi:https://doi.org/10.1016/j.jcrysgro.2021.126280. ... Dost, A numerical study for the growth of ingasb crystals with a flatter interface by vertical gradient freezing under normal gravity and utilizing bayesian optimization, J.\n--------------------------------------------------------------------------------\nBook of Abstracts (https://www.icols2025.it/wp-content/uploads/2025/05/BookofAbstracts_30may2025.pdf)\nciteturn152search17 [wordlim: 200] Published: 7 months ago; ICOLS2025, Elba Island, June 2–7, 2025Poster contributionsAbstract number: P130 ... Aveline, et al., Observation of Bose–Einstein condensates in an Earth-orbiting research lab, Nature, 582,11 (2020). ... Gaaloul, et al., A space-based quantum gas laboratory at picokelvin energy scales, Nature Communications, 13:7889 (2022).\n--------------------------------------------------------------------------------\nBose–Einstein condensate (https://en.wikipedia.org/wiki/Bose%E2%80%93Einstein_condensate)\nciteturn152search18 [wordlim: 200] Crawled: last month; Velocity-distribution data (3 views) for gas of rubidium atoms, confirming the discovery of a new phase of matter, the Bose–Einstein condensate. ... The quest to produce a Bose–Einstein condensate in the laboratory was stimulated by a paper published in 1976 by two program directors at the National Science Foundation (William Stwalley and Lewis Nosanow), proposing to use spin-polarized atomic hydrogen to produce a gaseous BEC. ... Nevertheless, they have proven useful in exploring a wide range of questions in fundamental physics, and the years since the initial discoveries by the JILA and MIT groups have seen an increase in experimental and theoretical activity. ... Examples include experiments that have demonstrated interference between condensates due to wave-particle duality, the study of superfluidity and quantized vortices, the creation of bright matter wave solitons from Bose condensates confined to one dimension, and the slowing of light pulses to very low speeds using electromagnetically induced transparency. ... \"Observation of Bose-Einstein Condensation in a Dilute Atomic Vapor\". ... \"Observation of Bose–Einstein condensates in an Earth-orbiting research lab\".\n--------------------------------------------------------------------------------\nTimeline of quantum computing and communication (https://en.wikipedia.org/wiki/Timeline_of_quantum_computing_and_communication)\nciteturn152search19 [wordlim: 200] Crawled: 2 weeks ago; \"Observation of Bose–Einstein condensates in an Earth-orbiting research lab\".\n--------------------------------------------------------------------------------\nCold Atom Laboratory (https://en.wikipedia.org/wiki/Cold_Atom_Laboratory)\nciteturn152search20 [wordlim: 200] Crawled: last month; In a space-based laboratory, up to 10 seconds interaction times and as low as 1 picokelvin temperatures are achievable, and it could lead to exploration of unknown quantum mechanical phenomena and test some of the most fundamental laws of physics. ... * Bose-Einstein condensation: a network theory approach ... \"Observation of Bose-Einstein condensates in an Earth-orbiting research lab\".\n--------------------------------------------------------------------------------\nКонденсат Бозе — Эйнштейна (https://ru.wikipedia.org/wiki/%D0%9A%D0%BE%D0%BD%D0%B4%D0%B5%D0%BD%D1%81%D0%B0%D1%82_%D0%91%D0%BE%D0%B7%D0%B5_%E2%80%94_%D0%AD%D0%B9%D0%BD%D1%88%D1%82%D0%B5%D0%B9%D0%BD%D0%B0)\nciteturn152search21 [wordlim: 200] Crawled: last year; *  Elizabeth Landau Cold Atom Laboratory Creates Atomic Dance Архивная копия от 8 июля 2021 на Wayback Machine // NASA.*  | «Nature» 582, pages193-197 (2020): Observation of Bose-Einstein condensates in an Earth-orbiting research lab.\n--------------------------------------------------------------------------------\nBose-Einstein-Kondensat (https://de.wikipedia.org/wiki/Bose-Einstein-Kondensat)\nciteturn152search22 [wordlim: 200] Crawled: last year; Thompson: Observation of Bose–Einstein condensates in an Earth-orbiting research lab.\n--------------------------------------------------------------------------------\nCold Atom Laboratory (https://pt.wikipedia.org/wiki/Cold_Atom_Laboratory)\nciteturn152search23 [wordlim: 200] Crawled: 10 months ago; «Observation of Bose-Einstein condensates in an Earth-orbiting research lab».\n",
      "selection_reason": "Verify limited claims for two abstracts whose direct pages had been unavailable."
    },
    {
      "date": "2026-10-25",
      "channel": "publisher/institution direct read",
      "urls": [
        "https://www.nature.com/articles/s41586-020-2517-0",
        "https://okayama.elsevierpure.com/ja/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/"
      ],
      "raw_result": "Author Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab | Nature (https://www.nature.com/articles/s41586-020-2517-0)\nciteturn153view0 [wordlim: 200] Crawled: last week; Content type: text/html; Source: open({\"ref_id\":\"https://www.nature.com/articles/s41586-020-2517-0\",\"lineno\":null}); Redirected to URL: https://www.nature.com/articles/s41586-020-2517-0?error=cookies_not_supported&code=9c053210-c040-4369-8c2a-7ac1c7f31f17; Total lines: 318\nL0:   * 【0†View all journals】\nL1:   * 【1†Saved research】\nL2:   * 【2†Search】\nL3:   * 【3†Account†my-profile.springernature.com】 【4†Log in†idp.nature.com】\nL4: \nL5:   * 【5†Content Explore content】\nL6:   * 【6†About the journal】\nL7:   * 【7†Publish with us】\nL8:   * 【8†Subscribe】\nL9: \nL10:   * 【9†Sign up for alerts†journal-alerts.springernature.com】\nL11:   * 【10†RSS feed】\nL12: \nL13:   * Author Correction\nL14:   * Published: 17 July 2020\nL15: # Author Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab\nL16:   * 【11†David C. Aveline】^{【12†1】}^{ 【13†na1】},\nL17:   * 【14†Jason R. Williams】^{【12†1】}^{ 【13†na1】},\nL18:   * 【15†Ethan R. Elliott】^{【12†1】},\nL19:   * 【16†Chelsea Dutenhoffer】  【17†ORCID: orcid.org/0000-0002-4407-0356†orcid.org】^{【12†1】},\nL20:   * 【18†James R. Kellogg】^{【12†1】},\nL21:   * 【19†James M. Kohel】^{【12†1】},\nL22:   * 【20†Norman E. Lay】^{【12†1】},\nL23:   * 【21†Kamal Oudrhiri】^{【12†1】},\nL24:   * 【22†Robert F. Shotwell】^{【12†1】},\nL25:   * 【23†Nan Yu】^{【12†1】} &\nL26:   * …\nL27:   * 【24†Robert J. Thompson】^{【12†1】}\nL28: Show authors\nL29: 【25†Nature】 volume 584, page E1 (2020)\nL30: \nL31: 【26†Save article】\nL32: \nL33: 【1†View saved research】\nL34: \nL35:   * 3086 Accesses\nL36: \nL37:   * 2 Citations\nL38: \nL39:   * 4 Altmetric\nL40: \nL41:   * 【27†Metrics details】\nL42: \nL43: The 【28†Original Article†doi.org】 was published on 11 June 2020\nL44: \nL45: This is a preview of subscription content, 【29†access via your institution†wayf.springernature.com】\nL46: ## Access options\nL47: \nL48: Access Nature and 54 other Nature Portfolio journals\nL49: \nL50: Get Nature+, our best-value online-access subscription\nL51: \nL52: $32.99 / 30 days\nL53: \nL54: cancel any time\nL55: \nL56: 【30†Learn more†shop-amers.nature.com】\nL57: \nL58: Subscribe to this journal\nL59: \nL60: Receive 52 print issues and online access\nL61: \nL62: $199.00 per year\nL63: \nL64: only $3.83 per issue\nL65: \nL66: 【8†Learn more】\nL67: \nL68: Buy this article\nL69: \nL70:   * Purchase on SpringerLink\nL71:   * Instant access to the full article PDF.\nL72: \nL73: USD 39.95\nL74: \nL75: [Input][Input][Input][Input][Input][Input][Input][Input][Input]\nL76: \nL77: [Input]\nL78: Prices may be subject to local taxes which are calculated during checkout\nL79: ### Additional access options:\nL80: \nL81:   * 【4†Log in†idp.nature.com】\nL82:   * 【31†Learn about institutional subscriptions†www.springernature.com】\nL83:   * 【32†Read our FAQs†support.nature.com】\nL84:   * 【33†Contact customer support†www.springernature.com】\nL85: \nL86: ## Author information\nL87: \nL88: Author notes\nL89: \nL90:   1. These authors contributed equally: David C. Aveline, Jason R. Williams, Ethan R. Elliott\nL91: ### Authors and Affiliations\nL92: \nL93:   1. Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA\nL94: \nL95: David C. Aveline, Jason R. Williams, Ethan R. Elliott, Chelsea Dutenhoffer, James R. Kellogg, James M. Kohel, Norman E. Lay, Kamal Oudrhiri, Robert F. Shotwell, Nan Yu & Robert J. Thompson\nL96: \nL97: Authors\nL98: \nL99:   1. David C. Aveline\nL100: \nL101: 【34†View author publications】\nL102: \nL103: Search author on:【35†PubMed†www.ncbi.nlm.nih.gov】 【36†Google Scholar†scholar.google.co.uk】\nL104: \nL105:   2. Jason R. Williams\nL106: 【37†View author publications】\nL107: \nL108: Search author on:【38†PubMed†www.ncbi.nlm.nih.gov】 【39†Google Scholar†scholar.google.co.uk】\nL109: \nL110:   3. Ethan R. Elliott\nL111: \nL112: 【40†View author publications】\nL113: \nL114: Search author on:【41†PubMed†www.ncbi.nlm.nih.gov】 【42†Google Scholar†scholar.google.co.uk】\nL115: \nL116:   4. Chelsea Dutenhoffer\nL117: \nL118: 【43†View author publications】\nL119: \nL120: Search author on:【44†PubMed†www.ncbi.nlm.nih.gov】 【45†Google Scholar†scholar.google.co.uk】\nL121: \nL122:   5. James R. Kellogg\nL123: \nL124: 【46†View author publications】\nL125: Search author on:【47†PubMed†www.ncbi.nlm.nih.gov】 【48†Google Scholar†scholar.google.co.uk】\nL126: \nL127:   6. James M. Kohel\nL128: \nL129: 【49†View author publications】\nL130: \nL131: Search author on:【50†PubMed†www.ncbi.nlm.nih.gov】 【51†Google Scholar†scholar.google.co.uk】\nL132: \nL133:   7. Norman E. Lay\nL134: \nL135: 【52†View author publications】\nL136: \nL137: Search author on:【53†PubMed†www.ncbi.nlm.nih.gov】 【54†Google Scholar†scholar.google.co.uk】\nL138: \nL139:   8. Kamal Oudrhiri\nL140: \nL141: 【55†View author publications】\nL142: Search author on:【56†PubMed†www.ncbi.nlm.nih.gov】 【57†Google Scholar†scholar.google.co.uk】\nL143: \nL144:   9. Robert F. Shotwell\nL145: \nL146: 【58†View author publications】\nL147: \nL148: Search author on:【59†PubMed†www.ncbi.nlm.nih.gov】 【60†Google Scholar†scholar.google.co.uk】\nL149: \nL150:   10. Nan Yu\nL151: \nL152: 【61†View author publications】\nL153: \nL154: Search author on:【62†PubMed†www.ncbi.nlm.nih.gov】 【63†Google Scholar†scholar.google.co.uk】\nL155: \nL156:   11. Robert J. Thompson\nL157: \nL158: 【64†View author publications】\nL159: Search author on:【65†PubMed†www.ncbi.nlm.nih.gov】 【66†Google Scholar†scholar.google.co.uk】\nL160: ### Corresponding authors\nL161: \nL162: Correspondence to David C. Aveline (David.C.Aveline@jpl.nasa.gov) or Robert J. Thompson (Robert.J.Thompson@jpl.nasa.gov).\nL163: \nL164: ## Rights and permissions\nL165: \nL166: 【67†Reprints and permissions†s100.copyright.com】\nL167: \nL168: ## About this article\nL169: ### Cite this article\nL170: \nL171: Aveline, D.C., Williams, J.R., Elliott, E.R. et al. Author Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab. Nature 584, E1 (2020). https://doi.org/10.1038/s41586-020-2517-0\nL172: \nL173:   * Published: 17 July 2020\nL174: \nL175:   * Version of record: 17 July 2020\nL176: \nL177:   * Issue date: 06 August 2020\nL178: \nL179:   * DOI (Digital Object Identifier): https://doi.org/10.1038/s41586-020-2517-0\nL180: ### Share this article\nL181: \nL182: Anyone you share the following link with will be able to read this content:\nL183: \nL184: Sorry, a shareable link is not currently available for this article.\nL185: \nL186: Provided by the Springer Nature SharedIt content-sharing initiative\nL187: ## Explore content\nL188: \nL189:   * 【68†Research articles】\nL190:   * 【69†News】\nL191:   * 【70†Opinion】\nL192:   * 【71†Research Analysis】\nL193:   * 【72†Careers】\nL194:   * 【73†Books & Culture】\nL195:   * 【74†Podcasts】\nL196:   * 【75†Videos】\nL197:   * 【76†Current issue】\nL198:   * 【77†Browse issues】\nL199:   * 【78†Collections】\nL200:   * 【79†Subjects】\nL201: \nL202:   * 【80†Follow us on Facebook†www.facebook.com】\nL203:   * 【81†Follow us on Bluesky†bsky.app】\nL204:   * 【82†Follow us on X†twitter.com】\nL205:   * 【8†Subscribe】\nL206:   * 【9†Sign up for alerts†journal-alerts.springernature.com】\nL207:   * 【10†RSS feed】\nL208: ## About the journal\nL209: \nL210:   * 【83†Journal Staff】\nL211:   * 【84†Research Cross-Journal Editorial Team】\nL212:   * 【85†Editors】\nL213:   * 【86†Journal Information】\nL214:   * 【87†Journal Metrics】\nL215:   * 【88†Our publishing models】\nL216:   * 【89†Editorial Values Statement】\nL217:   * 【90†Editorial policies】\nL218:   * 【91†Journalistic Principles】\nL219:   * 【92†History of Nature】\nL220:   * 【93†Awards】\nL221:   * 【94†Contact】\nL222:   * 【95†Send a news tip】\nL223: ## Publish with us\nL224: \nL225:   * 【96†For Authors】\nL226:   * 【97†For Referees】\nL227:   * 【98†Language editing services†authorservices.springernature.com】\nL228:   * 【99†Open access funding】\nL229:   * 【100†Submit manuscript†mts-nature.nature.com】\nL230: \nL231: ## Search\nL232: \nL233: Search articles by subject, keyword or author\nL234: \nL235: [Input]\nL236: \nL237: Show results from [Select]\nL238: \nL239: [Button: Search]\nL240: \nL241: 【101†Advanced search】\nL242: ### Quick links\nL243: \nL244:   * 【102†Explore articles by subject】\nL245:   * 【103†Find a job】\nL246:   * 【104†Guide to authors】\nL247:   * 【105†Editorial policies】\nL248: \nL249: Nature (Nature)\nL250: \nL251: ISSN (International Standard Serial Number) 1476-4687 (online)\nL252: \nL253: ISSN (International Standard Serial Number) 0028-0836 (print)\nL254: \nL255: ## nature.com footer links\nL256: \nL257: ### About Nature Portfolio\nL258: \nL259:   * 【106†About us】\nL260:   * 【107†Press releases】\nL261:   * 【108†Press office†press.nature.com】\nL262:   * 【109†Contact us†support.nature.com】\nL263: ### Discover content\nL264: \nL265:   * 【0†Journals A-Z】\nL266:   * 【102†Articles by subject】\nL267:   * 【110†protocols.io†www.protocols.io】\nL268:   * 【111†Nature Index†www.natureindex.com】\nL269:   * 【112†Nature Books†link.springer.com】\nL270: \nL271: ### Publishing policies\nL272: \nL273:   * 【113†Nature portfolio policies】\nL274:   * 【114†Open access】\nL275: ### Author & Researcher services\nL276: \nL277:   * 【115†Reprints & permissions】\nL278:   * 【116†Research data†www.springernature.com】\nL279:   * 【117†Language editing†authorservices.springernature.com】\nL280:   * 【118†Scientific editing†authorservices.springernature.com】\nL281:   * 【119†Nature Masterclasses†masterclasses.nature.com】\nL282:   * 【120†Research Solutions†solutions.springernature.com】\nL283: ### Libraries & institutions\nL284: \nL285:   * 【121†Librarian service & tools†www.springernature.com】\nL286:   * 【122†Librarian portal†www.springernature.com】\nL287:   * 【123†Open research】\nL288:   * 【124†Recommend to library†www.springernature.com】\nL289: \nL290: ### Advertising & partnerships\nL291: \nL292:   * 【125†Advertising†partnerships.nature.com】\nL293:   * 【126†Partnerships & Services†partnerships.nature.com】\nL294:   * 【127†Media kits†partnerships.nature.com】\nL295:   * 【128†Branded content†partnerships.nature.com】\nL296: ### Professional development\nL297: \nL298:   * 【129†Nature Awards】\nL299:   * 【130†Nature Careers】\nL300:   * 【131†Nature Conferences†conferences.nature.com】\nL301: ### Regional websites\nL302: \nL303:   * 【132†Nature Africa】\nL304:   * 【133†Nature China†www.naturechina.com】\nL305:   * 【134†Nature India】\nL306:   * 【135†Nature Japan†www.natureasia.com】\nL307:   * 【136†Nature Middle East】\nL308: \nL309:   * 【137†Privacy Policy】\nL310:   * 【138†Use of cookies】\nL311:   * [Button: Your privacy choices/Manage cookies ]\nL312:   * 【139†Legal notice】\nL313:   * 【140†Accessibility statement】\nL314:   * 【141†Terms & Conditions】\nL315:   * 【142†Your US state privacy rights†www.springernature.com】\nL316: \nL317: © 2026 Springer Nature Limited\n--------------------------------------------------------------------------------\nInternal Error ()\nciteturn153view1 [wordlim: 200] Source: open({\"ref_id\":\"https://okayama.elsevierpure.com/ja/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/\",\"lineno\":null}); Total lines: 1\nL0: Failed to fetch https://okayama.elsevierpure.com/ja/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/: Cache miss\n",
      "selection_reason": "Inspect Aveline2020 correction identified by title query and Ghritli2021 primary institutional abstract."
    },
    {
      "date": "2026-10-25",
      "channel": "web search targeted verification",
      "queries": [
        "\"s41586-020-2517-0\" correction error",
        "\"Ghritli\" \"diffusion coefficient\" \"Bayesian\" \"2021\" temperature"
      ],
      "raw_result": "Author Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab | Nature (https://www.nature.com/articles/s41586-020-2517-0)\nciteturn155search0 [wordlim: 200] Published: 6.3 years ago; Crawled: 4 months ago; Correction to: Nature https://doi.org/10.1038/s41586-020-2346-1 Published online 11 June 2020 ...   * DOI (Digital Object Identifier): https://doi.org/10.1038/s41586-020-2517-0\n\nAuthor Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab\n\nDownload PDF\n\nDownload PDF\n\n  * Author Correction\n  * Published: 17 July 2020\n\n# Author Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab\n\n  * David C. Aveline^{1}^{ na1},\n  * Jason R. Williams^{1}^{ na1},\n  * Ethan R. Elliott^{1},\n  * Chelsea Dutenhoffer  ORCID: orcid.org/0000-0002-4407-0356^{1},\n  * James R. Kellogg^{1},\n  * James M. Kohel^{1},\n  * Norman E. Lay^{1},\n  * Kamal Oudrhiri^{1},\n  * Robert F. Shotwell^{1},\n  * Nan Yu^{1} &\n  * …\n  * Robert J. Thompson^{1} \nShow authors\n\nNature volume 584, page E1 (2020)\n\n  * 2837 Accesses\n\n  * 2 Citations\n\n  * 4 Altmetric\n\n\nThe Original Article was published on 11 June 2020\n\nCorrection to: Nature https://doi.org/10.1038/s41586-020-2346-1Published online 11 June 2020\n\nIn Fig. 4g of this Article, the y-axis units should be micrometres (μm) rather than millimetres (mm). The original Article has been corrected online.\n\n## Author information\n\nAuthor notes\n\n  1. These authors contributed equally: David C. Aveline, Jason R. Williams, Ethan R. Elliott\n\n### Authors and Affiliations\n\n  1. Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA\n\nDavid C. Aveline, Jason R. Williams, Ethan R. Elliott, Chelsea Dutenhoffer, James R. Kellogg, James M. Kohel, Norman E. Lay, Kamal Oudrhiri, Robert F. Shotwell, Nan Yu & Robert J. Thompson\n\nAuthors\n\n  1. David C. Aveline\n\nView author publications\n\nSearch author on:PubMed Google Scholar\n\n\n### Corresponding authors\n\nCorrespondence to David C. Aveline or Robert J. Thompson.\n\n\n### Cite this article\n\nAveline, D.C., Williams, J.R., Elliott, E.R. et al. Author Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab. Nature 584, E1 (2020). https://doi.org/10.1038/s41586-020-2517-0\n\n  * Published: 17 July 2020\n\n  * Version of record: 17 July 2020\n\n  * Issue date: 06 August 2020\n\n  * DOI (Digital Object Identifier): https://doi.org/10.1038/s41586-020-2517-0--------------------------------------------------------------------------------\nAuthor Correction: Observation of Bose-Einstein condensates in an Earth-orbiting research lab - PubMed (https://pubmed.ncbi.nlm.nih.gov/32678340/)\nciteturn155search1 [wordlim: 200] Crawled: 2 months ago; doi: 10.1038/s41586-020-2517-0.# Author Correction: Observation of Bose-Einstein condensates in an Earth-orbiting research lab\n\n. 2020 Aug;584(7819):E1.\n\ndoi: 10.1038/s41586-020-2517-0.\n\n# Author Correction: Observation of Bose-Einstein condensates in an Earth-orbiting research lab\n\nDavid C Aveline^{ #}^{  1 }, Jason R Williams^{ #}^{  2 }, Ethan R Elliott^{  2 }, Chelsea Dutenhoffer^{  2 }, James R Kellogg^{  2 }, James M Kohel^{  2 }, Norman E Lay^{  2 }, Kamal Oudrhiri^{  2 }, Robert F Shotwell^{  2 }, Nan Yu^{  2 }, Robert J Thompson^{  3 }\n\nAffiliations Expand\n\n### Affiliations\n\n  * ^{1} Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA. David.C.Aveline@jpl.nasa.gov.\n  * ^{2} Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA.\n  * ^{3} Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA. Robert.J.Thompson@jpl.nasa.gov.\n\n^{#} Contributed equally.\n\n  * PMID: 32678340\n  * DOI: 10.1038/s41586-020-2517-0\n\nItem in Clipboard\n\nPublished Erratum\n\n# Author Correction: Observation of Bose-Einstein condensates in an Earth-orbiting research lab\n\n### Affiliations\n\n  * ^{1} Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA. David.C.Aveline@jpl.nasa.gov.\n  * ^{2} Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA.\n  * ^{3} Jet Propulsion Laboratory, California Institute of Technology, Pasadena, CA, USA. Robert.J.Thompson@jpl.nasa.gov.\n\n^{#} Contributed equally.\n\n  * PMID: 32678340\n  * DOI: 10.1038/s41586-020-2517-0\n\nItem in Clipboard\n\n[Button: Full text links ]Cite\n\nDisplay options\n\nDisplay options\n\nFormat [Select]\n\n## Abstract\n\nAn amendment to this paper has been published and can be accessed via a link at the top of the paper.\n\nPubMed Disclaimer\n\n## Erratum for\n\n  * Observation of Bose-Einstein condensates in an Earth-orbiting research lab.\n\nAveline DC, Williams JR, Elliott ER, Dutenhoffer C, Kellogg JR, Kohel JM, Lay NE, Oudrhiri K, Shotwell RF, Yu N, Thompson RJ. Aveline DC, et al. Nature. 2020 Jun;582(7811):193-197. doi: 10.1038/s41586-020-2346-1. Epub 2020 Jun 11. Nature. 2020. PMID: 32528092\n\n\n## LinkOut - more resources\n\n  * ### Full Text Sources\n\n    * Nature Publishing Group\n  * ### Miscellaneous\n\n    * NCI CPTAC Assay Portal\n\nFull text links [Button: [x]]--------------------------------------------------------------------------------\nAuthor Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab (https://www.nature.com/articles/s41586-020-2517-0.pdf)\nciteturn155search12 [wordlim: 200] Published: 6.3 years ago; Crawled: 6.3 years ago; https://doi.org/10.1038/s41586-020-2517-0Correction to: *Nature* https://doi.org/10.1038/s41586-020-2346-1\nCorrections & amendments\n\n# Author Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab\n\nhttps://doi.org/10.1038/s41586-020-2517-0\n\nCorrection to: *Nature* https://doi.org/10.1038/s41586-020-2346-1\n\nPublished online 17 July 2020\n\nCheck for updates\n\nDavid C. Aveline, Jason R. Williams, Ethan R. Elliott, Chelsea Dutenhoffer, James R. Kellogg, James M. Kohel, Norman E. Lay, Kamal Oudrhiri, Robert F. Shotwell, Nan Yu & Robert J. Thompson\n\nIn Fig. 4g of this Article, the *y*-axis units should be micrometres (µm) rather than millimetres (mm). The original Article has been corrected online.\n\nNature | Vol 584 | 6 August 2020 | E1--------------------------------------------------------------------------------\nAuthor Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab (https://openalex.org/W3043327770)\nciteturn155search2 [wordlim: 200] Published: 6.3 years ago; Crawled: 2 months ago; # Author Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab ... Open-access URL: https://www.nature.com/articles/s41586-020-2517-0.pdf\n# Author Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab\n\nOpenAlex ID: W3043327770\n\nDOI: 10.1038/s41586-020-2517-0\n\nPMID: 32678340\n\nType: article\n\nYear: 2020\n\nPublication date: 2020-07-16\n\nLanguage: en\n\n## Source\n\nName: Nature\n\nISSN-L: 0028-0836\n\nISSN: 0028-0836, 1476-4687\n\nPublisher: Nature Portfolio\n\n## Citation\n\nVolume: 584\n\nIssue: 7819\n\nPages: E1\n\n## Article links\n\n  * Article website\n  * Article PDF\n  * Location website\n\n## Authors\n\n  * David C. Aveline — Jet Propulsion Laboratory (ROR)\n  * Jason Williams (ORCID) — Jet Propulsion Laboratory (ROR)\n  * Ethan Elliott (ORCID) — Jet Propulsion Laboratory (ROR)\n  * Chelsea Dutenhoffer (ORCID) — Jet Propulsion Laboratory (ROR)\n  * James R. Kellogg — Jet Propulsion Laboratory (ROR)\n  * James M. Kohel (ORCID) — Jet Propulsion Laboratory (ROR)\n  * Norman Lay — Jet Propulsion Laboratory (ROR)\n  * Kamal Oudrhiri (ORCID) — Jet Propulsion Laboratory (ROR)\n  * Robert Shotwell — Jet Propulsion Laboratory (ROR)\n  * Nan Yu (ORCID) — Jet Propulsion Laboratory (ROR)\n  * Robert Thompson — Jet Propulsion Laboratory (ROR)\n\n## Primary topic\n\nTopic: Spacecraft and Cryogenic Technologies\n\nSubfield: Aerospace Engineering\n\nField: Engineering\n\nDomain: Physical Sciences\n\n## Keywords\n\n  * Bose–Einstein condensate\n  * Astrobiology\n  * Earth (classical element)\n  * Physics\n  * Astronomy\n  * Einstein\n  * Quantum mechanics\n\n## Open access\n\nIs open access: yes\n\nOpen access status: bronze\n\nOpen-access URL: https://www.nature.com/articles/s41586-020-2517-0.pdf\n\n## Citations\n\nFWCI: 0.59732124\n\nCites: 0\n\nCited by: 2\n\nRelated to: 10\n\n### Related works\n\n  * W2748952813\n  * W2478024444\n  * W617677572\n  * W3142718750\n  * W3184057096\n  * W1637585205\n  * W3027684452\n  * W3087128175\n  * W3156371387\n  * W2327420602\n\nNormalized percentile: 0.79207346--------------------------------------------------------------------------------\nFull article: A Numerical Study for the Growth of InGaSb Crystals with a Flatter Interface by Vertical Gradient Freezing under Normal Gravity and Utilizing Bayesian Optimization (https://www.tandfonline.com/doi/full/10.1080/00219592.2023.2222757)\nciteturn155search3 [wordlim: 200] Published: 3.3 years ago; Crawled: last month; Under the above assumptions, the equations governing of the liquid phase, namely, the continuity, momentum balance, energy balance, and mass transport equations are given as: (1) \\nabla ·\\mathit{u}=0(1) (2) \\frac{\\partial \\mathit{u}}{\\partial t}+(\\mathit{u}·\\nabla )\\mathit{u}=-\\frac{1}{\\rho }\\nabla p+\\nu {\\nabla }^{2}\\mathit{u}+\\mathit{g}({\\beta }_{\\mathrm{T}}\\Delta T+{\\beta }_{\\mathrm{C}}\\Delta C)+\\frac{{\\mathit{F}}_{\\mathrm{r}}}{\\rho }+\\frac{\\mathit{J}\\times \\mathit{B}}{\\rho }(2) (3) \\frac{\\partial T}{\\partial t}+(\\mathit{u}·\\nabla )T=\\alpha {\\nabla }^{2}T(3) (4) \\frac{\\partial C}{\\partial t}+(\\mathit{u}·\\nabla )C=\\nabla ·(D\\nabla C)(4) where u is flow velocity, ρ melt density, p pressure, ν kinematic viscosity, g gravitational acceleration, {\\beta }_{\\mathrm{T}} thermal expansion coefficient, {\\beta }_{\\mathrm{C}} solutal expansion coefficient, T temperature, α thermal diffusivity, {\\mathit{F}}_{\\mathrm{r}} centrifugal force term, J induced electric current density, B magnetic field, C solute concentration, and D represents the diffusion coefficient of GaSb in InSb melt expressed by Ghritli et al.\n\nFigure 2. Schematic diagrams of the VGF method and computational domain: growth ampoule (a), applied temperature profile (b) and grid system of the simulation (c).\n\n[Button: Display full size]\n\n### \n\nTable 1. Physical properties and operating conditions used in the numerical study (Kumar et al. Citation2019; Sato et al. Citation2002; Stelian et al. Citation2003).\n\nDownload CSVDisplay Table\n\n### 2.2 Governing equations\n\nThe following assumptions have been made in the simulation: (i) the liquid phase, i.e. InGaSb growth solution, is an incompressible Newtonian fluid, (ii) Boussinesq approximation holds, (iii) the complete molten state of InSb was regarded as the initial state, and (iv) the temperature dependence of physical properties, such as viscosity, was not considered since the temperature difference in the growth melt is small, only about 2–3 K.\n\nUnder the above assumptions, the equations governing of the liquid phase, namely, the continuity, momentum balance, energy balance, and mass transport equations are given as: (1) \\nabla ·\\mathit{u}=0(1) (2) \\frac{\\partial \\mathit{u}}{\\partial t}+(\\mathit{u}·\\nabla )\\mathit{u}=-\\frac{1}{\\rho }\\nabla p+\\nu {\\nabla }^{2}\\mathit{u}+\\mathit{g}({\\beta }_{\\mathrm{T}}\\Delta T+{\\beta }_{\\mathrm{C}}\\Delta C)+\\frac{{\\mathit{F}}_{\\mathrm{r}}}{\\rho }+\\frac{\\mathit{J}\\times \\mathit{B}}{\\rho }(2) (3) \\frac{\\partial T}{\\partial t}+(\\mathit{u}·\\nabla )T=\\alpha {\\nabla }^{2}T(3) (4) \\frac{\\partial C}{\\partial t}+(\\mathit{u}·\\nabla )C=\\nabla ·(D\\nabla C)(4) where u is flow velocity, ρ melt density, p pressure, ν kinematic viscosity, g gravitational acceleration, {\\beta }_{\\mathrm{T}} thermal expansion coefficient, {\\beta }_{\\mathrm{C}} solutal expansion coefficient, T temperature, α thermal diffusivity, {\\mathit{F}}_{\\mathrm{r}} centrifugal force term, J induced electric current density, B magnetic field, C solute concentration, and D represents the diffusion coefficient of GaSb in InSb melt expressed by Ghritli et al. (Citation2021) as: (5) D=2.7·{10}^{-8}·{e}^{-3·C}(5)\n\nThe electric current density J in the Lorentz force term is calculated by Ohm’s law: (6) \\mathit{J}=\\sigma (\\mathit{E}+\\mathit{u}\\times \\mathit{B})(6) with the introduction of an electrical potential: (7) \\mathit{J}=\\sigma (-\\nabla \\varphi +\\mathit{u}\\times \\mathit{B})(7) the scalar potential \\varphi satisfies the electric charge balance equation of: (8) \\nabla ·\\mathit{J}=0(8)\n\nThe vertical magnetic field distribution is described by: (9) \\mathit{B}={B}_{0}[0\\mathit{i}+\\mathit{j}+0\\mathit{k}](9) where {B}_{0} is the magnetic field strength.\n\nThe solid phase is governed by the following heat conduction equations: (10) \\frac{\\partial T}{\\partial t}={\\alpha }_{\\text{BN}}{\\nabla }^{2}T(10) (11) \\frac{\\partial T}{\\partial t}={\\alpha }_{\\text{Quartz}}{\\nabla }^{2}T(11)\n\n--------------------------------------------------------------------------------\nEstimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental resul… (https://ouci.dntb.gov.ua/en/works/ldkwNAn4/)\nciteturn155search4 [wordlim: 200] Crawled: 2 months ago; # Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results ... 2021, Journal of Crystal Growth, p. ... Rachid Ghritli, Yasunori Okano, Yuko Inatomi, Atsushi Sekimoto, Sadik Dost ... ##### Numerical investigation of the effects of axial temperature gradient and cooling rate on InGaSb crystal growth under micro-gravity\n\n# Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results\n\n## General information\n\nPublication type\n\nJournal Article\n\nDOI\n\n10.1016/j.jcrysgro.2021.126280\n\nJournal\n\n2021, Journal of Crystal Growth, p. 126280\n\nPublisher\n\nElsevier BV\n\nAuthors\n\nRachid Ghritli, Yasunori Okano, Yuko Inatomi, Atsushi Sekimoto, Sadik Dost\n\n## Details\n\nNumber of citations\n\n5\n\nNumber of works in the list of references\n\n11\n\nIndexed in Scopus\n\nYes\n\nIndexed in Web of Science\n\nYes\n\n## List of references\n\n  1. Dutta, The physics and technology of gallium antimonide: An emerging optoelectronic material, J. Appl. Phys., № 81, с. 5821\nDOI: 10.1063/1.365356\n  2. Hayakawa, Experimental and numerical investigations on dissolution and recrystallization processes of Gasb/Insb/Gasb under microgravity and terrestrial conditions, J. Cryst. Growth, № 213, с. 40\nDOI: 10.1016/S0022-0248(00)00340-7\n  3. Inatomi, Growth of InGaSb alloy semiconductor at the international space station (ISS) and comparison with terrestrial experiments, npj Microgravity, № 1\n--------------------------------------------------------------------------------\nEstimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results - Okayama University (https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/)\nciteturn155search5 [wordlim: 200] Published: 5.0 years ago; Crawled: 4 months ago; Ghritli, R, Okano, Y, Inatomi, Y, Sekimoto, A & Dost, S 2021, 'Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results', Journal of Crystal Growth, vol.\n\n# Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results\n\n  * Rachid Ghritli\n  * , Yasunori Okano\n  * , Yuko Inatomi\n  * , Atsushi Sekimoto\n  * , Sadik Dost\n\nResearch output: Contribution to journal › Article › peer-review\n\n## Abstract\n\nThe diffusion coefficient of GaSb in InSb melt was estimated by using the microgravity experimental results performed onboard the International Space Station (ISS), where the effect of natural convection is minimized. We numerically investigated the transport phenomena during InGaSb crystals growth via a vertical gradient freezing method and it was deduced that the growth rate is dominated by the solute diffusion in the melt. Furthermore, the crystal growth rate was well explained by adopting a diffusion coefficient with function of GaSb concentration, obtained by analyzing the available experimental results and utilizing machine learning and Bayesian optimization methods. These results also contribute to further understanding of crystal growth on the ground.\n\nOriginal language  | English\nArticle number  | 126280\nJournal  | Journal of Crystal Growth\nVolume  | 573\nDOIs  | \n\n  * https://doi.org/10.1016/j.jcrysgro.2021.126280\nPublication status  | Published - Nov 1 2021\n\n## Keywords\n\n  * A1. Computer simulation\n  * A1. Diffusion\n  * A1. Mass transfer\n  * A2. Gradient freeze technique\n  * A2. Microgravity conditions\n  * B2. Semiconducting III-V materials\n\n## ASJC Scopus subject areas\n\n  * Condensed Matter Physics\n  * Inorganic Chemistry\n  * Materials Chemistry\n\n## Access to Document\n\n  * 10.1016/j.jcrysgro.2021.126280\n\n## Cite this\n\n  * APA\n  * Standard\n  * Harvard\n  * Vancouver\n  * Author\n  * BIBTEX\n  * RIS\n\nGhritli, R., Okano, Y., Inatomi, Y., Sekimoto, A., & Dost, S. (2021). Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results. Journal of Crystal Growth, 573, Article 126280. https://doi.org/10.1016/j.jcrysgro.2021.126280\n\nEstimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results. / Ghritli, Rachid; Okano, Yasunori; Inatomi, Yuko et al.\nIn: Journal of Crystal Growth, Vol. 573, 126280, 01.11.2021.\n\nResearch output: Contribution to journal › Article › peer-review\n\nGhritli, R, Okano, Y, Inatomi, Y, Sekimoto, A & Dost, S 2021, 'Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results', Journal of Crystal Growth, vol. 573, 126280. https://doi.org/10.1016/j.jcrysgro.2021.126280\n\nGhritli R, Okano Y, Inatomi Y, Sekimoto A, Dost S. Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results. Journal of Crystal Growth. 2021 Nov 1;573:126280. doi: 10.1016/j.jcrysgro.2021.126280\n\n@article{829c58d655914590936e81de3fae395e,\n\ntitle = \"Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results\",\n\nnote = \"Publisher Copyright: {\\textcopyright} 2021 Elsevier B.V.\",\n\nyear = \"2021\",\n\nmonth = nov,\n\nday = \"1\",\n\ndoi = \"10.1016/j.jcrysgro.2021.126280\",\n\nlanguage = \"English\",\n\nvolume = \"573\",\n\njournal = \"Journal of Crystal Growth\",\n\nissn = \"0022-0248\",\n\npublisher = \"Elsevier B.V.\",\n\n}\n\nTY - JOUR\n\nT1 - Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results\n\nAU - Ghritli, Rachid\n\nAU - Okano, Yasunori\n\nAU - Inatomi, Yuko\n\nAU - Sekimoto, Atsushi\n\nAU - Dost, Sadik\n\nN1 - Publisher Copyright: © 2021 Elsevier B.V.\n\nPY - 2021/11/1\n\nY1 - 2021/11/1\n\nN2 - The diffusion coefficient of GaSb in InSb melt was estimated by using the microgravity experimental results performed onboard the International Space Station (ISS), where the effect of natural convection is minimized. We numerically investigated the transport phenomena during InGaSb crystals growth via a vertical gradient freezing method and it was deduced that the growth rate is dominated by the solute diffusion in the melt. --------------------------------------------------------------------------------\n岡山大学工学部研究年報第34集 (https://www.engr.okayama-u.ac.jp/eng_wp/wp-content/uploads/2023/06/2021kenkyunenpo.pdf)\nciteturn155search13 [wordlim: 200] Published: 3.4 years ago;   <td>2021.11</td> ...   <td>Rachid Ghritli, Yasunori Okano, Yuko Inatomi, Atsushi Sekimoto, Sadik Dost</td>  <td><b>Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results</b></td>\n  <td><b>Statistics of local Reynolds number in box turbulence: ratio of inertial to viscous forces</b></td>\n  <td>Journal of Fluid Mechanics, Vol. 929, A1-1-19</td>\n  <td>2021.12</td>\n</tr>\n<tr>\n  <td>98.</td>\n  <td>Yuto TAKEHARA, Atsushi SEKIMOTO, Yasunori OKANO, Toru UJIHARA, Sadik DOST</td>\n  <td><b>Explainable machine learning for the analysis of transport phenomena in top-seeded solution growth of SiC single crystal</b></td>\n  <td>Journal of Thermal Science and Technology, Vol. 16, No. 1, JTST0009</td>\n  <td>2021.1</td>\n</tr>\n<tr>\n  <td>99.</td>\n  <td>Radeesha Laknath Agampodi Mendis, Atsushi Sekimoto, Yasunori Okano, Hisashi Minakuchi, Sadik Dost</td>\n  <td><b>The Relative Contribution of Solutal Marangoni Convection to Thermal Marangoni Flow Instabilities in a Liquid Bridge of Smaller Aspect Ratios under Zero Gravity</b></td>\n  <td>Crystals, Vol. 11, No. 2, p.116</td>\n  <td>2021.1</td>\n</tr>\n<tr>\n  <td>100.</td>\n  <td>Radeesha Laknath Agampodi Mendis, Atsushi Sekimoto, Yasunori Okano, Hisashi Minakuchi, Sadik Dost</td>\n  <td><b>A Numerical Study on the Exact Onset of Flow Instabilities in Thermo-Solutal Marangoni Convection Driven by Opposing Forces in a Half-Zone Liquid Bridge under Zero Gravity</b></td>\n  <td>JOURNAL OF CHEMICAL ENGINEERING OF JAPAN, Vol. 54, No. 8, pp.424–430</td>\n  <td>2021.8</td>\n</tr>\n<tr>\n  <td>101.</td>\n  <td>Rachid Ghritli, Yasunori Okano, Yuko Inatomi, Atsushi Sekimoto, Sadik Dost</td>\n  <td><b>Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results</b></td>\n  <td>Journal of Crystal Growth, Vol. 573, p.126280</td>\n  <td>2021.11</td>\n</tr>\n<tr>\n  <td>102.</td>\n  <td>Septian Rahardiantoro, Wataru Sakamoto</td>\n  <td><b>Clustering Regions Based on Socio-Economic Factors Which Affected the Number of COVID-19 Cases in Java Island</b></td>\n  <td>Journal of Physics: Conference Series, Vol. 1863, No. 1, p.12014</td>\n  <td>2021.3</td>\n</tr>\n</table>\n\n64--------------------------------------------------------------------------------\n九州大学学術情報リポジトリ (https://api.lib.kyushu-u.ac.jp/opac_download_md/7173555/7173555.pdf)\nciteturn155search14 [wordlim: 200] Published: 11 months ago; Miyake et al., “Room-temperature operation of ... reactor for GaN growth,” Electronics 10, 1503 (2021). ... Ghritli, Y. ... diffusion coefﬁcient of GaSb in InSb melt using Bayesian optimization and the\n“Numerical simulation of ammonothermal crystal growth of GaN—Current\nstate, challenges, and prospects,” Crystals 11, 356 (2021).\n24R. Ghritli, Y. Okano, Y. Inatomi, A. Sekimoto, and S. Dost, “Estimation of the\ndiffusion coefﬁcient of GaSb in InSb melt using Bayesian optimization and the\nISS experimental results,” J. Cryst. Growth 573, 126280 (2021).\n25A. Kusaba, Y. Kangawa, T. Kuboyama, and A. Oshiyama, “Exploration of a\nlarge-scale reconstructed structure on GaN(0001) surface by Bayesian opti-\nmization,” Appl. Phys. Lett. 120, 021602 (2022).\n26Z. Ye, S. Nitta, M. Pristovsek, Y. Honda, and H. Amano, in Technical Digest-\n8th Asian Conference on Crystal Growth and Crystal Technology, 2021.\n27Z. Ye, S. Nitta, K. Nagamatsu, N. Fujimoto, M. Kushimoto, M. Deki, A.\nTanaka, Y. Honda, M. Pristovsek, and H. Amano, “Ammonia decomposition\nand reaction by high-resolution mass spectrometry for group III–nitride epi-\ntaxial growth,” J. Cryst. Growth 516, 63–66 (2019).\n28Z. Ye, S. Nitta, Y. Honda, M. Pristovsek, and H. Amano, “Analysis of trime-\nthylgallium decomposition by high-resolution mass spectrometry,” Jpn. J.\nAppl. Phys. 59, 025511 (2020).\n29K. Nagamatsu, S. Nitta, Z. Ye, H. Nagao, S. Miki, Y. Honda, and H. Amano,\n“Decomposition of trimethylgallium and adduct formation in a metalorganic\nvapor phase epitaxy reactor analyzed by high-resolution gas monitoring sys-\ntem,” Phys. Status Solidi B 254, 1600737 (2017).\n30K. Deb, A. Pratap, S. Agarwal, and T. Meyarivan, “A fast and elitist multiobjec-\ntive genetic algorithm: NSGA-II,” IEEE Trans. Evol. Comput. 6, 182–197\n--------------------------------------------------------------------------------\n関本 敦 | 研究者情報 | J-GLOBAL 科学技術総合リンクセンター (https://jglobal.jst.go.jp/detail?JGLOBAL_ID=201701017819714828)\nciteturn155search6 [wordlim: 200] Crawled: last month;   * Rachid Ghritli, Yasunori Okano, Yuko Inatomi, Atsushi Sekimoto, Sadik Dost.Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results. ... 2021. ... Numerical simulation of thermal-solutal Marangoni convection in a shallow rectangular cavity with mutually perpendicular temperature and concentration gradients.\n--------------------------------------------------------------------------------\n宇宙で結晶はなぜ速く育つのか？― 「きぼう」での実験が明らかにしたSiGe結晶成長の新機構 | 「きぼう」利用のご案内 | JAXA 有人宇宙技術部門 (https://humans-in-space.jaxa.jp/kibouser/pickout/74469.html)\nciteturn155search7 [wordlim: 200] Published: 4 months ago; Crawled: last month; Ghritli, Y. ... Dost, Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results, J. ... Growth 573 (2021) 126280.\n--------------------------------------------------------------------------------\nΑποτελέσματα αναζήτησης - \"Aveline, David C.\" :: Library Catalog (https://vufind2.lib.aegean.gr/EDS/Search?lookfor=%22Aveline%2C+David+C.%22&type=AU)\nciteturn155search8 [wordlim: 200] Crawled: last month; ## Author Correction: Observation of Bose–Einstein condensates in an Earth-orbiting research lab ... Σύνδεσμος πρόσβασης: https://www.nature.com/articles/s41586-020-2517-0.pdf\n--------------------------------------------------------------------------------\nA numerical investigation and optimization by machine learning for the growth of InGaSb crystals with a flatter interface by Vertical Gradient Freezing method under microgravity and normal gravity conditions (https://ir.library.osaka-u.ac.jp/repo/ouka/all/92981/33754_Dissertation.pdf)\nciteturn155search15 [wordlim: 200] Published: 3.2 years ago; Ghritli, Y. ... Dost, Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results, Journal of Crystal Growth 573 (2021) 126280. doi:10.1016/j.jcrysgro.2021.126280. ... Wang, Numerical investigation of the effects of axial temperature gradient and cooling rate on ingasb crystal growth under microgravity, Journal of Crystal Growth 607 (2023) 127110. doi:https://doi.org/10.1016/j.jcrysgro.2023.127110.\n--------------------------------------------------------------------------------\nOUH - RIIM publications (https://www.ous-research.no/no/riim/Publications/8251)\nciteturn155search9 [wordlim: 200] Crawled: today; DOI 10.1038/s41586-020-2265-1, PubMed 32499645 ... Publisher Correction: Whole-genome sequencing of a sporadic primary immunodeficiency cohort\n--------------------------------------------------------------------------------\nThe gene-regulatory evolution of the human skeleton | Nature (https://www.nature.com/articles/s41586-026-11053-x)\nciteturn155search10 [wordlim: 200] Published: last month; Crawled: today; Nature 581, 434–443 https://doi.org/10.1038/s41586-020-2308-7 (2020). ... Nature 583, 699–710 https://doi.org/10.1038/s41586-020-2493-4 (2020).\n--------------------------------------------------------------------------------\nΑποτελέσματα αναζήτησης - \"Rumyantsev, B.\" :: Library Catalog (https://vufind2.lib.aegean.gr/EDS/Search?lookfor=%22Rumyantsev%2C+B.%22&type=AU)\nciteturn155search11 [wordlim: 200] Crawled: today; Σύνδεσμος πρόσβασης: https://www.nature.com/articles/s41586-020-3001-6.pdf ... https://www.nature.com/articles/s41586-020-3001-6.pdf\n",
      "selection_reason": "Resolve correction content and parameter-estimation scope, only primary sources used for claims."
    },
    {
      "date": "2026-10-25",
      "channel": "publisher direct read",
      "urls": [
        "https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1"
      ],
      "raw_result": "《火灾科学（中英文）》编辑部 (https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1)\nciteturn161view0 [wordlim: 200] Crawled: 2 days ago; Content type: text/html; Source: open({\"ref_id\":\"https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1\",\"lineno\":null}); Total lines: 34\nL0: 【0†Image】\nL1: \nL2: 【1†首页】 | 【2†期刊简介】 | 【3†投稿须知】 | 【4†刊文阅读】 | 【5†版权协议】 | 【6†编委会】 | 【7†联系我们】\nL3: 邓名华,范维澄,廖光煊,王清安,汪箭,李晓艺,沈力平,曾庆堂.微重力波动与燃烧温度变化的研究[J].火灾科学,2001,10(1):39-42.\nL4: 微重力波动与燃烧温度变化的研究\nL5: A Study on Microgravity and Combustion Temperature Change\nL6: 投稿时间：2000-09-20  修订日期：2000-10-06\nL7: 【8†查看全文】  【9†查看/发表评论】  【10†下载PDF阅读器†ardownload.adobe.com】\nL8: DOI：【11†10.3969/j.issn.1004-5309.年.期.顺序†dx.doi.org】\nL9: 基金项目:国家自然科学基金资助项目(59776018);中国博士后科学基金资助项目(中博基 [1999]17号)\nL10: 作者 单位\nL11: 【12†邓名华†aipub.cn】  【13†中国科学技术大学火灾科学国家重点实验室†aipub.cn】\nL12: 【14†范维澄†aipub.cn】  【13†中国科学技术大学火灾科学国家重点实验室†aipub.cn】\nL13: 【15†廖光煊†aipub.cn】  【13†中国科学技术大学火灾科学国家重点实验室†aipub.cn】\nL14: 【16†王清安†aipub.cn】  【13†中国科学技术大学火灾科学国家重点实验室†aipub.cn】\nL15: 【17†汪箭†aipub.cn】  【13†中国科学技术大学火灾科学国家重点实验室†aipub.cn】\nL16: 【18†李晓艺†aipub.cn】  【19†航天医学工程研究所†aipub.cn】\nL17: 【20†沈力平†aipub.cn】  【19†航天医学工程研究所†aipub.cn】\nL18: 【21†曾庆堂†aipub.cn】  【19†航天医学工程研究所†aipub.cn】\nL19: 中文关键词:  【22†微重力†aipub.cn】  【23†燃烧温度†aipub.cn】  【24†时间序列†aipub.cn】  【25†神经网络†aipub.cn】\nL20: 英文关键词:【26†Microgravity†aipub.cn】  【27†Combustion temperature†aipub.cn】  【28†Time Series†aipub.cn】  【29†Neural Network†aipub.cn】\nL21: 摘要点击次数: 949\nL22: 全文下载次数: 1305\nL23: 中文摘要:\nL24:       本文通过试验飞机抛物线飞行进行了微重力燃烧实验 ,采集得到微重力条件下一个采样点微重力波动和燃烧温度变化的数据 ,在此基础上将时间序列预测和神经网络相结合进行了微重力波动与燃烧温度变化的研究 ,揭示了试验飞机抛物线飞行中微重力波动和采样点燃烧温度变化的规律。\nL25: 英文摘要:\nL26:       This paper does combustion experiment in microgravity during the parabolic flights of experimental aircraft, and obtains data of microgravity and corresponding temperature for the same point.\nL27: Based on this, the research of microgravity and combustion change is carried out through the combination of neural network with time series prediction, and the law of microgravity and corresponding temperature change is obtained in microgravity for the same point during the parabolic flights of experimental aircraft.\nL28: 【30†关闭】\nL29: * * *\nL30: \nL31: 网站版权：\nL32: 主管单位：中国科学院 主办单位：中国科学技术大学 主　　编：张和平\nL33: 地　　址：合肥市金寨路96号中国科学技术大学西区火灾实验室 邮政编码：230026\n",
      "selection_reason": "Final author-name verification for historical Chinese neural-network combustion study."
    }
  ],
  "access_limits": [
    "No full Web of Science or Scopus search was performed.",
    "PMC pages frequently returned CAPTCHA; publisher or author PDFs were used when available.",
    "ASME DOI landing pages unavailable; publisher-deposited Crossref abstracts used for two papers.",
    "No retrieved Crossref update-to field signaled a correction/retraction for included DOI records; this is not a comprehensive retraction audit."
  ],
  "exclusions": [
    {
      "url": "https://d3d13p5078imjd.cloudfront.net/news/gspace-ai-microgravity-platform-profitable-inspace-manufacturing",
      "reason": "Commercial announcement without enough verifiable experimental details."
    },
    {
      "url": "https://github.com/A-K-M-Asifuzzaman/MicroFire-Atlas",
      "reason": "Educational/hackathon artifact, not primary experimental evidence."
    },
    {
      "url": "https://doi.org/10.1016/j.egyai.2026.100746",
      "reason": "General terrestrial flame surrogate without explicit microgravity experimental validation."
    },
    {
      "url": "https://arxiv.org/abs/2506.15657",
      "reason": "Related same-group granular ML preprint; retain published Sata2025 as principal study and do not count parallel versions as separate flight evidence."
    }
  ],
  "verification_notes": [
    "Crossref raw metadata preserved in orbital_physics_crossref_raw.json. These responses are metadata checks, not a comprehensive database literature search.",
    "Aveline2020 Author Correction verified: Figure 4g y-axis units are micrometres rather than millimetres. DOI 10.1038/s41586-020-2517-0. No quantitative claim from that figure is used.",
    "Direct access failures were supplemented with indexed primary-source text or publisher-deposited abstracts; each record states access level.",
    "The placeholder DOI on Deng2001 publisher page was not accepted. Chinese names were verified directly at the publisher."
  ]
}


==> anc/evidence/research/planetary_robotics_records.json <==
[
  {
    "id": "pln_francis2017",
    "citekey": "pln_francis2017",
    "title": "AEGIS autonomous targeting for ChemCam on Mars Science Laboratory: Deployment and results of initial science team use",
    "authors": [
      "R. Francis",
      "T. Estlin",
      "G. Doran",
      "S. Johnstone",
      "D. Gaines",
      "V. Verma",
      "M. Burl",
      "J. Frydenvang",
      "S. Montaño",
      "R. C. Wiens",
      "S. Schaffer",
      "O. Gasnault",
      "L. DeFlores",
      "D. L. Blaney",
      "B. Bornstein"
    ],
    "year": 2017,
    "venue": "Science Robotics 2(7), eaan4582",
    "doi": "10.1126/scirobotics.aan4582",
    "url": "https://doi.org/10.1126/scirobotics.aan4582",
    "source_type": "peer-reviewed article",
    "access_level": "Article bibliographic record and abstract; NASA/JPL project description read in full. Publisher DOI full-text open returned 403.",
    "domain": "planetary in situ science",
    "system_id": "AEGIS-Curiosity",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity",
    "physical_action": "Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity",
    "human_role": "Scientists specify objectives and retain mission oversight",
    "supported_claims": [
      "Onboard science autonomy can fill the post-drive interval before Earth receives imagery and returns a targeting plan. Reported first-year preferred-target selection exceeded 93%, versus approximately 24% expected from blind targeting."
    ],
    "limitations": [
      "The preferred-target metric is not a general scientific-discovery accuracy metric. Scientists specify target profiles and scientific priorities. AEGIS does not autonomously formulate open-ended hypotheses or execute arbitrary physical experiments."
    ],
    "source_locator": "Prior verified extraction; abstract or author full text as specified",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_francis2017",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_lawson2025",
    "citekey": "pln_lawson2025",
    "title": "Adaptive sampling with PIXL on the Mars Perseverance rover",
    "authors": [
      "Peter R. Lawson",
      "Tanya V. Kizovski",
      "Michael M. Tice",
      "Benton C. Clark III",
      "Scott J. VanBommel",
      "David R. Thompson",
      "Lawrence A. Wade",
      "Robert W. Denise",
      "Christopher M. Heirwegh",
      "W. Timothy Elam",
      "Mariek E. Schmidt",
      "Yang Liu",
      "Abigail C. Allwood",
      "Martin S. Gilbert",
      "Benjamin J. Bornstein"
    ],
    "year": 2025,
    "venue": "Icarus 429, 116433",
    "doi": "10.1016/j.icarus.2024.116433",
    "url": "https://doi.org/10.1016/j.icarus.2024.116433",
    "source_type": "peer-reviewed article",
    "access_level": "Full 2024 author preprint read, publisher final bibliographic record/abstract checked, NASA official account checked.",
    "domain": "planetary in situ science",
    "system_id": "PIXL",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars",
    "physical_action": "Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars",
    "human_role": "Scientists specify objectives and retain mission oversight",
    "supported_claims": [
      "Onboard spectra are compared with scientist-defined trigger rules, including rules derived by machine learning, to select longer integrations at interesting compositions. This links chemical interpretation to a real-time instrument action and improves selected measurement signal-to-noise."
    ],
    "limitations": [
      "Ground science teams build and update rules. The adaptive action is bounded by dwell-time and resource budgets; this is not autonomous research-question formation. Preprint is 2024 but final volume is 2025 (online DOI contains 2024)."
    ],
    "source_locator": "Prior verified extraction; abstract or author full text as specified",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_lawson2025",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_eels2024",
    "citekey": "rob_eels2024",
    "title": "EELS: Autonomous snake-like robot with task and motion planning capabilities for ice world exploration",
    "authors": [
      "Tiago S. Vaquero",
      "Guglielmo Daddi",
      "Rohan Thakker",
      "Michael Paton",
      "Ashkan Jasour",
      "Marlin P. Strub",
      "others"
    ],
    "year": 2024,
    "venue": "Science Robotics 9(88), eadh8332",
    "doi": "10.1126/scirobotics.adh8332",
    "url": "https://doi.org/10.1126/scirobotics.adh8332",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher indexed full-text architecture and results sections, PubMed metadata, and NASA/JPL project page checked.",
    "domain": "space robotics for scientific workflows",
    "system_id": "EELS",
    "evidence_role": "transfer",
    "validation_environment": "Earth ice and terrain analogues",
    "data_location": "Earth ice and terrain analogues",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Earth ice and terrain analogues",
    "scientific_function": "Risk-aware task and motion planning for an articulated snake robot intended for icy-world exploration",
    "physical_action": "Risk-aware task and motion planning for an articulated snake robot intended for icy-world exploration",
    "human_role": "Scientists specify objectives and retain mission oversight",
    "supported_claims": [
      "Physical analogue tests demonstrate planning that trades locomotion against information-gathering/relocalization when exteroceptive sensing fails, relevant to maintaining access to scientific sites under uncertainty."
    ],
    "limitations": [
      "Ground/analogue capability demonstration, not a flown Enceladus mission and not yet autonomous astrobiological discovery. Use as enabling physical autonomy, not as a completed AI4S loop."
    ],
    "source_locator": "Prior verified extraction; abstract or author full text as specified",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_vaquero2024",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_eo12005",
    "citekey": "pln_eo12005",
    "title": "Using Autonomy Flight Software to Improve Science Return on Earth Observing One",
    "authors": [
      "Steve Chien",
      "Rob Sherwood",
      "Daniel Tran",
      "Benjamin Cichy",
      "Gregg Rabideau",
      "Rebecca Castano",
      "Ashley Davis",
      "Dan Mandl",
      "Stuart Frye",
      "Bruce Trout",
      "Seth Shulman",
      "Darrell Boyer"
    ],
    "year": 2005,
    "venue": "Journal of Aerospace Computing, Information, and Communication 2(4), 196–216",
    "doi": "10.2514/1.12923",
    "url": "https://doi.org/10.2514/1.12923",
    "source_type": "peer-reviewed article",
    "access_level": "NASA/JPL-hosted full paper opened and relevant architecture, operations and constraints sections read.",
    "domain": "planetary in situ science",
    "system_id": "EO1-ASE",
    "evidence_role": "background",
    "validation_environment": "Earth orbit",
    "data_location": "Earth orbit",
    "computation_location": "Onboard EO-1 with ground-specified goals",
    "action_location": "Earth orbit",
    "scientific_function": "EO-1 Autonomous Sciencecraft Experiment (ASE): onboard event detection, CASPER planning, and robust execution",
    "physical_action": "EO-1 Autonomous Sciencecraft Experiment (ASE): onboard event detection, CASPER planning, and robust execution",
    "human_role": "Scientists specify objectives and retain mission oversight",
    "supported_claims": [
      "Demonstrates a closed observation-response loop: science imagery triggers revised observing goals, planning schedules follow-up observations, and execution responds to runtime uncertainty. Cases include thermal events, flooding, ice changes, and cloud screening."
    ],
    "limitations": [
      "Task-specific science algorithms and a modeled spacecraft action space; not open-ended experimental discovery. The paper explicitly uses a layered architecture with redundant safety constraints, so earlier autonomy must not be described as merely blind fixed scripts."
    ],
    "source_locator": "Prior verified extraction; abstract or author full text as specified",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_chien2005",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_isaac2025",
    "citekey": "rob_isaac2025",
    "title": "Integration and Autonomy for Intra-Vehicular Robots: Results of the ISAAC Project",
    "authors": [
      "Trey Smith",
      "Maria Bualat",
      "Brian Coltin",
      "Abiola Akanni",
      "Oleg Alexandrov",
      "Shaun Azimi",
      "Laura Barron",
      "J Benton",
      "Janette Garcia",
      "Jodi Graf",
      "Kathryn Hamilton",
      "Brian Kempa",
      "Evan Laske",
      "Marina Moreira",
      "Robert Morris",
      "Nicole Ortega",
      "Connor Rainen",
      "Jonathan Rogers",
      "Misha Savchenko",
      "Khaled Sharif",
      "Ryan Soussan",
      "Emma Zemler"
    ],
    "year": 2025,
    "venue": "International Space Station Research and Development Conference, Seattle, 28-31 July 2025",
    "doi": null,
    "url": "https://ntrs.nasa.gov/citations/20250003945",
    "source_type": "Two-page conference extended abstract; NTRS records NASA Peer Committee technical review",
    "access_level": "Full text reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "ISAAC",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin and separately simulated manipulation",
    "data_location": "ISS robot sensors and synthetic telemetry; separate simulated data",
    "computation_location": "ISS onboard planning and perception; separate Earth software simulation",
    "action_location": "ISS cabin and separately simulated manipulation",
    "scientific_function": "Operational state assessment enabling future experiments",
    "physical_action": "Multi-robot survey and visual inspection; cargo transfer simulated",
    "human_role": "Humans define tasks; mock anomaly supplied; physical clearance not performed",
    "supported_claims": [
      "Two Astrobees performed an onboard-planned, multi-sensor survey of two ISS modules. Astrobee/Robonaut cargo transfer was demonstrated in software simulation, not on orbit. An ISS fault-response test injected high-CO2 synthetic telemetry and inspected a mock obstructed vent; computer vision reported the obstruction. No manipulator was available to clear the obstruction."
    ],
    "limitations": [
      "Does not demonstrate autonomous scientific hypothesis generation, general laboratory manipulation or physical fault repair.; The paper says intake vent while the agency summary says exhaust vent; use neutral 'vent'."
    ],
    "source_locator": "Prior source audit; full report or agency body as recorded",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R07",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_biolab",
    "citekey": "rob_biolab",
    "title": "Biolab",
    "authors": [
      "European Space Agency"
    ],
    "year": null,
    "venue": "Agency documentation",
    "doi": null,
    "url": "https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Columbus/Biolab",
    "source_type": "Agency facility description, corroborated by dated 2008 on-orbit experiment activation report",
    "access_level": "HTML bodies reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Biolab",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin",
    "data_location": "ISS cabin",
    "computation_location": "onboard and ground support",
    "action_location": "ISS cabin",
    "scientific_function": "Biological experiment automation",
    "physical_action": "Dedicated handling and diagnostics",
    "human_role": "Crew loads containers; ground telescience",
    "supported_claims": [
      "Biolab launched with Columbus in 2008; ESA reported WAICO activation on orbit that February. ESA describes crew loading followed by automatic processing, onboard centrifuge controls and a handling mechanism transporting samples to diagnostics. Ground scientists can participate through teleoperations."
    ],
    "limitations": [
      "The facility description is not a per-action flight validation log of every handling capability.; Crew loading, ground operations and experiment-specific containers distinguish it from general-purpose embodied scientific autonomy."
    ],
    "source_locator": "Prior source audit; full report or agency body as recorded",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R08",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_biolab2013",
    "citekey": "rob_biolab2013",
    "title": "BIOLAB on the International Space Station (ISS): Facility and Experiments",
    "authors": [
      "Marianne Schuber",
      "Dieter Seibt",
      "Ralf Anken"
    ],
    "year": 2013,
    "venue": "Current Biotechnology",
    "doi": "10.2174/22115501113029990021",
    "url": "https://www.eurekaselect.com/article/54734",
    "source_type": "Journal facility paper",
    "access_level": "Publisher metadata and abstract reviewed only; full text not obtained",
    "domain": "space robotics for scientific workflows",
    "system_id": "Biolab",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin",
    "data_location": "ISS cabin",
    "computation_location": "onboard and ground support",
    "action_location": "ISS cabin",
    "scientific_function": "Biological experiment automation",
    "physical_action": "Dedicated sample handling",
    "human_role": "Crew manual work and MUSC ground control",
    "supported_claims": [
      "The flight facility combines an automated section with a section manually operated by astronauts. Samples use experiment-specific containers, and MUSC/DLR controls and monitors operations through telescience. The architecture therefore has explicit human and ground dependencies."
    ],
    "limitations": [
      "Abstract-level evidence only: do not infer experiment outcomes or measured autonomous recovery rates."
    ],
    "source_locator": "Prior source audit; full report or agency body as recorded",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R09",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_biolabmaintenance2022",
    "citekey": "rob_biolabmaintenance2022",
    "title": "Wunderbare Welt der Schwerkraft",
    "authors": [
      "German Aerospace Center (DLR)"
    ],
    "year": 2022,
    "venue": "Agency documentation",
    "doi": null,
    "url": "https://www.dlr.de/de/blog/archiv/2022/wunderbare-welt-der-schwerkraft",
    "source_type": "Agency operations account",
    "access_level": "Full article reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Biolab",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin",
    "data_location": "ISS cabin",
    "computation_location": "onboard and ground support",
    "action_location": "ISS cabin",
    "scientific_function": "Maintain experimental facility",
    "physical_action": "Preventive belt replacement",
    "human_role": "Astronaut performed replacement with tools, spares and ground support",
    "supported_claims": [
      "A scheduled five-year centrifuge-drive-belt replacement required Samantha Cristoforetti, ground coordination, replacement belts and many tools. The account reports approximately a crew workday of maintenance and successful completion."
    ],
    "limitations": [
      "This is preventive maintenance, not a measured failure-recovery experiment.; It supports the need for accessible mechanisms, spares and maintenance planning; it does not establish current robot ability to perform the task."
    ],
    "source_locator": "Prior source audit; full report or agency body as recorded",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R10",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_rell",
    "citekey": "rob_rell",
    "title": "Robotic External Leak Locator",
    "authors": [
      "NASA"
    ],
    "year": null,
    "venue": "Agency documentation",
    "doi": null,
    "url": "https://www.nasa.gov/isam/robotic-external-leak-locator/",
    "source_type": "Agency hardware and completed-installation accounts",
    "access_level": "HTML bodies reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "RELL-Dextre",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS exterior",
    "data_location": "ISS exterior",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "ISS exterior",
    "scientific_function": "Infrastructure diagnosis; indirect science support",
    "physical_action": "Robotic leak survey",
    "human_role": "Ground-operated robotic instrument",
    "supported_claims": [
      "Dextre carries the remotely controlled RELL instrument to locate ammonia leaks; NASA reports successful on-orbit leak location. A spare unit was launched because commercial electronics were vulnerable to radiation. Crew installed external RiTS storage in July 2020, improving robotic tool access and reducing deployment delays."
    ],
    "limitations": [
      "Leak localization is not autonomous leak repair.; The RELL overview retains obsolete future-tense RiTS text; use the dated 2020 installation report for chronology."
    ],
    "source_locator": "Prior source audit; full report or agency body as recorded",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R11",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_astrobee",
    "citekey": "rob_astrobee",
    "title": "Astrobee",
    "authors": [
      "NASA Ames Research Center"
    ],
    "year": null,
    "venue": "Agency documentation",
    "doi": null,
    "url": "https://www.nasa.gov/ames/astrobee/",
    "source_type": "Agency facility overview and milestone record",
    "access_level": "HTML body reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Astrobee",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin",
    "data_location": "ISS cabin",
    "computation_location": "onboard and ground support",
    "action_location": "ISS cabin",
    "scientific_function": "Mobile inspection and research platform",
    "physical_action": "Free flight, docking and perching",
    "human_role": "Ground and crew support",
    "supported_claims": [
      "Astrobee comprises three fan-propelled free-flying robots with cameras, sensors, docking/recharging and perching arms. It supports autonomous and remote-controlled operation and modular guest-science payloads. The robots launched in 2019; documented 2022 operations included navigation/mapping and panoramic imaging in separate modules."
    ],
    "limitations": [
      "The overview lists design goals as well as milestones; cargo transfer goals are not evidence of autonomous on-orbit logistics success.; Fan propulsion presumes cabin atmosphere and does not transfer to external vacuum."
    ],
    "source_locator": "Prior source audit; full report or agency body as recorded",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R06",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_oasis2007",
    "citekey": "pln_oasis2007",
    "title": "OASIS: Onboard autonomous science investigation system for opportunistic rover science",
    "authors": [
      "Rebecca Castano",
      "Tara Estlin",
      "Robert C. Anderson",
      "Daniel M. Gaines",
      "Andres Castano",
      "Benjamin Bornstein",
      "Caroline Chouinard",
      "Michele Judd"
    ],
    "year": 2007,
    "venue": "Journal of Field Robotics 24(5), 379--397",
    "doi": "10.1002/rob.20192",
    "url": "https://onlinelibrary.wiley.com/doi/10.1002/rob.20192",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher abstract; author PDF fetch unavailable",
    "domain": "planetary in situ science",
    "system_id": "OASIS-FIDO",
    "evidence_role": "core_ai",
    "validation_environment": "Earth Mars-yard hardware",
    "data_location": "Earth Mars-yard hardware",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Earth Mars-yard hardware",
    "scientific_function": "Opportunistic science",
    "physical_action": "Rock detection, resource-checked retargeting and closer imaging",
    "human_role": "Scientists define interesting properties and resources",
    "supported_claims": [
      "A closed perception-planning-action sequence was demonstrated with FIDO at JPL."
    ],
    "limitations": [
      "This report is a ground demonstration, not deployment on Mars; no general scientific novelty metric."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_aegis2012",
    "citekey": "pln_aegis2012",
    "title": "AEGIS automated science targeting for the MER Opportunity rover",
    "authors": [
      "Tara A. Estlin",
      "Benjamin J. Bornstein",
      "Daniel M. Gaines",
      "Robert C. Anderson",
      "David R. Thompson",
      "Michael Burl",
      "Rebecca Castano",
      "Michele Judd"
    ],
    "year": 2012,
    "venue": "ACM Transactions on Intelligent Systems and Technology 3(3), 1--19",
    "doi": "10.1145/2168752.2168764",
    "url": "https://doi.org/10.1145/2168752.2168764",
    "source_type": "peer-reviewed article",
    "access_level": "Bibliographic record and NASA/JPL AEGIS project account",
    "domain": "planetary in situ science",
    "system_id": "AEGIS-Opportunity",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Science target selection",
    "physical_action": "Scientist-specified autonomous imaging targets",
    "human_role": "Scientists supply target preferences",
    "supported_claims": [
      "AEGIS provided autonomous targeting on Opportunity."
    ],
    "limitations": [
      "Different rover deployments are related systems, not independent evidence for arbitrary scientific autonomy."
    ],
    "source_locator": "NASA/JPL project page https://ai.jpl.nasa.gov/public/projects/aegis/",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_moma2022",
    "citekey": "pln_moma2022",
    "title": "Science Autonomy and Space Science: Application to the ExoMars Mission",
    "authors": [
      "Victoria Da Poian",
      "Eric Lyness",
      "Ryan Danell",
      "Xiang Li",
      "Bethany Theiling",
      "Melissa Trainer",
      "Desmond Kaplan",
      "William Brinckerhoff"
    ],
    "year": 2022,
    "venue": "Frontiers in Astronomy and Space Sciences 9, 848669",
    "doi": "10.3389/fspas.2022.848669",
    "url": "https://www.frontiersin.org/journals/astronomy-and-space-sciences/articles/10.3389/fspas.2022.848669/full",
    "source_type": "peer-reviewed article",
    "access_level": "Relevant full-text methods, evaluation and conclusions reviewed",
    "domain": "planetary in situ science",
    "system_id": "MOMA-ML",
    "evidence_role": "core_ai",
    "validation_environment": "Earth engineering-test-unit data",
    "data_location": "Earth engineering-test-unit data",
    "computation_location": "Earth",
    "action_location": "Earth engineering-test-unit data",
    "scientific_function": "Mass-spectrum filtering and matching",
    "physical_action": "No autonomous Martian physical action demonstrated",
    "human_role": "Experts inspect model outputs and choose subsequent operations",
    "supported_claims": [
      "ML methods were developed using flight-like MOMA engineering-test-unit spectra; onboard self-directed tuning is a longer-term objective."
    ],
    "limitations": [
      "Laboratory classification is not identification of extraterrestrial life or a demonstrated flight control loop."
    ],
    "source_locator": "Introduction final paragraph; Evaluation of machine learning Techniques; Conclusions",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_moma2017",
    "citekey": "pln_moma2017",
    "title": "The Mars Organic Molecule Analyzer (MOMA) Instrument: Characterization of Organic Material in Martian Sediments",
    "authors": [
      "Fred Goesmann",
      "others"
    ],
    "year": 2017,
    "venue": "Astrobiology 17(6--7), 655--685",
    "doi": "10.1089/ast.2016.1551",
    "url": "https://pmc.ncbi.nlm.nih.gov/articles/PMC5685156/",
    "source_type": "peer-reviewed article",
    "access_level": "Primary full-text indexed sections",
    "domain": "planetary in situ science",
    "system_id": "MOMA",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground instrument development",
    "data_location": "Ground instrument development",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground instrument development",
    "scientific_function": "Organic molecular analysis",
    "physical_action": "Laser desorption and gas chromatography mass spectrometry with prepared samples",
    "human_role": "Mission scientists define investigations",
    "supported_claims": [
      "MOMA couples complementary analytical modes to prepared subsurface samples."
    ],
    "limitations": [
      "Instrument design paper and obsolete historical launch forecast do not establish Mars operation."
    ],
    "source_locator": "Instrument overview; sample handling description",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_moma2024",
    "citekey": "pln_moma2024",
    "title": "NASA Trains Machine Learning Algorithm for Mars Sample Analysis",
    "authors": [
      "NASA"
    ],
    "year": 2024,
    "venue": "NASA technology article",
    "doi": null,
    "url": "https://www.nasa.gov/technology/nasa-trains-machine-learning-algorithm-for-mars-sample-analysis/",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Article body reviewed",
    "domain": "planetary in situ science",
    "system_id": "MOMA-ML",
    "evidence_role": "core_ai",
    "validation_environment": "Earth software and laboratory data",
    "data_location": "Earth software and laboratory data",
    "computation_location": "Earth",
    "action_location": "Earth software and laboratory data",
    "scientific_function": "Ground decision support",
    "physical_action": "None yet on Mars",
    "human_role": "Earth scientists interpret returned spectra and decide next operations",
    "supported_claims": [
      "The described first ML deployment is an Earth-bound computer analyzing future MOMA data, not onboard control."
    ],
    "limitations": [
      "Official explanation of intended deployment; not an experimental benchmark."
    ],
    "source_locator": "Highlights; Earth-bound computer paragraph; final quotation",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_drams2021",
    "citekey": "pln_drams2021",
    "title": "Development of the Dragonfly Mass Spectrometer (DraMS) for Titan",
    "authors": [
      "Melissa G. Trainer",
      "William B. Brinckerhoff",
      "Andrej Grubisic",
      "Ryan M. Danell",
      "others"
    ],
    "year": 2021,
    "venue": "52nd Lunar and Planetary Science Conference, abstract 1532",
    "doi": null,
    "url": "https://ntrs.nasa.gov/citations/20210011122",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Two-page primary abstract full text reviewed",
    "domain": "planetary in situ science",
    "system_id": "Dragonfly-DraMS-DrACO",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground development for Titan",
    "data_location": "Ground development for Titan",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground development for Titan",
    "scientific_function": "Molecular composition and prebiotic chemistry",
    "physical_action": "Proposed drilling, pneumatic transfer, carousel and mass spectrometry",
    "human_role": "Mission scientists define science and operations",
    "supported_claims": [
      "DraMS builds on MOMA/SAM heritage while DrACO transfers fines and manages sample temperature across cold and warm zones."
    ],
    "limitations": [
      "Development results, predicted specifications and future architecture are not Titan deployment or AI-controlled discovery."
    ],
    "source_locator": "https://ntrs.nasa.gov/api/citations/20210011122/downloads/Trainer_DraMS_Update_LPSC21_1532.pdf ; Introduction and Cold Zone-Warm Zone interface",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_scienceautonomy2023",
    "citekey": "pln_scienceautonomy2023",
    "title": "Toward Science Autonomy for Future NASA Missions",
    "authors": [
      "NASA Advanced Supercomputing Division"
    ],
    "year": 2023,
    "venue": "NASA SC23 research project 43",
    "doi": null,
    "url": "https://www.nas.nasa.gov/SC23/research/project43.html",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official project description",
    "domain": "planetary in situ science",
    "system_id": "MOMA-DraMS-autonomy",
    "evidence_role": "background",
    "validation_environment": "Earth computational development",
    "data_location": "Earth computational development",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Earth computational development",
    "scientific_function": "Mass-spectrum ML research",
    "physical_action": "Prospective instrument decisions",
    "human_role": "Researchers train algorithms",
    "supported_claims": [
      "Research targets MOMA, DraMS and ocean-world mass spectrometry."
    ],
    "limitations": [
      "Program description is not evidence of implemented flight decision authority."
    ],
    "source_locator": "Project overview",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_astrobiology2025",
    "citekey": "pln_astrobiology2025",
    "title": "Science Autonomy using Machine Learning for Astrobiology",
    "authors": [
      "Victoria Da Poian",
      "Bethany Theiling",
      "Eric Lyness",
      "David Burtt",
      "others"
    ],
    "year": 2025,
    "venue": "arXiv:2504.00709",
    "doi": null,
    "url": "https://arxiv.org/abs/2504.00709",
    "source_type": "preprint / white paper",
    "access_level": "Author preprint abstract",
    "domain": "planetary in situ science",
    "system_id": "Astrobiology-autonomy-roadmap",
    "evidence_role": "background",
    "validation_environment": "Concept and research agenda",
    "data_location": "Concept and research agenda",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Concept and research agenda",
    "scientific_function": "Chemical interpretation and prioritization",
    "physical_action": "Proposed future scientific operations",
    "human_role": "Experts retain responsibility for training and validation",
    "supported_claims": [
      "The white paper identifies ML-enabled astrobiology as an autonomy research direction."
    ],
    "limitations": [
      "Recommendations, not a new flight experiment."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_exomars2025",
    "citekey": "pln_exomars2025",
    "title": "The art of processing a sample on Mars",
    "authors": [
      "European Space Agency"
    ],
    "year": 2025,
    "venue": "ESA To Mars and back, 3 October 2025",
    "doi": null,
    "url": "https://blogs.esa.int/to-mars-and-back/2025/10/03/the-art-of-processing-a-sample-on-mars/",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official technical article indexed body",
    "domain": "planetary in situ science",
    "system_id": "ExoMars-SPDS",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground hardware for future Mars mission",
    "data_location": "Ground hardware for future Mars mission",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground hardware for future Mars mission",
    "scientific_function": "Mineralogical and molecular analysis",
    "physical_action": "Crushing, dosing and presentation to analytical instruments",
    "human_role": "Scientists plan investigations",
    "supported_claims": [
      "Purpose-built sample processing links a drill to a suite of instruments."
    ],
    "limitations": [
      "Description of future Rosalind Franklin capability, not Mars flight heritage."
    ],
    "source_locator": "Sample processing description",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_sam2012",
    "citekey": "pln_sam2012",
    "title": "The Sample Analysis at Mars Investigation and Instrument Suite",
    "authors": [
      "Paul R. Mahaffy",
      "Christopher R. Webster",
      "Michel Cabane",
      "others"
    ],
    "year": 2012,
    "venue": "Space Science Reviews 170, 401--478",
    "doi": "10.1007/s11214-012-9879-z",
    "url": "https://doi.org/10.1007/s11214-012-9879-z",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher full-text indexed instrument description and metadata",
    "domain": "planetary in situ science",
    "system_id": "Curiosity-SAM",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground instrument characterization; later flight facility",
    "data_location": "Ground instrument characterization; later flight facility",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground instrument characterization; later flight facility",
    "scientific_function": "Chemical and isotopic analysis",
    "physical_action": "Sample processing and multiple analytical modes",
    "human_role": "Scientists choose measurement strategy",
    "supported_claims": [
      "SAM provides a purpose-built multistage analytical laboratory for atmospheric and solid samples."
    ],
    "limitations": [
      "The instrument paper alone does not demonstrate AI-directed experiment selection."
    ],
    "source_locator": "Investigation overview and conclusions",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_hayabusa2017",
    "citekey": "pln_hayabusa2017",
    "title": "Hayabusa2 Sampler: Collection of Asteroidal Surface Material",
    "authors": [
      "Hirotaka Sawada",
      "Ryuji Okazaki",
      "Shogo Tachibana",
      "others"
    ],
    "year": 2017,
    "venue": "Space Science Reviews 208, 81--106",
    "doi": "10.1007/s11214-017-0338-8",
    "url": "https://doi.org/10.1007/s11214-017-0338-8",
    "source_type": "peer-reviewed article",
    "access_level": "Author-institution bibliographic record; JAXA mission overview technical description",
    "domain": "planetary in situ science",
    "system_id": "Hayabusa2-sampler",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground development for asteroid sampling",
    "data_location": "Ground development for asteroid sampling",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground development for asteroid sampling",
    "scientific_function": "Acquire primitive astromaterial",
    "physical_action": "Projectile-assisted collection through sampler horn",
    "human_role": "Scientists select sampling targets",
    "supported_claims": [
      "A specialized sampler was engineered for brief low-gravity contact and sample capture."
    ],
    "limitations": [
      "2017 design paper is not proof of 2019 outcomes; sampling is not autonomous hypothesis generation."
    ],
    "source_locator": "Kyushu University record; JAXA Mission-Overview_Watanabe_2017.pdf",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_hayabusa2019",
    "citekey": "pln_hayabusa2019",
    "title": "Success of the Second Touchdown of Asteroid Explorer Hayabusa2",
    "authors": [
      "Japan Aerospace Exploration Agency"
    ],
    "year": 2019,
    "venue": "ISAS mission announcement, 11 July 2019",
    "doi": null,
    "url": "https://www.isas.jaxa.jp/en/topics/002203.html",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official announcement",
    "domain": "planetary in situ science",
    "system_id": "Hayabusa2-sampler",
    "evidence_role": "supporting_automation",
    "validation_environment": "asteroid operations",
    "data_location": "asteroid operations",
    "computation_location": "onboard and ground support",
    "action_location": "asteroid operations",
    "scientific_function": "Asteroid sample acquisition",
    "physical_action": "Second touchdown sampling operation",
    "human_role": "Ground team determines operation and target",
    "supported_claims": [
      "JAXA reported successful second touchdown and collection operations at Ryugu."
    ],
    "limitations": [
      "Operational confirmation is not evidence that scientific objectives were generated autonomously."
    ],
    "source_locator": "Announcement body",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_change2020",
    "citekey": "pln_change2020",
    "title": "Chang'e-5 completes automatic lunar sampling and packaging",
    "authors": [
      "China National Space Administration"
    ],
    "year": 2020,
    "venue": "CNSA mission announcement, 3 December 2020",
    "doi": null,
    "url": "https://www.cnsa.gov.cn/n6758823/n6758838/c6810708/content.html",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official Chinese article body reviewed",
    "domain": "planetary in situ science",
    "system_id": "Change5",
    "evidence_role": "supporting_automation",
    "validation_environment": "Moon surface",
    "data_location": "Moon surface",
    "computation_location": "onboard and ground support",
    "action_location": "Moon surface",
    "scientific_function": "Acquire diverse lunar samples with geological context",
    "physical_action": "Drilling, arm sampling and sealing",
    "human_role": "Ground staff reconstruct terrain and simulate operations to support decisions",
    "supported_claims": [
      "Drill and arm sampling were completed with ground-supported modeling and operational decisions."
    ],
    "limitations": [
      "Automatic sampling does not imply autonomous scientific goal selection."
    ],
    "source_locator": "Paragraphs 1--3",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_changeRL2021",
    "citekey": "pln_changeRL2021",
    "title": "Path Planning of Lunar Surface Sampling Manipulator for Chang'E-5 Mission",
    "authors": [
      "Xiaodong Hu",
      "Kuan Zhang",
      "Yuan Xie",
      "Hui Zhang",
      "Hao Lu",
      "Chuankai Liu",
      "Xiang Chen",
      "Huanzhou Zhao",
      "Jianfeng Xie"
    ],
    "year": 2021,
    "venue": "Journal of Deep Space Exploration 8(6), 564--571",
    "doi": "10.15982/j.issn.2096-9287.2021.20210095",
    "url": "https://jdse.bit.edu.cn/sktcxb/article/doi/10.15982/j.issn.2096-9287.2021.20210095",
    "source_type": "peer-reviewed article",
    "access_level": "Chinese and English publisher abstracts and metadata",
    "domain": "planetary in situ science",
    "system_id": "Change5",
    "evidence_role": "supporting_automation",
    "validation_environment": "Simulation and reported lunar mission fine-adjustment application",
    "data_location": "Simulation and reported lunar mission fine-adjustment application",
    "computation_location": "Not established by accessible abstract; ground-assisted teleoperation context",
    "action_location": "Simulation and reported lunar mission fine-adjustment application",
    "scientific_function": "Enable accurate sample manipulation",
    "physical_action": "Deep-Q-network-based constrained manipulator path planning",
    "human_role": "Teleoperation context; onboard computation not established by abstract",
    "supported_claims": [
      "Authors report reinforcement-learning path planning and validation involving lunar mission fine adjustment."
    ],
    "limitations": [
      "Do not infer that learning ran onboard or that the robot selected scientific questions; only abstract-level scope verified."
    ],
    "source_locator": "Chinese abstract; English abstract; author list",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_changecontrol2022",
    "citekey": "pln_changecontrol2022",
    "title": "Control Technology for Unmanned Sampling of Lunar Surface",
    "authors": [
      "Kuan Zhang",
      "Tianyi Yu",
      "Xiaodong Hu",
      "Chuankai Liu",
      "Lichun Li",
      "Huanzhou Zhao"
    ],
    "year": 2022,
    "venue": "Journal of Deep Space Exploration 9(2), 173--182",
    "doi": "10.15982/j.issn.2096-9287.2022.20210052",
    "url": "https://jdse.bit.edu.cn/sktcxb/cn/article/doi/10.15982/j.issn.2096-9287.2022.20210052",
    "source_type": "peer-reviewed article",
    "access_level": "Primary PDF abstract and technical workflow sections reviewed",
    "domain": "planetary in situ science",
    "system_id": "Change5",
    "evidence_role": "supporting_automation",
    "validation_environment": "Moon surface",
    "data_location": "Moon surface",
    "computation_location": "Ground-supported planning and lunar command execution",
    "action_location": "Moon surface",
    "scientific_function": "Scientific sample acquisition within mission time",
    "physical_action": "Planning, visual pose measurement and state-conditioned command execution",
    "human_role": "Ground operations and preplanning remain central",
    "supported_claims": [
      "The reported workflow combines environment assessment, planning, arm refinement and control in the lunar sampling mission."
    ],
    "limitations": [
      "Operational efficiency is not a controlled demonstration of better scientific knowledge or full autonomy."
    ],
    "source_locator": "https://www.spacejournal.cn/sktcxb/cn/article/pdf/preview/10.15982/j.issn.2096-9287.2022.20210052.pdf ; pp.173--175",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_nomad2001",
    "citekey": "pln_nomad2001",
    "title": "Autonomous Robotic Meteorite Identification in Antarctica",
    "authors": [
      "Liam Pedersen",
      "Michael Wagner",
      "Dimitrios Apostolopoulos",
      "William Red Whittaker"
    ],
    "year": 2001,
    "venue": "IEEE International Conference on Robotics and Automation",
    "doi": null,
    "url": "https://publications.ri.cmu.edu/storage/publications/pub_files/pub2/pedersen_liam_2001_1/pedersen_liam_2001_1.pdf",
    "source_type": "conference paper",
    "access_level": "Primary author-hosted paper abstract",
    "domain": "planetary in situ science",
    "system_id": "Nomad",
    "evidence_role": "core_ai",
    "validation_environment": "Antarctic field analogue",
    "data_location": "Antarctic field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Antarctic field analogue",
    "scientific_function": "Meteorite classification",
    "physical_action": "Camera and spectrometer measurements at rocks",
    "human_role": "Team configures classifier and campaign",
    "supported_claims": [
      "Nomad used Bayesian classification with robotic sensing to identify a meteorite in Antarctic field tests."
    ],
    "limitations": [
      "Terrestrial field identification does not demonstrate extraterrestrial deployment; sensor data acquisition is itself a limiting condition."
    ],
    "source_locator": "p.1 abstract and instrumentation figure",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_zoe2007",
    "citekey": "pln_zoe2007",
    "title": "Life in the Atacama: Science autonomy for improving data quality",
    "authors": [
      "Trey Smith",
      "David R. Thompson",
      "David S. Wettergreen",
      "Nathalie A. Cabrol",
      "Kimberley A. Warren-Rhodes",
      "Shmuel J. Weinstein"
    ],
    "year": 2007,
    "venue": "Journal of Geophysical Research 112, G04S03",
    "doi": "10.1029/2006JG000315",
    "url": "https://doi.org/10.1029/2006JG000315",
    "source_type": "peer-reviewed article",
    "access_level": "Author paper abstract and bibliographic first page",
    "domain": "planetary in situ science",
    "system_id": "Zoe-LITA",
    "evidence_role": "core_ai",
    "validation_environment": "Atacama field analogue",
    "data_location": "Atacama field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Atacama field analogue",
    "scientific_function": "Adaptive data acquisition and return",
    "physical_action": "Select observations during traverse",
    "human_role": "Scientists establish mission goals and campaign",
    "supported_claims": [
      "Science autonomy was evaluated in the Atacama as adaptive measurement and downlink selection."
    ],
    "limitations": [
      "Earth biological and environmental conditions are not Mars validation."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_zoeoverview2007",
    "citekey": "pln_zoeoverview2007",
    "title": "Life in the Atacama: Searching for life with rovers (science overview)",
    "authors": [
      "Nathalie A. Cabrol",
      "David Wettergreen",
      "Kimberley Warren-Rhodes",
      "others"
    ],
    "year": 2007,
    "venue": "Journal of Geophysical Research 112",
    "doi": "10.1029/2006JG000298",
    "url": "https://agupubs.onlinelibrary.wiley.com/doi/full/10.1029/2006JG000298",
    "source_type": "peer-reviewed article",
    "access_level": "Author-institution abstract and publisher indexed text",
    "domain": "planetary in situ science",
    "system_id": "Zoe-LITA",
    "evidence_role": "supporting_automation",
    "validation_environment": "Atacama field analogue",
    "data_location": "Atacama field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Atacama field analogue",
    "scientific_function": "Biogeological surveys",
    "physical_action": "Fluorescence, imaging and spectral surveys",
    "human_role": "Remote science team interprets and contextualizes evidence",
    "supported_claims": [
      "LITA combined robotic traverses with multiple complementary life-detection and geology measurements."
    ],
    "limitations": [
      "Campaign science overview is related to, not independent of, the autonomy experiment report."
    ],
    "source_locator": "Abstract and project science objectives",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_zoe2025",
    "citekey": "pln_zoe2025",
    "title": "Rover Science Autonomy in Planetary Exploration: Field Analog Tests",
    "authors": [
      "Eldar Z. Noe Dobrea",
      "Maria E. Banks",
      "Roger N. Clark",
      "David Wettergreen",
      "Alberto Candela",
      "others"
    ],
    "year": 2025,
    "venue": "The Planetary Science Journal 6, 51",
    "doi": "10.3847/PSJ/adaa78",
    "url": "https://doi.org/10.3847/PSJ/adaa78",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher and author-institution abstracts; PDF download timed out",
    "domain": "planetary in situ science",
    "system_id": "Zoe-TREX",
    "evidence_role": "core_ai",
    "validation_environment": "Earth geological field analogue",
    "data_location": "Earth geological field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Earth geological field analogue",
    "scientific_function": "Hypothesis-guided geological exploration",
    "physical_action": "Measurements chosen under human-directed, rover-directed and collaborative strategies",
    "human_role": "Humans encode hypotheses; collaborative conditions include field experts",
    "supported_claims": [
      "The study compares three exploration strategies and reports improved data collection per command cycle with science autonomy."
    ],
    "limitations": [
      "A command-cycle productivity result is not unrestricted discovery or guaranteed superiority over every human support regime."
    ],
    "source_locator": "https://publications.ri.cmu.edu/rover-science-autonomy-in-planetary-exploration-field-analog-tests ; abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_microbes2019",
    "citekey": "pln_microbes2019",
    "title": "Subsurface Microbial Habitats in an Extreme Desert Mars-Analog Environment",
    "authors": [
      "Kimberley A. Warren-Rhodes",
      "Kevin C. Lee",
      "Stephen D. J. Archer",
      "Nathalie Cabrol",
      "others"
    ],
    "year": 2019,
    "venue": "Frontiers in Microbiology 10, 69",
    "doi": "10.3389/fmicb.2019.00069",
    "url": "https://www.frontiersin.org/journals/microbiology/articles/10.3389/fmicb.2019.00069/full",
    "source_type": "peer-reviewed article",
    "access_level": "Relevant primary full-text summary and citation record",
    "domain": "planetary in situ science",
    "system_id": "Zoe-subsurface",
    "evidence_role": "supporting_automation",
    "validation_environment": "Atacama field analogue and Earth laboratories",
    "data_location": "Atacama field analogue and Earth laboratories",
    "computation_location": "Robotic collection followed by Earth laboratory analysis",
    "action_location": "Atacama field analogue and Earth laboratories",
    "scientific_function": "Subsurface microbial ecology",
    "physical_action": "Recover subsurface samples for microbial analysis",
    "human_role": "Human laboratory analyses establish microbial findings",
    "supported_claims": [
      "Robotic sampling supported a study of microbial heterogeneity in a Mars analogue."
    ],
    "limitations": [
      "Robotic collection does not mean autonomous onboard biological interpretation."
    ],
    "source_locator": "Abstract; Materials and Methods; Citation",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "pln_survey2011",
    "citekey": "pln_survey2011",
    "title": "Autonomous science during large-scale robotic survey",
    "authors": [
      "David R. Thompson",
      "David S. Wettergreen",
      "Francisco J. Calderon Peralta"
    ],
    "year": 2011,
    "venue": "Journal of Field Robotics 28(4), 542--564",
    "doi": "10.1002/rob.20391",
    "url": "https://onlinelibrary.wiley.com/doi/abs/10.1002/rob.20391",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher abstract and author paper first page",
    "domain": "planetary in situ science",
    "system_id": "Zoe-survey",
    "evidence_role": "core_ai",
    "validation_environment": "Amboy Crater field analogue",
    "data_location": "Amboy Crater field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Amboy Crater field analogue",
    "scientific_function": "Information-driven geological mapping",
    "physical_action": "Visual servoing, spectral acquisition and adaptive exploration",
    "human_role": "Humans set science context",
    "supported_claims": [
      "The rover interpreted spectra and learned spatial and cross-sensor relationships to guide field exploration."
    ],
    "limitations": [
      "Ground field evidence; no flight validation or universal information-gain metric."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_remoteagent1998",
    "citekey": "rob_remoteagent1998",
    "title": "Remote Agent: To boldly go where no AI system has gone before",
    "authors": [
      "Nicola Muscettola",
      "P. Pandurang Nayak",
      "Barney Pell",
      "Brian C. Williams"
    ],
    "year": 1998,
    "venue": "Artificial Intelligence 103(1--2), 5--47",
    "doi": "10.1016/S0004-3702(98)00068-X",
    "url": "https://people.csail.mit.edu/williams/Web%20site/papers/aij98.pdf",
    "source_type": "peer-reviewed article",
    "access_level": "Author-hosted paper opening and publisher metadata",
    "domain": "space robotics for scientific workflows",
    "system_id": "DS1-RemoteAgent",
    "evidence_role": "background",
    "validation_environment": "Ground development before DS1 experiment",
    "data_location": "Ground development before DS1 experiment",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground development before DS1 experiment",
    "scientific_function": "Mission execution enabling science",
    "physical_action": "Model-based planning, execution and fault reasoning",
    "human_role": "Humans provide goals and models",
    "supported_claims": [
      "Integrated model-based autonomy predates contemporary learned agents."
    ],
    "limitations": [
      "This 1998 paper precedes the 1999 flight test and is not a scientific-discovery result."
    ],
    "source_locator": "Abstract and introduction",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_ds12000",
    "citekey": "rob_ds12000",
    "title": "Results from the Deep Space 1 Technology Validation Mission",
    "authors": [
      "Marc D. Rayman",
      "Philip Varghese",
      "David H. Lehman",
      "Leslie L. Livesay"
    ],
    "year": 2000,
    "venue": "Acta Astronautica 47(2–9), 475–487",
    "doi": "10.1016/S0094-5765(00)00087-4",
    "url": "https://www.jpl.nasa.gov/nmp/ds1/DS1_Primary_Mission.pdf",
    "source_type": "peer-reviewed article",
    "access_level": "Primary report relevant full-text sections",
    "domain": "space robotics for scientific workflows",
    "system_id": "DS1-RemoteAgent",
    "evidence_role": "background",
    "validation_environment": "Deep-space flight technology experiment",
    "data_location": "Deep-space flight technology experiment",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Deep-space flight technology experiment",
    "scientific_function": "Mission autonomy technology validation",
    "physical_action": "Restricted onboard planning and execution experiment",
    "human_role": "Ground team handles an execution anomaly and revised experiment",
    "supported_claims": [
      "DS1 validated autonomy in a limited flight experiment; its primary objectives were technological."
    ],
    "limitations": [
      "Mission autonomy must not be counted as direct autonomous scientific discovery."
    ],
    "source_locator": "Autonomous remote agent section; mission objectives; first page identifies 1999 conference and 2000 journal version",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "volume": "47",
    "issue": "2–9",
    "pages": "475–487",
    "metadata_audit": "Publisher journal record verified 2026-10-25; DOI 10.1016/S0094-5765(00)00087-4. Author-hosted PDF is the journal-linked version of a 1999 conference paper."
  },
  {
    "id": "rob_aspen2000",
    "citekey": "rob_aspen2000",
    "title": "ASPEN—Automated Planning and Scheduling for Space Mission Operations",
    "authors": [
      "S. Chien",
      "G. Rabideau",
      "R. Knight",
      "R. Sherwood",
      "B. Engelhardt",
      "D. Mutz",
      "T. Estlin",
      "B. Smith",
      "F. Fisher",
      "T. Barrett",
      "G. Stebbins",
      "D. Tran"
    ],
    "year": 2000,
    "venue": "SpaceOps 2000",
    "doi": null,
    "url": "https://ai.jpl.nasa.gov/public/documents/papers/aspenspaceops00.pdf",
    "source_type": "conference paper",
    "access_level": "Primary paper indexed text and NASA project description",
    "domain": "space robotics for scientific workflows",
    "system_id": "ASPEN",
    "evidence_role": "background",
    "validation_environment": "Ground planning framework and applications",
    "data_location": "Ground planning framework and applications",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground planning framework and applications",
    "scientific_function": "Resource-constrained science scheduling",
    "physical_action": "Plan commands under instrument and resource models",
    "human_role": "Humans encode models and goals",
    "supported_claims": [
      "ASPEN represents spacecraft and rover planning constraints in an AI scheduling framework."
    ],
    "limitations": [
      "A planning framework is not itself a flight scientific experiment."
    ],
    "source_locator": "Author-hosted primary PDF, p. 1: complete title and all twelve authors; https://ai.jpl.nasa.gov/public/documents/papers/aspenspaceops00.pdf",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "metadata_audit": "Conference publication type verified from primary PDF or author publication record on 2026-10-25; agency/author hosting is not the publication type."
  },
  {
    "id": "rob_casper2000",
    "citekey": "rob_casper2000",
    "title": "Using Iterative Repair to Improve the Responsiveness of Planning and Scheduling",
    "authors": [
      "Steve Chien",
      "Russell Knight",
      "Andre Stechert",
      "Rob Sherwood",
      "Gregg Rabideau"
    ],
    "year": 2000,
    "venue": "AIPS 2000, 300--307",
    "doi": null,
    "url": "https://cdn.aaai.org/AIPS/2000/AIPS00-032.pdf",
    "source_type": "conference paper",
    "access_level": "Primary paper indexed text and project bibliography",
    "domain": "space robotics for scientific workflows",
    "system_id": "CASPER",
    "evidence_role": "background",
    "validation_environment": "Computational planning experiments",
    "data_location": "Computational planning experiments",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Computational planning experiments",
    "scientific_function": "Responsive replanning",
    "physical_action": "Repair a resource-constrained plan during execution",
    "human_role": "Humans specify task models and constraints",
    "supported_claims": [
      "Continuous planning updates plans as state and goals change."
    ],
    "limitations": [
      "Plan repair is a computational operation, distinct from physical repair and scientific validity recovery."
    ],
    "source_locator": "Abstract; NASA CASPER project bibliography",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "metadata_audit": "Conference publication type verified from primary PDF or author publication record on 2026-10-25; agency/author hosting is not the publication type."
  },
  {
    "id": "pln_tagsam2018",
    "citekey": "pln_tagsam2018",
    "title": "The OSIRIS-REx Spacecraft and the Touch-and-Go Sample Acquisition Mechanism (TAGSAM)",
    "authors": [
      "Edward B. Bierhaus",
      "others"
    ],
    "year": 2018,
    "venue": "Space Science Reviews 214, 107",
    "doi": "10.1007/s11214-018-0521-6",
    "url": "https://link.springer.com/article/10.1007/s11214-018-0521-6",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher indexed full-text technical sections",
    "domain": "planetary in situ science",
    "system_id": "OSIRISREx-TAGSAM",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground qualification for asteroid sampling",
    "data_location": "Ground qualification for asteroid sampling",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground qualification for asteroid sampling",
    "scientific_function": "Asteroid sample capture",
    "physical_action": "Specialized touch-and-go sampling",
    "human_role": "Scientists and mission operators define collection event",
    "supported_claims": [
      "TAGSAM links sample acquisition design to asteroid contact conditions and ground tests."
    ],
    "limitations": [
      "Gravity mismatch complicates qualification; paper predates flight sample capture."
    ],
    "source_locator": "TAGSAM design and testing",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_stow2020",
    "citekey": "rob_stow2020",
    "title": "NASA's OSIRIS-REx Successfully Stows Sample of Asteroid Bennu",
    "authors": [
      "NASA"
    ],
    "year": 2020,
    "venue": "NASA mission announcement, 29 October 2020",
    "doi": null,
    "url": "https://www.nasa.gov/news-release/nasas-osiris-rex-successfully-stows-sample-of-asteroid-bennu/",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official report body",
    "domain": "space robotics for scientific workflows",
    "system_id": "OSIRISREx-TAGSAM",
    "evidence_role": "supporting_automation",
    "validation_environment": "asteroid operations",
    "data_location": "asteroid operations",
    "computation_location": "onboard and ground support",
    "action_location": "asteroid operations",
    "scientific_function": "Preserve acquired sample",
    "physical_action": "Stow collector after material obstructed retention flap",
    "human_role": "Continuous ground oversight over two-day process",
    "supported_claims": [
      "Acquisition success still required sample retention assessment and ground-directed stowage."
    ],
    "limitations": [
      "This was not autonomous diagnosis and recovery."
    ],
    "source_locator": "Stowage oversight and flap-obstruction paragraphs",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_curiosity2022",
    "citekey": "rob_curiosity2022",
    "title": "Remote Diagnosis and Operational Response to an In-Flight Failure of the Drill Feed Mechanism Onboard the Mars Science Laboratory Rover",
    "authors": [
      "Megan Richardson Lin",
      "Douglas Klein",
      "Thomas Green",
      "Ryan Kinnett"
    ],
    "year": 2022,
    "venue": "Jet Propulsion Laboratory / Aerospace Mechanisms Symposium contribution",
    "doi": null,
    "url": "https://ntrs.nasa.gov/citations/20230005798",
    "source_type": "institutional preprint record; related conference proceedings",
    "access_level": "NTRS primary abstract; proceedings PDF discovered but not reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Curiosity-drill",
    "evidence_role": "supporting_automation",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Restore rock sample acquisition",
    "physical_action": "Feed-extended drilling bypassed unreliable feed mechanism",
    "human_role": "Ground diagnosis, tests and operation redesign",
    "supported_claims": [
      "The first feed-extended sample followed the original feed stall by 521 sols."
    ],
    "limitations": [
      "Successful remote recovery does not demonstrate onboard autonomous invention or repair."
    ],
    "source_locator": "NTRS abstract paragraphs 1--4",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_insight2022",
    "citekey": "rob_insight2022",
    "title": "The InSight-HP3 mole on Mars: Lessons learned from attempts to penetrate to depth in the Martian soil",
    "authors": [
      "Tilman Spohn",
      "Troy L. Hudson",
      "Lars Witte",
      "Torben Wippermann",
      "others"
    ],
    "year": 2022,
    "venue": "Advances in Space Research 69, 3140--3163",
    "doi": "10.1016/j.asr.2022.02.009",
    "url": "https://elib.dlr.de/186344/1/1-s2.0-S0273117722000916-main.pdf",
    "source_type": "peer-reviewed article",
    "access_level": "Primary full-text abstract and verification/lessons sections reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "InSight-HP3",
    "evidence_role": "supporting_automation",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Emplace thermal sensors to measure heat flow",
    "physical_action": "Penetration attempts and deployment-arm assistance",
    "human_role": "Ground team devised interventions",
    "supported_claims": [
      "Arm assistance did not achieve the depth needed for the heat-flow objective; soil and support assumptions limited performance."
    ],
    "limitations": [
      "Improved action selection cannot supply absent mechanical capability or guarantee recovery."
    ],
    "source_locator": "pp.3140,3154--3158; section 5 and lessons 5--6",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_perseverance2021",
    "citekey": "rob_perseverance2021",
    "title": "NASA's Perseverance Rover Successfully Cores Its First Rock",
    "authors": [
      "NASA Jet Propulsion Laboratory"
    ],
    "year": 2021,
    "venue": "JPL mission report",
    "doi": null,
    "url": "https://www.jpl.nasa.gov/news/nasas-perseverance-rover-successfully-cores-its-first-rock/",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official mission report indexed body",
    "domain": "space robotics for scientific workflows",
    "system_id": "Perseverance-sampling",
    "evidence_role": "supporting_automation",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Preserve rock cores for future analysis",
    "physical_action": "Coring and imaging inside sample tube",
    "human_role": "Ground teams inspect images before confirming sample state",
    "supported_claims": [
      "Tube images and additional verification were needed to assess core presence."
    ],
    "limitations": [
      "This is sample-state verification, not AI-driven scientific discovery."
    ],
    "source_locator": "September 2021 sampling report",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_analog2019",
    "citekey": "rob_analog2019",
    "title": "Rock sampling from space: Analog-1",
    "authors": [
      "European Space Agency"
    ],
    "year": 2019,
    "venue": "ESA experiment account, 29 November 2019",
    "doi": null,
    "url": "https://www.esa.int/ESA_Multimedia/Videos/2019/11/Rock_sampling_from_space_Analog-1",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official account body reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "METERON-Analog1",
    "evidence_role": "transfer",
    "validation_environment": "ISS operator controlling Earth mock-lunar site",
    "data_location": "Earth mock-lunar site",
    "computation_location": "Distributed Earth robot and ISS operator interface",
    "action_location": "ISS operator controlling Earth mock-lunar site",
    "scientific_function": "Geological sampling with shared human expertise",
    "physical_action": "Force-feedback gripper collects rocks",
    "human_role": "ISS astronaut operates rover with Earth geologists advising",
    "supported_claims": [
      "Space-to-ground telerobotic sampling was demonstrated, with visual and force feedback."
    ],
    "limitations": [
      "Robot and samples were on Earth; neither lunar deployment nor autonomous target interpretation."
    ],
    "source_locator": "Experiment and science-team paragraphs",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems."
  },
  {
    "id": "rob_astrobee2016",
    "citekey": "rob_astrobee2016",
    "title": "Astrobee: A New Platform for Free-Flying Robotics Research on the International Space Station",
    "authors": [
      "Trey Smith",
      "Jonathan Barlow",
      "Maria Bualat",
      "Terrence Fong",
      "Christopher Provencher",
      "Hugo Sanchez",
      "Ernest Smith",
      "The Astrobee Team"
    ],
    "year": 2016,
    "venue": "International Symposium on AI, Robotics and Automation in Space",
    "doi": null,
    "url": "https://longhorizon.org/trey/pubs/b2hd-smith16astrobee_design.html",
    "source_type": "conference paper",
    "access_level": "Author abstract and supplied BibTeX",
    "domain": "space robotics for scientific workflows",
    "system_id": "Astrobee",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground preliminary design",
    "data_location": "Ground preliminary design",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground preliminary design",
    "scientific_function": "Robotics platform and sensor surveys",
    "physical_action": "Designed free-flight and payload support",
    "human_role": "Human guest-science users and ground operations",
    "supported_claims": [
      "Astrobee was conceived as an indoor free-flying robotics research and mobile sensing platform."
    ],
    "limitations": [
      "2016 design forecasts are not actual launch dates or proof of completed later tasks."
    ],
    "source_locator": "Abstract; BibTeX entry",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "metadata_audit": "Conference publication type verified from primary PDF or author publication record on 2026-10-25; agency/author hosting is not the publication type."
  },
  {
    "id": "rob_braun2026",
    "citekey": "rob_braun2026",
    "title": "Autonomy in Deep Space Exploration",
    "authors": [
      "Robert D. Braun",
      "Elena Y. Adams",
      "James G. Bellingham",
      "T. Adrian Hill",
      "Andrew E. Johnson",
      "Zachary R. Putnam"
    ],
    "year": 2026,
    "venue": "Annual Review of Control, Robotics, and Autonomous Systems 10; online 16 October 2026",
    "doi": "10.1146/annurev-control-033125-025902",
    "url": "https://www.annualreviews.org/content/journals/10.1146/annurev-control-033125-025902",
    "source_type": "review",
    "access_level": "Publisher abstract and online/volume dates",
    "domain": "space robotics for scientific workflows",
    "system_id": "Deep-space-autonomy-review",
    "evidence_role": "background",
    "validation_environment": "Review of flight missions and planned Dragonfly",
    "data_location": "Review of flight missions and planned Dragonfly",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Review of flight missions and planned Dragonfly",
    "scientific_function": "Mission autonomy and assurance context",
    "physical_action": "Multiple mission functions",
    "human_role": "Humans provide goals, verification and mission support",
    "supported_claims": [
      "The review links autonomy to local decision timescales shorter than Earth response times."
    ],
    "limitations": [
      "Publisher abstract only; broad mission autonomy is not automatically scientific autonomy."
    ],
    "source_locator": "Abstract and Review in Advance date",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "first_online_date": "2026-10-16",
    "version_note": "Publisher recommended citation is 2026, Review in Advance first online 16 October 2026; volume10 in press, copyright2027. Publisher DOI confirmed on official page, but DOI Handle API returned missing on 25 October 2026; do not claim registry verification."
  }
]

==> anc/evidence/research/planetary_robotics_search_log.json <==
{
  "date": "2026-10-25",
  "timezone": "Asia/Shanghai",
  "protocol": "output/space_ai4s_rescope_20261025/review_protocol_v2.txt",
  "method": "Targeted, layered web discovery and primary-source follow-up, with retained sources from prior audit. Not a database export or an exhaustive systematic search.",
  "queries": [
    {
      "id": "PRQ01",
      "channel": "web.run ranked web search",
      "query": "MOMA Mars Organic Molecule Analyzer Goesmann 2017 instrument 1551",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ02",
      "channel": "web.run ranked web search",
      "query": "Dragonfly mass spectrometer DraMS instrument Trainer 2025 paper",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ03",
      "channel": "web.run ranked web search",
      "query": "site.jaxa.jp Hayabusa2 sampling autonomous touchdown sample 2019",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ04",
      "channel": "web.run ranked web search",
      "query": "Chang e 5 autonomous sampling robotic system scientific paper DOI",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ05",
      "channel": "web.run ranked web search",
      "query": "\"Hayabusa2\" \"sampler\" Sawada 2017 doi",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ06",
      "channel": "web.run ranked web search",
      "query": "\"TAGSAM\" \"Bierhaus\" 2018 doi",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ07",
      "channel": "web.run ranked web search",
      "query": "\"Sample Analysis at Mars\" \"Mahaffy\" 2012 9879",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ08",
      "channel": "web.run ranked web search",
      "query": "\"InSight\" \"mole\" lessons learned Spohn 2022 2023",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ09",
      "channel": "web.run ranked web search",
      "query": "\"DraMS\" \"Space Science Reviews\" instrument",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ10",
      "channel": "web.run ranked web search",
      "query": "\"Science Autonomy using Machine Learning for Astrobiology\" Da Poian 2025",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ11",
      "channel": "web.run ranked web search",
      "query": "site.jpl.nasa.gov \"TAGSAM\" \"Bierhaus\" 2018",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ12",
      "channel": "web.run ranked web search",
      "query": "site.esa.int ExoMars drill sample preparation distribution system powdered",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ13",
      "channel": "web.run ranked web search",
      "query": "\"autonomous\" \"science\" \"TextureCam\" Thompson 2013",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ14",
      "channel": "web.run ranked web search",
      "query": "\"AEGIS\" \"Opportunity\" 2012 Estlin doi",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ15",
      "channel": "web.run ranked web search",
      "query": "\"robotic\" \"meteorite\" \"Nomad\" \"autonomous\" Antarctica paper",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ16",
      "channel": "web.run ranked web search",
      "query": "\"Chang\" \"Sampling\" \"2021\" \"autonomous\" \"surface\" lunar manipulator",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ17",
      "channel": "web.run ranked web search",
      "query": "\"Dragonfly Mass Spectrometer\" \"Trainer\" instrument DOI",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ18",
      "channel": "web.run ranked web search",
      "query": "\"OSIRIS-REx\" \"TAGSAM\" \"10.1007\" 2018",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ19",
      "channel": "web.run ranked web search",
      "query": "site.jpl.nasa.gov Curiosity drill feed extended drilling 2018 sample delivery",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ20",
      "channel": "web.run ranked web search",
      "query": "site.nasa.gov OSIRIS REx sample escaping stow 2020 flap",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ21",
      "channel": "web.run ranked web search",
      "query": "site.jdse.bit.edu.cn \"Path Planning of Lunar Surface Sampling Manipulator\"",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ22",
      "channel": "web.run ranked web search",
      "query": "嫦娥五号 月面采样 遥操作 自主 2022 473 488",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ23",
      "channel": "web.run ranked web search",
      "query": "\"Astrobee\" \"A new platform\" \"2016\" DOI",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ24",
      "channel": "web.run ranked web search",
      "query": "\"Remote Agent\" \"To boldly go\" 1998 artificial intelligence",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ25",
      "channel": "web.run ranked web search",
      "query": "\"Dragonfly\" \"DraMS\" \"instrument\" \"Trainer\" journal",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ26",
      "channel": "web.run ranked web search",
      "query": "\"Astrobee: A new platform\" Smith Bualat",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ27",
      "channel": "web.run ranked web search",
      "query": "\"Intelligent\" \"TextureCam\" \"Thompson\" \"2013\"",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ28",
      "channel": "web.run ranked web search",
      "query": "\"CASPER\" \"Iterative Repair\" \"Chien\" \"2000\"",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ29",
      "channel": "web.run ranked web search",
      "query": "\"DraMS\" \"2021\" \"Development\" \"Brinckerhoff\"",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ30",
      "channel": "web.run ranked web search",
      "query": "\"Life in the Atacama\" \"Wettergreen\" \"2007\" autonomous",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ31",
      "channel": "web.run ranked web search",
      "query": "\"Zoë\" \"subsurface\" \"Frontiers\" \"2019\" microbiome",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ32",
      "channel": "web.run ranked web search",
      "query": "\"Chang\" \"2022\" \"473\" \"遥操作\" DOI",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ33",
      "channel": "web.run ranked web search",
      "query": "site.esa.int ANALOG-1 2019 Luca robot geology sample force feedback",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ34",
      "channel": "web.run ranked web search",
      "query": "\"MASCOT\" \"mobility\" \"2019\" Ryugu Science",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ35",
      "channel": "web.run ranked web search",
      "query": "\"SuperCam Instrument Suite\" \"Wiens\" 2021 4",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ36",
      "channel": "web.run ranked web search",
      "query": "site.nasa.gov Perseverance first sample attempt rock powder 2021",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ37",
      "channel": "web.run ranked web search",
      "query": "site.frontiersin.org \"Science Autonomy and Space Science\" ExoMars 848669",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ38",
      "channel": "web.run ranked web search",
      "query": "site.nasa.gov DraMS machine learning science autonomy mass spectrometry",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ39",
      "channel": "web.run ranked web search",
      "query": "\"OASIS\" \"autonomous\" \"science\" Castano Estlin 2007",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ40",
      "channel": "web.run ranked web search",
      "query": "\"Autonomous\" \"CASPER\" \"ASPEN\" rover science planning",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ41",
      "channel": "web.run ranked web search",
      "query": "DraMS Dragonfly mass spectrometer development instrument 2021 lpi.usra.edu",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ42",
      "channel": "web.run ranked web search",
      "query": "嫦娥五号月面采样遥操作中的关键技术 DOI 作者",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ43",
      "channel": "web.run ranked web search",
      "query": "site.ntrs.nasa.gov \"Astrobee: A New Platform\"",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ44",
      "channel": "web.run ranked web search",
      "query": "\"Autonomous science during large-scale robotic survey\" Thompson Wettergreen 2011",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ45",
      "channel": "web.run ranked web search",
      "query": "\"Candela\" \"science\" \"information\" \"rover\" \"2023\" autonomous",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ46",
      "channel": "web.run ranked web search",
      "query": "\"AEGIS automated science targeting\" site:dl.acm.org",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    },
    {
      "id": "PRQ47",
      "channel": "web.run ranked web search",
      "query": "\"Life in the Atacama: Science autonomy for improving data quality\" site:longhorizon.org",
      "date": "2026-10-25",
      "filters": "No hard starting year; eligibility cutoff 2026-10-25; primary sources preferred",
      "total_hits": null,
      "screening": "Selected relevant primary results and followed original source links; no ranked-search denominator claimed"
    }
  ],
  "follow_up": "Original publisher/author/agency URLs and actual access level are recorded for every included item in planetary_robotics_records.json.",
  "access_failures": [
    {
      "url": "https://api.crossref.org/works/10.1002/rob.20192",
      "method": "Python urllib request",
      "outcome": "Network operation not permitted; no Crossref API export claimed."
    },
    {
      "url": "https://ai.jpl.nasa.gov/public/papers/castano-jfr07-oasis.pdf",
      "outcome": "Web fetch inaccessible; limited to publisher abstract."
    },
    {
      "url": "https://publications.ri.cmu.edu/storage/publications/2025/02/2RJ61w-Dobrea_2025_Planet__Sci__J__6_51.pdf",
      "outcome": "Web fetch timed out; limited to publisher and author-institution abstract."
    },
    {
      "url": "https://dds.sciengine.com/cfs/files/pdfs/view/1674-7259/57953B8636BC430EB63C3C859C803F01.pdf",
      "outcome": "Full-text fetch inaccessible; not included as an additional independent source."
    },
    {
      "url": "https://qikan.cmes.org/jxgcxb/CN/10.3901/JME.2022.10.348",
      "outcome": "Full-text fetch timed out; not retained because existing sampling records support bounded claims."
    }
  ],
  "screening_decisions": [
    {
      "candidate": "General navigation-only, GNC, attitude-control search results",
      "decision": "exclude",
      "reason": "No demonstrated scientific measurement-selection or experimental-workflow connection."
    },
    {
      "candidate": "Commercial/media reports of OSIRIS-REx and Hayabusa2",
      "decision": "replace with primary",
      "reason": "NASA/JAXA original accounts available."
    },
    {
      "candidate": "DraMS or MOMA described as flight autonomous instruments",
      "decision": "reject claim, retain development evidence",
      "reason": "MOMA ML initially Earth based; DraMS materials describe development and future operations."
    },
    {
      "candidate": "Chang'e-5 deep-RL arm planning",
      "decision": "include supporting automation with bounded claim",
      "reason": "Publisher reports mission-related validation, but accessible abstract does not locate onboard computation or demonstrate autonomous scientific objective selection."
    },
    {
      "candidate": "Research preprints and final reports of PIXL",
      "decision": "link versions",
      "reason": "Same capability; final bibliographic version cited; author preprint access retained."
    },
    {
      "candidate": "2026 deep-space autonomy review with 2027 volume",
      "decision": "include background",
      "reason": "Publisher confirms first online 2026-10-16, within cutoff."
    }
  ],
  "limits": [
    "No Web of Science, Scopus, IEEE Xplore, ADS or OpenAlex bulk export was completed in this subtask.",
    "Forward/backward links were followed selectively, not to an exhaustively reconciled citation network.",
    "Source metadata and evidence-role checks are assisted single-reviewer extraction; no claim of two independent human screeners.",
    "Journal and preprint correction checks are not exhaustive; retained prior records include the prior verification status.",
    "43 retained reports are not 43 autonomous flight systems or 43 peer-reviewed trials."
  ]
}


==> anc/evidence/research/pmc_retrieval_log.json <==
[
  {
    "pmid": "29269933",
    "pmc": "PMC5740133",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=5740133&retmode=xml&tool=space_ai4s_review",
    "title": "Nanopore DNA Sequencing and Genome Assembly on the International Space Station.",
    "status": "body_retrieved",
    "characters": 53440
  },
  {
    "pmid": "29999554",
    "pmc": "PMC6528932",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=6528932&retmode=xml&tool=space_ai4s_review",
    "title": "Effect of microgravity on proliferation and differentiation of embryonic stem cells in an automated culturing system during the TZ-1 space mission.",
    "status": "unavailable",
    "error": "No article body in response"
  },
  {
    "pmid": "32282239",
    "pmc": "PMC10254969",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=10254969&retmode=xml&tool=space_ai4s_review",
    "title": "BioSentinel: A Biological CubeSat for Deep Space Exploration.",
    "status": "unavailable",
    "error": "No article body in response"
  },
  {
    "pmid": "33445483",
    "pmc": "PMC7828077",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=7828077&retmode=xml&tool=space_ai4s_review",
    "title": "Knowledge Network Embedding of Transcriptomic Data from Spaceflown Mice Uncovers Signs and Symptoms Associated with Terrestrial Diseases.",
    "status": "body_retrieved",
    "characters": 23703
  },
  {
    "pmid": "33870146",
    "pmc": "PMC8044432",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=8044432&retmode=xml&tool=space_ai4s_review",
    "title": "NASA GeneLab RNA-seq consensus pipeline: standardized processing of short-read RNA-seq data.",
    "status": "body_retrieved",
    "characters": 51712
  },
  {
    "pmid": "34604234",
    "pmc": "PMC8481783",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=8481783&retmode=xml&tool=space_ai4s_review",
    "title": "An Integrative Network Science and Artificial Intelligence Drug Repurposing Approach for Muscle Atrophy in Spaceflight Microgravity.",
    "status": "body_retrieved",
    "characters": 45927
  },
  {
    "pmid": "36344513",
    "pmc": "PMC9640571",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=9640571&retmode=xml&tool=space_ai4s_review",
    "title": "Microfluidics-integrated spaceflight hardware for measuring muscle strength of Caenorhabditis elegans on the International Space Station.",
    "status": "body_retrieved",
    "characters": 60465
  },
  {
    "pmid": "36676149",
    "pmc": "PMC9862956",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=9862956&retmode=xml&tool=space_ai4s_review",
    "title": "A Compact Imaging Platform for Conducting C. elegans Phenotypic Assays on Earth and in Spaceflight.",
    "status": "body_retrieved",
    "characters": 27857
  },
  {
    "pmid": "37714852",
    "pmc": "PMC10504373",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=10504373&retmode=xml&tool=space_ai4s_review",
    "title": "Human skeletal muscle tissue chip autonomous payload reveals changes in fiber type and metabolic gene expression due to spaceflight.",
    "status": "body_retrieved",
    "characters": 61246
  },
  {
    "pmid": "38734683",
    "pmc": "PMC11088639",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=11088639&retmode=xml&tool=space_ai4s_review",
    "title": "Development of a kidney microphysiological system hardware platform for microgravity studies.",
    "status": "unavailable",
    "error": "IncompleteRead(63657 bytes read)"
  },
  {
    "pmid": "38862523",
    "pmc": "PMC11167036",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=11167036&retmode=xml&tool=space_ai4s_review",
    "title": "Harmonizing heterogeneous transcriptomics datasets for machine learning-based analysis to identify spaceflown murine liver-specific changes.",
    "status": "body_retrieved",
    "characters": 63503
  },
  {
    "pmid": "39312653",
    "pmc": "PMC11459163",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=11459163&retmode=xml&tool=space_ai4s_review",
    "title": "Spaceflight-induced contractile and mitochondrial dysfunction in an automated heart-on-a-chip platform.",
    "status": "body_retrieved",
    "characters": 59107
  },
  {
    "pmid": "39558178",
    "pmc": "PMC11701653",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=11701653&retmode=xml&tool=space_ai4s_review",
    "title": "NASA open science data repository: open science for life in space.",
    "status": "unavailable",
    "error": "No article body in response"
  },
  {
    "pmid": "39824847",
    "pmc": "PMC11748630",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=11748630&retmode=xml&tool=space_ai4s_review",
    "title": "Analyzing the relationship between gene expression and phenotype in space-flown mice using a causal inference machine learning ensemble.",
    "status": "body_retrieved",
    "characters": 66733
  },
  {
    "pmid": "40348756",
    "pmc": "PMC12065838",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=12065838&retmode=xml&tool=space_ai4s_review",
    "title": "Pose estimation and tracking dataset for multi-animal behavior analysis on the China Space Station.",
    "status": "body_retrieved",
    "characters": 26233
  },
  {
    "pmid": "40562752",
    "pmc": "PMC12198410",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=12198410&retmode=xml&tool=space_ai4s_review",
    "title": "Development and flight-testing of modular autonomous cultivation systems for biological plastics upcycling aboard the ISS.",
    "status": "body_retrieved",
    "characters": 52200
  },
  {
    "pmid": "40847115",
    "pmc": "PMC12373727",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=12373727&retmode=xml&tool=space_ai4s_review",
    "title": "Autonomous, miniature research station (lab-payload) for the nanosatellite biological mission: LabSat.",
    "status": "body_retrieved",
    "characters": 43786
  },
  {
    "pmid": "40867776",
    "pmc": "PMC12382999",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=12382999&retmode=xml&tool=space_ai4s_review",
    "title": "A Deep Learning Framework for Multi-Object Tracking in Space Animal Behavior Studies.",
    "status": "body_retrieved",
    "characters": 33254
  },
  {
    "pmid": "41152268",
    "pmc": "PMC12569054",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=12569054&retmode=xml&tool=space_ai4s_review",
    "title": "GLARE: discovering hidden patterns in spaceflight transcriptome using representation learning.",
    "status": "body_retrieved",
    "characters": 68413
  },
  {
    "pmid": "41723202",
    "pmc": "PMC13039470",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=13039470&retmode=xml&tool=space_ai4s_review",
    "title": "MicroAge mission: experimental design and hardware for a bespoke culture system supporting tissue-engineered skeletal muscle.",
    "status": "body_retrieved",
    "characters": 63615
  },
  {
    "pmid": "42427531",
    "pmc": "PMC13345185",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/efetch.fcgi?db=pmc&id=13345185&retmode=xml&tool=space_ai4s_review",
    "title": "Automated behavioral segmentation and markerless pose tracking of mice during spaceflight.",
    "status": "body_retrieved",
    "characters": 46467
  }
]

==> anc/evidence/research/prior_source_audit_extracts.json <==
{
  "robot_sources.json": {
    "original_path": "output/space_ai4s_review_20261024/research/robot_sources.json",
    "sha256": "9ad0def7eb73873f89059e354bce1d4af70c5f69a7acc6cb0a971d3d1ef6c132",
    "sources": [
      {
        "id": "R01",
        "bibkey": "nasa_microgravity",
        "title": "A Researcher's Guide to: Microgravity Materials Research",
        "authors": [
          "NASA Space Station Research Integration Office"
        ],
        "year": 2025,
        "date": "2025-06-17",
        "url": "https://www.nasa.gov/science-research/for-researchers/a-researchers-guide-to-microgravity-materials-research/",
        "source_type": "Agency researcher-guide landing page",
        "access": "HTML body reviewed; guide PDF not required for these claims",
        "environment": "ISS pressurized laboratory, orbital microgravity",
        "claims": [
          "Orbital microgravity greatly reduces buoyancy-driven convection, hydrostatic pressure and sedimentation.",
          "Suppressing gravity-driven heat and mass transport helps isolate mechanisms controlling solidification and microstructure formation.",
          "Container interactions can also be reduced in appropriate experiment designs."
        ],
        "maturity": "Established experimental research environment; agency overview of demonstrated research",
        "limitations": [
          "Does not establish that all convection disappears or that every material improves in microgravity.",
          "Benefits are experiment-specific; these are opportunities for identifying mechanisms, not guaranteed manufacturing advantage."
        ]
      },
      {
        "id": "R02",
        "bibkey": "microgravity_fluids",
        "title": "A World without Gravity: Research in Space for Health and Industrial Processes",
        "authors": [
          "Günther Seibert and others"
        ],
        "editors": [
          "Brian Fitton",
          "Bruce Battrick"
        ],
        "year": 2001,
        "publisher": "European Space Agency",
        "report_number": "ESA SP-1251",
        "isbn": "92-9092-604-X",
        "url": "https://www.esa.int/esapub/sp/sp1251/sp1251web.pdf",
        "source_type": "Agency scientific monograph",
        "access": "Relevant full-text sections reviewed, especially printed pp. 211-217 and 172-177",
        "environment": "Reduced gravity fluid physics",
        "claims": [
          "Surface-tension gradients can drive Marangoni convection in reduced gravity.",
          "Microgravity can separate surface-tension-driven transport from buoyancy-driven transport and improve access to diffusion-controlled regimes.",
          "Residual acceleration and free surfaces still matter to experimental interpretation."
        ],
        "maturity": "Foundational physical mechanisms and historical flight experiments",
        "limitations": [
          "Use for stable physical principles only; not for current facility status.",
          "Microgravity is not equivalent to the absence of all flow or all forces."
        ]
      },
      {
        "id": "R03",
        "bibkey": "nasa_space_environment",
        "title": "A Researcher's Guide to: Space Environmental Effects",
        "authors": [
          "Miria M. Finckenor",
          "Kim K. de Groh"
        ],
        "year": 2020,
        "date": "2020-09",
        "original_publication_date": "2015-03",
        "publisher": "NASA ISS Research Integration Office",
        "url": "https://www.nasa.gov/wp-content/uploads/2022/06/researchers-guide-space-environment-effects.pdf",
        "source_type": "Agency technical guide",
        "access": "Relevant full-text sections reviewed; PDF metadata on p. 2; environment discussion pp. 7-15",
        "environment": "External low Earth orbit payloads",
        "claims": [
          "Exposed LEO hardware faces vacuum, ultraviolet and ionizing radiation, plasma/charging, temperature cycling, debris and atomic oxygen.",
          "Atomic oxygen is especially relevant to exposed LEO materials; it is not a universal feature of every space environment.",
          "Ground tests cannot always reproduce combined environmental effects, motivating correlated flight tests."
        ],
        "maturity": "Technical synthesis informed by flight-exposed materials",
        "limitations": [
          "These external exposure conditions must not be assigned wholesale to pressurized cabin experiments.",
          "Hazards depend on orbit, surface orientation, material and mission duration."
        ]
      },
      {
        "id": "R04",
        "bibkey": "moon_mars_architecture",
        "title": "Why Moon and Mars? Building an Evolutionary Architecture",
        "authors": [
          "NASA"
        ],
        "year": 2025,
        "publisher": "NASA Moon to Mars Architecture Concept Review",
        "url": "https://www.nasa.gov/wp-content/uploads/2025/12/acr25-wp-why-moon-and-mars-v2.pdf",
        "source_type": "Agency architecture white paper",
        "access": "Relevant full-text sections reviewed, pp. 2-3",
        "environment": "Comparison of LEO, lunar surface and Mars surface",
        "claims": [
          "The lunar and Martian surfaces have partial gravity, approximately 0.166 g and 0.38 g; microgravity hardware and operating concepts do not transfer automatically.",
          "ISS light-time delay is negligible compared with system latency; lunar communication involves seconds and Mars one-way light time is minutes.",
          "Distance also changes transport, resupply and return opportunities."
        ],
        "maturity": "Environment and architecture analysis; not a flight demonstration of proposed systems",
        "limitations": [
          "Do not describe all space missions as deep-space communication-limited missions.",
          "The document quotes Mars one-way light time of 4-24 minutes; ranges differ with trajectory and convention."
        ]
      },
      {
        "id": "R05",
        "bibkey": "mars_communications",
        "title": "Mars Communications Disruption and Delay",
        "authors": [
          "Michael B. Chappell",
          "Patrick Rei-po Chai"
        ],
        "year": 2024,
        "date": "2024-01-19",
        "publisher": "NASA",
        "report_number": "NTRS 20230012950",
        "url": "https://ntrs.nasa.gov/citations/20230012950",
        "full_text_url": "https://www.nasa.gov/wp-content/uploads/2024/01/mars-communications-disruption-and-delay.pdf",
        "source_type": "Agency architecture white paper",
        "access": "Metadata and relevant full text reviewed",
        "environment": "Mars transit and vicinity",
        "claims": [
          "Solar conjunction and geometry can cause communications disruption; direct-to-Earth blackouts can last weeks.",
          "For analyzed crewed trajectories, one-way delays can exceed 21-23 minutes.",
          "Relays can mitigate some outages but cannot remove light-time delay."
        ],
        "maturity": "Mission-architecture analysis based on physical communications constraints",
        "limitations": [
          "Supports local capability for time-critical decisions; it does not imply removing ground scientists or maximizing autonomy for every activity."
        ]
      },
      {
        "id": "R06",
        "bibkey": "astrobee",
        "title": "Astrobee",
        "authors": [
          "NASA Ames Research Center"
        ],
        "year": null,
        "url": "https://www.nasa.gov/ames/astrobee/",
        "source_type": "Agency facility overview and milestone record",
        "access": "HTML body reviewed",
        "environment": "Pressurized ISS interior",
        "claims": [
          "Astrobee comprises three fan-propelled free-flying robots with cameras, sensors, docking/recharging and perching arms.",
          "It supports autonomous and remote-controlled operation and modular guest-science payloads.",
          "The robots launched in 2019; documented 2022 operations included navigation/mapping and panoramic imaging in separate modules."
        ],
        "maturity": "In-orbit robotics research facility with demonstrated bounded navigation and inspection tasks",
        "limitations": [
          "The overview lists design goals as well as milestones; cargo transfer goals are not evidence of autonomous on-orbit logistics success.",
          "Fan propulsion presumes cabin atmosphere and does not transfer to external vacuum."
        ]
      },
      {
        "id": "R07",
        "bibkey": "isaac_final",
        "title": "Integration and Autonomy for Intra-Vehicular Robots: Results of the ISAAC Project",
        "authors": [
          "Trey Smith",
          "Maria Bualat",
          "Brian Coltin",
          "Abiola Akanni",
          "Oleg Alexandrov",
          "Shaun Azimi",
          "Laura Barron",
          "J Benton",
          "Janette Garcia",
          "Jodi Graf",
          "Kathryn Hamilton",
          "Brian Kempa",
          "Evan Laske",
          "Marina Moreira",
          "Robert Morris",
          "Nicole Ortega",
          "Connor Rainen",
          "Jonathan Rogers",
          "Misha Savchenko",
          "Khaled Sharif",
          "Ryan Soussan",
          "Emma Zemler"
        ],
        "year": 2025,
        "venue": "International Space Station Research and Development Conference, Seattle, 28-31 July 2025",
        "report_number": "NTRS 20250003945",
        "url": "https://ntrs.nasa.gov/citations/20250003945",
        "full_text_url": "https://ntrs.nasa.gov/api/citations/20250003945/downloads/2025_issrdc_isaac.pdf",
        "supporting_url": "https://www.nasa.gov/integrated-system-for-autonomous-and-adaptive-caretaking-isaac/",
        "source_type": "Two-page conference extended abstract; NTRS records NASA Peer Committee technical review",
        "access": "Full text reviewed",
        "environment": "ISS interior plus software simulation",
        "claims": [
          "Two Astrobees performed an onboard-planned, multi-sensor survey of two ISS modules.",
          "Astrobee/Robonaut cargo transfer was demonstrated in software simulation, not on orbit.",
          "An ISS fault-response test injected high-CO2 synthetic telemetry and inspected a mock obstructed vent; computer vision reported the obstruction.",
          "No manipulator was available to clear the obstruction."
        ],
        "maturity": "Mixed: in-orbit bounded inspection/planning demonstrations; simulated cargo handling; hypothetical physical repair continuation",
        "limitations": [
          "Does not demonstrate autonomous scientific hypothesis generation, general laboratory manipulation or physical fault repair.",
          "The paper says intake vent while the agency summary says exhaust vent; use neutral 'vent'."
        ]
      },
      {
        "id": "R08",
        "bibkey": "esa_biolab",
        "title": "Biolab",
        "authors": [
          "European Space Agency"
        ],
        "year": null,
        "url": "https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Columbus/Biolab",
        "supporting_url": "https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Columbus/Plant_growth_experiment_starts_in_Columbus",
        "source_type": "Agency facility description, corroborated by dated 2008 on-orbit experiment activation report",
        "access": "HTML bodies reviewed",
        "environment": "Pressurized Columbus module",
        "claims": [
          "Biolab launched with Columbus in 2008; ESA reported WAICO activation on orbit that February.",
          "ESA describes crew loading followed by automatic processing, onboard centrifuge controls and a handling mechanism transporting samples to diagnostics.",
          "Ground scientists can participate through teleoperations."
        ],
        "maturity": "Flown and operated dedicated biology facility; bounded processing architecture",
        "limitations": [
          "The facility description is not a per-action flight validation log of every handling capability.",
          "Crew loading, ground operations and experiment-specific containers distinguish it from general-purpose embodied scientific autonomy."
        ]
      },
      {
        "id": "R09",
        "bibkey": "biolab_facility",
        "title": "BIOLAB on the International Space Station (ISS): Facility and Experiments",
        "authors": [
          "Marianne Schuber",
          "Dieter Seibt",
          "Ralf Anken"
        ],
        "year": 2013,
        "journal": "Current Biotechnology",
        "volume": "2",
        "issue": "3",
        "pages": "201-207",
        "doi": "10.2174/22115501113029990021",
        "url": "https://www.eurekaselect.com/article/54734",
        "source_type": "Journal facility paper",
        "access": "Publisher metadata and abstract reviewed only; full text not obtained",
        "doi_status": "DOI shown by publisher; doi.org could not be opened through the web tool; no independent registry verification claimed",
        "environment": "ISS Columbus laboratory",
        "claims": [
          "The flight facility combines an automated section with a section manually operated by astronauts.",
          "Samples use experiment-specific containers, and MUSC/DLR controls and monitors operations through telescience.",
          "The architecture therefore has explicit human and ground dependencies."
        ],
        "maturity": "Published description of an on-orbit facility",
        "limitations": [
          "Abstract-level evidence only: do not infer experiment outcomes or measured autonomous recovery rates."
        ]
      },
      {
        "id": "R10",
        "bibkey": "biolab_maintenance",
        "title": "Wunderbare Welt der Schwerkraft",
        "authors": [
          "German Aerospace Center (DLR)"
        ],
        "year": 2022,
        "date": "2022-06-27",
        "url": "https://www.dlr.de/de/blog/archiv/2022/wunderbare-welt-der-schwerkraft",
        "source_type": "Agency operations account",
        "language": "German",
        "access": "Full article reviewed",
        "environment": "ISS Biolab maintenance",
        "claims": [
          "A scheduled five-year centrifuge-drive-belt replacement required Samantha Cristoforetti, ground coordination, replacement belts and many tools.",
          "The account reports approximately a crew workday of maintenance and successful completion."
        ],
        "maturity": "Completed human maintenance on flown automated science hardware",
        "limitations": [
          "This is preventive maintenance, not a measured failure-recovery experiment.",
          "It supports the need for accessible mechanisms, spares and maintenance planning; it does not establish current robot ability to perform the task."
        ]
      },
      {
        "id": "R11",
        "bibkey": "rell",
        "title": "Robotic External Leak Locator",
        "authors": [
          "NASA"
        ],
        "year": null,
        "url": "https://www.nasa.gov/isam/robotic-external-leak-locator/",
        "supporting_url": "https://www.nasa.gov/humans-in-space/nasas-robot-hotel-gets-its-occupants/",
        "supporting_title": "NASA's 'Robot Hotel' Gets Its Occupants",
        "supporting_date": "2020-07-21",
        "source_type": "Agency hardware and completed-installation accounts",
        "access": "HTML bodies reviewed",
        "environment": "External ISS",
        "claims": [
          "Dextre carries the remotely controlled RELL instrument to locate ammonia leaks; NASA reports successful on-orbit leak location.",
          "A spare unit was launched because commercial electronics were vulnerable to radiation.",
          "Crew installed external RiTS storage in July 2020, improving robotic tool access and reducing deployment delays."
        ],
        "maturity": "Operationally demonstrated robotic inspection with ground control and crew-supported infrastructure",
        "limitations": [
          "Leak localization is not autonomous leak repair.",
          "The RELL overview retains obsolete future-tense RiTS text; use the dated 2020 installation report for chronology."
        ]
      },
      {
        "id": "R12",
        "bibkey": "fsl_retirement",
        "title": "Farewell to the Fluid Science Laboratory after 18 years in orbit",
        "authors": [
          "European Space Agency"
        ],
        "year": 2026,
        "date": "2026-10-09",
        "url": "https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Farewell_to_the_Fluid_Science_Laboratory_after_18_years_in_orbit",
        "source_type": "Agency facility retrospective",
        "access": "Full article reviewed",
        "environment": "ISS Columbus fluid-science laboratory",
        "claims": [
          "ESA reports 18 experiments and more than 42000 operating hours over the FSL lifetime.",
          "Science operations ended in July 2026; decommissioning began in October 2026.",
          "Crew installed experiments, exchanged samples and maintained the facility while ground teams coordinated operations and analyzed data."
        ],
        "maturity": "Long-duration flown science facility; retired from science operations as of the search date",
        "limitations": [
          "Do not list FSL as a newly operational or currently active experiment platform.",
          "Long-duration operations demonstrate human-ground-machine cooperation, not fully autonomous discovery."
        ]
      }
    ]
  },
  "space_sources.json": {
    "original_path": "output/space_ai4s_review_20261024/research/space_sources.json",
    "sha256": "3bc106054d64d6b1ebfe2a09f2e5eb7b74352bf48630b12306a474718084854b",
    "sources": [
      {
        "id": "space_francis2017",
        "title": "AEGIS autonomous targeting for ChemCam on Mars Science Laboratory: Deployment and results of initial science team use",
        "authors": "R. Francis, T. Estlin, G. Doran, S. Johnstone, D. Gaines, V. Verma, M. Burl, J. Frydenvang, S. Montaño, R. C. Wiens, S. Schaffer, O. Gasnault, L. DeFlores, D. L. Blaney, B. Bornstein",
        "year": 2017,
        "venue": "Science Robotics 2(7), eaan4582",
        "doi": "10.1126/scirobotics.aan4582",
        "url": "https://doi.org/10.1126/scirobotics.aan4582",
        "supporting_url": "https://ai.jpl.nasa.gov/public/projects/aegis/",
        "class": "C",
        "task": "Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity",
        "supports": "Onboard science autonomy can fill the post-drive interval before Earth receives imagery and returns a targeting plan. Reported first-year preferred-target selection exceeded 93%, versus approximately 24% expected from blind targeting.",
        "limits": "The preferred-target metric is not a general scientific-discovery accuracy metric. Scientists specify target profiles and scientific priorities. AEGIS does not autonomously formulate open-ended hypotheses or execute arbitrary physical experiments.",
        "verification": "Article bibliographic record and abstract; NASA/JPL project description read in full. Publisher DOI full-text open returned 403.",
        "correction_check": "Targeted title + correction/retraction query found no notice; not a guarantee of absence.",
        "crossref_raw": "crossref_space_raw/space_francis2017.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      },
      {
        "id": "space_aegis_status2026",
        "title": "AEGIS (Autonomous Exploration for Gathering Increased Science)",
        "authors": "NASA Jet Propulsion Laboratory Artificial Intelligence Group",
        "year": 2026,
        "venue": "Official project page; accessed 2026-10-24",
        "doi": null,
        "url": "https://ai.jpl.nasa.gov/public/projects/aegis/",
        "class": "C",
        "task": "Operational AEGIS status across Opportunity, Curiosity, and Perseverance",
        "supports": "Opportunity deployment in 2010; Curiosity routine use since May 2016; Perseverance SuperCam deployment in 2022. The loop covers image acquisition, target detection, filtering/ranking, visual target tracking, and follow-up spectroscopy.",
        "limits": "Official living page, not an additional independent experiment. Do not double-count it as a separate scientific system. Use for deployment chronology and current status, not to inflate study counts.",
        "verification": "Official page read in full; 2026 target counts visible but not needed for core argument.",
        "correction_check": "Not applicable to a living official mission page."
      },
      {
        "id": "space_chien2005",
        "title": "Using Autonomy Flight Software to Improve Science Return on Earth Observing One",
        "authors": "Steve Chien, Rob Sherwood, Daniel Tran, Benjamin Cichy, Gregg Rabideau, Rebecca Castano, Ashley Davis, Dan Mandl, Stuart Frye, Bruce Trout, Seth Shulman, Darrell Boyer",
        "year": 2005,
        "venue": "Journal of Aerospace Computing, Information, and Communication 2(4), 196–216",
        "doi": "10.2514/1.12923",
        "url": "https://doi.org/10.2514/1.12923",
        "full_text_url": "https://ai.jpl.nasa.gov/public/documents/papers/chien-JACIC2005-UsingAutonomy.pdf",
        "class": "C",
        "task": "EO-1 Autonomous Sciencecraft Experiment (ASE): onboard event detection, CASPER planning, and robust execution",
        "supports": "Demonstrates a closed observation-response loop: science imagery triggers revised observing goals, planning schedules follow-up observations, and execution responds to runtime uncertainty. Cases include thermal events, flooding, ice changes, and cloud screening.",
        "limits": "Task-specific science algorithms and a modeled spacecraft action space; not open-ended experimental discovery. The paper explicitly uses a layered architecture with redundant safety constraints, so earlier autonomy must not be described as merely blind fixed scripts.",
        "verification": "NASA/JPL-hosted full paper opened and relevant architecture, operations and constraints sections read.",
        "correction_check": "No correction notice observed in source record; no exhaustive correction audit.",
        "crossref_raw": "crossref_space_raw/space_chien2005.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      },
      {
        "id": "space_lawson2025",
        "title": "Adaptive sampling with PIXL on the Mars Perseverance rover",
        "authors": "Peter R. Lawson, Tanya V. Kizovski, Michael M. Tice, Benton C. Clark III, Scott J. VanBommel, David R. Thompson, Lawrence A. Wade, Robert W. Denise, Christopher M. Heirwegh, W. Timothy Elam, Mariek E. Schmidt, Yang Liu, Abigail C. Allwood, Martin S. Gilbert, Benjamin J. Bornstein",
        "year": 2025,
        "venue": "Icarus 429, 116433",
        "doi": "10.1016/j.icarus.2024.116433",
        "url": "https://doi.org/10.1016/j.icarus.2024.116433",
        "full_text_url": "https://arxiv.org/html/2405.14471v1",
        "official_url": "https://www.nasa.gov/missions/mars-2020-perseverance/heres-how-ai-is-changing-nasas-mars-rover-science/",
        "class": "C",
        "task": "Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars",
        "supports": "Onboard spectra are compared with scientist-defined trigger rules, including rules derived by machine learning, to select longer integrations at interesting compositions. This links chemical interpretation to a real-time instrument action and improves selected measurement signal-to-noise.",
        "limits": "Ground science teams build and update rules. The adaptive action is bounded by dwell-time and resource budgets; this is not autonomous research-question formation. Preprint is 2024 but final volume is 2025 (online DOI contains 2024).",
        "verification": "Full 2024 author preprint read, publisher final bibliographic record/abstract checked, NASA official account checked.",
        "correction_check": "Targeted title + correction/retraction query found no notice; not a guarantee of absence.",
        "crossref_raw": "crossref_space_raw/space_lawson2025.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      },
      {
        "id": "space_giuffrida2022",
        "title": "The Φ-Sat-1 Mission: The First On-Board Deep Neural Network Demonstrator for Satellite Earth Observation",
        "authors": "Gianluca Giuffrida, Luca Fanucci, Gabriele Meoni, Matej Batić, Léonie Buckley, Aubrey Dunne, Chris van Dijk, Marco Esposito, John Hefele, Nathan Vercruyssen, Gianluca Furano, Massimiliano Pastena, Josef Aschbacher",
        "year": 2022,
        "venue": "IEEE Transactions on Geoscience and Remote Sensing 60, 5517414, 1–14",
        "doi": "10.1109/TGRS.2021.3125567",
        "url": "https://doi.org/10.1109/TGRS.2021.3125567",
        "repository_url": "https://arpi.unipi.it/retrieve/4b92b95d-213b-4192-8f1e-612559cffab8/The_-Sat-1_Mission_The_First_On-Board_Deep_Neural_Network_Demonstrator_for_Satellite_Earth_Observation.pdf",
        "official_url": "https://www.esa.int/Applications/Observing_the_Earth/FutureEO/Phsat/Facts_and_figures",
        "class": "C",
        "task": "Onboard CNN cloud detection and data selection",
        "supports": "In-orbit inference filters observations for useful downlink and demonstrates deployment of a neural model at the orbital data-acquisition edge.",
        "limits": "Data triage is an enabling capability, not evidence of an end-to-end autonomous scientific investigation. Online publication was November 2021; volume year is 2022.",
        "verification": "University repository indexed PDF excerpts include in-flight results and metadata; direct PDF open returned 403. ESA mission facts checked.",
        "correction_check": "Targeted title + correction query found no notice; not a guarantee of absence.",
        "crossref_raw": "crossref_space_raw/space_giuffrida2022.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      },
      {
        "id": "space_shallue2018",
        "title": "Identifying Exoplanets with Deep Learning: A Five-planet Resonant Chain around Kepler-80 and an Eighth Planet around Kepler-90",
        "authors": "Christopher J. Shallue, Andrew Vanderburg",
        "year": 2018,
        "venue": "The Astronomical Journal 155(2), 94",
        "doi": "10.3847/1538-3881/aa9e09",
        "url": "https://doi.org/10.3847/1538-3881/aa9e09",
        "preprint_url": "https://arxiv.org/abs/1712.05044",
        "full_text_url": "https://lweb.cfa.harvard.edu/~avanderb/kepler90i.pdf",
        "class": "A",
        "task": "Ground-based CNN classification of Kepler light-curve candidates",
        "supports": "AI supports discovery from space-telescope data by ranking transit candidates; two new planets were statistically validated after the model-guided search.",
        "limits": "The AI was not an onboard Kepler controller. Planet validation involved additional scientific analysis; avoid implying that neural classification alone confirmed the planets. Historical statements about planet-count records must be time-qualified or omitted.",
        "verification": "Author arXiv abstract and DOI metadata checked; author-hosted PDF indexed methods excerpt reviewed.",
        "correction_check": "No correction notice observed; no exhaustive correction audit.",
        "crossref_raw": "crossref_space_raw/space_shallue2018.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      },
      {
        "id": "space_he2019",
        "title": "Learning to predict the cosmological structure formation",
        "authors": "Siyu He, Yin Li, Yu Feng, Shirley Ho, Siamak Ravanbakhsh, Wei Chen, Barnabás Póczos",
        "year": 2019,
        "venue": "Proceedings of the National Academy of Sciences 116(28), 13825–13832",
        "doi": "10.1073/pnas.1821458116",
        "url": "https://doi.org/10.1073/pnas.1821458116",
        "full_text_url": "https://www.pnas.org/content/pnas/116/28/13825.full.pdf",
        "preprint_url": "https://arxiv.org/abs/1811.06533",
        "class": "A",
        "task": "D3M learned surrogate for nonlinear cosmological structure formation",
        "supports": "Neural surrogates can accelerate numerical modeling of scientific systems in astronomy/cosmology, complementing observation analysis.",
        "limits": "Ground computational science, not in-space experimentation. Validation is against simulations within the paper's settings; do not claim unrestricted physical extrapolation or autonomous control of experiments.",
        "verification": "Publisher PDF and author preprint indexed abstract/sections; bibliographic DOI checked against university repository. PMC direct open hit captcha.",
        "correction_check": "No correction notice observed; no exhaustive correction audit.",
        "crossref_raw": "crossref_space_raw/space_he2019.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      },
      {
        "id": "space_li2023",
        "title": "Explainable machine learning identifies multi-omics signatures of muscle response to spaceflight in mice",
        "authors": "Kevin Li, Riya Desai, Ryan T. Scott, Joel Ricky Steele, Meera Machado, Samuel Demharter, Adrienne Hoarfrost, Jessica L. Braun, Val A. Fajardo, Lauren M. Sanders, Sylvain V. Costes",
        "year": 2023,
        "venue": "npj Microgravity 9, 90",
        "doi": "10.1038/s41526-023-00337-5",
        "url": "https://doi.org/10.1038/s41526-023-00337-5",
        "preprint_url": "https://arxiv.org/abs/2309.15888",
        "repository_url": "https://opus.lib.uts.edu.au/bitstream/10453/178402/2/Explainable%20machine%20learning%20identifies%20multi-omics%20signatures%20of%20muscle%20response%20to%20spaceflight%20in%20mice.pdf",
        "class": "A",
        "task": "Retrospective symbolic regression over spaceflight mouse multi-omics and physiological data",
        "supports": "Explainable ML narrows candidate biomarkers and connects molecular measurements with calcium reuptake phenotypes, illustrating biological hypothesis generation from space data.",
        "limits": "Small, heterogeneous datasets and model interpretation limitations remain. Biomarkers require subsequent experimental validation; ground analysis of flight samples is not an onboard autonomous laboratory.",
        "verification": "Author preprint abstract, university-hosted final-paper discussion excerpts, author-institution bibliographic record, and NASA description checked; publisher direct open failed.",
        "correction_check": "Targeted title + correction query found no notice; not a guarantee of absence.",
        "crossref_raw": "crossref_space_raw/space_li2023.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      },
      {
        "id": "space_sanders2023",
        "title": "Biological research and self-driving labs in deep space supported by artificial intelligence",
        "authors": "Lauren M. Sanders, Ryan T. Scott, Jason H. Yang, Amina Ann Qutub, Hector Garcia Martin, Daniel C. Berrios, et al.",
        "year": 2023,
        "venue": "Nature Machine Intelligence 5, 208–219",
        "doi": "10.1038/s42256-023-00618-4",
        "url": "https://www.nature.com/articles/s42256-023-00618-4",
        "preprint_url": "https://arxiv.org/abs/2112.12582",
        "class": "D",
        "task": "NASA workshop-based roadmap for AI-supported deep-space biology and self-driving laboratories",
        "supports": "Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation.",
        "limits": "A review and decadal recommendations, not a report of an integrated AI-driven wet laboratory flown in space. Cite as motivation/vision; do not place it in an evidence table as an in-orbit demonstration.",
        "verification": "Publisher abstract, article metadata, figure-caption indexed text, and NASA publication listing checked. Direct DOI access and arXiv HTML full text unavailable.",
        "correction_check": "Targeted title + correction query found no notice; not a guarantee of absence.",
        "crossref_raw": "crossref_space_raw/space_sanders2023.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      },
      {
        "id": "space_lingam2025",
        "title": "NASA's BioSentinel deep space CubeSat mission: Successes and lessons learned",
        "authors": "Neha Lingam, Kylie Akiyama, Alina Lambacher, Dunya Shuman, Rachel Gilbert, Sergio R. Santa Maria",
        "year": 2025,
        "venue": "Acta Astronautica 236, 188–193",
        "doi": "10.1016/j.actaastro.2025.07.008",
        "url": "https://doi.org/10.1016/j.actaastro.2025.07.008",
        "metadata_source": "https://taskbook.nasaprs.com/tbp/tbpdf.cfm?id=16165",
        "class": "C",
        "task": "Miniaturized automated biological payload and radiation measurements beyond low Earth orbit",
        "supports": "BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines.",
        "limits": "Not evidence of AI-guided adaptive experimental design. Use separate NASA 2025 status source for verified no-growth outcome. Do not confuse the 2024 conference version attributed to Santa Maria with the 2025 journal paper's author list.",
        "verification": "Publisher abstract/highlights and NASA Space Biology publication list checked; publisher full text open returned 403.",
        "correction_check": "No correction notice observed; no exhaustive correction audit.",
        "crossref_raw": "crossref_space_raw/space_lingam2025.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      },
      {
        "id": "space_tabor2025",
        "title": "What is BioSentinel?",
        "authors": "Abby Tabor / NASA Ames Research Center",
        "year": 2025,
        "venue": "NASA official mission article, updated 21 November 2025",
        "doi": null,
        "url": "https://www.nasa.gov/centers-and-facilities/ames/what-is-biosentinel/",
        "class": "C",
        "task": "BioSentinel mission outcome",
        "supports": "During December 2022–April 2023 the team completed four two-week experiments but observed no yeast growth. NASA reports successful operation of BioSensor hardware and identifies prelaunch extended storage as the likely cause of yeast expiry; the radiation detector continued scientific operation.",
        "limits": "This is an automation/experiment-validity boundary case. It neither demonstrates an AI failure nor proves that a robot could have rescued the payload. Hardware execution success must be separated from successful biological inference.",
        "verification": "Full official mission article read, including explicit no-growth and likely-cause statements.",
        "correction_check": "Living mission page updated 2025; use this over older preflight descriptions implying eventual biological success."
      },
      {
        "id": "space_casaletto2025fl",
        "title": "Bridging Earth and Space: A Flexible and Resilient Federated Learning Framework Deployed on the International Space Station",
        "authors": "James A. Casaletto, Patrick Foley, Mark Fernandez, Lauren M. Sanders, Ryan T. Scott, Shubha Ranjan, Shashi Jain, Nate Haynes, Marjan Boerma, Sylvain V. Costes, Graham Mackintosh",
        "year": 2025,
        "venue": "bioRxiv preprint, version 2",
        "doi": "10.1101/2025.01.14.633017",
        "url": "https://www.biorxiv.org/content/10.1101/2025.01.14.633017v2.full",
        "official_url": "https://www.nasa.gov/ames/space-biosciences/research-branch/artificial-intelligence-for-life-in-space/",
        "class": "C",
        "task": "Federated classifier training between the ISS and Earth using biomedical/synthetic datasets",
        "supports": "Computational scientific workflows can be distributed across Earth and orbit, exchanging model updates instead of all raw data.",
        "limits": "Preprint status confirmed by NASA's January 2026 listing; no peer-reviewed successor found in this search. It demonstrates an in-space computing framework, not autonomous wet experimentation or robotic recovery. Version 1 has a different title: Foundational Architecture Enabling Federated Learning for Training Space Biomedical Machine Learning Models between the International Space Station and Earth.",
        "verification": "bioRxiv indexed metadata/abstract and NASA official deployment description checked; direct full-text open returned 403.",
        "correction_check": "Title revision from v1 to v2 identified; no retraction notice observed.",
        "crossref_raw": "crossref_space_raw/space_casaletto2025fl.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      },
      {
        "id": "space_vaquero2024",
        "title": "EELS: Autonomous snake-like robot with task and motion planning capabilities for ice world exploration",
        "authors": "Tiago S. Vaquero, Guglielmo Daddi, Rohan Thakker, Michael Paton, Ashkan Jasour, Marlin P. Strub, et al.",
        "year": 2024,
        "venue": "Science Robotics 9(88), eadh8332",
        "doi": "10.1126/scirobotics.adh8332",
        "url": "https://doi.org/10.1126/scirobotics.adh8332",
        "official_url": "https://robotics.jpl.nasa.gov/how-we-do-it/systems/exobiology-extant-life-surveyor-eels/",
        "class": "B",
        "task": "Risk-aware task and motion planning for an articulated snake robot intended for icy-world exploration",
        "supports": "Physical analogue tests demonstrate planning that trades locomotion against information-gathering/relocalization when exteroceptive sensing fails, relevant to maintaining access to scientific sites under uncertainty.",
        "limits": "Ground/analogue capability demonstration, not a flown Enceladus mission and not yet autonomous astrobiological discovery. Use as enabling physical autonomy, not as a completed AI4S loop.",
        "verification": "Publisher indexed full-text architecture and results sections, PubMed metadata, and NASA/JPL project page checked.",
        "correction_check": "No correction notice observed; no exhaustive correction audit.",
        "crossref_raw": "crossref_space_raw/space_vaquero2024.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      },
      {
        "id": "space_casaletto2025causal",
        "title": "Analyzing the relationship between gene expression and phenotype in space-flown mice using a causal inference machine learning ensemble",
        "authors": "James A. Casaletto, Ryan T. Scott, Makenna Myrick, Graham Mackintosh, Hamed Chok, Amanda Saravia-Butler, Adrienne Hoarfrost, Jonathan M. Galazka, Lauren M. Sanders, Sylvain V. Costes",
        "year": 2025,
        "venue": "Scientific Reports 15, 2363",
        "doi": "10.1038/s41598-024-81394-y",
        "url": "https://www.nature.com/articles/s41598-024-81394-y",
        "full_text_url": "https://www.nature.com/articles/s41598-024-81394-y.pdf",
        "class": "A",
        "task": "Ground-based CRISP ensemble linking spaceflight mouse transcriptomics to liver lipid phenotypes",
        "supports": "Space AI4S includes interpretable and causal-inference-oriented mining of limited biological datasets; the workflow identifies candidate gene sets for targeted validation.",
        "limits": "Authors explicitly call for targeted experimental manipulations to validate causal roles. Do not turn observational invariance into established causation; does not demonstrate onboard experiment execution.",
        "verification": "Publisher PDF indexed abstract and PMC indexed methods/discussion sections read; author list and venue cross-checked with NASA AI4LS listing. Crossref author list retrieved 2026-10-24 corrected the inaccurate NASA AI4LS author list.",
        "correction_check": "No correction notice observed; no exhaustive correction audit.",
        "crossref_raw": "crossref_space_raw/space_casaletto2025causal.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      },
      {
        "id": "space_ghritli2021",
        "title": "Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results",
        "authors": "Rachid Ghritli, Yasunori Okano, Yuko Inatomi, Atsushi Sekimoto, Sadik Dost",
        "year": 2021,
        "venue": "Journal of Crystal Growth 573, 126280",
        "doi": "10.1016/j.jcrysgro.2021.126280",
        "url": "https://doi.org/10.1016/j.jcrysgro.2021.126280",
        "institutional_url": "https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/",
        "class": "A",
        "task": "Ground inverse estimation of concentration-dependent diffusion in crystal growth from ISS microgravity results",
        "supports": "Space experiments suppress natural convection, enabling diffusion-dominated observations; numerical transport modeling plus machine learning/Bayesian optimization estimates the GaSb diffusion coefficient from those observations.",
        "limits": "The physical experiment flew on ISS but the ML/BO analysis was retrospective ground computation. It is not an in-orbit BO-driven closed-loop experiment.",
        "verification": "Publisher and author-university indexed abstracts, full author list, venue, and DOI checked. Full article not read.",
        "correction_check": "No correction notice observed; no exhaustive correction audit.",
        "crossref_raw": "crossref_space_raw/space_ghritli2021.json",
        "crossref_check": "Publisher-deposited title, author list, venue, year, DOI, and volume/page/article number retrieved 2026-10-24; no update-to relation present in response. Absence of relation is not exhaustive retraction assurance."
      }
    ]
  }
}


==> anc/evidence/research/pubmed_screening_decisions.json <==
[
  {
    "pmid": "10839360",
    "title": "EphB2 guides axons at the midline and is necessary for normal vestibular function.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "11057683",
    "title": "Assessment of environmental endocrine disruptors in bald eagles of the Great Lakes.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "11537585",
    "title": "Automation in manned spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "11540218",
    "title": "Plant-module for autonomous space support (P-MASS).",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "11541596",
    "title": "Six-month space greenhouse experiments--a step to creation of future biological life support systems.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "11542491",
    "title": "Behavior and reproduction of invertebrate animals during and after a long-term microgravity: space experiments using an Autonomous Biological System (ABS).",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "11542492",
    "title": "Performance of a digital video camcorder for the Autonomous Biological System experiment onboard Space Station Mir.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "11542493",
    "title": "Concluding remarks of Autonomous Biological Systems (ABS) experiments.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "11543417",
    "title": "Long-term cultivation of the flagellate Euglena gracilis.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "11785536",
    "title": "Mini ecosystem in space--preliminary experiment on board STS-77.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "11858270",
    "title": "Aquatic modules for bioregenerative life support systems based on the C.E.B.A.S. biotechnology [correction of biotechnilogy].",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "12583386",
    "title": "Adaptive environmental control for optimal results during plant microgravity experiments.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "12971406",
    "title": "The SOS-LUX-LAC-FLUORO-Toxicity-test on the International Space Station (ISS).",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "14631636",
    "title": "New facilities and instruments for developmental biology research in space.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "14749908",
    "title": "Microbial characterization during the early habitation of the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "15377834",
    "title": "Evaluation of the paratrend multi-analyte sensor for potential utilization in long-duration automated cell culture monitoring.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "16145798",
    "title": "A modular suite of hardware enabling spaceflight cell culture research.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "16145817",
    "title": "Space Station Biological Research Project (SSBRP) Cell Culture Unit (CCU) and incubator for International Space Station (ISS) cell culture experiments.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "16431084",
    "title": "The SOS-LUX-TOXICITY-Test on the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "17925812",
    "title": "Genomic imprinting effects on brain development and function.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "18555260",
    "title": "Towards an integrated microfluidic device for spaceflight clinical diagnostics Microchip-based solid-phase extraction of hydroxyl radical markers.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "19195487",
    "title": "Potential biosentinels of human waste in marine coastal waters: bioaccumulation of human noroviruses and enteroviruses from sewage-polluted waters by indigenous mollusks.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "19426313",
    "title": "Thermal design and turbidity sensor for autonomous bacterial growth measurements in spaceflight.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "20044795",
    "title": "The Svalbard glaucous gull as bioindicator species in the European arctic: insight from 35 years of contaminants research.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "20213684",
    "title": "Microarray analysis of spaceflown murine thymus tissue reveals changes in gene expression regulating stress and glucocorticoid receptors.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "20416924",
    "title": "A comparison of techniques for assessing central tendency in left-censored data using PCB and p,p'DDE contaminant concentrations from Michigan's Bald Eagle Biosentinel Program.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "21216216",
    "title": "Detection of six serotypes of botulinum neurotoxin using fluorogenic reporters.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "21779822",
    "title": "Using nestling feathers to assess spatial and temporal concentrations of mercury in bald eagles at Voyageurs National Park, Minnesota, USA.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "22091486",
    "title": "The O/OREOS mission: first science data from the Space Environment Survivability of Living Organisms (SESLO) payload.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_ooreos2011",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite.",
      "claim_limit": [
        "Timed execution is not adaptive hypothesis selection; orbital environment combines radiation and microgravity."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "22130552",
    "title": "Remote automated multi-generational growth and observation of an animal in low Earth orbit.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "22312894",
    "title": "[An algorithm for identification of CTX-M-type beta-lactamase genes using restriction fragment length polymorphism analysis of PCR-product].",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "22923410",
    "title": "Detection of botulinum neurotoxin serotype A, B, and F proteolytic activity in complex matrices with picomolar to femtomolar sensitivity.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "22984872",
    "title": "The O/OREOS mission: first science data from the space environment viability of organics (SEVO) payload.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "23123115",
    "title": "Polychlorinated biphenyl spatial patterns in San Francisco Bay forage fish.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "23403100",
    "title": "Organohalogenated contaminants (OHCs) in the serum and hair of pet cats and dogs: biosentinels of indoor pollution.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "23628944",
    "title": "Multi-analyte biochip (MAB) based on all-solid-state ion-selective electrodes (ASSISE) for physiological research.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "23787815",
    "title": "Application of mercury isotopes for tracing trophic transfer and internal distribution of mercury in marine fish feeding experiments.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "23845042",
    "title": "Burrowing dragonfly larvae as biosentinels of methylmercury in freshwater food webs.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "23893557",
    "title": "Predictors of mercury spatial patterns in San Francisco Bay forage fish.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "24046197",
    "title": "Cattle egrets as a biosentinels of persistent organic pollutants exposure.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "24193545",
    "title": "Autonomously bioluminescent mammalian cells for continuous and real-time monitoring of cytotoxicity.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "24512475",
    "title": "The Organism/Organic Exposure to Orbital Stresses (O/OREOS) satellite: radiation exposure in low-earth orbit and supporting laboratory studies of iron tetraphenylporphyrin chloride.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "24638074",
    "title": "Isolation and quantification of botulinum neurotoxin from complex matrices using the BoTest matrix assays.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "25072994",
    "title": "Serological anthrax surveillance in wild boar (Sus scrofa) in Ukraine.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "25143705",
    "title": "For Application to Human Spaceflight and ISS Experiments: VESGEN Mapping of Microvascular Network Remodeling during Intestinal Inflammation.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "25563515",
    "title": "Time-course human urine proteomics in space-flight simulation experiments.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "25853051",
    "title": "Species of Angiostrongylus (Nematoda: Metastrongyloidea) in wildlife: A review.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "26358104",
    "title": "The development and implementation of a method using blue mussels (Mytilus spp.) as biosentinels of Cryptosporidium spp. and Toxoplasma gondii contamination in marine aquatic environments.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "26553641",
    "title": "Space experiment \"Cellular Responses to Radiation in Space (CellRad)\": Hardware and biological system tests.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "26594130",
    "title": "Genetically modified whole-cell bioreporters for environmental assessment.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "26691083",
    "title": "Mercury concentration in different tissues of Podocnemis unifilis (Troschel, 1848) (Podocnemididae: Testudines) from the lower Xingu River - Amazonian, Brazil.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "27043590",
    "title": "Assessment and Molecular Characterization of Human Intestinal Parasites in Bivalves from Orchard Beach, NY, USA.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "27384647",
    "title": "Modeling Hematologic and Biochemical Parameters with Spatiotemporal Analysis for the Free-Ranging Eastern Box Turtle (Terrapene carolina carolina) in Illinois and Tennessee, a Potential Biosentinel.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "27442160",
    "title": "Using bald eagles to track spatial (1999-2008) and temporal (1987-1992, 1999-2003, and 2004-2008) trends of contaminants in Michigan's aquatic ecosystems.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "27619500",
    "title": "Use of Mytilus edulis biosentinels to investigate spatial patterns of norovirus and faecal indicator organism contamination around coastal sewage discharges.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "28199884",
    "title": "Three-dimensional growth of human endothelial cells in an automated cell culture experiment container during the SpaceX CRS-8 ISS space mission - The SPHEROIDS project.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "28205656",
    "title": "An autonomous lab on a chip for space flight calibration of gravity-induced transcellular calcium polarization in single-cell fern spores.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "28474816",
    "title": "The rise of glyphosate and new opportunities for biosentinel early-warning studies.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "28554510",
    "title": "Cosmic-ray interaction data for designing biological experiments in space.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "28924500",
    "title": "Comparison of polybrominated diphenyl ethers (PBDEs) and polychlorinated biphenyls (PCBs) in the serum of hypothyroxinemic and euthyroid dogs.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "28936697",
    "title": "Reactive oxygen species and glutathione antioxidants in the testis of the soil biosentinel Podarcis sicula (Rafinesque 1810).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "29198308",
    "title": "Payload hardware and experimental protocol development to enable future testing of the effect of space microgravity on the resistance to gentamicin of uropathogenic Escherichia coli and its σs-deficient mutant.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "29269933",
    "title": "Nanopore DNA Sequencing and Genome Assembly on the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_sequencing2017",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility.",
      "claim_limit": [
        "Do not describe simulated real-time analysis as a flown autonomous sample-to-answer workflow."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "29328973",
    "title": "Feeding inhibition in Corbicula fluminea (O.F. Muller, 1774) as an effect criterion to pollutant exposure: Perspectives for ecotoxicity screening and refinement of chemical control.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "29520055",
    "title": "Global transcriptomic analysis suggests carbon dioxide as an environmental stressor in spaceflight: A systems biology GeneLab case study.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "29550995",
    "title": "First report of Toxoplasma gondii sporulated oocysts and Giardia duodenalis in commercial green-lipped mussels (Perna canaliculus) in New Zealand.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "29631159",
    "title": "Advanced biosensors for monitoring astronauts' health during long-duration space missions.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "29652620",
    "title": "NASA GeneLab Project: Bridging Space Radiation Omics with Ground Studies.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "29655038",
    "title": "Electron Spin Resonance (ESR) for the study of Reactive Oxygen Species (ROS) on the isolated frog skin (Pelophylax bergeri): A non-invasive method for environmental monitoring.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "29758876",
    "title": "Selection of passerine birds as bio-sentinel of persistent organic pollutants in terrestrial environment.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "29999554",
    "title": "Effect of microgravity on proliferation and differentiation of embryonic stem cells in an automated culturing system during the TZ-1 space mission.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_tz2018",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1.",
      "claim_limit": [
        "No demonstrated learning-driven experiment selection in the accessed evidence."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "30044882",
    "title": "A microRNA signature and TGF-β1 response were identified as the key master regulators for spaceflight response.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "30122254",
    "title": "Can animals predict earthquakes?: Bio-sentinels as seismic sensors in communist China and beyond.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "30258082",
    "title": "Meta-analysis of data from spaceflight transcriptome experiments does not support the idea of a common bacterial \"spaceflight response\".",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "30329036",
    "title": "GeneLab: Omics database for spaceflight experiments.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_genelab2019",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets.",
      "claim_limit": [
        "A database is enabling infrastructure, not a deployed autonomous experiment."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "30337159",
    "title": "Drug shortages may compromise patient safety: Results of a survey of the reference pharmacies of the Drug Commission of German Pharmacists.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "30654722",
    "title": "Spaceflight Promoted Myocardial Differentiation of Induced Pluripotent Stem Cells: Results from Tianzhou-1 Space Mission.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "30688299",
    "title": "Exploring the Effects of Spaceflight on Mouse Physiology using the Open Access NASA GeneLab Platform.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "30717456",
    "title": "GeneLab Database Analyses Suggest Long-Term Impact of Space Radiation on the Cardiovascular System by the Activation of FYN Through Reactive Oxygen Species.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "30957323",
    "title": "Seasonal and pharmaceutical-induced changes in selenoprotein glutathione peroxidase 4 activity in the reproductive dynamics of the soil biosentinel Podarcis sicula (Chordata: Reptilia).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31197544",
    "title": "Comparison of PCR assays to detect Toxoplasma gondii oocysts in green-lipped mussels (Perna canaliculus).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31421849",
    "title": "Gene Expression Measurement Module (GEMM) for space application: Design and validation.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31431209",
    "title": "Angiostrongylus cantonensis in North African hedgehogs as vertebrate hosts, Mallorca, Spain, October 2018.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31635664",
    "title": "The Detection of a Fluorescent Dye by Surface-Enhanced Fluorescence with the Addition of Silver Nanoparticles and Its Application for the Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31639656",
    "title": "Biomonitoring of exposure to bisphenols, benzophenones, triclosan, and triclocarban in pet dogs and cats.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31717710",
    "title": "Wheat Space Odyssey: \"From Seed to Seed\". Kernel Morphology.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31815179",
    "title": "Bridging the gap between military prolonged field care monitoring and exploration spaceflight: the compensatory reserve.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31817462",
    "title": "Antioxidative Defense and Fertility Rate in the Assessment of Reprotoxicity Risk Posed by Global Warming.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31824374",
    "title": "The Behavioral Biology of Teams: Multidisciplinary Contributions to Social Dynamics in Isolated, Confined, and Extreme Environments.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31883061",
    "title": "Dragonfly larvae as biosentinels of Hg bioaccumulation in Northeastern and Adirondack lakes: relationships to abiotic factors.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31905002",
    "title": "BioSentinel: Long-Term Saccharomyces cerevisiae Preservation for a Deep Space Biosensor Mission.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31905771",
    "title": "Nanosatellites for Biology in Space: In Situ Measurement of Bacillus subtilis Spore Germination and Growth after 6 Months in Low Earth Orbit on the O/OREOS Mission.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "31987476",
    "title": "EcAMSat spaceflight measurements of the role of σs in antibiotic resistance of stationary phase Escherichia coli in microgravity.",
    "query_ids": [
      "P2_orbital_bio_automation",
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_ecamsat2020",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects.",
      "claim_limit": [
        "Biological storage history is a confounder; published comment and response exist and were not substantively assessed."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "32045996",
    "title": "NASA GeneLab Platform Utilized for Biological Response to Space Radiation in Animal Models.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "32265943",
    "title": "Test of Arabidopsis Space Transcriptome: A Discovery Environment to Explore Multiple Plant Biology Spaceflight Experiments.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "32282239",
    "title": "BioSentinel: A Biological CubeSat for Deep Space Exploration.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_biosentinel2023",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Biological CubeSat concept and implementation for yeast radiation-response measurements.",
      "claim_limit": [
        "Design article is not the final mission outcome; use Lingam2025 for flight results. Early online 2020, final issue 2023."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "32408931",
    "title": "Characterizing Individual Differences in a Dynamic Stabilization Task Using Machine Learning.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "32633494",
    "title": "A National-Scale Assessment of Mercury Bioaccumulation in United States National Parks Using Dragonfly Larvae As Biosentinels through a Citizen-Science Framework.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "32715205",
    "title": "Real-Time Measurement of Protein Crystal Growth Rates within the Microfluidic Device to Understand the Microspace Effect.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "32752380",
    "title": "Classification of cell morphology with quantitative phase microscopy and machine learning.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "32762015",
    "title": "Thermosensitive period for sex determination of the tropical freshwater turtle Malayemys macrocephala.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "32769191",
    "title": "Merging Metagenomics and Spatial Epidemiology To Understand the Distribution of Antimicrobial Resistance Genes from Enterobacteriaceae in Wild Owls.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "32933026",
    "title": "Integrated RNA-seq Analysis Indicates Asynchrony in Clock Genes between Tissues under Spaceflight.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "32973700",
    "title": "Validating an Automated Nucleic Acid Extraction Device for Omics in Space Using Whole Cell Microbial Reference Standards.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "33080015",
    "title": "NASA GeneLab: interfaces for the exploration of space omics data.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "33100920",
    "title": "Validation of the International Space Station Smart Sample Concentrator for Microbial Monitoring of Low Biomass Water Samples.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "33242404",
    "title": "Advancing the Integration of Biosciences Data Sharing to Further Enable Space Exploration.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "33242417",
    "title": "Comprehensive Multi-omics Analysis Reveals Mitochondrial Stress as a Central Biological Hub for Spaceflight Impact.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "33262844",
    "title": "Chronology of Gonadal Development in the Malayan Snail-eating Turtle Malayemys macrocephala.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "33334408",
    "title": "Autonomous Psychological Support for Isolation and Confinement.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "33336201",
    "title": "A New Era for Space Life Science: International Standards for Space Omics Processing.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "33363623",
    "title": "Pattern of Gonadal Sex Differentiation in the Rice Field Frog Hoplobatrachus rugulosus (Anura: Dicroglossidae).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "33445483",
    "title": "Knowledge Network Embedding of Transcriptomic Data from Spaceflown Mice Uncovers Signs and Symptoms Associated with Terrestrial Diseases.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_network2021",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge.",
      "claim_limit": [
        "Knowledge-graph associations do not establish astronaut disease or causal intervention effects."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "33601926",
    "title": "BioSentinel: A Biofluidic Nanosatellite Monitoring Microbial Growth and Activity in Deep Space.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_biofluidic2023",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space.",
      "claim_limit": [
        "Instrument architecture does not establish successful biological growth in the final mission; early online 2021, final issue 2023."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "33668919",
    "title": "Network Analysis of Gene Transcriptions of Arabidopsis thaliana in Spaceflight Microgravity.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "33870146",
    "title": "NASA GeneLab RNA-seq consensus pipeline: standardized processing of short-read RNA-seq data.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_rnaseq2021",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse.",
      "claim_limit": [
        "Standard processing cannot remove every biological or mission-level confounder."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "33888290",
    "title": "Comments on \"EcAMSat spaceflight measurements of the role of σs in antibiotic resistance of stationary phase Escherichia coli in microgravity\".",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "33888293",
    "title": "Response to Comments on \"EcAMSat spaceflight measurements of the role of σs in antibiotic resistance of stationary phase Escherichia coli in microgravity\".",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "33976230",
    "title": "Rad-Bio-App: a discovery environment for biologists to explore spaceflight-related radiation exposures.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "34027570",
    "title": "Distributions of Total Mercury and Methylmercury in Dragonflies from a Large, Abandoned Mercury Mining Region in China.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "34087386",
    "title": "Microgravity-induced alterations of mouse bones are compartment- and site-specific and vary with age.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "34205326",
    "title": "Detection of Genes in Arabidopsis thaliana L. Responding to DNA Damage from Radiation and Other Stressors in Spaceflight.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "34445479",
    "title": "The CellBox-2 Mission to the International Space Station: Thyroid Cancer Cells in Space.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "34588962",
    "title": "Machine Learning Models to Predict Cognitive Impairment of Rodents Subjected to Space Radiation.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "34604234",
    "title": "An Integrative Network Science and Artificial Intelligence Drug Repurposing Approach for Muscle Atrophy in Spaceflight Microgravity.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_drug2021",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks.",
      "claim_limit": [
        "Computational drug ranking is not experimental validation of an effective countermeasure."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "34754768",
    "title": "Application of machine learning classifiers for microcomputed tomography data assessment of mouse bone microarchitecture.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "34808089",
    "title": "Potential Use for Serosurveillance of Feral Swine to Map Risk for Anthrax Exposure, Texas, USA.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "34989994",
    "title": "The Mediterranean limpet Patella caerulea (Gastropoda, Mollusca) to assess marine ecotoxicological risk: a case study of Tunisian coasts contaminated by metals.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "34995226",
    "title": "Testing the NASA BioSentinel Pixel Dosimeter Using Gamma-ray and Neutron Sources at the LLNL Calibration Lab.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "35042929",
    "title": "Pathology and virology of natural highly pathogenic avian influenza H5N8 infection in wild Common buzzards (Buteo buteo).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "35091764",
    "title": "Microfluidic chip-based long-term preservation and culture of engineering bacteria for DNA damage evaluation.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "35153834",
    "title": "Crash Prediction Using Deep Learning in a Disorienting Spaceflight Analog Balancing Task.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "35328027",
    "title": "Detection of Target Genes for Drug Repurposing to Treat Skeletal Muscle Atrophy in Mice Flown in Spaceflight.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "35461882",
    "title": "Neuro-ophthalmic imaging and visual assessment technology for spaceflight associated neuro-ocular syndrome (SANS).",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "35491031",
    "title": "A non-invasive approach to monitor anemia during long-duration spaceflight with retinal fundus images and deep learning.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "35869252",
    "title": "Non-random genetic alterations in the cyanobacterium Nostoc sp. exposed to space conditions.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "35999570",
    "title": "Machine learning algorithm to characterize antimicrobial resistance associated with the International Space Station surface microbiome.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36008494",
    "title": "Terrestrial health applications of visual assessment technology and machine learning in spaceflight associated neuro-ocular syndrome.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36013347",
    "title": "Enabling Clonal Analyses of Yeast in Outer Space by Encapsulation and Desiccation in Hollow Microparticles.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36015950",
    "title": "Microfluidic-Assisted Human Cancer Cells Culturing Platform for Space Biology Applications.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36207342",
    "title": "A multi-omics longitudinal study of the murine retinal response to chronic low-dose irradiation and simulated microgravity.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36277820",
    "title": "Routine omics collection is a golden opportunity for European human research in space and analog environments.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36307487",
    "title": "The ex vivo human translaminar autonomous system to study spaceflight associated neuro-ocular syndrome pathogenesis.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36319708",
    "title": "Longitudinal metabolomic profiles reveal sex-specific adjustments to long-duration spaceflight and return to Earth.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36344513",
    "title": "Microfluidics-integrated spaceflight hardware for measuring muscle strength of Caenorhabditis elegans on the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_nemaflex2022",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks.",
      "claim_limit": [
        "Article principally reports hardware and Earth validation; flight hardware does not mean autonomous science decisions."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "36406421",
    "title": "Database of space life investigations and bioinformatics of microbiology in extreme environments.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36430601",
    "title": "Optimization of an Ex-Vivo Human Skin/Vein Model for Long-Term Wound Healing Studies: Ground Preparatory Activities for the 'Suture in Space' Experiment Onboard the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36509192",
    "title": "Anthropic impact on soil heavy metal contamination in riparian ecosystems of northern Algeria.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36611835",
    "title": "Human Health during Space Travel: State-of-the-Art Review.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36632899",
    "title": "The influence of short-term temporal variability on the efficacy of dragonfly larvae as mercury biosentinels.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36676149",
    "title": "A Compact Imaging Platform for Conducting C. elegans Phenotypic Assays on Earth and in Spaceflight.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_cip2023",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for terrestrial capability or boundary used only as transfer evidence: Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint.",
      "claim_limit": [
        "Space suitability is prospective; demonstrations described are on Earth."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "36682827",
    "title": "Transfer learning as an AI-based solution to address limited datasets in space medicine.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_transfer2023",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: Transfer learning is discussed as a response to small space-medicine datasets.",
      "claim_limit": [
        "Review of potential methods, not a flight demonstration or proof that domain shift is resolved."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "36750724",
    "title": "Complex plasma research under microgravity conditions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36798347",
    "title": "More than a Feeling: Dermatological Changes Impacted by Spaceflight.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36890144",
    "title": "Autonomous electrochemical system for ammonia oxidation reaction measurements at the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "36941263",
    "title": "Meta-analysis of the space flight and microgravity response of the Arabidopsis plant transcriptome.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37034730",
    "title": "Validation of Human Skeletal Muscle Tissue Chip Autonomous Platform to Model Age-Related Muscle Wasting in Microgravity.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37052477",
    "title": "BioSentinel: Validating Sensitivity of Yeast Biosensors to Deep Space Relevant Radiation.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37088388",
    "title": "Identifying the contributions of root and foliage gaseous/particle uptakes to indoor plants for phthalates, OPFRs and PAHs.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37224474",
    "title": "Electronic Nose Development and Preliminary Human Breath Testing for Rapid, Non-Invasive COVID-19 Detection.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37241562",
    "title": "The Development of a 3D Printer-Inspired, Microgravity-Compatible Sample Preparation Device for Future Use Inside the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37264946",
    "title": "Generative Pre-Trained Transformers (GPT) and Space Health: A Potential Frontier in Astronaut Health During Exploration Missions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37341431",
    "title": "Steroidogenic potential of the gonad during sex differentiation in the rice field frog Hoplobatrachus rugulosus (Anura: Dicroglossidae).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37353904",
    "title": "3D Bioprinting in Microgravity: Opportunities, Challenges, and Possible Applications in Space.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37357681",
    "title": "Neurocognitive assessment in microgravity: review of tools and benefits of increasing their clinical validity for long duration missions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37430602",
    "title": "A Quality Assessment Network for Failure Detection in 3D Printing for Future Space-Based Manufacturing.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37481304",
    "title": "Galactic cosmic ray environment predictions for the NASA BioSentinel mission.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37496118",
    "title": "Brain Model Technology and Its Implications.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37501303",
    "title": "Artificial Intelligence Applications in Space Medicine.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37528331",
    "title": "Database of space life investigations and information on spaceflight plant biology.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37626504",
    "title": "Artificial Intelligence Frameworks to Detect and Investigate the Pathophysiology of Spaceflight Associated Neuro-Ocular Syndrome (SANS).",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37636054",
    "title": "Enhancing European capabilities for application of multi-omics studies in biology and biomedicine space research.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37714852",
    "title": "Human skeletal muscle tissue chip autonomous payload reveals changes in fiber type and metabolic gene expression due to spaceflight.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_muscle2023",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14.",
      "claim_limit": [
        "Bubble/salt effects made flow readings uncertain; continuation required human scientific judgement. Robot repair was not demonstrated."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "pmid": "37860670",
    "title": "Ocular rigidity and choroidal thickness changes in response to microgravity: A case study.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37887314",
    "title": "Spaceflight Induces Strength Decline in Caenorhabditis elegans.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "37896614",
    "title": "Propellant Mass Gauging in a Spherical Tank under Micro-Gravity Conditions Using Capacitance Plate Arrays and Machine Learning.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38045225",
    "title": "Development and Characterization of a low intensity vibrational system for microgravity studies.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38092777",
    "title": "Explainable machine learning identifies multi-omics signatures of muscle response to spaceflight in mice.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_li2023",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle.",
      "claim_limit": [
        "Predictive biomarkers are not experimentally validated interventions; no onboard policy."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "38114036",
    "title": "Habitat and dissolved organic carbon modulate variation in the biogeochemical drivers of mercury bioaccumulation in dragonfly larvae at the national scale.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38135772",
    "title": "Deep learning in ophthalmic and orbital ultrasound for spaceflight associated neuro-ocular syndrome (SANS).",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38135773",
    "title": "Response to 'Deep learning in ophthalmic ultrasound to enable further insights in Spaceflight Associated Neuro-Ocular Syndrome (SANS)'.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38191486",
    "title": "Altered quorum sensing and physiology of Staphylococcus aureus during spaceflight detected by multi-omics data analysis.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38272924",
    "title": "Unlocking the potential: analyzing 3D microstructure of small-scale cement samples from space using deep learning.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38274777",
    "title": "Development of a Digital Platform: A Perspective to Advance Space Telepharmacy.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38335853",
    "title": "Feature engineering from meta-data for prediction of differentially expressed genes: An investigation of Mus musculus exposed to space-conditions.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_metadata2024",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Engineered metadata features and XGBoost predict differential-expression labels in mouse studies.",
      "claim_limit": [
        "Predictive label performance is not prospective validation of a biological mechanism or experimental policy."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "38409311",
    "title": "Foraging behavior and age affect maternal transfer of mercury to northern elephant seal pups.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38460017",
    "title": "Diet Affects Egg Laying, Biomass, and Stable Isotope Values in Tetragnathid Spiders.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38464311",
    "title": "Cellular mechanotransduction of human osteoblasts in microgravity.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38471034",
    "title": "Construction of dose prediction model and identification of sensitive genes for space radiation based on single-sample networks under spaceflight conditions.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38514677",
    "title": "Cellular mechanotransduction of human osteoblasts in microgravity.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38548790",
    "title": "SANS-CNN: An automated machine learning technique for spaceflight associated neuro-ocular syndrome with astronaut imaging data.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38575629",
    "title": "Using single-sample networks to identify the contrasting patterns of gene interactions and reveal the radiation dose-dependent effects in multiple tissues of spaceflight mice.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38670641",
    "title": "Amorphous calcium carbonate enhances osteogenic differentiation and myotube formation of human bone marrow derived mesenchymal stem cells and primary skeletal muscle cells under microgravity conditions.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38671027",
    "title": "NASA GeneLab derived microarray studies of Mus musculus and Homo sapiens organisms in altered gravitational conditions.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38682031",
    "title": "FA4SANS-GAN: A Novel Machine Learning Generative Adversarial Network to Further Understand Ophthalmic Changes in Spaceflight Associated Neuro-Ocular Syndrome (SANS).",
    "query_ids": [
      "P1_space_bio_ai",
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38734683",
    "title": "Development of a kidney microphysiological system hardware platform for microgravity studies.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_kidney2024",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA.",
      "claim_limit": [
        "Reduced manual workload is not removal of crew; specialized interfaces remain essential."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "38744887",
    "title": "Inspiration4 data access through the NASA Open Science Data Repository.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38818738",
    "title": "WormSpace μ-TAS enabling automated on-chip multi-strain culturing and multi-function imaging of Caenorhabditis elegans at the single-worm level on the China Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_wormspace2024",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains.",
      "claim_limit": [
        "No adaptive learning policy established by accessed abstract."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "38862479",
    "title": "Spatially resolved multiomics on the neuronal effects induced by spaceflight in mice.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38862487",
    "title": "Single-cell analysis identifies conserved features of immune dysfunction in simulated microgravity and spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38862516",
    "title": "Single-cell multi-ome and immune profiles of the Inspiration4 crew reveal conserved, cell-type, and sex-specific responses to spaceflight.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38862523",
    "title": "Harmonizing heterogeneous transcriptomics datasets for machine learning-based analysis to identify spaceflown murine liver-specific changes.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_harmonize2024",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis.",
      "claim_limit": [
        "Limited samples, largely female cohorts and disagreement in ranked genes constrain generalization; predictive association is not causal validation."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "38862545",
    "title": "Spatiotemporal expression and control of haemoglobin in space.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38862573",
    "title": "Aging and putative frailty biomarkers are altered by spaceflight.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38862781",
    "title": "Transcriptomics analysis reveals molecular alterations underpinning spaceflight dermatology.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "38935184",
    "title": "Transcriptional response of Arabidopsis thaliana's root-tip to spaceflight.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39012137",
    "title": "Geographic Drivers of Mercury Entry into Aquatic Food Webs Revealed by Mercury Stable Isotopes in Dragonfly Larvae.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39017624",
    "title": "Toward Next-Generation Phenomics: Precision Medicine, Spaceflight, Astronaut Omics, and Beyond.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39283686",
    "title": "Celebrating 30 years of access to NASA Space Life Sciences data.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39312653",
    "title": "Spaceflight-induced contractile and mitochondrial dysfunction in an automated heart-on-a-chip platform.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_heart2024",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes.",
      "claim_limit": [
        "Automated measurement is not learned experiment choice or unsupervised physical recovery."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "39331631",
    "title": "Molecular characterization, virulence and antimicrobial and biocidal susceptibility of selected bacteria isolated from the cloaca of nestling ospreys (Pandion haliaetus) from Mono Lake, California, USA.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39360501",
    "title": "Space Radiology: Emerging Nonsonographic Medical Imaging Techniques and the Potential Applications for Human Spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39363369",
    "title": "Adaptation to space conditions of novel bacterial species isolated from the International Space Station revealed by functional gene annotations and comparative genome analysis.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39365412",
    "title": "A rare case report of tissue infection caused by Pantoea piersonii (basionym Kalamiella piersonii).",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39367013",
    "title": "Profiling muscle transcriptome in mice exposed to microgravity using gene set enrichment analysis.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39369042",
    "title": "To boldly go where no microRNAs have gone before: spaceflight impact on risk for small-for-gestational-age infants.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39394617",
    "title": "Beyond Earth's bounds: navigating the frontiers of Assisted Reproductive Technologies (ART) in space.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39445150",
    "title": "A comprehensive survey of space robotic manipulators for on-orbit servicing.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39521490",
    "title": "RadLab: An open science resource for radiation studies relevant to human spaceflight.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39558178",
    "title": "NASA open science data repository: open science for life in space.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_osdr2025",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for historical comparison, conceptual context, review, infrastructure, or provenance: NASA Open Science Data Repository expands accessible space-biology datasets and metadata.",
      "claim_limit": [
        "Availability does not itself provide mission-independent validation or onboard execution."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "39611883",
    "title": "New insights into the impact of bed rest on lumbopelvic muscles: a computer-vision model approach to measure fat fraction changes.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39623052",
    "title": "Probabilistic regression for autonomous terrain relative navigation via multi-modal feature learning.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39697609",
    "title": "Effects of gravity, microgravity or microgravity simulation on early mouse embryogenesis: A review of the first two space embryo studies.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39698125",
    "title": "Ocular Biomechanical Responses to Long-Duration Spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39708601",
    "title": "Direct and indirect effects of pesticide exposure on the gut microbiota of a farmland raptor.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39717793",
    "title": "Natural infection of common cranes (Grus grus) with highly pathogenic avian influenza H5N1 in Serbia.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39748543",
    "title": "Artificial Intelligence Assistance in Point-of-Care Ultrasound Skill Retention for Novice Users in Space Medicine Scenarios.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39778906",
    "title": "The Space Radiobiological Exposure Facility on the China Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39824847",
    "title": "Analyzing the relationship between gene expression and phenotype in space-flown mice using a causal inference machine learning ensemble.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_crisp2025",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes.",
      "claim_limit": [
        "Authors explicitly leave validation of true causality beyond study scope."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "39864906",
    "title": "Galactic cosmic ray environment predictions for the NASA BioSentinel Mission, part 2:Post-mission validation.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39864913",
    "title": "Optimizing autonomous artificial intelligence diagnostics for neuro-ocular health in space missions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39865932",
    "title": "Development of Progressively Earth-Independent Medical Operations to Enable NASA Exploration Missions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39934155",
    "title": "Validated space radiation exposure predictions from earth to mars during Artemis-I.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "39974935",
    "title": "Microgravity Accelerates Skeletal Muscle Degeneration: Functional and Transcriptomic Insights from a Muscle Lab-on-Chip Model Onboard the ISS.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40064402",
    "title": "Pharmacological countermeasures for long-duration space missions: addressing cardiovascular challenges and advancing space-adapted healthcare.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40073001",
    "title": "Extant life detection using label-free video microscopy in analog aquatic environments.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40180136",
    "title": "Taking the 3Rs to a higher level: replacement and reduction of animal testing in life sciences in space research.",
    "query_ids": [
      "P1_space_bio_ai",
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40238145",
    "title": "Mercury trophic transfer to a freshwater biosentinel: quantifying controlled bioaccumulation in larval dragonflies.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40289627",
    "title": "Evaluating Large Language Models on Aerospace Medicine Principles.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40332907",
    "title": "Spatial and Temporal Changes in Choroid Morphology Associated With Long-Duration Spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40348756",
    "title": "Pose estimation and tracking dataset for multi-animal behavior analysis on the China Space Station.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_spaceanimal2025",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking.",
      "claim_limit": [
        "A benchmark dataset is not proof of onboard feedback or automated biological intervention."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "40505849",
    "title": "Artificial Intelligence Deep Learning Models to Predict Spaceflight Associated Neuro-Ocular Syndrome.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40513614",
    "title": "3D bioprinting in tissue engineering: current state-of-the-art and challenges towards system standardization and clinical translation.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40541172",
    "title": "Biomanufacturing in low Earth orbit: A paradigm shift.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40562752",
    "title": "Development and flight-testing of modular autonomous cultivation systems for biological plastics upcycling aboard the ISS.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_mobp2025",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented.",
      "claim_limit": [
        "Missing histories and uncertain delivered volumes prevented quantitative yield calculation.",
        "Physical repair was not demonstrated; designed restart cannot reconstruct missing experimental history.",
        "A robotic remedy depends on which upstream interface is accessible and serviceable."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "pmid": "40576322",
    "title": "Optimized combination methods for exploring novel space environment-responsive genes and their roles: insights from space-flown C. elegans and their implications for astronauts.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40580751",
    "title": "Assessing neurological and cardiovascular effects caused by pharmaceuticals in river water: Insights from Daphnia magna and Danio rerio embryos.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40598353",
    "title": "Rotifers in space: transcriptomic response of the bdelloid rotifer Adineta vaga aboard the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40637963",
    "title": "Prediction of Cerebrospinal Fluid (CSF) Pressure with Generative Adversarial Network Synthetic Plasma-CSF Biomarker Pairing.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40705169",
    "title": "Flexible robotic platforms for surgical applications in microgravity environments: a comprehensive systematic review of minimally invasive mechatronic systems and the impact of artificial intelligence on behalf of the Center for Space Systems (C-SET) & TROGSS-The Robotic Global Surgical Society.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40706033",
    "title": "Handheld Point-of-Care Ultrasonography for Gynecology: Insights Into Space Travel Through Parabolic Flight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40738416",
    "title": "Microalgal bioengineering for futuristic applications in synthetic and space biology.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40788053",
    "title": "Precision-Arranged DNA Origami Plasmonic Nanoantennas for Multidimensional Smart-Warning of Weightlessness Induced Bone Loss.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40847115",
    "title": "Autonomous, miniature research station (lab-payload) for the nanosatellite biological mission: LabSat.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_labsat2025",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry.",
      "claim_limit": [
        "Communication difficulties and sample preservation before launch remained constraints; no reported AI policy."
      ],
      "counterexample_or_comparator": "Explicit boundary/support case: use the recorded limitation and outcome, not a general recovery success rate or proof that added robotics would solve the problem."
    }
  },
  {
    "pmid": "40867776",
    "title": "A Deep Learning Framework for Multi-Object Tracking in Space Animal Behavior Studies.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_tracking2025",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Appearance/motion features and graph-based tracking address occlusion in space animal video.",
      "claim_limit": [
        "Tracking performance does not demonstrate onboard intervention or maintained culture conditions."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "40894471",
    "title": "Editorial: Updates on cardiovascular variability: underlying mechanisms and non-pharmacological therapeutic targets.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40912236",
    "title": "Nanobioreactor detection of space-associated hematopoietic stem and progenitor cell aging.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40940229",
    "title": "Ultrasound Assessment of Muscle Atrophy During Short- and Medium-Term Head-Down Bed Rest.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "40976137",
    "title": "Unconventional bioprinting modalities for advanced tissue biofabrication.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41009942",
    "title": "Genomic Analysis of Cardiovascular Diseases Utilizing Space Omics and Medical Atlas.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41047044",
    "title": "Synthesis of sex steroids and expression of sex steroid receptors during gonadal development of the snail-eating turtle Malayemys macrocephala (Gray, 1859).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41059985",
    "title": "Elevated mercury concentrations in riparian predators unaccounted for by trophic magnification.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41102553",
    "title": "Astroimmunology: the effects of spaceflight and its associated stressors on the immune system.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41136019",
    "title": "Advancements in health monitoring technologies for astronauts in deep space missions: A Review.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41136023",
    "title": "Precision health monitoring in spaceflight with integration of lower body negative pressure and advanced large language model artificial intelligence.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41136027",
    "title": "An emerging paradigm for scientific decision: the AI evaluation of space science projects.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41152268",
    "title": "GLARE: discovering hidden patterns in spaceflight transcriptome using representation learning.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_glare2025",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets.",
      "claim_limit": [
        "Reported classification is not independent mission-level or individual-plant generalization; hypotheses require biological testing."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "41232305",
    "title": "Understanding the 'spaceflight treatment' in plant space biology: Experimental practices, metadata workflows, and data re-analysis.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41242109",
    "title": "In-situ NIR spectroscopy study on microgravity-induced articular cartilage degeneration with ResNet-18.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41274890",
    "title": "AI-based prediction of VO2 max from 24-h Holter ECG recording.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41292589",
    "title": "Multimodal Imaging-Based Cerebral Blood Flow Prediction Model Development in Simulated Microgravity.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41300323",
    "title": "Zebrafish (Danio rerio) Embryo-Larvae as a Biosensor for Water Quality Assessment.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41302181",
    "title": "Spaceflight and Medical Microbiology: Possible Implications for Standard Infection Diagnostics and Therapy.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41303136",
    "title": "Meta-Analysis of Ocy-454 Showed Interrupted Osteocyte Maturation in Spaceflight Affects SOST Expression and Hypoxic Response.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41382994",
    "title": "A comprehensive guide to genome-wide DNA methylation research in neuropsychiatric disorders and its implications for deep-space environments.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41382998",
    "title": "[Prospects and technical challenges of non-invasive brain-computer interfaces in manned space missions].",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41382999",
    "title": "Deep space environment empowering drug design and development.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41455349",
    "title": "Investigation of droplet dynamics in the hypermonotectic succinonitrile-water system in a temperature gradient and microgravity conditions supported by deep learning computer vision.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41462245",
    "title": "Impact of spaceflight on endocrine, metabolic and kidney function: current evidence, open issues, and potential countermeasures.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41469700",
    "title": "SLC25A mitochondrial carriers as biomarkers and therapeutic targets of spaceflight-induced dysfunction: the ADP/ATP carrier (AAC3) as a structural case study.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41521243",
    "title": "Emerging Chemical and Biological Materials Technologies in the Extraplanetary Environment.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41535665",
    "title": "Physical exercise protects cardiovascular fitness in long-term spaceflight: what have we learned?",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41537191",
    "title": "H-SPAR DB: human spaceflight platform for analysis and research-an integrative omics database for space health.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41565396",
    "title": "Domestication of radiation sensitive Caenorhabditis Elegans strains suitable for liquid culture systems in long-term space mission.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41565410",
    "title": "3D culture and cryopreservation/thawing strategy of human induced pluripotent stem cells for spaceflight experiments.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41591191",
    "title": "A Cell-Based Potency Assay for Determining the Relative Potency of Botulinum Neurotoxin A Preparations Using Manual and Semi-Automated Procedures.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41608604",
    "title": "Ocular health in outer space and beyond gravity: A minireview.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41686387",
    "title": "Neural Vision Restoration in Ophthalmology.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41708639",
    "title": "Longitudinal brain-age predictions comprising long-duration spaceflight missions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41714632",
    "title": "Proteomic dataset of MECP2-deficient and wild-type human brain organoids under spaceflight and ground conditions.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41721905",
    "title": "High prevalence but low concentrations of blood lead (Pb) levels among trumpeter swans in central North America.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41723202",
    "title": "MicroAge mission: experimental design and hardware for a bespoke culture system supporting tissue-engineered skeletal muscle.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_microage2026",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for physical execution, operations, or a limitation comparator: Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik.",
      "claim_limit": [
        "Engineering feasibility does not establish autonomous selection of biological hypotheses."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "41819942",
    "title": "Precision nutrition and food biomanufacturing for space missions: Toward intelligent and bioregenerative life-support systems.",
    "query_ids": [
      "P1_space_bio_ai",
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41823369",
    "title": "Surgery for interplanetary space missions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41875868",
    "title": "Advances and applications of organ-on-a-chip technology.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41934193",
    "title": "From Earthly companions to extraterrestrial countermeasures: rethinking AI-mediated intimacy for long-duration spaceflight through modular autonomous intimacy companion architecture.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41955321",
    "title": "Behavioral and physiological toxicity of dietary methylmercury exposure to larval dragonflies.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41974338",
    "title": "Bald eagles as bio-sentinels: Monitoring and fingerprinting PFAS contamination.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "41997378",
    "title": "Diurnal variation of plasma corticosterone, glucose, and protein levels in captive rice field frog Hoplobatrachus rugulosus (Wiegmann, 1834).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42109464",
    "title": "Network physiology in space: vision and perspectives on exploring physiological networks during spaceflight for the benefit of life on earth.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42149965",
    "title": "The Data Science of Health in Space.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42151674",
    "title": "Multiscale Modeling and Systems Biology in Microgravity Investigations.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42151685",
    "title": "Integrated Platforms to Further Advance Space Biology Research.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42249706",
    "title": "Comprehensive Evaluation of Explanation Types in a Spaceflight-Relevant Human-Autonomy Teaming Task.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42285978",
    "title": "Vertexformer: the interpretable predictive research on thermocapillary convection of large Prandtl number liquid bridges.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42297855",
    "title": "Aging macaques bridge the translational gap in perivascular space biology.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42322137",
    "title": "Astrobiology in the Time of Artificial Intelligence.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42332825",
    "title": "Nationwide seroepidemiology of canine exposure to Ehrlichia canis and Babesia spp. in Portugal (2015-2025): One Health biosentinel surveillance.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42386183",
    "title": "Artificial Intelligence Interpretation of Point-of-Care Lung Ultrasound in Microgravity.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42386193",
    "title": "Large Language Models as Behavioral Health Teammates in Long-Duration Spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42399270",
    "title": "Machine learning ensemble reveals distinct molecular pathways of retinal damage in spaceflown mice.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_retina2026",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice.",
      "claim_limit": [
        "Observational molecular signatures remain putative; not a clinical countermeasure or an autonomous experimental loop."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "42427531",
    "title": "Automated behavioral segmentation and markerless pose tracking of mice during spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_selected_record": "bio_mousepose2026",
    "v4_rationale": {
      "decision": "retain in purposive synthesis",
      "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
      "reason": "Retained for direct AI contribution to a selected scientific function: Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability.",
      "claim_limit": [
        "Preprint; not onboard inference/control. View degradation is a measurement limitation, not evidence robots can safely clean animal habitats."
      ],
      "counterexample_or_comparator": "No additional polarity assigned; see supported_claims and limitations."
    }
  },
  {
    "pmid": "42448276",
    "title": "American oyster (Crassostrea virginica) as a biosentinel for radium: influence of age on radium-226 levels in shell and soft tissues.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42455932",
    "title": "Spaceflight multi-omics reveals vulnerabilities of human germ cell development.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42505771",
    "title": "From Hive Sensors to Environmental DNA: Toward a Systems Biology Framework for Honeybee-Based Early Warning of Colony and Ecosystem Health.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42533568",
    "title": "From Collapse to Active Self-Repair: Integrative Multi-Omics and Machine Learning Analysis Map the Hepatic Metabolic Adaption in Response to Simulated Spaceflight Stress.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42597500",
    "title": "Monitoring and modulating interconnected physiological systems in space using portable closed-loop technologies.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42698767",
    "title": "The Health Benefits of Exercise: Molecular and Cellular Mechanisms.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42713236",
    "title": "Integrative artificial intelligence and multi-omics modeling approach for characterizing microbial dynamics and health impacts in space microgravity and radiation conditions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42730690",
    "title": "A Platform for the Continuous Culture of Endothelial Cells Under Physiological Flow Conditions in Simulated Microgravity.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42737520",
    "title": "Beyond Earth: Recent Advancements in Microgravity Biomedical and Genetic Research in Saudi Arabia.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42776802",
    "title": "Artificial Intelligence for In-Flight Detection of Space-Related Ocular Trauma: Bridging Diagnostic Gaps in Microgravity.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42851684",
    "title": "Gravity-awareness: a deep learning and LLM framework for predicting human adaptation to altered gravitational environments.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "42918913",
    "title": "Exploring perspectives and engagement in space surgery: a survey of SAGES members.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "7962182",
    "title": "Space shuttle flight (STS-45) of L8 myoblast cells results in the isolation of a nonfusing cell line variant.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "9028534",
    "title": "Demonstration of feasibility of automated osteoblastic line culture in space flight.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "9667985",
    "title": "Homology of Hox genes and the zootype concept in early metazoan evolution.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  },
  {
    "pmid": "9701451",
    "title": "Anticoagulant effects of synthetic retinoids and activated vitamin D3.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement",
    "v4_explanation_timing": "2026-10-26 retrospective clarification; original decision/reason unchanged",
    "v4_rationale": {
      "reason_code": "not_reassessed_reason_unspecified",
      "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."
    }
  }
]


==> anc/evidence/research/pubmed_search_log.json <==
[
  {
    "id": "P1_space_bio_ai",
    "date": "2026-10-25",
    "database": "PubMed",
    "query": "((spaceflight[Title/Abstract] OR microgravity[Title/Abstract] OR \"space biology\"[Title/Abstract]) AND (\"machine learning\"[Title/Abstract] OR \"artificial intelligence\"[Title/Abstract] OR \"deep learning\"[Title/Abstract])) AND (\"1900/01/01\"[Date - Publication] : \"2026/10/25\"[Date - Publication])",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/esearch.fcgi?db=pubmed&term=%28%28spaceflight%5BTitle%2FAbstract%5D+OR+microgravity%5BTitle%2FAbstract%5D+OR+%22space+biology%22%5BTitle%2FAbstract%5D%29+AND+%28%22machine+learning%22%5BTitle%2FAbstract%5D+OR+%22artificial+intelligence%22%5BTitle%2FAbstract%5D+OR+%22deep+learning%22%5BTitle%2FAbstract%5D%29%29+AND+%28%221900%2F01%2F01%22%5BDate+-+Publication%5D+%3A+%222026%2F10%2F25%22%5BDate+-+Publication%5D%29&retmode=json&retmax=10000&tool=space_ai4s_review",
    "status": "retrieved",
    "count": 111,
    "retrieved_ids": [
      "42918913",
      "42851684",
      "42776802",
      "42737520",
      "42713236",
      "42698767",
      "42533568",
      "42427531",
      "42399270",
      "42386193",
      "42386183",
      "42322137",
      "42285978",
      "42249706",
      "42151685",
      "42149965",
      "42109464",
      "41934193",
      "41823369",
      "41819942",
      "41708639",
      "41686387",
      "41608604",
      "41535665",
      "41521243",
      "41462245",
      "41455349",
      "41382999",
      "41382998",
      "41382994",
      "41302181",
      "41292589",
      "41274890",
      "41242109",
      "41152268",
      "41136027",
      "41136023",
      "41136019",
      "41102553",
      "40976137",
      "40940229",
      "40912236",
      "40894471",
      "40867776",
      "40788053",
      "40738416",
      "40706033",
      "40705169",
      "40637963",
      "40576322",
      "40541172",
      "40513614",
      "40505849",
      "40348756",
      "40332907",
      "40289627",
      "40180136",
      "40064402",
      "39865932",
      "39864913",
      "39824847",
      "39748543",
      "39698125",
      "39623052",
      "39611883",
      "39445150",
      "39369042",
      "39363369",
      "39360501",
      "39017624",
      "38862781",
      "38862523",
      "38862487",
      "38682031",
      "38548790",
      "38471034",
      "38274777",
      "38272924",
      "38135773",
      "38135772",
      "38092777",
      "37896614",
      "37860670",
      "37626504",
      "37501303",
      "37496118",
      "37430602",
      "37357681",
      "37264946",
      "37224474",
      "36798347",
      "36750724",
      "36682827",
      "36611835",
      "36319708",
      "36277820",
      "36008494",
      "35999570",
      "35491031",
      "35461882",
      "35328027",
      "35153834",
      "34754768",
      "34604234",
      "34588962",
      "34087386",
      "32752380",
      "32408931",
      "31815179",
      "25563515",
      "11537585"
    ],
    "query_translation": "(\"spaceflight\"[Title/Abstract] OR \"microgravity\"[Title/Abstract] OR \"space biology\"[Title/Abstract]) AND (\"machine learning\"[Title/Abstract] OR \"artificial intelligence\"[Title/Abstract] OR \"deep learning\"[Title/Abstract]) AND 1900/01/01:2026/10/25[Date - Publication]"
  },
  {
    "id": "P2_orbital_bio_automation",
    "date": "2026-10-25",
    "database": "PubMed",
    "query": "((spaceflight[Title/Abstract] OR \"space station\"[Title/Abstract] OR \"space biology\"[Title/Abstract]) AND (autonomous[Title/Abstract] OR automated[Title/Abstract] OR microfluidic[Title/Abstract]) AND (culture[Title/Abstract] OR cell[Title/Abstract] OR microscopy[Title/Abstract] OR sequencing[Title/Abstract] OR biological[Title/Abstract])) AND (\"1900/01/01\"[Date - Publication] : \"2026/10/25\"[Date - Publication])",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/esearch.fcgi?db=pubmed&term=%28%28spaceflight%5BTitle%2FAbstract%5D+OR+%22space+station%22%5BTitle%2FAbstract%5D+OR+%22space+biology%22%5BTitle%2FAbstract%5D%29+AND+%28autonomous%5BTitle%2FAbstract%5D+OR+automated%5BTitle%2FAbstract%5D+OR+microfluidic%5BTitle%2FAbstract%5D%29+AND+%28culture%5BTitle%2FAbstract%5D+OR+cell%5BTitle%2FAbstract%5D+OR+microscopy%5BTitle%2FAbstract%5D+OR+sequencing%5BTitle%2FAbstract%5D+OR+biological%5BTitle%2FAbstract%5D%29%29+AND+%28%221900%2F01%2F01%22%5BDate+-+Publication%5D+%3A+%222026%2F10%2F25%22%5BDate+-+Publication%5D%29&retmode=json&retmax=10000&tool=space_ai4s_review",
    "status": "retrieved",
    "count": 83,
    "retrieved_ids": [
      "42730690",
      "42597500",
      "42455932",
      "42297855",
      "41875868",
      "41819942",
      "41723202",
      "41714632",
      "41565410",
      "41565396",
      "40847115",
      "40598353",
      "40562752",
      "40180136",
      "40073001",
      "39974935",
      "39778906",
      "39697609",
      "39394617",
      "39365412",
      "39312653",
      "38818738",
      "38734683",
      "38682031",
      "38670641",
      "38514677",
      "38464311",
      "38045225",
      "37887314",
      "37714852",
      "37353904",
      "37241562",
      "37034730",
      "36890144",
      "36676149",
      "36430601",
      "36344513",
      "36307487",
      "36015950",
      "35869252",
      "35091764",
      "34445479",
      "33334408",
      "33100920",
      "32973700",
      "32715205",
      "31987476",
      "31824374",
      "31717710",
      "31635664",
      "31421849",
      "30654722",
      "29999554",
      "29631159",
      "29269933",
      "28205656",
      "28199884",
      "26553641",
      "23628944",
      "25143705",
      "22130552",
      "20213684",
      "19426313",
      "18555260",
      "16431084",
      "16145817",
      "16145798",
      "15377834",
      "14749908",
      "14631636",
      "12971406",
      "12583386",
      "11858270",
      "11542493",
      "11542492",
      "11542491",
      "11541596",
      "10839360",
      "9028534",
      "11543417",
      "11785536",
      "11540218",
      "7962182"
    ],
    "query_translation": "(\"spaceflight\"[Title/Abstract] OR \"space station\"[Title/Abstract] OR \"space biology\"[Title/Abstract]) AND (\"autonomous\"[Title/Abstract] OR \"automated\"[Title/Abstract] OR \"microfluidic\"[Title/Abstract]) AND (\"culture\"[Title/Abstract] OR \"cell\"[Title/Abstract] OR \"microscopy\"[Title/Abstract] OR \"sequencing\"[Title/Abstract] OR \"biological\"[Title/Abstract]) AND 1900/01/01:2026/10/25[Date - Publication]"
  },
  {
    "id": "P3_biosat_heritage",
    "date": "2026-10-25",
    "database": "PubMed",
    "query": "(GeneSat OR PharmaSat OR O/OREOS OR EcAMSat OR BioSentinel OR SporeSat) AND (\"1900/01/01\"[Date - Publication] : \"2026/10/25\"[Date - Publication])",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/esearch.fcgi?db=pubmed&term=%28GeneSat+OR+PharmaSat+OR+O%2FOREOS+OR+EcAMSat+OR+BioSentinel+OR+SporeSat%29+AND+%28%221900%2F01%2F01%22%5BDate+-+Publication%5D+%3A+%222026%2F10%2F25%22%5BDate+-+Publication%5D%29&retmode=json&retmax=10000&tool=space_ai4s_review",
    "status": "retrieved",
    "count": 94,
    "retrieved_ids": [
      "42505771",
      "42448276",
      "42332825",
      "41997378",
      "41974338",
      "41955321",
      "41721905",
      "41591191",
      "41300323",
      "41059985",
      "41047044",
      "40580751",
      "40238145",
      "39934155",
      "39864906",
      "39717793",
      "39708601",
      "39331631",
      "39012137",
      "38460017",
      "38409311",
      "38114036",
      "37481304",
      "37341431",
      "37088388",
      "37052477",
      "36632899",
      "36509192",
      "36013347",
      "35042929",
      "34995226",
      "34989994",
      "34808089",
      "34027570",
      "33888293",
      "33888290",
      "33601926",
      "33363623",
      "33262844",
      "32769191",
      "32762015",
      "32633494",
      "32282239",
      "31987476",
      "31905771",
      "31905002",
      "31883061",
      "31817462",
      "31639656",
      "31431209",
      "31197544",
      "30957323",
      "30337159",
      "30122254",
      "29758876",
      "29655038",
      "29550995",
      "29328973",
      "29198308",
      "28936697",
      "28924500",
      "28554510",
      "28474816",
      "27619500",
      "27442160",
      "27384647",
      "27043590",
      "26691083",
      "26358104",
      "25853051",
      "25072994",
      "24638074",
      "24512475",
      "24193545",
      "24046197",
      "23893557",
      "23845042",
      "23787815",
      "26594130",
      "23403100",
      "23123115",
      "22984872",
      "22923410",
      "22312894",
      "22091486",
      "21779822",
      "21216216",
      "20416924",
      "20044795",
      "19195487",
      "17925812",
      "11057683",
      "9701451",
      "9667985"
    ],
    "query_translation": "(\"GeneSat\"[All Fields] OR \"PharmaSat\"[All Fields] OR \"o oreos\"[All Fields] OR \"EcAMSat\"[All Fields] OR (\"biosentinel\"[All Fields] OR \"biosentinels\"[All Fields])) AND 1900/01/01:2026/10/25[Date - Publication]"
  },
  {
    "id": "P4_space_bio_data",
    "date": "2026-10-25",
    "database": "PubMed",
    "query": "((GeneLab[Title/Abstract] OR \"Open Science Data Repository\"[Title/Abstract]) AND (space[Title/Abstract] OR spaceflight[Title/Abstract])) AND (\"1900/01/01\"[Date - Publication] : \"2026/10/25\"[Date - Publication])",
    "url": "https://eutils.ncbi.nlm.nih.gov/entrez/eutils/esearch.fcgi?db=pubmed&term=%28%28GeneLab%5BTitle%2FAbstract%5D+OR+%22Open+Science+Data+Repository%22%5BTitle%2FAbstract%5D%29+AND+%28space%5BTitle%2FAbstract%5D+OR+spaceflight%5BTitle%2FAbstract%5D%29%29+AND+%28%221900%2F01%2F01%22%5BDate+-+Publication%5D+%3A+%222026%2F10%2F25%22%5BDate+-+Publication%5D%29&retmode=json&retmax=10000&tool=space_ai4s_review",
    "status": "retrieved",
    "count": 56,
    "retrieved_ids": [
      "42533568",
      "42151685",
      "42151674",
      "42149965",
      "41537191",
      "41469700",
      "41303136",
      "41232305",
      "41152268",
      "41009942",
      "40637963",
      "39824847",
      "39558178",
      "39521490",
      "39367013",
      "39283686",
      "38935184",
      "38862781",
      "38862573",
      "38862545",
      "38862516",
      "38862479",
      "38744887",
      "38671027",
      "38575629",
      "38471034",
      "38335853",
      "38191486",
      "38092777",
      "37636054",
      "37528331",
      "36941263",
      "36798347",
      "36406421",
      "36207342",
      "35328027",
      "34604234",
      "34205326",
      "33976230",
      "33870146",
      "33668919",
      "33445483",
      "33336201",
      "33242417",
      "33242404",
      "33080015",
      "32933026",
      "32265943",
      "32045996",
      "30717456",
      "30688299",
      "30329036",
      "30258082",
      "30044882",
      "29652620",
      "29520055"
    ],
    "query_translation": "(\"GeneLab\"[Title/Abstract] OR \"Open Science Data Repository\"[Title/Abstract]) AND (\"space\"[Title/Abstract] OR \"spaceflight\"[Title/Abstract]) AND 1900/01/01:2026/10/25[Date - Publication]"
  }
]

==> anc/evidence/research/raw_v3/literature_matrix.csv <==
canonical_citekey,title,authors,year,venue,doi,url,source_type,access_level,domain,record_group,system_id,evidence_role,validation_environment,data_location,computation_location,action_location,scientific_function,physical_action,human_role,supported_claims,limitations,source_locator,decision,cited_in
bg_sanders2023,Biological research and self-driving labs in deep space supported by artificial intelligence,"Lauren M. Sanders, Ryan T. Scott, Jason H. Yang, Amina Ann Qutub, Hector Garcia Martin, Daniel C. Berrios, et al.",2023,"Nature Machine Intelligence 5, 208–219",10.1038/s42256-023-00618-4,https://www.nature.com/articles/s42256-023-00618-4,review,"Publisher abstract, article metadata, figure-caption indexed text, and NASA publication listing checked. Direct DOI access and arXiv HTML full text unavailable.",cross-domain background,background,Space-biology-roadmap,background,conceptual review,conceptual review,not applicable or not established by background source,not applicable,"Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation.",not applicable,Researchers define scientific program; mission operations where applicable,"Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation.","A review and decadal recommendations, not a report of an integrated AI-driven wet laboratory flown in space. Cite as motivation/vision; do not place it in an evidence table as an in-orbit demonstration.",https://www.nature.com/articles/s42256-023-00618-4,include,01_introduction.tex
bg_lingam2025,NASA's BioSentinel deep space CubeSat mission: Successes and lessons learned,"Neha Lingam, Kylie Akiyama, Alina Lambacher, Dunya Shuman, Rachel Gilbert, Sergio R. Santa Maria",2025,"Acta Astronautica 236, 188–193",10.1016/j.actaastro.2025.07.008,https://doi.org/10.1016/j.actaastro.2025.07.008,journal article,Publisher abstract/highlights and NASA Space Biology publication list checked; publisher full text open returned 403.,space biology,background,BioSentinel,supporting_automation,deep space mission,deep space mission,not applicable or not established by background source,deep space mission,BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines.,Dedicated bioassay execution,Researchers define scientific program; mission operations where applicable,BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines.,Not evidence of AI-guided adaptive experimental design. Use separate NASA 2025 status source for verified no-growth outcome. Do not confuse the 2024 conference version attributed to Santa Maria with the 2025 journal paper's author list.,https://doi.org/10.1016/j.actaastro.2025.07.008,include,03a_orbital_biology.tex
bg_wang2023,Scientific discovery in the age of artificial intelligence,Hanchen Wang | Tianfan Fu | Yuanqi Du | et al.,2023,"Nature 620, 47–60",10.1038/s41586-023-06221-2,https://www.nature.com/articles/s41586-023-06221-2,review,Prior verified publisher metadata/abstract; current fulltext request failed,background or mission context,background,wang2023,background,cross-domain review,cross-domain review,not applicable or not established by background source,not applicable,"AI contributes representation, inference, candidate generation and scientific decision methods.",not applicable,Researchers define scientific program; mission operations where applicable,"AI contributes representation, inference, candidate generation and scientific decision methods.","General review, not a space experiment.",https://www.nature.com/articles/s41586-023-06221-2,include,01_introduction.tex
bg_nasem2023,Thriving in Space: Ensuring the Future of Biological and Physical Sciences Research: A Decadal Survey for 2023–2032,"National Academies of Sciences, Engineering, and Medicine",2023,The National Academies Press,10.17226/26750,https://www.ncbi.nlm.nih.gov/books/NBK599690/,expert report,Official NCBI/NASEM overview and selected chapter passages,background or mission context,background,nasem2023,background,decadal survey,decadal survey,not applicable or not established by background source,not applicable,Scientific opportunities and infrastructure requirements across biological and physical sciences in space.,not applicable,Researchers define scientific program; mission operations where applicable,Scientific opportunities and infrastructure requirements across biological and physical sciences in space.,"Strategy document, not empirical AI autonomy evidence.",https://www.ncbi.nlm.nih.gov/books/NBK599690/,include,01_introduction.tex | 02_environment.tex
bg_kassis2026,Scientific Agent Skills: A Library of Procedural Knowledge for Research Agents,Timothy Kassis | Vinayak Agarwal | Yuhuan He | Darshil Patel | Aubrey M. Brueckner,2026,arXiv:2609.00065v2,10.48550/arXiv.2609.00065,https://arxiv.org/abs/2609.00065v2,preprint,"arXiv v2 abstract, metadata and actual local skill instructions",background or mission context,background,kassis2026,background,procedural library,procedural library,not applicable or not established by background source,not applicable,Provenance citation for K-Dense literature-review skill used in preparing this review.,not applicable,Researchers define scientific program; mission operations where applicable,Provenance citation for K-Dense literature-review skill used in preparing this review.,Not scientific evidence for space autonomy; authors report no task-level evaluation.,https://arxiv.org/abs/2609.00065v2,include,09_methods.tex
bg_biosentinel_status,What is BioSentinel?,Abby Tabor,2025,NASA mission account,,https://www.nasa.gov/centers-and-facilities/ames/what-is-biosentinel/,official mission account,Official mission account relevant outcome paragraphs read,background or mission context,background,biosentinel_status,supporting_automation,deep space,deep space,not applicable or not established by background source,deep space,"Four biological experiments showed no yeast growth, likely due to extended prelaunch storage; radiation monitoring continued.",Dedicated bioassay execution,Researchers define scientific program; mission operations where applicable,"Four biological experiments showed no yeast growth, likely due to extended prelaunch storage; radiation monitoring continued.",Official mission account; hardware success and biological outcome must be distinguished.,https://www.nasa.gov/centers-and-facilities/ames/what-is-biosentinel/,include,02_environment.tex | 03a_orbital_biology.tex
bio_ooreos2011,The O/OREOS mission: first science data from the Space Environment Survivability of Living Organisms (SESLO) payload.,Wayne L Nicholson | Antonio J Ricco | Elwood Agasid | Christopher Beasley | Millan Diaz-Aguado | Pascale Ehrenfreund | Charles Friedericks | Shakib Ghassemieh | Michael Henschke | John W Hines | Christopher Kitts | Ed Luzzi | Diana Ly | Nghia Mai | Rocco Mancinelli | Michael McIntyre | Giovanni Minelli | Michael Neumann | Macarena Parra | Matthew Piccini | R Mike Rasay | Robert Ricks | Orlando Santos | Aaron Schooley | David Squires | Linda Timucin | Bruce Yost | Anthony Young,2011,Astrobiology,10.1089/ast.2011.0714,https://pubmed.ncbi.nlm.nih.gov/22091486/,journal article,abstract,orbital biology,biology,O/OREOS-SESLO,supporting_automation,orbit,orbit,payload control; scientific analysis on ground,orbit,"Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite.",Dedicated fluidics and optical readout; comparison to delayed ground controls.,Dedicated fluidics and optical readout; comparison to delayed ground controls.,"Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite.",Timed execution is not adaptive hypothesis selection; orbital environment combines radiation and microgravity.,https://pubmed.ncbi.nlm.nih.gov/22091486/,include,03a_orbital_biology.tex
bio_sequencing2017,Nanopore DNA Sequencing and Genome Assembly on the International Space Station.,Sarah L Castro-Wallace | Charles Y Chiu | Kristen K John | Sarah E Stahl | Kathleen H Rubins | Alexa B R McIntyre | Jason P Dworkin | Mark L Lupisella | David J Smith | Douglas J Botkin | Timothy A Stephenson | Sissel Juul | Daniel J Turner | Fernando Izquierdo | Scot Federman | Doug Stryke | Sneha Somasekar | Noah Alexander | Guixia Yu | Christopher E Mason | Aaron S Burton,2017,Scientific reports,10.1038/s41598-017-18364-0,https://pubmed.ncbi.nlm.nih.gov/29269933/,journal article,fulltext selected methods/results,orbital biology,biology,ISS-MinION,supporting_automation,ISS,ISS,payload control; scientific analysis on ground,ISS,Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility.,Astronaut-operated instrument; prepared DNA and terrestrial comparison workflows.,Astronaut-operated instrument; prepared DNA and terrestrial comparison workflows.,Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility.,Do not describe simulated real-time analysis as a flown autonomous sample-to-answer workflow.,PMC fulltext cache PMC5740133,include,03a_orbital_biology.tex
bio_tz2018,Effect of microgravity on proliferation and differentiation of embryonic stem cells in an automated culturing system during the TZ-1 space mission.,Xiaohua Lei | Yujing Cao | Ying Zhang | Jingjing Qian | Qian Zhao | Fangwu Liu | Tao Zhang | Jiaxi Zhou | Ying Gu | Guoliang Xia | Enkui Duan,2018,Cell proliferation,10.1111/cpr.12466,https://pubmed.ncbi.nlm.nih.gov/29999554/,journal article,abstract,orbital biology,biology,TZ-1-cell-culture,supporting_automation,orbit,orbit,payload control; scientific analysis on ground,orbit,Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1.,Purpose-built culture and imaging; ground scientists interpret biology.,Purpose-built culture and imaging; ground scientists interpret biology.,Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1.,No demonstrated learning-driven experiment selection in the accessed evidence.,https://pubmed.ncbi.nlm.nih.gov/29999554/,include,03a_orbital_biology.tex
bio_genelab2019,GeneLab: Omics database for spaceflight experiments.,Shayoni Ray | Samrawit Gebre | Homer Fogle | Daniel C Berrios | Peter B Tran | Jonathan M Galazka | Sylvain V Costes,2019,"Bioinformatics (Oxford, England)",10.1093/bioinformatics/bty884,https://pubmed.ncbi.nlm.nih.gov/30329036/,journal article,abstract,orbital biology,biology,GeneLab,background,ground data infrastructure,ground data infrastructure,ground,no adaptive physical action established,Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets.,No new physical action demonstrated by the computational analysis,Data curation and analysis are performed by researchers.,Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets.,"A database is enabling infrastructure, not a deployed autonomous experiment.",https://pubmed.ncbi.nlm.nih.gov/30329036/,include,03a_orbital_biology.tex
bio_ecamsat2020,EcAMSat spaceflight measurements of the role of σs in antibiotic resistance of stationary phase Escherichia coli in microgravity.,Michael R Padgen | Matthew P Lera | Macarena P Parra | Antonio J Ricco | Matthew Chin | Tori N Chinn | Aaron Cohen | Charlie R Friedericks | Michael B Henschke | Timothy V Snyder | Stevan M Spremo | Jing-Hung Wang | A C Matin,2020,Life sciences in space research,10.1016/j.lssr.2019.10.007,https://pubmed.ncbi.nlm.nih.gov/31987476/,journal article,abstract,orbital biology,biology,EcAMSat,supporting_automation,orbit,orbit,payload control; scientific analysis on ground,orbit,Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects.,"Dedicated fluidics, fixed drug-dose assay and ground controls.","Dedicated fluidics, fixed drug-dose assay and ground controls.",Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects.,Biological storage history is a confounder; published comment and response exist and were not substantively assessed.,https://pubmed.ncbi.nlm.nih.gov/31987476/,include,02_environment.tex | 03a_orbital_biology.tex
bio_biosentinel2023,BioSentinel: A Biological CubeSat for Deep Space Exploration.,Sofia Massaro Tieze | Lauren C Liddell | Sergio R Santa Maria | Sharmila Bhattacharya,2023,Astrobiology,10.1089/ast.2019.2068,https://pubmed.ncbi.nlm.nih.gov/32282239/,journal article,abstract,orbital biology,biology,BioSentinel,supporting_automation,ground development for deep-space mission,ground development for deep-space mission,payload control; scientific analysis on ground,ground development for deep-space mission,Biological CubeSat concept and implementation for yeast radiation-response measurements.,Preloaded biology and dedicated microfluidic/optical systems.,Preloaded biology and dedicated microfluidic/optical systems.,Biological CubeSat concept and implementation for yeast radiation-response measurements.,"Design article is not the final mission outcome; use Lingam2025 for flight results. Early online 2020, final issue 2023.",https://pubmed.ncbi.nlm.nih.gov/32282239/,include,03a_orbital_biology.tex
bio_network2021,Knowledge Network Embedding of Transcriptomic Data from Spaceflown Mice Uncovers Signs and Symptoms Associated with Terrestrial Diseases.,Charlotte A Nelson | Ana Uriarte Acuna | Amber M Paul | Ryan T Scott | Atul J Butte | Egle Cekanaviciute | Sergio E Baranzini | Sylvain V Costes,2021,"Life (Basel, Switzerland)",10.3390/life11010042,https://pubmed.ncbi.nlm.nih.gov/33445483/,journal article,Abstract assessed; open full text retrieved and retained for further review,orbital biology,biology,GeneLab-SPOKE,core_ai,ground analysis of flight data,ground analysis of flight data,ground,no adaptive physical action established,Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge.,No new physical action demonstrated by the computational analysis,Researchers select datasets and interpret ranked associations.,Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge.,Knowledge-graph associations do not establish astronaut disease or causal intervention effects.,https://pubmed.ncbi.nlm.nih.gov/33445483/,include,03a_orbital_biology.tex
bio_biofluidic2023,BioSentinel: A Biofluidic Nanosatellite Monitoring Microbial Growth and Activity in Deep Space.,Michael R Padgen | Lauren C Liddell | Shilpa R Bhardwaj | Diana Gentry | Diana Marina | Macarena Parra | Travis Boone | Ming Tan | Lance Ellingson | Abraham Rademacher | Joshua Benton | Aaron Schooley | Aliyeh Mousavi | Charles Friedericks | Robert P Hanel | Antonio J Ricco | Sharmila Bhattacharya | Sergio R Santa Maria,2023,Astrobiology,10.1089/ast.2020.2305,https://pubmed.ncbi.nlm.nih.gov/33601926/,journal article,abstract,orbital biology,biology,BioSentinel,supporting_automation,ground instrument development,ground instrument development,payload control; scientific analysis on ground,ground instrument development,Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space.,"Preconfigured culture cards, fluid handling and optical monitoring.","Preconfigured culture cards, fluid handling and optical monitoring.",Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space.,"Instrument architecture does not establish successful biological growth in the final mission; early online 2021, final issue 2023.",https://pubmed.ncbi.nlm.nih.gov/33601926/,include,03a_orbital_biology.tex
bio_rnaseq2021,NASA GeneLab RNA-seq consensus pipeline: standardized processing of short-read RNA-seq data.,Eliah G Overbey | Amanda M Saravia-Butler | Zhe Zhang | Komal S Rathi | Homer Fogle | Willian A da Silveira | Richard J Barker | Joseph J Bass | Afshin Beheshti | Daniel C Berrios | Elizabeth A Blaber | Egle Cekanaviciute | Helio A Costa | Laurence B Davin | Kathleen M Fisch | Samrawit G Gebre | Matthew Geniza | Rachel Gilbert | Simon Gilroy | Gary Hardiman | Raúl Herranz | Yared H Kidane | Colin P S Kruse | Michael D Lee | Ted Liefeld | Norman G Lewis | J Tyson McDonald | Robert Meller | Tejaswini Mishra | Imara Y Perera | Shayoni Ray | Sigrid S Reinsch | Sara Brin Rosenthal | Michael Strong | Nathaniel J Szewczyk | Candice G T Tahimic | Deanne M Taylor | Joshua P Vandenbrink | Alicia Villacampa | Silvio Weging | Chris Wolverton | Sarah E Wyatt | Luis Zea | Sylvain V Costes | Jonathan M Galazka,2021,iScience,10.1016/j.isci.2021.102361,https://pubmed.ncbi.nlm.nih.gov/33870146/,journal article,Abstract assessed; open full text retrieved and retained for further review,orbital biology,biology,GeneLab-pipeline,background,ground data infrastructure,ground data infrastructure,ground,no adaptive physical action established,Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse.,No new physical action demonstrated by the computational analysis,Researchers implement shared processing and quality control.,Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse.,Standard processing cannot remove every biological or mission-level confounder.,https://pubmed.ncbi.nlm.nih.gov/33870146/,include,03a_orbital_biology.tex
bio_drug2021,An Integrative Network Science and Artificial Intelligence Drug Repurposing Approach for Muscle Atrophy in Spaceflight Microgravity.,Vidya Manian | Jairo Orozco-Sandoval | Victor Diaz-Martinez,2021,Frontiers in cell and developmental biology,10.3389/fcell.2021.732370,https://pubmed.ncbi.nlm.nih.gov/34604234/,journal article,abstract,orbital biology,biology,Space-muscle-network,core_ai,ground analysis of flight data,ground analysis of flight data,ground,no adaptive physical action established,Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks.,No new physical action demonstrated by the computational analysis,Human-defined knowledge graphs and downstream candidate interpretation.,Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks.,Computational drug ranking is not experimental validation of an effective countermeasure.,https://pubmed.ncbi.nlm.nih.gov/34604234/,include,03a_orbital_biology.tex
bio_nemaflex2022,Microfluidics-integrated spaceflight hardware for measuring muscle strength of Caenorhabditis elegans on the International Space Station.,Purushottam Soni | Taslim Anupom | Leila Lesanpezeshki | Mizanur Rahman | Jennifer E Hewitt | Matthew Vellone | Louis Stodieck | Jerzy Blawzdziewicz | Nathaniel J Szewczyk | Siva A Vanapalli,2022,NPJ microgravity,10.1038/s41526-022-00241-4,https://pubmed.ncbi.nlm.nih.gov/36344513/,journal article,abstract and selected fulltext,orbital biology,biology,NemaFlex-space,supporting_automation,ground validation; hardware flown to ISS,ground validation; hardware flown to ISS,payload control; scientific analysis on ground,ground validation; hardware flown to ISS,"Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks.",Crew-compatible loading hardware and predefined assay protocol.,Crew-compatible loading hardware and predefined assay protocol.,"Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks.",Article principally reports hardware and Earth validation; flight hardware does not mean autonomous science decisions.,PMC fulltext cache PMC9640571,include,03a_orbital_biology.tex
bio_cip2023,A Compact Imaging Platform for Conducting C. elegans Phenotypic Assays on Earth and in Spaceflight.,Taslim Anupom | Siva A Vanapalli,2023,"Life (Basel, Switzerland)",10.3390/life13010200,https://pubmed.ncbi.nlm.nih.gov/36676149/,journal article,abstract,orbital biology,biology,CIP-worm-imaging,transfer,ground,ground,ground,no adaptive physical action established,Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint.,No new physical action demonstrated by the computational analysis,Human-designed assays and conventional image analysis.,Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint.,Space suitability is prospective; demonstrations described are on Earth.,https://pubmed.ncbi.nlm.nih.gov/36676149/,include,03a_orbital_biology.tex
bio_transfer2023,Transfer learning as an AI-based solution to address limited datasets in space medicine.,Ethan Waisberg | Joshua Ong | Sharif Amit Kamran | Phani Paladugu | Nasif Zaman | Andrew G Lee | Alireza Tavakkoli,2023,Life sciences in space research,10.1016/j.lssr.2022.12.002,https://pubmed.ncbi.nlm.nih.gov/36682827/,review,abstract,orbital biology,biology,Space-medicine-transfer,background,conceptual review,conceptual review,ground,no adaptive physical action established,Transfer learning is discussed as a response to small space-medicine datasets.,No new physical action demonstrated by the computational analysis,Researchers choose source and target domains.,Transfer learning is discussed as a response to small space-medicine datasets.,"Review of potential methods, not a flight demonstration or proof that domain shift is resolved.",https://pubmed.ncbi.nlm.nih.gov/36682827/,include,03a_orbital_biology.tex
bio_muscle2023,Human skeletal muscle tissue chip autonomous payload reveals changes in fiber type and metabolic gene expression due to spaceflight.,Maddalena Parafati | Shelby Giza | Tushar S Shenoy | Jorge A Mojica-Santiago | Meghan Hopf | Legrand K Malany | Don Platt | Isabel Moore | Zachary A Jacobs | Paul Kuehl | Jason Rexroat | Gentry Barnett | Christine E Schmidt | William T McLamb | Twyman Clements | Paul M Coen | Siobhan Malany,2023,NPJ microgravity,10.1038/s41526-023-00322-y,https://pubmed.ncbi.nlm.nih.gov/37714852/,journal article,fulltext selected methods/results/discussion,orbital biology,biology,ISS-muscle-CubeLab,supporting_automation,ISS,ISS,payload control; scientific analysis on ground,ISS,Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14.,Crew installation/cold stowage and ground-triggered RNALater termination during off-nominal conditions.,Crew installation/cold stowage and ground-triggered RNALater termination during off-nominal conditions.,Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14.,Bubble/salt effects made flow readings uncertain; continuation required human scientific judgement. Robot repair was not demonstrated.,PMC fulltext cache PMC10504373,include,02_environment.tex | 03a_orbital_biology.tex | 06_robotics.tex | 07_agenda.tex
bio_li2023,Explainable machine learning identifies multi-omics signatures of muscle response to spaceflight in mice.,Kevin Li | Riya Desai | Ryan T Scott | Joel Ricky Steele | Meera Machado | Samuel Demharter | Adrienne Hoarfrost | Jessica L Braun | Val A Fajardo | Lauren M Sanders | Sylvain V Costes,2023,NPJ microgravity,10.1038/s41526-023-00337-5,https://pubmed.ncbi.nlm.nih.gov/38092777/,journal article,abstract,orbital biology,biology,Muscle-QLattice,core_ai,ground analysis of flight data,ground analysis of flight data,ground,no adaptive physical action established,Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle.,No new physical action demonstrated by the computational analysis,Researchers train and interpret models; candidate biomarkers guide future work.,Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle.,Predictive biomarkers are not experimentally validated interventions; no onboard policy.,https://pubmed.ncbi.nlm.nih.gov/38092777/,include,03a_orbital_biology.tex
bio_metadata2024,Feature engineering from meta-data for prediction of differentially expressed genes: An investigation of Mus musculus exposed to space-conditions.,Michael Okwori | Ali Eslami,2024,Computational biology and chemistry,10.1016/j.compbiolchem.2024.108026,https://pubmed.ncbi.nlm.nih.gov/38335853/,journal article,abstract,orbital biology,biology,GeneLab-DEG-XGBoost,core_ai,ground analysis of flight data,ground analysis of flight data,ground,no adaptive physical action established,Engineered metadata features and XGBoost predict differential-expression labels in mouse studies.,No new physical action demonstrated by the computational analysis,Human-curated features and holdout evaluation.,Engineered metadata features and XGBoost predict differential-expression labels in mouse studies.,Predictive label performance is not prospective validation of a biological mechanism or experimental policy.,https://pubmed.ncbi.nlm.nih.gov/38335853/,include,03a_orbital_biology.tex
bio_kidney2024,Development of a kidney microphysiological system hardware platform for microgravity studies.,Kendan A Jones-Isaac | Kevin A Lidberg | Catherine K Yeung | Jade Yang | Jacelyn Bain | Micaela Ruiz | Greta Koenig | Paul Koenig | Stefanie Countryman | Jonathan Himmelfarb | Edward J Kelly,2024,NPJ microgravity,10.1038/s41526-024-00398-0,https://pubmed.ncbi.nlm.nih.gov/38734683/,journal article,publisher fulltext selected methods/results,orbital biology,biology,KCPP,supporting_automation,ISS,ISS,payload control; scientific analysis on ground,ISS,Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA.,Crew exchanges preloaded media/fixative cassettes and operates simplified modes.,Crew exchanges preloaded media/fixative cassettes and operates simplified modes.,Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA.,Reduced manual workload is not removal of crew; specialized interfaces remain essential.,PMC fulltext cache PMC11088639,include,02_environment.tex | 03a_orbital_biology.tex | 07_agenda.tex
bio_wormspace2024,WormSpace μ-TAS enabling automated on-chip multi-strain culturing and multi-function imaging of Caenorhabditis elegans at the single-worm level on the China Space Station.,Qianqian Yang | Runtao Zhong | Wenbo Chang | Kexin Chen | Mengyu Wang | Shuqi Yuan | Zheng Liang | Wei Wang | Chao Wang | Guanghui Tong | Tao Zhang | Yeqing Sun,2024,Lab on a chip,10.1039/d4lc00210e,https://pubmed.ncbi.nlm.nih.gov/38818738/,journal article,abstract,orbital biology,biology,WormSpace,supporting_automation,China Space Station,China Space Station,payload control; scientific analysis on ground,China Space Station,Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains.,Predetermined culture/imaging/fixation schedule with return-based analysis.,Predetermined culture/imaging/fixation schedule with return-based analysis.,Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains.,No adaptive learning policy established by accessed abstract.,https://pubmed.ncbi.nlm.nih.gov/38818738/,include,02_environment.tex | 03a_orbital_biology.tex
bio_harmonize2024,Harmonizing heterogeneous transcriptomics datasets for machine learning-based analysis to identify spaceflown murine liver-specific changes.,Hari Ilangovan | Prachi Kothiyal | Katherine A Hoadley | Robin Elgart | Greg Eley | Parastou Eslami,2024,NPJ microgravity,10.1038/s41526-024-00379-3,https://pubmed.ncbi.nlm.nih.gov/38862523/,journal article,fulltext selected methods/discussion,orbital biology,biology,OSDR-liver-ML,core_ai,ground analysis of flight data,ground analysis of flight data,ground,no adaptive physical action established,Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis.,No new physical action demonstrated by the computational analysis,"Researchers specify preprocessing, splitting and biological interpretation.",Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis.,"Limited samples, largely female cohorts and disagreement in ranked genes constrain generalization; predictive association is not causal validation.",PMC fulltext cache PMC11167036,include,03a_orbital_biology.tex
bio_heart2024,Spaceflight-induced contractile and mitochondrial dysfunction in an automated heart-on-a-chip platform.,Devin B Mair | Jonathan H Tsui | Ty Higashi | Paul Koenig | Zhipeng Dong | Jeffrey F Chen | Jessica U Meir | Alec S T Smith | Peter H U Lee | Eun Hyun Ahn | Stefanie Countryman | Nathan J Sniadecki | Deok-Ho Kim,2024,Proceedings of the National Academy of Sciences of the United States of America,10.1073/pnas.2404644121,https://pubmed.ncbi.nlm.nih.gov/39312653/,journal article,Abstract assessed; open full text retrieved and retained for further review,orbital biology,biology,ISS-heart-chip,supporting_automation,ISS,ISS,payload control; scientific analysis on ground,ISS,Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes.,"Prepared tissues, controlled payload and post-return analysis.","Prepared tissues, controlled payload and post-return analysis.",Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes.,Automated measurement is not learned experiment choice or unsupervised physical recovery.,https://pubmed.ncbi.nlm.nih.gov/39312653/,include,03a_orbital_biology.tex
bio_osdr2025,NASA open science data repository: open science for life in space.,Samrawit G Gebre | Ryan T Scott | Amanda M Saravia-Butler | Danielle K Lopez | Lauren M Sanders | Sylvain V Costes,2025,Nucleic acids research,10.1093/nar/gkae1116,https://pubmed.ncbi.nlm.nih.gov/39558178/,journal article,abstract,orbital biology,biology,OSDR,background,ground data infrastructure,ground data infrastructure,ground,no adaptive physical action established,NASA Open Science Data Repository expands accessible space-biology datasets and metadata.,No new physical action demonstrated by the computational analysis,"Scientists deposit, curate, process and reuse data.",NASA Open Science Data Repository expands accessible space-biology datasets and metadata.,Availability does not itself provide mission-independent validation or onboard execution.,https://pubmed.ncbi.nlm.nih.gov/39558178/,include,03a_orbital_biology.tex
bio_crisp2025,Analyzing the relationship between gene expression and phenotype in space-flown mice using a causal inference machine learning ensemble.,James A Casaletto | Ryan T Scott | Makenna Myrick | Graham Mackintosh | Hamed Chok | Amanda Saravia-Butler | Adrienne Hoarfrost | Jonathan M Galazka | Lauren M Sanders | Sylvain V Costes,2025,Scientific reports,10.1038/s41598-024-81394-y,https://pubmed.ncbi.nlm.nih.gov/39824847/,journal article,fulltext selected methods/introduction/discussion,orbital biology,biology,CRISP,core_ai,ground analysis of flight data,ground analysis of flight data,ground,no adaptive physical action established,Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes.,No new physical action demonstrated by the computational analysis,Human-chosen phenotype and modeling workflow.,Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes.,Authors explicitly leave validation of true causality beyond study scope.,PMC fulltext cache PMC11748630,include,03a_orbital_biology.tex
bio_spaceanimal2025,Pose estimation and tracking dataset for multi-animal behavior analysis on the China Space Station.,Shengyang Li | Kang Liu | Han Wang | Rong Yang | Xuzhi Li | Yeqing Sun | Runtao Zhong | Wei Wang | Yan Li | Yuanjie Sun | Gaohong Wang,2025,Scientific data,10.1038/s41597-025-05111-8,https://pubmed.ncbi.nlm.nih.gov/40348756/,journal article,Abstract assessed; open full text retrieved and retained for further review,orbital biology,biology,SpaceAnimal,core_ai,ground curation of space imagery,ground curation of space imagery,ground,no adaptive physical action established,"Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking.",No new physical action demonstrated by the computational analysis,Expert annotations and validation.,"Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking.",A benchmark dataset is not proof of onboard feedback or automated biological intervention.,https://pubmed.ncbi.nlm.nih.gov/40348756/,include,03a_orbital_biology.tex
bio_mobp2025,Development and flight-testing of modular autonomous cultivation systems for biological plastics upcycling aboard the ISS.,Xin Liu | Pat Pataranutaporn | Benjamin Fram | Allison Z Werner | Sunanda Sharma | Nicholas P Gauthier | Erika Erickson | Patrick Chwalek | Kelsey J Ramirez | Morgan A Ingraham | Natasha P Murphy | Krista A Ryon | Braden T Tierney | Gregg T Beckham | Christopher E Mason | Ariel Ekblaw,2025,NPJ microgravity,10.1038/s41526-025-00463-2,https://pubmed.ncbi.nlm.nih.gov/40562752/,journal article,fulltext selected methods/results/discussion,orbital biology,biology,MOBP,supporting_automation,ISS,ISS,payload control; scientific analysis on ground,ISS,Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented.,Ground preparation and post-return inspection/chemistry; programmed transfers and preservation.,Ground preparation and post-return inspection/chemistry; programmed transfers and preservation.,Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented.,Only two transfers executed; missing logs and uncertain liquid volumes prevented product-yield calculation. Physical faults were not automatically repaired.,PMC fulltext cache PMC12198410,include,02_environment.tex | 03a_orbital_biology.tex | 04b_comparison.tex | 06_robotics.tex | 07_agenda.tex
bio_labsat2025,"Autonomous, miniature research station (lab-payload) for the nanosatellite biological mission: LabSat.",Patrycja Śniadek | Agnieszka Krakos | Adrianna Graja | Bartosz Kawa | Rafał Walczak | Jan Dziuban,2025,Scientific reports,10.1038/s41598-025-16044-y,https://pubmed.ncbi.nlm.nih.gov/40847115/,journal article,fulltext selected mission results/conclusions,orbital biology,biology,LabSat,supporting_automation,orbit,orbit,payload control; scientific analysis on ground,orbit,"Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry.",Preintegrated samples and ground communications.,Preintegrated samples and ground communications.,"Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry.",Communication difficulties and sample preservation before launch remained constraints; no reported AI policy.,PMC fulltext cache PMC12373727,include,03a_orbital_biology.tex
bio_tracking2025,A Deep Learning Framework for Multi-Object Tracking in Space Animal Behavior Studies.,Zhuang Zhou | Shengyang Li | Yixuan Lv | Kang Liu | Yuxuan Cao | Shicheng Guo,2025,Animals : an open access journal from MDPI,10.3390/ani15162448,https://pubmed.ncbi.nlm.nih.gov/40867776/,journal article,Abstract assessed; open full text retrieved and retained for further review,orbital biology,biology,Space-animal-MOT,core_ai,ground analysis of space imagery,ground analysis of space imagery,ground,no adaptive physical action established,Appearance/motion features and graph-based tracking address occlusion in space animal video.,No new physical action demonstrated by the computational analysis,Labeled evaluation data and model development on Earth.,Appearance/motion features and graph-based tracking address occlusion in space animal video.,Tracking performance does not demonstrate onboard intervention or maintained culture conditions.,https://pubmed.ncbi.nlm.nih.gov/40867776/,include,03a_orbital_biology.tex
bio_glare2025,GLARE: discovering hidden patterns in spaceflight transcriptome using representation learning.,DongHyeon Seo | Hunter F Strickland | Mingqi Zhou | Richard Barker | Robert J Ferl | Anna-Lisa Paul | Simon Gilroy,2025,NPJ microgravity,10.1038/s41526-025-00525-5,https://pubmed.ncbi.nlm.nih.gov/41152268/,journal article,fulltext selected methods/results,orbital biology,biology,GLARE,core_ai,ground analysis of flight data,ground analysis of flight data,ground,no adaptive physical action established,Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets.,No new physical action demonstrated by the computational analysis,Researchers evaluate features and biological interpretation.,Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets.,Reported classification is not independent mission-level or individual-plant generalization; hypotheses require biological testing.,PMC fulltext cache PMC12569054,include,03a_orbital_biology.tex | 04b_comparison.tex
bio_microage2026,MicroAge mission: experimental design and hardware for a bespoke culture system supporting tissue-engineered skeletal muscle.,Samantha W Jones | Shahjahan Shigdar | Jonathan Temple | Benjamin Tollitt | Adam Janvier | Fiona Mutter | James R Henstock | Jessica Ohana | David A Turner | Christopher McArdle | Gianluca Neri | William Blackler | Georgi Olentsenko | Kai F Hoettges | Anne McArdle | Malcolm J Jackson,2026,NPJ microgravity,10.1038/s41526-026-00579-z,https://pubmed.ncbi.nlm.nih.gov/41723202/,journal article,Abstract assessed; open full text retrieved and retained for further review,orbital biology,biology,MicroAge,supporting_automation,ISS,ISS,payload control; scientific analysis on ground,ISS,"Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik.",Preflight tissue preparation and astronaut/mission infrastructure.,Preflight tissue preparation and astronaut/mission infrastructure.,"Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik.",Engineering feasibility does not establish autonomous selection of biological hypotheses.,https://pubmed.ncbi.nlm.nih.gov/41723202/,include,03a_orbital_biology.tex
bio_retina2026,Machine learning ensemble reveals distinct molecular pathways of retinal damage in spaceflown mice.,James A Casaletto | Ryan T Scott | Aahan Rathod | Aarav Jain | Aarthi Chandar | Aditi Adapala | Aditya Prajapati | Agastya Nautiyal | Anagha Jayaraman | Ananya Boddu | Anish Kelam | Anishka Jain | Bella Pham | Dhruv Shastry | Diya Narayanan | Eashan Kosaraju | Elior Paley | Fabian P Uribe | Ibrahim Shahid | Isabel Ye | Jessica Wu | Joshua Lin | Krithikha Srinivas | MarcAnthony Paolieri Della Monica | Margaret Hitt | Matthew Lin | Maxwell Volkan | Misha Kharya | Mrinalini Kaul | Muhammad A Jaffer | Mushtaq Ali | Naomi Z Chang | Nishant Ashri | Noélie Boquet Couderc | Phani Paladugu | Rohin Sood | Ronak Hiremath | Rudransh Pathak | Saanvi Dogra | Samarth Srinivas | Shawnak Samaddar | Shrikar Gopinath | Shriya Sawant | Sophie Cai | Vania Pala | Vinitha Nair | Zhihan Shi | S Anand Narayanan | Daniya Mundackal Thomas | Anna Lewkowicz | Ethan Waisberg | Joshua Ong | Samrawit Gebre | Jonathan M Galazka | Parag A Vaishampayan | Lauren M Sanders | Xiao Wen Mao,2026,NPJ microgravity,10.1038/s41526-026-00625-w,https://pubmed.ncbi.nlm.nih.gov/42399270/,journal article,abstract,orbital biology,biology,CRISP-retina,core_ai,ground analysis of flight data,ground analysis of flight data,ground,no adaptive physical action established,Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice.,No new physical action demonstrated by the computational analysis,Researchers define phenotypes and interpret pathways.,Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice.,Observational molecular signatures remain putative; not a clinical countermeasure or an autonomous experimental loop.,https://pubmed.ncbi.nlm.nih.gov/42399270/,include,03a_orbital_biology.tex
bio_mousepose2026,Automated behavioral segmentation and markerless pose tracking of mice during spaceflight.,Frederico C Kiffer | Ryan T Scott | Marlu T Martens | Arthur Mayo | Yipeng Li | Mariela Mendoza | Shambhabi Gautam | Julian Huang | Meera Bathwal | Svanik Jaikumar | Amishi Mahajan | Lauren M Sanders | Amelia J Eisch | Talmo D Pereira,2026,bioRxiv : the preprint server for biology,10.64898/2026.04.30.721950,https://pubmed.ncbi.nlm.nih.gov/42427531/,preprint,fulltext selected methods/results,orbital biology,biology,RR1-SLEAP,core_ai,ground analysis of archived ISS video,ground analysis of archived ISS video,ground,no adaptive physical action established,"Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability.",No new physical action demonstrated by the computational analysis,Manual labels and retrospective ground models.,"Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability.","Preprint; not onboard inference/control. View degradation is a measurement limitation, not evidence robots can safely clean animal habitats.",PMC fulltext cache PMC13345185,include,03a_orbital_biology.tex
orb_ghritli2021,Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results,Rachid Ghritli | Yasunori Okano | Yuko Inatomi | Atsushi Sekimoto | Sadik Dost,2021,Journal of Crystal Growth,10.1016/j.jcrysgro.2021.126280,https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/,peer-reviewed research article,institutional abstract,materials/crystal growth,orbital_physics,ISS_InGaSb_VGF,core_ai,ISS experiment; subsequent numerical analysis,ISS crystal-growth measurements,ground numerical analysis; exact hardware not reported,ISS original experiment; no AI-driven physical action reported,inverse estimation of diffusion coefficient,vertical-gradient-freezing crystal growth supplies observations,investigators formulate and fit the transport model,Bayesian optimization estimates a concentration-dependent diffusion coefficient from existing ISS crystal-growth results.,"This is inference from acquired data, not an in-orbit Bayesian experimental loop.",Abstract,include,02_environment.tex | 03b_orbital_physics.tex
orb_wu2026,Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation,Fan Wu | Jonathan Mullen | Yangchao Deng | Shashidhara Marathe | Saranarayanan Ramachandran | Mert Celikin | Andrew G. Murphy | Wim Sillekens | Wajira Mirihanage | David J. Browne,2026,Acta Materialia,10.1016/j.actamat.2025.121659,https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf,peer-reviewed research article,"full text, author-hosted PDF",materials/solidification,orbital_physics,XRMON_MASER13_2015,core_ai,MASER 13 sounding-rocket experiment; post-flight analysis,flight X-ray radiographs and post-flight CT/EBSD,ground post-flight analysis,"sounding rocket, not orbital station","segmentation, dendrite tracking and multimodal interpretation",solidification imaging during microgravity,human-selected analysis and manual angle calibration for selected dendrites,Learning-assisted image analysis plus structural characterization identifies dendrite growth directions under reduced gravity.,Small field of view and manual calibration remain relevant. | No learned experiment-selection or flight-control loop is reported.,Methods 2.1–2.3; Results 3.4; pp. 2 and 10,include,03b_orbital_physics.tex
orb_reinhart2023,In-situ X-ray monitoring of solidification and related processes of metal alloys,G. Reinhart | D. J. Browne | F. Kargl | F. García-Moreno | M. Becker | E. Sondermann | K. Binder | J. S. Mullen | G. Zimmermann | R. H. Mathiesen | W. H. Sillekens | H. Nguyen-Thi,2023,npj Microgravity,10.1038/s41526-023-00321-z,https://www.nature.com/articles/s41526-023-00321-z,peer-reviewed review article,"full text, publisher",materials/solidification,orbital_physics,XRMON_and_related_Xray_programs,supporting_automation,review of terrestrial and reduced-gravity experiments,X-ray observation across several campaigns,varies by reviewed study,sounding-rocket and terrestrial experiments,in-situ observation of growth mechanisms,controlled solidification and X-ray monitoring,scientists plan experiments and interpret image sequences,"Reviews the progression of X-ray studies of solidification, including XRMON sounding-rocket campaigns.","Review is context, not an independent AI deployment. | Programs and reused campaigns must not be counted as distinct demonstrations.",Sections on microgravity experiments and equiaxed growth,include,03b_orbital_physics.tex
orb_ishikawa2022,Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station,Takehiko Ishikawa | Paul-François Paradis | Chihiro Koyama,2022,Frontiers in Materials,10.3389/fmats.2022.954126,https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full,peer-reviewed review with experimental results,"full text, publisher",materials/thermophysical properties,orbital_physics,ISS_ELF,supporting_automation,ISS electrostatic levitation experiments,ISS high-temperature melt observations,onboard position feedback; ground-issued laser-power commands,ISS,containerless measurement of melt properties,"electrostatic positioning, laser melting and droplet oscillation",ground commands and experimental analysis,ISS-ELF measures refractory-oxide melt properties using dedicated control and sensing.,The 2022 account reports unsuccessful ZrO2/HfO2 melting associated with unstable surface charging. | This dated limitation is not a statement of present facility capability or an AI deployment.,Sections 2.1 and 3.2,include,03b_orbital_physics.tex
orb_luo2020,Thermophysical properties of a Si50Ge50 melt measured on board the International Space Station,Yuansu Luo | Bernd Damaschke | Georg Lohöfer | Konrad Samwer,2020,npj Microgravity,10.1038/s41526-020-0100-5,https://www.nature.com/articles/s41526-020-0100-5,peer-reviewed research article,publisher abstract and indexed text,materials/thermophysical properties,orbital_physics,ISS_EML_SiGe,supporting_automation,ISS electromagnetic levitation experiment,ISS Si50Ge50 melt data,not reported in accessed text,ISS,thermophysical property measurement,contactless melt heating and characterization,not reported in accessed text,Reports thermophysical measurements on a Si50Ge50 melt in ISS electromagnetic levitation hardware.,No AI role is established by the accessed abstract.,Abstract,include,03b_orbital_physics.tex
orb_mudawar2024ann,Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs),Issam Mudawar | Steven J. Darges | V.S. Devahdhanush,2024,International Journal of Heat and Mass Transfer,10.1016/j.ijheatmasstransfer.2023.124998,https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf,peer-reviewed research article,"full text, author-hosted PDF",fluids/boiling,orbital_physics,ISS_FBCE_2022,core_ai,ISS and terrestrial experimental datasets; offline prediction,ISS and Earth-gravity flow-boiling measurements,ground ANN training and evaluation,ISS and terrestrial original experiments; no AI-driven action reported,heat-transfer and critical-heat-flux prediction,original pump/heater experiments supply training data,researchers consolidate data and train/test models,ANNs predict heat transfer and critical heat flux from consolidated microgravity and terrestrial data.,Random 70/15/15 partitioning evaluates within-dataset prediction; transfer across withheld runs or geometries requires separate assessment. | No in-orbit adaptive experiment is reported.,"Section 2, especially dataset partitioning, pp. 6–7",include,03b_orbital_physics.tex | 04b_comparison.tex
orb_huang2024,Machine learning boiling prediction: From autonomous vision of flow visualization data to performance parameter theoretical modeling,Cho-Ning Huang | Sanghyeon Chang | Youngjoon Suh | Issam Mudawar | Yoonjin Won | Chirag R. Kharangate,2024,International Journal of Multiphase Flow,10.1016/j.ijmultiphaseflow.2024.104928,https://suh.lab.uic.edu/wp-content/uploads/sites/1247/2025/08/Machine-Learning-Boiling-Prediction-From-Autonomous-Vision-of-Flow-Visualization-Data-to-Performance-Parameter-Theoretical-Modeling.pdf,peer-reviewed research article,"full text, author-hosted PDF",fluids/boiling,orbital_physics,FBCE_parabolic_vision,core_ai,parabolic-flight microgravity experiments; offline image analysis,parabolic-flight flow visualization,ground image analysis and model construction,parabolic-flight apparatus,vision-derived interfacial quantities for physical heat-transfer models,flow-boiling visualization,researchers annotate/train and construct theoretical models,Machine vision extracts flow morphology for heat-transfer and critical-heat-flux modeling.,Tested thin rectangular channel and two-dimensional view limit unqualified geometric transfer. | Autonomous image processing does not establish autonomous experimentation.,"Section 5, limitations; experimental setup",include,03b_orbital_physics.tex
orb_mudawar2023ht,Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station,Issam Mudawar | V.S. Devahdhanush | Steven J. Darges | Mohammad M. Hasan | Henry K. Nahra | R. Balasubramaniam | Jeffrey R. Mackey,2023,International Journal of Heat and Mass Transfer,10.1016/j.ijheatmasstransfer.2023.123998,https://www.sciencedirect.com/science/article/pii/S0017931023001539,peer-reviewed research article,publisher abstract and indexed article excerpts,fluids/boiling,orbital_physics,ISS_FBCE_2022,supporting_automation,ISS flow-boiling experiment,ISS single-side-heated rectangular channel,not reported in accessed text,ISS,measurement of heat transfer and interfacial flow physics,controlled flow rate and heat input with visualization,investigators specify campaign conditions,ISS experiments characterize microgravity flow boiling with subcooled inlet conditions.,Experimental baseline; do not count later ANN analyses of the campaign as additional flights.,Abstract,include,02_environment.tex | 03b_orbital_physics.tex | 04b_comparison.tex
orb_mudawar2023chf,"Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station",Issam Mudawar | Steven J. Darges | V.S. Devahdhanush,2023,International Journal of Heat and Mass Transfer,10.1016/j.ijheatmasstransfer.2023.124296,https://engineering.purdue.edu/mudawar/files/articles-all/2023/2023-04.pdf,peer-reviewed research article,publisher abstract and author-PDF indexed excerpts,fluids/boiling,orbital_physics,ISS_FBCE_2022,supporting_automation,ISS experiment and mechanistic-model comparison,ISS critical-heat-flux observations,ground model analysis,ISS original experiments,critical-heat-flux mechanisms and correlation assessment,flow-boiling experiments,investigators compare correlations and lift-off model,Compares measured microgravity critical heat flux with correlations and a mechanistic interfacial lift-off model.,Scientific/modeling baseline; not a learned adaptive controller.,Abstract,include,03b_orbital_physics.tex
orb_kinjo2026,Machine-Learning and Experimental Study on Predicting the Heat Transfer Coefficient in Vertical and Microgravity Flow Boiling Using Horizontal Flow Data,Tomihiro Kinjo | Takeshi Mochizuki | Hayato Nakano | Koji Enoki | Yuichi Sei,2026,Journal of Thermal Science and Engineering Applications,10.1115/1.4071502,https://doi.org/10.1115/1.4071502,peer-reviewed research article,publisher-deposited Crossref abstract; full text unavailable,fluids/boiling,orbital_physics,HFOR1233zdE_crossgravity_ML,core_ai,ground vertical-flow experiments and compiled microgravity data; latter platform not reported in accessed abstract,horizontal/vertical/microgravity boiling datasets,offline model training; exact location not reported,ground new experiment; microgravity data platform not reported,cross-condition transfer for heat-transfer prediction,vertical-flow boiling measurements,investigators collect data and pretrain/fine-tune models,Uses horizontal-flow training data and target-domain fine-tuning to predict vertical and microgravity heat transfer.,Microgravity platform and operational deployment cannot be inferred from the abstract. | No physical AI feedback is established.,Crossref publisher abstract,include,03b_orbital_physics.tex
orb_gagnon2021,Using an Artificial Neural Network to Predict Flame Spread Across Electrical Wires,Lauren Gagnon | Van P. Carey | Carlos Fernandez-Pello,2021,Journal of Energy Resources Technology,10.1115/1.4050816,https://doi.org/10.1115/1.4050816,peer-reviewed research article,publisher-deposited Crossref abstract; NASA Task Book corroboration,combustion/wire flame spread,orbital_physics,wire_flame_spread_multistudy,core_ai,experimental datasets across gravity and other conditions,in-house and published wire-combustion experiments,offline ANN prediction; exact hardware not reported,original experiment locations vary; microgravity platform not reported in abstract,prediction of flame-spread rate,electrical-wire combustion experiments provide data,researchers assemble heterogeneous experimental data,"ANN modeling incorporates wire, atmosphere, flow and gravity conditions in flame-spread prediction.",Abstract does not establish flight computing or adaptive ignition/measurement.,Crossref abstract; NASA Task Book FY2024 report,include,03b_orbital_physics.tex
orb_nayagam2012,Can cool flames support quasi-steady alkane droplet burning?,Vedha Nayagam | Daniel L. Dietrich | Paul V. Ferkul | Michael C. Hicks | Forman A. Williams,2012,Combustion and Flame,10.1016/j.combustflame.2012.07.012,https://www.sciencedirect.com/science/article/abs/pii/S0010218012002131,peer-reviewed research article,publisher abstract,combustion/droplets,orbital_physics,ISS_FLEX,supporting_automation,ISS droplet combustion,ISS droplet observations,investigator analysis; exact location not reported,ISS,interpretation of post-extinction droplet behavior,burning of alkane droplets,researchers infer low-temperature burning mechanisms,Persistent droplet vaporization after visible hot-flame extinction motivates cool-flame interpretation.,Non-AI scientific result; disappearance of a visible contour alone is not proof that all reaction ceased.,Abstract,include,03b_orbital_physics.tex
orb_dietrich2014,Droplet Combustion Experiments Aboard the International Space Station,Daniel L. Dietrich | Vedha Nayagam | Michael C. Hicks | Paul V. Ferkul | Frederick L. Dryer | Tanvir Farouk | Benjamin D. Shaw | Hyun Kyu Suh | Mun Y. Choi | Yu Cheng Liu | C. Thomas Avedisian | Forman A. Williams,2014,Microgravity Science and Technology,10.1007/s12217-014-9372-2,https://link.springer.com/article/10.1007/s12217-014-9372-2,peer-reviewed research article,publisher indexed article excerpts and abstract,combustion/droplets,orbital_physics,ISS_FLEX_MDCA,supporting_automation,ISS droplet combustion experiments,ISS combustion imaging and instrumentation,not reported in accessed text,ISS,experimental study of droplet burning,"dedicated droplet deployment, ignition and optical measurements",campaign planning and scientific interpretation by investigators,Describes ISS droplet-combustion apparatus and scientific investigations that support later image-analysis work.,Automated experimental execution is not evidence of learned scientific selection.,Abstract and apparatus discussion,include,03b_orbital_physics.tex
orb_pasquet2023,"Aqueous foams in microgravity, measuring bubble sizes",Marina Pasquet | Nicolo Galvani | Olivier Pitois | Sylvie Cohen-Addad | Reinhard Höhler | Anthony T. Chieco | Sam Dillavou | Jesse M. Hanlan | Douglas J. Durian | Emmanuelle Rio | Anniina Salonen | Dominique Langevin,2023,Comptes Rendus. Mécanique,10.5802/crmeca.153,https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf,peer-reviewed research article,"full text, publisher PDF",soft matter/foams,orbital_physics,ISS_FOAM_FSL,core_ai,ISS foam experiments with terrestrial calibration,ISS images/DTS plus ground monolayer measurements,post-acquisition image analysis; exact hardware not reported,ISS dedicated apparatus; no AI-driven actuation reported,bubble-size measurement and cross-method validation,"cell carousel, magnetic-piston foam generation, imaging and light scattering","manual measurements, annotation and systematic-bias correction","Manual, scripted and neural-network measurements are cross-checked against bulk and calibration measurements.",Surface images require bias assessment; dedicated automation is not reported to adapt experiments using the CNN.,Sections 2.2 and 3; comparison of methods,include,02_environment.tex | 03b_orbital_physics.tex | 04b_comparison.tex
orb_dillavou2024,Bellybutton: accessible and customizable deep-learning image segmentation,Sam Dillavou | Jesse M. Hanlan | Anthony T. Chieco | Hongyi Xiao | Sage Fulco | Kevin T. Turner | Douglas J. Durian,2024,Scientific Reports,10.1038/s41598-024-63906-y,https://www.nature.com/articles/s41598-024-63906-y,peer-reviewed research article,"full text, publisher",soft matter/image analysis,orbital_physics,ISS_FOAM_FSL,core_ai,image-analysis benchmarks including ISS foam data,"several datasets, including ISS foam images",ground/customized model training and inference,none in learning study,instance segmentation from limited user annotation,not applicable to the software study,users supply training labels and customize segmentation,"Bellybutton supports customizable segmentation, including the ISS foam-analysis lineage.",Method demonstration does not add an independent flight or an experimental control loop.,Foam demonstration and methods,include,03b_orbital_physics.tex | 04b_comparison.tex
orb_galvani2023,Hierarchical bubble size distributions in coarsening wet liquid foams,Nicolò Galvani | Marina Pasquet | Arnab Mukherjee | Alice Requier | Sylvie Cohen-Addad | Olivier Pitois | Reinhard Höhler | Emmanuelle Rio | Anniina Salonen | Douglas J. Durian | Dominique Langevin,2023,Proceedings of the National Academy of Sciences,10.1073/pnas.2306551120,https://pubmed.ncbi.nlm.nih.gov/37708201/,peer-reviewed research article,PubMed abstract and PMC indexed text,soft matter/foams,orbital_physics,ISS_FOAM_FSL,supporting_automation,ISS wet-foam coarsening experiment,ISS time-dependent bubble distributions,post-experiment statistical analysis,ISS,physical interpretation of bubble-size distributions,foam generation and observation,researchers formulate and test physical interpretation,Microgravity wet-foam experiments reveal distinct large-bubble and small-bubble populations.,Same FOAM research program; do not attribute the physical finding exclusively to a neural network.,Abstract; experimental study,include,03b_orbital_physics.tex
orb_sata2025,Criteria for dynamical clustering in permanently excited granular gases: comparison and estimation with machine learning approaches,Sai Preetham Sata | Ralf Stannarius | Dmitry Puzyrev,2025,Granular Matter,10.1007/s10035-025-01560-5,https://link.springer.com/article/10.1007/s10035-025-01560-5,peer-reviewed research article,"full text, publisher",soft matter/granular gases,orbital_physics,VIPGran_geometry_DEM,core_ai,"discrete-element simulations, not flight validation",simulated permanently excited granular gases,ground numerical simulation and ML,no physical action in the study,classification/prediction of dynamical clustering,not applicable to simulation,investigators define clustering criteria and simulation design,Compares ML predictors of clustering using multiple dynamical criteria in VIPGran-related geometry.,Simulation evidence cannot establish onboard diagnosis. | Choice of clustering definition affects the scientific target.,Methods and discussion,include,03b_orbital_physics.tex
orb_aveline2020,Observation of Bose–Einstein condensates in an Earth-orbiting research lab,David C. Aveline | Jason R. Williams | Ethan R. Elliott | Chelsea Dutenhoffer | James R. Kellogg | James M. Kohel | Norman E. Lay | Kamal Oudrhiri | Robert F. Shotwell | Nan Yu | Robert J. Thompson,2020,Nature,10.1038/s41586-020-2346-1,https://www.nature.com/articles/s41586-020-2346-1,peer-reviewed research article,"publisher abstract, methods excerpts and author-contribution text",fundamental physics/cold atoms,orbital_physics,ISS_CAL,supporting_automation,ISS Cold Atom Lab,ISS cold-atom observations,instrument control plus investigator operation/analysis,ISS,Bose–Einstein condensate production and observation,"laser cooling, trapping and atom-cloud release",investigators optimize/operate instrument; crew installation,Reports orbital Bose–Einstein condensate production in CAL.,No artificial-intelligence claim is established. | Figure 4g units corrected from mm to micrometres; not used for quantitative claims here.,Abstract and author contributions; correction DOI 10.1038/s41586-020-2517-0,include,03b_orbital_physics.tex | 04b_comparison.tex
orb_williams2024,Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station,Jason R. Williams | Charles A. Sackett | Holger Ahlers | David C. Aveline | Patrick Boegel | Sofia Botsi | Eric Charron | Ethan R. Elliott | Naceur Gaaloul | Enno Giese | Waldemar Herr | James R. Kellogg | James M. Kohel | Norman E. Lay | Matthias Meister | Gabriel Müller | Holger Müller | Kamal Oudrhiri | Leah Phillips | Annie Pichery | Ernst M. Rasel | Albert Roura | Matteo Sbroscia | Wolfgang P. Schleich | Christian Schneider | Christian Schubert | Bejoy Sen | Robert J. Thompson | Nicholas P. Bigelow,2024,Nature Communications,10.1038/s41467-024-50585-6,https://www.nature.com/articles/s41467-024-50585-6,peer-reviewed research article,"full text, publisher",fundamental physics/cold atoms,orbital_physics,ISS_CAL,supporting_automation,ISS Cold Atom Lab,ISS atom-interferometry measurements,remote operation from ground; onboard sequence execution,ISS,atom interferometry and assessment of ISS disturbances,cold-atom manipulation; astronaut replacement of science module,ground-operated experiments and astronaut hardware intervention,Demonstrates orbital atom interferometry and documents astronaut replacement of the science module.,"AI abbreviates atom interferometer in this article, not artificial intelligence.","Results and Methods, science-module replacement",include,03b_orbital_physics.tex | 04b_comparison.tex
orb_anton2024,Review and experimental benchmarking of machine learning algorithms for efficient optimization of cold atom experiments,Oliver Anton | Victoria A Henderson | Elisa Da Ros | Ivan Sekulic | Sven Burger | Philipp-Immanuel Schneider | Markus Krutzik,2024,Machine Learning: Science and Technology,10.1088/2632-2153/ad3cb6,https://inspirehep.net/files/0c36d0b6693347513af273b1a1623d8a,peer-reviewed research article,"full text, author manuscript",fundamental physics/cold atoms,orbital_physics,ground_cold_atom_optimizer_benchmark,transfer,terrestrial cold-atom hardware,ground cold-atom experiment,ground optimizer connected to experiment,ground laboratory,benchmarking experimental parameter optimization,electronic adjustment of cold-atom experimental parameters,"investigators choose objectives, parameters and algorithms","Benchmarks optimizers on physical cold-atom experiments, including noise and computational overhead.",Space transfer is prospective; the experiment is terrestrial.,Experimental benchmark and discussion,include,03b_orbital_physics.tex
orb_wigley2016,Fast machine-learning online optimization of ultra-cold-atom experiments,P. B. Wigley | P. J. Everitt | A. van den Hengel | J. W. Bastian | M. A. Sooriyabandara | G. D. McDonald | K. S. Hardman | C. D. Quinlivan | P. Manju | C. C. N. Kuhn | I. R. Petersen | A. N. Luiten | J. J. Hope | N. P. Robins | M. R. Hush,2016,Scientific Reports,10.1038/srep25890,https://www.nature.com/articles/srep25890,peer-reviewed research article,"full text, publisher",fundamental physics/cold atoms,orbital_physics,ground_BEC_online_optimizer,transfer,terrestrial ultracold-atom experiment,ground absorption imaging and experimental outcomes,ground model-based optimizer,ground laboratory,online experimental optimization,adjustment of evaporative-cooling sequences,researchers define controls and cost; algorithm proposes trials,Learns from successive physical experiments to optimize ultracold-atom production using fixed apparatus.,Ground demonstration; objective validity and handling of failed atom-cloud measurements remain part of the protocol.,Results and Methods,include,03b_orbital_physics.tex | 05_terrestrial.tex
orb_aumaitre2018,An instrument for studying granular media in low-gravity environment,S. Aumaître | R. P. Behringer | A. Cazaubiel | E. Clément | J. Crassous | D. J. Durian | E. Falcon | S. Fauve | D. Fischer | A. Garcimartín | Y. Garrabos | M. Hou | X. Jia | C. Lecoutre | S. Luding | D. Maza | M. Noirhomme | E. Opsomer | F. Palencia | T. Pöschel | J. Schockmel | M. Sperl | R. Stannarius | N. Vandewalle | P. Yu,2018,Review of Scientific Instruments,10.1063/1.5034061,https://research.utwente.nl/en/publications/an-instrument-for-studying-granular-media-in-low-gravity-environm/,peer-reviewed research article,institutional abstract and indexed author-PDF excerpts,soft matter/granular gases,orbital_physics,VIPGran_PF,supporting_automation,parabolic-flight apparatus,granular-media imagery in low gravity,dedicated apparatus control; exact computation location not reported,parabolic flight,controlled investigation of granular matter,"driven pistons, interchangeable cells, bead feeding and imaging",experiment preparation and campaign management,VIPGran provides modular automation for low-gravity granular-media experiments.,Flight apparatus is distinct from later simulation-only ML work; autonomy beyond the described controls is not established.,Sections II.D and II.G; institutional abstract,include,03b_orbital_physics.tex
orb_murphy2016,Direct observation of spatially isothermal equiaxed solidification of an Al–Cu alloy in microgravity on board the MASER 13 sounding rocket,A.G. Murphy | R.H. Mathiesen | Y. Houltz | J. Li | C. Lockowandt | K. Henriksson | N. Melville | D.J. Browne,2016,Journal of Crystal Growth,10.1016/j.jcrysgro.2016.08.054,https://researchrepository.ucd.ie/entities/publication/cca497e3-4bbf-4e81-9845-526c5d5ec793,peer-reviewed research article,author-institution abstract,materials/solidification,orbital_physics,XRMON_MASER13_2015,supporting_automation,MASER 13 sounding rocket,flight Al–Cu X-ray solidification sequence,not reported in accessed abstract,sounding rocket,direct observation of equiaxed solidification,spatially isothermal solidification and radiography,planned experimental campaign,Reports direct X-ray observation of equiaxed Al–Cu solidification during MASER 13.,Precursor experiment to later ML reanalysis; no onboard ML demonstrated.,Abstract,include,03b_orbital_physics.tex
orb_mudawar2025pressure,Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station,Issam Mudawar | Steven J. Darges | V.S. Devahdhanush | Mohammad M. Hasan | Henry K. Nahra | R. Balasubramaniam | Jeffrey R. Mackey,2025,International Journal of Heat and Mass Transfer,10.1016/j.ijheatmasstransfer.2024.126593,https://engineering.purdue.edu/mudawar/files/articles-all/2025/2025-04.pdf,peer-reviewed research article,"full text, author-hosted PDF",fluids/boiling,orbital_physics,ISS_FBCE_2022,core_ai,ISS measurements and offline prediction,ISS FBCE pressure-drop dataset,ground ANN/model comparison,ISS original campaign; no learned physical action reported,pressure-drop prediction and comparison with correlations,flow-boiling measurements,investigators build and evaluate models,ANNs and conventional models are compared for pressure drop in ISS microgravity flow boiling.,"Extends analysis targets from a shared experimental lineage, not an additional AI flight deployment.",Experimental database and ANN sections,include,03b_orbital_physics.tex | 04b_comparison.tex
orb_mudawar2024instability,Two-phase flow instabilities during microgravity flow boiling onboard the International Space Station,Issam Mudawar | Steven J. Darges | V.S. Devahdhanush | Mohammad M. Hasan | Henry K. Nahra | R. Balasubramaniam | Jeffrey R. Mackey,2024,International Journal of Heat and Mass Transfer,10.1016/j.ijheatmasstransfer.2024.126102,https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-15.pdf,peer-reviewed research article,publisher abstract and indexed author-PDF excerpts,fluids/boiling,orbital_physics,ISS_FBCE_2022,supporting_automation,ISS flow-boiling experiments,ISS pressure and high-speed visualization,investigator analysis; exact hardware not reported,ISS,characterization of two-phase flow instabilities,additional measurements with enhanced acquisition settings,investigators design follow-up measurements,Characterizes condensation/backflow instabilities and targeted additional measurements on ISS.,Physical instability is not itself equipment failure; no AI-driven reconfiguration is demonstrated.,Abstract and experimental acquisition discussion,include,03b_orbital_physics.tex
orb_viardin2022,Automatic detection of equiaxed dendrites using computer vision neural networks,A. Viardin | K. Nöth | M. Torabi Rad | L. Sturz,2022,arXiv,10.48550/arXiv.2207.07428,https://arxiv.org/abs/2207.07428,preprint,"full text, arXiv preprint",materials/solidification,orbital_physics,MEDI2_TEXUS55_2018,core_ai,TEXUS 55 sounding-rocket observations plus phase-field synthetic training,transparent-alloy flight images and synthetic dendrites,ground training/analysis,sounding rocket supplies data; no AI actuation reported,object detection of equiaxed dendrites,experimental solidification imaging,manual artifact removal and training-data design,Synthetic phase-field imagery trains a neural detector applied to experimental dendrite images.,"Small dendrites, packed regions and thermocouple artifacts challenge detection. | Preprint; no in-flight scientific decision loop.",Sections 2 and 5.3,include,03b_orbital_physics.tex
orb_deng2001,A Study on Microgravity and Combustion Temperature Change,Minghua Deng | Weicheng Fan | Guangxuan Liao | Qing'an Wang | Jian Wang | Xiaoyi Li | Liping Shen | Qingtang Zeng,2001,Fire Safety Science,,https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1,peer-reviewed research article,"publisher abstract, Chinese",combustion/microgravity fluctuations,orbital_physics,parabolic_combustion_temperature_2001,core_ai,parabolic-flight combustion experiment,parabolic-flight microgravity and combustion-temperature data,not reported in accessed abstract,parabolic flight original experiment; no learned action reported,neural-network time-series analysis,combustion measurements under fluctuating gravity,not reported in accessed abstract,Early neural-network study relates microgravity fluctuations to combustion-temperature changes.,Only abstract verified; model details and computing location cannot be inferred. | Publisher DOI field is a placeholder and was not copied.,Abstract,include,03b_orbital_physics.tex
orb_xu2026,Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection,Minghui Xu | Chaoyi Zhou | Aaron P. Cecil | Xi Liu | Siyu Huang | Yuhao Xu,2026,arXiv,10.48550/arXiv.2607.16587,https://arxiv.org/abs/2607.16587,preprint,"full text, arXiv preprint",combustion/droplets,orbital_physics,ISS_FLEX2_MDCA,core_ai,analysis of ISS FLEX-2 experimental images,ISS droplet-combustion imagery,ground image processing,ISS original experiments; no AI-driven action reported,flame-diameter measurement by prompted segmentation,"original droplet generation, ignition and imaging",manual reference measurements; investigators configure model pipeline,SAM 2 with automatic prompts and geometric fitting extracts droplet-flame diameters from ISS imagery.,"Preprint; image segmentation is offline measurement, not in-orbit experimental selection. | Visible flame contours do not represent all combustion states.",Sections 2–4,include,03b_orbital_physics.tex
pln_francis2017,AEGIS autonomous targeting for ChemCam on Mars Science Laboratory: Deployment and results of initial science team use,R. Francis | T. Estlin | G. Doran | S. Johnstone | D. Gaines | V. Verma | M. Burl | J. Frydenvang | S. Montaño | R. C. Wiens | S. Schaffer | O. Gasnault | L. DeFlores | D. L. Blaney | B. Bornstein,2017,"Science Robotics 2(7), eaan4582",10.1126/scirobotics.aan4582,https://doi.org/10.1126/scirobotics.aan4582,peer-reviewed article,Article bibliographic record and abstract; NASA/JPL project description read in full. Publisher DOI full-text open returned 403.,planetary in situ science,planetary_robotics,AEGIS-Curiosity,core_ai,Mars surface,Mars surface,onboard and ground support,Mars surface,"Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity","Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity",Scientists specify objectives and retain mission oversight,"Onboard science autonomy can fill the post-drive interval before Earth receives imagery and returns a targeting plan. Reported first-year preferred-target selection exceeded 93%, versus approximately 24% expected from blind targeting.",The preferred-target metric is not a general scientific-discovery accuracy metric. Scientists specify target profiles and scientific priorities. AEGIS does not autonomously formulate open-ended hypotheses or execute arbitrary physical experiments.,Prior verified extraction; abstract or author full text as specified,include,01_introduction.tex | 02_environment.tex | 04_planetary.tex | 04b_comparison.tex
pln_lawson2025,Adaptive sampling with PIXL on the Mars Perseverance rover,Peter R. Lawson | Tanya V. Kizovski | Michael M. Tice | Benton C. Clark III | Scott J. VanBommel | David R. Thompson | Lawrence A. Wade | Robert W. Denise | Christopher M. Heirwegh | W. Timothy Elam | Mariek E. Schmidt | Yang Liu | Abigail C. Allwood | Martin S. Gilbert | Benjamin J. Bornstein,2025,"Icarus 429, 116433",10.1016/j.icarus.2024.116433,https://doi.org/10.1016/j.icarus.2024.116433,peer-reviewed article,"Full 2024 author preprint read, publisher final bibliographic record/abstract checked, NASA official account checked.",planetary in situ science,planetary_robotics,PIXL,core_ai,Mars surface,Mars surface,onboard and ground support,Mars surface,Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars,Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars,Scientists specify objectives and retain mission oversight,"Onboard spectra are compared with scientist-defined trigger rules, including rules derived by machine learning, to select longer integrations at interesting compositions. This links chemical interpretation to a real-time instrument action and improves selected measurement signal-to-noise.",Ground science teams build and update rules. The adaptive action is bounded by dwell-time and resource budgets; this is not autonomous research-question formation. Preprint is 2024 but final volume is 2025 (online DOI contains 2024).,Prior verified extraction; abstract or author full text as specified,include,01_introduction.tex | 02_environment.tex | 04_planetary.tex | 04b_comparison.tex | 06_robotics.tex | 07_agenda.tex
rob_eels2024,EELS: Autonomous snake-like robot with task and motion planning capabilities for ice world exploration,Tiago S. Vaquero | Guglielmo Daddi | Rohan Thakker | Michael Paton | Ashkan Jasour | Marlin P. Strub | others,2024,"Science Robotics 9(88), eadh8332",10.1126/scirobotics.adh8332,https://doi.org/10.1126/scirobotics.adh8332,peer-reviewed article,"Publisher indexed full-text architecture and results sections, PubMed metadata, and NASA/JPL project page checked.",space robotics for scientific workflows,planetary_robotics,EELS,transfer,Earth ice and terrain analogues,Earth ice and terrain analogues,Earth; deployment elsewhere not established,Earth ice and terrain analogues,Risk-aware task and motion planning for an articulated snake robot intended for icy-world exploration,Risk-aware task and motion planning for an articulated snake robot intended for icy-world exploration,Scientists specify objectives and retain mission oversight,"Physical analogue tests demonstrate planning that trades locomotion against information-gathering/relocalization when exteroceptive sensing fails, relevant to maintaining access to scientific sites under uncertainty.","Ground/analogue capability demonstration, not a flown Enceladus mission and not yet autonomous astrobiological discovery. Use as enabling physical autonomy, not as a completed AI4S loop.",Prior verified extraction; abstract or author full text as specified,include,06_robotics.tex
pln_eo12005,Using Autonomy Flight Software to Improve Science Return on Earth Observing One,Steve Chien | Rob Sherwood | Daniel Tran | Benjamin Cichy | Gregg Rabideau | Rebecca Castano | Ashley Davis | Dan Mandl | Stuart Frye | Bruce Trout | Seth Shulman | Darrell Boyer,2005,"Journal of Aerospace Computing, Information, and Communication 2(4), 196–216",10.2514/1.12923,https://doi.org/10.2514/1.12923,peer-reviewed article,"NASA/JPL-hosted full paper opened and relevant architecture, operations and constraints sections read.",planetary in situ science,planetary_robotics,EO1-ASE,background,Earth orbit,Earth orbit,Onboard EO-1 with ground-specified goals,Earth orbit,"EO-1 Autonomous Sciencecraft Experiment (ASE): onboard event detection, CASPER planning, and robust execution","EO-1 Autonomous Sciencecraft Experiment (ASE): onboard event detection, CASPER planning, and robust execution",Scientists specify objectives and retain mission oversight,"Demonstrates a closed observation-response loop: science imagery triggers revised observing goals, planning schedules follow-up observations, and execution responds to runtime uncertainty. Cases include thermal events, flooding, ice changes, and cloud screening.","Task-specific science algorithms and a modeled spacecraft action space; not open-ended experimental discovery. The paper explicitly uses a layered architecture with redundant safety constraints, so earlier autonomy must not be described as merely blind fixed scripts.",Prior verified extraction; abstract or author full text as specified,include,04_planetary.tex
rob_isaac2025,Integration and Autonomy for Intra-Vehicular Robots: Results of the ISAAC Project,Trey Smith | Maria Bualat | Brian Coltin | Abiola Akanni | Oleg Alexandrov | Shaun Azimi | Laura Barron | J Benton | Janette Garcia | Jodi Graf | Kathryn Hamilton | Brian Kempa | Evan Laske | Marina Moreira | Robert Morris | Nicole Ortega | Connor Rainen | Jonathan Rogers | Misha Savchenko | Khaled Sharif | Ryan Soussan | Emma Zemler,2025,"International Space Station Research and Development Conference, Seattle, 28-31 July 2025",,https://ntrs.nasa.gov/citations/20250003945,Two-page conference extended abstract; NTRS records NASA Peer Committee technical review,Full text reviewed,space robotics for scientific workflows,planetary_robotics,ISAAC,supporting_automation,ISS cabin and separately simulated manipulation,ISS robot sensors and synthetic telemetry; separate simulated data,ISS onboard planning and perception; separate Earth software simulation,ISS cabin and separately simulated manipulation,Operational state assessment enabling future experiments,Multi-robot survey and visual inspection; cargo transfer simulated,Humans define tasks; mock anomaly supplied; physical clearance not performed,"Two Astrobees performed an onboard-planned, multi-sensor survey of two ISS modules. Astrobee/Robonaut cargo transfer was demonstrated in software simulation, not on orbit. An ISS fault-response test injected high-CO2 synthetic telemetry and inspected a mock obstructed vent; computer vision reported the obstruction. No manipulator was available to clear the obstruction.","Does not demonstrate autonomous scientific hypothesis generation, general laboratory manipulation or physical fault repair.; The paper says intake vent while the agency summary says exhaust vent; use neutral 'vent'.",Prior source audit; full report or agency body as recorded,include,04b_comparison.tex | 06_robotics.tex
rob_biolab,Biolab,European Space Agency,,Agency documentation,,https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Columbus/Biolab,"Agency facility description, corroborated by dated 2008 on-orbit experiment activation report",HTML bodies reviewed,space robotics for scientific workflows,planetary_robotics,Biolab,supporting_automation,ISS cabin,ISS cabin,onboard and ground support,ISS cabin,Biological experiment automation,Dedicated handling and diagnostics,Crew loads containers; ground telescience,"Biolab launched with Columbus in 2008; ESA reported WAICO activation on orbit that February. ESA describes crew loading followed by automatic processing, onboard centrifuge controls and a handling mechanism transporting samples to diagnostics. Ground scientists can participate through teleoperations.","The facility description is not a per-action flight validation log of every handling capability.; Crew loading, ground operations and experiment-specific containers distinguish it from general-purpose embodied scientific autonomy.",Prior source audit; full report or agency body as recorded,include,06_robotics.tex
rob_biolab2013,BIOLAB on the International Space Station (ISS): Facility and Experiments,Marianne Schuber | Dieter Seibt | Ralf Anken,2013,Current Biotechnology,10.2174/22115501113029990021,https://www.eurekaselect.com/article/54734,Journal facility paper,Publisher metadata and abstract reviewed only; full text not obtained,space robotics for scientific workflows,planetary_robotics,Biolab,supporting_automation,ISS cabin,ISS cabin,onboard and ground support,ISS cabin,Biological experiment automation,Dedicated sample handling,Crew manual work and MUSC ground control,"The flight facility combines an automated section with a section manually operated by astronauts. Samples use experiment-specific containers, and MUSC/DLR controls and monitors operations through telescience. The architecture therefore has explicit human and ground dependencies.",Abstract-level evidence only: do not infer experiment outcomes or measured autonomous recovery rates.,Prior source audit; full report or agency body as recorded,include,06_robotics.tex
rob_biolabmaintenance2022,Wunderbare Welt der Schwerkraft,German Aerospace Center (DLR),2022,Agency documentation,,https://www.dlr.de/de/blog/archiv/2022/wunderbare-welt-der-schwerkraft,Agency operations account,Full article reviewed,space robotics for scientific workflows,planetary_robotics,Biolab,supporting_automation,ISS cabin,ISS cabin,onboard and ground support,ISS cabin,Maintain experimental facility,Preventive belt replacement,"Astronaut performed replacement with tools, spares and ground support","A scheduled five-year centrifuge-drive-belt replacement required Samantha Cristoforetti, ground coordination, replacement belts and many tools. The account reports approximately a crew workday of maintenance and successful completion.","This is preventive maintenance, not a measured failure-recovery experiment.; It supports the need for accessible mechanisms, spares and maintenance planning; it does not establish current robot ability to perform the task.",Prior source audit; full report or agency body as recorded,include,02_environment.tex | 06_robotics.tex
rob_rell,Robotic External Leak Locator,NASA,,Agency documentation,,https://www.nasa.gov/isam/robotic-external-leak-locator/,Agency hardware and completed-installation accounts,HTML bodies reviewed,space robotics for scientific workflows,planetary_robotics,RELL-Dextre,supporting_automation,ISS exterior,ISS exterior,Earth; deployment elsewhere not established,ISS exterior,Infrastructure diagnosis; indirect science support,Robotic leak survey,Ground-operated robotic instrument,"Dextre carries the remotely controlled RELL instrument to locate ammonia leaks; NASA reports successful on-orbit leak location. A spare unit was launched because commercial electronics were vulnerable to radiation. Crew installed external RiTS storage in July 2020, improving robotic tool access and reducing deployment delays.",Leak localization is not autonomous leak repair.; The RELL overview retains obsolete future-tense RiTS text; use the dated 2020 installation report for chronology.,Prior source audit; full report or agency body as recorded,include,06_robotics.tex
rob_astrobee,Astrobee,NASA Ames Research Center,,Agency documentation,,https://www.nasa.gov/ames/astrobee/,Agency facility overview and milestone record,HTML body reviewed,space robotics for scientific workflows,planetary_robotics,Astrobee,supporting_automation,ISS cabin,ISS cabin,onboard and ground support,ISS cabin,Mobile inspection and research platform,"Free flight, docking and perching",Ground and crew support,"Astrobee comprises three fan-propelled free-flying robots with cameras, sensors, docking/recharging and perching arms. It supports autonomous and remote-controlled operation and modular guest-science payloads. The robots launched in 2019; documented 2022 operations included navigation/mapping and panoramic imaging in separate modules.",The overview lists design goals as well as milestones; cargo transfer goals are not evidence of autonomous on-orbit logistics success.; Fan propulsion presumes cabin atmosphere and does not transfer to external vacuum.,Prior source audit; full report or agency body as recorded,include,06_robotics.tex
pln_oasis2007,OASIS: Onboard autonomous science investigation system for opportunistic rover science,Rebecca Castano | Tara Estlin | Robert C. Anderson | Daniel M. Gaines | Andres Castano | Benjamin Bornstein | Caroline Chouinard | Michele Judd,2007,"Journal of Field Robotics 24(5), 379--397",10.1002/rob.20192,https://onlinelibrary.wiley.com/doi/10.1002/rob.20192,peer-reviewed article,Publisher abstract; author PDF fetch unavailable,planetary in situ science,planetary_robotics,OASIS-FIDO,core_ai,Earth Mars-yard hardware,Earth Mars-yard hardware,Earth; deployment elsewhere not established,Earth Mars-yard hardware,Opportunistic science,"Rock detection, resource-checked retargeting and closer imaging",Scientists define interesting properties and resources,A closed perception-planning-action sequence was demonstrated with FIDO at JPL.,"This report is a ground demonstration, not deployment on Mars; no general scientific novelty metric.",Abstract,include,04_planetary.tex | 06_robotics.tex | 07_agenda.tex
pln_aegis2012,AEGIS automated science targeting for the MER Opportunity rover,Tara A. Estlin | Benjamin J. Bornstein | Daniel M. Gaines | Robert C. Anderson | David R. Thompson | Michael Burl | Rebecca Castano | Michele Judd,2012,"ACM Transactions on Intelligent Systems and Technology 3(3), 1--19",10.1145/2168752.2168764,https://doi.org/10.1145/2168752.2168764,peer-reviewed article,Bibliographic record and NASA/JPL AEGIS project account,planetary in situ science,planetary_robotics,AEGIS-Opportunity,core_ai,Mars surface,Mars surface,onboard and ground support,Mars surface,Science target selection,Scientist-specified autonomous imaging targets,Scientists supply target preferences,AEGIS provided autonomous targeting on Opportunity.,"Different rover deployments are related systems, not independent evidence for arbitrary scientific autonomy.",NASA/JPL project page https://ai.jpl.nasa.gov/public/projects/aegis/,include,04_planetary.tex
pln_moma2022,Science Autonomy and Space Science: Application to the ExoMars Mission,Victoria Da Poian | Eric Lyness | Ryan Danell | Xiang Li | Bethany Theiling | Melissa Trainer | Desmond Kaplan | William Brinckerhoff,2022,"Frontiers in Astronomy and Space Sciences 9, 848669",10.3389/fspas.2022.848669,https://www.frontiersin.org/journals/astronomy-and-space-sciences/articles/10.3389/fspas.2022.848669/full,peer-reviewed article,"Relevant full-text methods, evaluation and conclusions reviewed",planetary in situ science,planetary_robotics,MOMA-ML,core_ai,Earth engineering-test-unit data,Earth engineering-test-unit data,Earth,Earth engineering-test-unit data,Mass-spectrum filtering and matching,No autonomous Martian physical action demonstrated,Experts inspect model outputs and choose subsequent operations,ML methods were developed using flight-like MOMA engineering-test-unit spectra; onboard self-directed tuning is a longer-term objective.,Laboratory classification is not identification of extraterrestrial life or a demonstrated flight control loop.,Introduction final paragraph; Evaluation of machine learning Techniques; Conclusions,include,04_planetary.tex
pln_moma2017,The Mars Organic Molecule Analyzer (MOMA) Instrument: Characterization of Organic Material in Martian Sediments,Fred Goesmann | others,2017,"Astrobiology 17(6--7), 655--685",10.1089/ast.2016.1551,https://pmc.ncbi.nlm.nih.gov/articles/PMC5685156/,peer-reviewed article,Primary full-text indexed sections,planetary in situ science,planetary_robotics,MOMA,supporting_automation,Ground instrument development,Ground instrument development,Earth; deployment elsewhere not established,Ground instrument development,Organic molecular analysis,Laser desorption and gas chromatography mass spectrometry with prepared samples,Mission scientists define investigations,MOMA couples complementary analytical modes to prepared subsurface samples.,Instrument design paper and obsolete historical launch forecast do not establish Mars operation.,Instrument overview; sample handling description,include,04_planetary.tex
pln_moma2024,NASA Trains Machine Learning Algorithm for Mars Sample Analysis,NASA,2024,NASA technology article,,https://www.nasa.gov/technology/nasa-trains-machine-learning-algorithm-for-mars-sample-analysis/,institutional report or primary mission documentation,Article body reviewed,planetary in situ science,planetary_robotics,MOMA-ML,core_ai,Earth software and laboratory data,Earth software and laboratory data,Earth,Earth software and laboratory data,Ground decision support,None yet on Mars,Earth scientists interpret returned spectra and decide next operations,"The described first ML deployment is an Earth-bound computer analyzing future MOMA data, not onboard control.",Official explanation of intended deployment; not an experimental benchmark.,Highlights; Earth-bound computer paragraph; final quotation,include,04_planetary.tex
pln_drams2021,Development of the Dragonfly Mass Spectrometer (DraMS) for Titan,Melissa G. Trainer | William B. Brinckerhoff | Andrej Grubisic | Ryan M. Danell | others,2021,"52nd Lunar and Planetary Science Conference, abstract 1532",,https://ntrs.nasa.gov/citations/20210011122,institutional report or primary mission documentation,Two-page primary abstract full text reviewed,planetary in situ science,planetary_robotics,Dragonfly-DraMS-DrACO,supporting_automation,Ground development for Titan,Ground development for Titan,Earth; deployment elsewhere not established,Ground development for Titan,Molecular composition and prebiotic chemistry,"Proposed drilling, pneumatic transfer, carousel and mass spectrometry",Mission scientists define science and operations,DraMS builds on MOMA/SAM heritage while DrACO transfers fines and manages sample temperature across cold and warm zones.,"Development results, predicted specifications and future architecture are not Titan deployment or AI-controlled discovery.",https://ntrs.nasa.gov/api/citations/20210011122/downloads/Trainer_DraMS_Update_LPSC21_1532.pdf ; Introduction and Cold Zone-Warm Zone interface,include,04_planetary.tex | 06_robotics.tex
pln_scienceautonomy2023,Toward Science Autonomy for Future NASA Missions,NASA Advanced Supercomputing Division,2023,NASA SC23 research project 43,,https://www.nas.nasa.gov/SC23/research/project43.html,institutional report or primary mission documentation,Official project description,planetary in situ science,planetary_robotics,MOMA-DraMS-autonomy,background,Earth computational development,Earth computational development,Earth; deployment elsewhere not established,Earth computational development,Mass-spectrum ML research,Prospective instrument decisions,Researchers train algorithms,"Research targets MOMA, DraMS and ocean-world mass spectrometry.",Program description is not evidence of implemented flight decision authority.,Project overview,include,04_planetary.tex
pln_astrobiology2025,Science Autonomy using Machine Learning for Astrobiology,Victoria Da Poian | Bethany Theiling | Eric Lyness | David Burtt | others,2025,arXiv:2504.00709,,https://arxiv.org/abs/2504.00709,preprint / white paper,Author preprint abstract,planetary in situ science,planetary_robotics,Astrobiology-autonomy-roadmap,background,Concept and research agenda,Concept and research agenda,Earth; deployment elsewhere not established,Concept and research agenda,Chemical interpretation and prioritization,Proposed future scientific operations,Experts retain responsibility for training and validation,The white paper identifies ML-enabled astrobiology as an autonomy research direction.,"Recommendations, not a new flight experiment.",Abstract,include,04_planetary.tex
pln_exomars2025,The art of processing a sample on Mars,European Space Agency,2025,"ESA To Mars and back, 3 October 2025",,https://blogs.esa.int/to-mars-and-back/2025/10/03/the-art-of-processing-a-sample-on-mars/,institutional report or primary mission documentation,Official technical article indexed body,planetary in situ science,planetary_robotics,ExoMars-SPDS,supporting_automation,Ground hardware for future Mars mission,Ground hardware for future Mars mission,Earth; deployment elsewhere not established,Ground hardware for future Mars mission,Mineralogical and molecular analysis,"Crushing, dosing and presentation to analytical instruments",Scientists plan investigations,Purpose-built sample processing links a drill to a suite of instruments.,"Description of future Rosalind Franklin capability, not Mars flight heritage.",Sample processing description,include,04_planetary.tex | 06_robotics.tex
pln_sam2012,The Sample Analysis at Mars Investigation and Instrument Suite,Paul R. Mahaffy | Christopher R. Webster | Michel Cabane | others,2012,"Space Science Reviews 170, 401--478",10.1007/s11214-012-9879-z,https://doi.org/10.1007/s11214-012-9879-z,peer-reviewed article,Publisher full-text indexed instrument description and metadata,planetary in situ science,planetary_robotics,Curiosity-SAM,supporting_automation,Ground instrument characterization; later flight facility,Ground instrument characterization; later flight facility,Earth; deployment elsewhere not established,Ground instrument characterization; later flight facility,Chemical and isotopic analysis,Sample processing and multiple analytical modes,Scientists choose measurement strategy,SAM provides a purpose-built multistage analytical laboratory for atmospheric and solid samples.,The instrument paper alone does not demonstrate AI-directed experiment selection.,Investigation overview and conclusions,include,04_planetary.tex | 06_robotics.tex | 07_agenda.tex
pln_hayabusa2017,Hayabusa2 Sampler: Collection of Asteroidal Surface Material,Hirotaka Sawada | Ryuji Okazaki | Shogo Tachibana | others,2017,"Space Science Reviews 208, 81--106",10.1007/s11214-017-0338-8,https://doi.org/10.1007/s11214-017-0338-8,peer-reviewed article,Author-institution bibliographic record; JAXA mission overview technical description,planetary in situ science,planetary_robotics,Hayabusa2-sampler,supporting_automation,Ground development for asteroid sampling,Ground development for asteroid sampling,Earth; deployment elsewhere not established,Ground development for asteroid sampling,Acquire primitive astromaterial,Projectile-assisted collection through sampler horn,Scientists select sampling targets,A specialized sampler was engineered for brief low-gravity contact and sample capture.,2017 design paper is not proof of 2019 outcomes; sampling is not autonomous hypothesis generation.,Kyushu University record; JAXA Mission-Overview_Watanabe_2017.pdf,include,04_planetary.tex
pln_hayabusa2019,Success of the Second Touchdown of Asteroid Explorer Hayabusa2,Japan Aerospace Exploration Agency,2019,"ISAS mission announcement, 11 July 2019",,https://www.isas.jaxa.jp/en/topics/002203.html,institutional report or primary mission documentation,Official announcement,planetary in situ science,planetary_robotics,Hayabusa2-sampler,supporting_automation,asteroid operations,asteroid operations,onboard and ground support,asteroid operations,Asteroid sample acquisition,Second touchdown sampling operation,Ground team determines operation and target,JAXA reported successful second touchdown and collection operations at Ryugu.,Operational confirmation is not evidence that scientific objectives were generated autonomously.,Announcement body,include,04_planetary.tex
pln_change2020,Chang'e-5 completes automatic lunar sampling and packaging,China National Space Administration,2020,"CNSA mission announcement, 3 December 2020",,https://www.cnsa.gov.cn/n6758823/n6758838/c6810708/content.html,institutional report or primary mission documentation,Official Chinese article body reviewed,planetary in situ science,planetary_robotics,Change5,supporting_automation,Moon surface,Moon surface,onboard and ground support,Moon surface,Acquire diverse lunar samples with geological context,"Drilling, arm sampling and sealing",Ground staff reconstruct terrain and simulate operations to support decisions,Drill and arm sampling were completed with ground-supported modeling and operational decisions.,Automatic sampling does not imply autonomous scientific goal selection.,Paragraphs 1--3,include,04_planetary.tex
pln_changeRL2021,Path Planning of Lunar Surface Sampling Manipulator for Chang'E-5 Mission,Xiaodong Hu | Kuan Zhang | Yuan Xie | Hui Zhang | Hao Lu | Chuankai Liu | Xiang Chen | Huanzhou Zhao | Jianfeng Xie,2021,"Journal of Deep Space Exploration 8(6), 564--571",10.15982/j.issn.2096-9287.2021.20210095,https://jdse.bit.edu.cn/sktcxb/article/doi/10.15982/j.issn.2096-9287.2021.20210095,peer-reviewed article,Chinese and English publisher abstracts and metadata,planetary in situ science,planetary_robotics,Change5,supporting_automation,Simulation and reported lunar mission fine-adjustment application,Simulation and reported lunar mission fine-adjustment application,Not established by accessible abstract; ground-assisted teleoperation context,Simulation and reported lunar mission fine-adjustment application,Enable accurate sample manipulation,Deep-Q-network-based constrained manipulator path planning,Teleoperation context; onboard computation not established by abstract,Authors report reinforcement-learning path planning and validation involving lunar mission fine adjustment.,Do not infer that learning ran onboard or that the robot selected scientific questions; only abstract-level scope verified.,Chinese abstract; English abstract; author list,include,04_planetary.tex | 06_robotics.tex
pln_changecontrol2022,Control Technology for Unmanned Sampling of Lunar Surface,Kuan Zhang | Tianyi Yu | Xiaodong Hu | Chuankai Liu | Lichun Li | Huanzhou Zhao,2022,"Journal of Deep Space Exploration 9(2), 173--182",10.15982/j.issn.2096-9287.2022.20210052,https://jdse.bit.edu.cn/sktcxb/cn/article/doi/10.15982/j.issn.2096-9287.2022.20210052,peer-reviewed article,Primary PDF abstract and technical workflow sections reviewed,planetary in situ science,planetary_robotics,Change5,supporting_automation,Moon surface,Moon surface,Ground-supported planning and lunar command execution,Moon surface,Scientific sample acquisition within mission time,"Planning, visual pose measurement and state-conditioned command execution",Ground operations and preplanning remain central,"The reported workflow combines environment assessment, planning, arm refinement and control in the lunar sampling mission.",Operational efficiency is not a controlled demonstration of better scientific knowledge or full autonomy.,https://www.spacejournal.cn/sktcxb/cn/article/pdf/preview/10.15982/j.issn.2096-9287.2022.20210052.pdf ; pp.173--175,include,04_planetary.tex | 06_robotics.tex
pln_nomad2001,Autonomous Robotic Meteorite Identification in Antarctica,Liam Pedersen | Michael Wagner | Dimitrios Apostolopoulos | William Red Whittaker,2001,IEEE International Conference on Robotics and Automation,,https://publications.ri.cmu.edu/storage/publications/pub_files/pub2/pedersen_liam_2001_1/pedersen_liam_2001_1.pdf,conference paper,Primary author-hosted paper abstract,planetary in situ science,planetary_robotics,Nomad,core_ai,Antarctic field analogue,Antarctic field analogue,Earth; deployment elsewhere not established,Antarctic field analogue,Meteorite classification,Camera and spectrometer measurements at rocks,Team configures classifier and campaign,Nomad used Bayesian classification with robotic sensing to identify a meteorite in Antarctic field tests.,Terrestrial field identification does not demonstrate extraterrestrial deployment; sensor data acquisition is itself a limiting condition.,p.1 abstract and instrumentation figure,include,04_planetary.tex
pln_zoe2007,Life in the Atacama: Science autonomy for improving data quality,Trey Smith | David R. Thompson | David S. Wettergreen | Nathalie A. Cabrol | Kimberley A. Warren-Rhodes | Shmuel J. Weinstein,2007,"Journal of Geophysical Research 112, G04S03",10.1029/2006JG000315,https://doi.org/10.1029/2006JG000315,peer-reviewed article,Author paper abstract and bibliographic first page,planetary in situ science,planetary_robotics,Zoe-LITA,core_ai,Atacama field analogue,Atacama field analogue,Earth; deployment elsewhere not established,Atacama field analogue,Adaptive data acquisition and return,Select observations during traverse,Scientists establish mission goals and campaign,Science autonomy was evaluated in the Atacama as adaptive measurement and downlink selection.,Earth biological and environmental conditions are not Mars validation.,Abstract,include,04_planetary.tex
pln_zoeoverview2007,Life in the Atacama: Searching for life with rovers (science overview),Nathalie A. Cabrol | David Wettergreen | Kimberley Warren-Rhodes | others,2007,Journal of Geophysical Research 112,10.1029/2006JG000298,https://agupubs.onlinelibrary.wiley.com/doi/full/10.1029/2006JG000298,peer-reviewed article,Author-institution abstract and publisher indexed text,planetary in situ science,planetary_robotics,Zoe-LITA,supporting_automation,Atacama field analogue,Atacama field analogue,Earth; deployment elsewhere not established,Atacama field analogue,Biogeological surveys,"Fluorescence, imaging and spectral surveys",Remote science team interprets and contextualizes evidence,LITA combined robotic traverses with multiple complementary life-detection and geology measurements.,"Campaign science overview is related to, not independent of, the autonomy experiment report.",Abstract and project science objectives,include,04_planetary.tex
pln_zoe2025,Rover Science Autonomy in Planetary Exploration: Field Analog Tests,Eldar Z. Noe Dobrea | Maria E. Banks | Roger N. Clark | David Wettergreen | Alberto Candela | others,2025,"The Planetary Science Journal 6, 51",10.3847/PSJ/adaa78,https://doi.org/10.3847/PSJ/adaa78,peer-reviewed article,Publisher and author-institution abstracts; PDF download timed out,planetary in situ science,planetary_robotics,Zoe-TREX,core_ai,Earth geological field analogue,Earth geological field analogue,Earth; deployment elsewhere not established,Earth geological field analogue,Hypothesis-guided geological exploration,"Measurements chosen under human-directed, rover-directed and collaborative strategies",Humans encode hypotheses; collaborative conditions include field experts,The study compares three exploration strategies and reports improved data collection per command cycle with science autonomy.,A command-cycle productivity result is not unrestricted discovery or guaranteed superiority over every human support regime.,https://publications.ri.cmu.edu/rover-science-autonomy-in-planetary-exploration-field-analog-tests ; abstract,include,04_planetary.tex | 06_robotics.tex
pln_microbes2019,Subsurface Microbial Habitats in an Extreme Desert Mars-Analog Environment,Kimberley A. Warren-Rhodes | Kevin C. Lee | Stephen D. J. Archer | Nathalie Cabrol | others,2019,"Frontiers in Microbiology 10, 69",10.3389/fmicb.2019.00069,https://www.frontiersin.org/journals/microbiology/articles/10.3389/fmicb.2019.00069/full,peer-reviewed article,Relevant primary full-text summary and citation record,planetary in situ science,planetary_robotics,Zoe-subsurface,supporting_automation,Atacama field analogue and Earth laboratories,Atacama field analogue and Earth laboratories,Robotic collection followed by Earth laboratory analysis,Atacama field analogue and Earth laboratories,Subsurface microbial ecology,Recover subsurface samples for microbial analysis,Human laboratory analyses establish microbial findings,Robotic sampling supported a study of microbial heterogeneity in a Mars analogue.,Robotic collection does not mean autonomous onboard biological interpretation.,Abstract; Materials and Methods; Citation,include,04_planetary.tex
pln_survey2011,Autonomous science during large-scale robotic survey,David R. Thompson | David S. Wettergreen | Francisco J. Calderon Peralta,2011,"Journal of Field Robotics 28(4), 542--564",10.1002/rob.20391,https://onlinelibrary.wiley.com/doi/abs/10.1002/rob.20391,peer-reviewed article,Publisher abstract and author paper first page,planetary in situ science,planetary_robotics,Zoe-survey,core_ai,Amboy Crater field analogue,Amboy Crater field analogue,Earth; deployment elsewhere not established,Amboy Crater field analogue,Information-driven geological mapping,"Visual servoing, spectral acquisition and adaptive exploration",Humans set science context,The rover interpreted spectra and learned spatial and cross-sensor relationships to guide field exploration.,Ground field evidence; no flight validation or universal information-gain metric.,Abstract,include,04_planetary.tex
rob_remoteagent1998,Remote Agent: To boldly go where no AI system has gone before,Nicola Muscettola | P. Pandurang Nayak | Barney Pell | Brian C. Williams,1998,"Artificial Intelligence 103(1--2), 5--47",10.1016/S0004-3702(98)00068-X,https://people.csail.mit.edu/williams/Web%20site/papers/aij98.pdf,peer-reviewed article,Author-hosted paper opening and publisher metadata,space robotics for scientific workflows,planetary_robotics,DS1-RemoteAgent,background,Ground development before DS1 experiment,Ground development before DS1 experiment,Earth; deployment elsewhere not established,Ground development before DS1 experiment,Mission execution enabling science,"Model-based planning, execution and fault reasoning",Humans provide goals and models,Integrated model-based autonomy predates contemporary learned agents.,This 1998 paper precedes the 1999 flight test and is not a scientific-discovery result.,Abstract and introduction,include,01_introduction.tex | 04_planetary.tex | 06_robotics.tex
rob_ds12000,Results from the Deep Space 1 Technology Validation Mission,Marc D. Rayman | Philip Varghese | David H. Lehman | Leslie L. Livesay,2000,"Acta Astronautica 47(2–9), 475–487",10.1016/S0094-5765(00)00087-4,https://www.jpl.nasa.gov/nmp/ds1/DS1_Primary_Mission.pdf,peer-reviewed article,Primary report relevant full-text sections,space robotics for scientific workflows,planetary_robotics,DS1-RemoteAgent,background,Deep-space flight technology experiment,Deep-space flight technology experiment,Earth; deployment elsewhere not established,Deep-space flight technology experiment,Mission autonomy technology validation,Restricted onboard planning and execution experiment,Ground team handles an execution anomaly and revised experiment,DS1 validated autonomy in a limited flight experiment; its primary objectives were technological.,Mission autonomy must not be counted as direct autonomous scientific discovery.,Autonomous remote agent section; mission objectives; first page identifies 1999 conference and 2000 journal version,include,04_planetary.tex | 06_robotics.tex
rob_aspen2000,ASPEN—Automated Planning and Scheduling for Space Mission Operations,S. Chien | G. Rabideau | R. Knight | R. Sherwood | B. Engelhardt | D. Mutz | T. Estlin | B. Smith | F. Fisher | T. Barrett | G. Stebbins | D. Tran,2000,SpaceOps 2000,,https://ai.jpl.nasa.gov/public/documents/papers/aspenspaceops00.pdf,conference paper,Primary paper indexed text and NASA project description,space robotics for scientific workflows,planetary_robotics,ASPEN,background,Ground planning framework and applications,Ground planning framework and applications,Earth; deployment elsewhere not established,Ground planning framework and applications,Resource-constrained science scheduling,Plan commands under instrument and resource models,Humans encode models and goals,ASPEN represents spacecraft and rover planning constraints in an AI scheduling framework.,A planning framework is not itself a flight scientific experiment.,"Author-hosted primary PDF, p. 1: complete title and all twelve authors; https://ai.jpl.nasa.gov/public/documents/papers/aspenspaceops00.pdf",include,01_introduction.tex | 04_planetary.tex | 06_robotics.tex
rob_casper2000,Using Iterative Repair to Improve the Responsiveness of Planning and Scheduling,Steve Chien | Russell Knight | Andre Stechert | Rob Sherwood | Gregg Rabideau,2000,"AIPS 2000, 300--307",,https://cdn.aaai.org/AIPS/2000/AIPS00-032.pdf,conference paper,Primary paper indexed text and project bibliography,space robotics for scientific workflows,planetary_robotics,CASPER,background,Computational planning experiments,Computational planning experiments,Earth; deployment elsewhere not established,Computational planning experiments,Responsive replanning,Repair a resource-constrained plan during execution,Humans specify task models and constraints,Continuous planning updates plans as state and goals change.,"Plan repair is a computational operation, distinct from physical repair and scientific validity recovery.",Abstract; NASA CASPER project bibliography,include,01_introduction.tex | 04_planetary.tex | 06_robotics.tex
pln_tagsam2018,The OSIRIS-REx Spacecraft and the Touch-and-Go Sample Acquisition Mechanism (TAGSAM),Edward B. Bierhaus | others,2018,"Space Science Reviews 214, 107",10.1007/s11214-018-0521-6,https://link.springer.com/article/10.1007/s11214-018-0521-6,peer-reviewed article,Publisher indexed full-text technical sections,planetary in situ science,planetary_robotics,OSIRISREx-TAGSAM,supporting_automation,Ground qualification for asteroid sampling,Ground qualification for asteroid sampling,Earth; deployment elsewhere not established,Ground qualification for asteroid sampling,Asteroid sample capture,Specialized touch-and-go sampling,Scientists and mission operators define collection event,TAGSAM links sample acquisition design to asteroid contact conditions and ground tests.,Gravity mismatch complicates qualification; paper predates flight sample capture.,TAGSAM design and testing,include,02_environment.tex | 04_planetary.tex | 06_robotics.tex
rob_stow2020,NASA's OSIRIS-REx Successfully Stows Sample of Asteroid Bennu,NASA,2020,"NASA mission announcement, 29 October 2020",,https://www.nasa.gov/news-release/nasas-osiris-rex-successfully-stows-sample-of-asteroid-bennu/,institutional report or primary mission documentation,Official report body,space robotics for scientific workflows,planetary_robotics,OSIRISREx-TAGSAM,supporting_automation,asteroid operations,asteroid operations,onboard and ground support,asteroid operations,Preserve acquired sample,Stow collector after material obstructed retention flap,Continuous ground oversight over two-day process,Acquisition success still required sample retention assessment and ground-directed stowage.,This was not autonomous diagnosis and recovery.,Stowage oversight and flap-obstruction paragraphs,include,06_robotics.tex
rob_curiosity2022,Remote Diagnosis and Operational Response to an In-Flight Failure of the Drill Feed Mechanism Onboard the Mars Science Laboratory Rover,Megan Richardson Lin | Douglas Klein | Thomas Green | Ryan Kinnett,2022,Jet Propulsion Laboratory / Aerospace Mechanisms Symposium contribution,,https://ntrs.nasa.gov/citations/20230005798,institutional preprint record; related conference proceedings,NTRS primary abstract; proceedings PDF discovered but not reviewed,space robotics for scientific workflows,planetary_robotics,Curiosity-drill,supporting_automation,Mars surface,Mars surface,onboard and ground support,Mars surface,Restore rock sample acquisition,Feed-extended drilling bypassed unreliable feed mechanism,"Ground diagnosis, tests and operation redesign",The first feed-extended sample followed the original feed stall by 521 sols.,Successful remote recovery does not demonstrate onboard autonomous invention or repair.,NTRS abstract paragraphs 1--4,include,02_environment.tex | 04b_comparison.tex | 06_robotics.tex | 07_agenda.tex
rob_insight2022,The InSight-HP3 mole on Mars: Lessons learned from attempts to penetrate to depth in the Martian soil,Tilman Spohn | Troy L. Hudson | Lars Witte | Torben Wippermann | others,2022,"Advances in Space Research 69, 3140--3163",10.1016/j.asr.2022.02.009,https://elib.dlr.de/186344/1/1-s2.0-S0273117722000916-main.pdf,peer-reviewed article,Primary full-text abstract and verification/lessons sections reviewed,space robotics for scientific workflows,planetary_robotics,InSight-HP3,supporting_automation,Mars surface,Mars surface,onboard and ground support,Mars surface,Emplace thermal sensors to measure heat flow,Penetration attempts and deployment-arm assistance,Ground team devised interventions,Arm assistance did not achieve the depth needed for the heat-flow objective; soil and support assumptions limited performance.,Improved action selection cannot supply absent mechanical capability or guarantee recovery.,"pp.3140,3154--3158; section 5 and lessons 5--6",include,06_robotics.tex | 07_agenda.tex
rob_perseverance2021,NASA's Perseverance Rover Successfully Cores Its First Rock,NASA Jet Propulsion Laboratory,2021,JPL mission report,,https://www.jpl.nasa.gov/news/nasas-perseverance-rover-successfully-cores-its-first-rock/,institutional report or primary mission documentation,Official mission report indexed body,space robotics for scientific workflows,planetary_robotics,Perseverance-sampling,supporting_automation,Mars surface,Mars surface,onboard and ground support,Mars surface,Preserve rock cores for future analysis,Coring and imaging inside sample tube,Ground teams inspect images before confirming sample state,Tube images and additional verification were needed to assess core presence.,"This is sample-state verification, not AI-driven scientific discovery.",September 2021 sampling report,include,06_robotics.tex
rob_analog2019,Rock sampling from space: Analog-1,European Space Agency,2019,"ESA experiment account, 29 November 2019",,https://www.esa.int/ESA_Multimedia/Videos/2019/11/Rock_sampling_from_space_Analog-1,institutional report or primary mission documentation,Official account body reviewed,space robotics for scientific workflows,planetary_robotics,METERON-Analog1,transfer,ISS operator controlling Earth mock-lunar site,Earth mock-lunar site,Distributed Earth robot and ISS operator interface,ISS operator controlling Earth mock-lunar site,Geological sampling with shared human expertise,Force-feedback gripper collects rocks,ISS astronaut operates rover with Earth geologists advising,"Space-to-ground telerobotic sampling was demonstrated, with visual and force feedback.",Robot and samples were on Earth; neither lunar deployment nor autonomous target interpretation.,Experiment and science-team paragraphs,include,06_robotics.tex
rob_astrobee2016,Astrobee: A New Platform for Free-Flying Robotics Research on the International Space Station,Trey Smith | Jonathan Barlow | Maria Bualat | Terrence Fong | Christopher Provencher | Hugo Sanchez | Ernest Smith | The Astrobee Team,2016,"International Symposium on AI, Robotics and Automation in Space",,https://longhorizon.org/trey/pubs/b2hd-smith16astrobee_design.html,conference paper,Author abstract and supplied BibTeX,space robotics for scientific workflows,planetary_robotics,Astrobee,supporting_automation,Ground preliminary design,Ground preliminary design,Earth; deployment elsewhere not established,Ground preliminary design,Robotics platform and sensor surveys,Designed free-flight and payload support,Human guest-science users and ground operations,Astrobee was conceived as an indoor free-flying robotics research and mobile sensing platform.,2016 design forecasts are not actual launch dates or proof of completed later tasks.,Abstract; BibTeX entry,include,06_robotics.tex
rob_braun2026,Autonomy in Deep Space Exploration,Robert D. Braun | Elena Y. Adams | James G. Bellingham | T. Adrian Hill | Andrew E. Johnson | Zachary R. Putnam,2026,"Annual Review of Control, Robotics, and Autonomous Systems 10; online 16 October 2026",10.1146/annurev-control-033125-025902,https://www.annualreviews.org/content/journals/10.1146/annurev-control-033125-025902,review,Publisher abstract and online/volume dates,space robotics for scientific workflows,planetary_robotics,Deep-space-autonomy-review,background,Review of flight missions and planned Dragonfly,Review of flight missions and planned Dragonfly,Earth; deployment elsewhere not established,Review of flight missions and planned Dragonfly,Mission autonomy and assurance context,Multiple mission functions,"Humans provide goals, verification and mission support",The review links autonomy to local decision timescales shorter than Earth response times.,Publisher abstract only; broad mission autonomy is not automatically scientific autonomy.,Abstract and Review in Advance date,include,02_environment.tex | 06_robotics.tex
grd_king2004,Functional genomic hypothesis generation and experimentation by a robot scientist,Ross D. King | Kenneth E. Whelan | Ffion M. Jones | Philip G. K. Reiser | Christopher H. Bryant | Stephen H. Muggleton | Douglas B. Kell | Stephen G. Oliver,2004,Nature,10.1038/nature02236,https://doi.org/10.1038/nature02236,peer_reviewed_original,abstract_only,functional genomics,ground,robot_scientist_early,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Early integration of hypothesis generation and laboratory experimentation in a bounded yeast-genomics domain.,Automated microbial experiments,Human-curated domain and experimental setup; detailed maintenance not assessed,Early integration of hypothesis generation and laboratory experimentation in a bounded yeast-genomics domain.,Abstract-level use only; no inference of general physical autonomy.,Publisher abstract; bibliographic record,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_king2009,The Automation of Science,Ross D. King | Jem Rowland | Stephen G. Oliver | Michael Young | Wayne Aubrey | Emma Byrne | Maria Liakata | Magdalena Markham | Pinar Pir | Larisa N. Soldatova | Andrew Sparkes | Kenneth E. Whelan | Amanda Clare,2009,Science,10.1126/science.1165620,https://doi.org/10.1126/science.1165620,peer_reviewed_original,author_repository_abstract,functional genomics,ground,Adam,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Adam generated and tested functional-genomics hypotheses; formal records linked measurements to research structure.,Yeast growth experiments,Researchers confirmed conclusions through manual experiments,Adam generated and tested functional-genomics hypotheses; formal records linked measurements to research structure.,Domain-specific knowledge and experiments; full-text download failed in this pass.,"University of Manchester author record, abstract and publication metadata","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",01_introduction.tex | 05_terrestrial.tex
grd_eve2015,Cheaper faster drug development validated by the repositioning of drugs against neglected tropical diseases,Kevin Williams | Elizabeth Bilsland | Andrew Sparkes | Wayne Aubrey | Michael Young | Larisa N. Soldatova | Kurt De Grave | Jan Ramon | Michaela de Clare | Worachart Sirawaraporn | Stephen G. Oliver | Ross D. King,2015,Journal of The Royal Society Interface,10.1098/rsif.2014.1289,https://doi.org/10.1098/rsif.2014.1289,peer_reviewed_original,full_text_selected_sections,drug screening,ground,Eve,transfer,ground hardware plus retrospective simulation,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Eve combines automated screening with model-guided compound selection.,Screen and confirm compound activity,Researchers provide compound library and assays,Eve combines automated screening with model-guided compound selection. | The economic active-learning evaluation used an empirical assay dataset as a simulated oracle.,Chemical synthesis is outside the implemented scope; simulated selection benefit is not new physical assay throughput.,"PMC4345494: robot design, active-learning and economic-evaluation sections","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_nikolaev2016,Autonomy in materials research: a case study in carbon nanotube growth,Pavel Nikolaev | Daylond Hooper | Frederick Webber | Rahul Rao | Kevin Decker | Michael Krein | Jason Poleski | Rick Barto | Benji Maruyama,2016,npj Computational Materials,10.1038/npjcompumats.2016.31,https://doi.org/10.1038/npjcompumats.2016.31,peer_reviewed_original,full_text_selected_sections,carbon nanotubes,ground,ARES,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Ground experimental control and learning computers,Ground laboratory,A fixed instrument closed the growth--measurement--learning loop for carbon nanotubes.,Micro-CVD growth and Raman measurement,Humans periodically changed growth-rate targets,A fixed instrument closed the growth--measurement--learning loop for carbon nanotubes.,Bounded process variables and growth targets; no general sample manipulation demonstrated.,Publisher full text: ARES architecture and autonomous growth experiments,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_kusne2020,On-the-fly closed-loop materials discovery via Bayesian active learning,A. Gilad Kusne | Heshan Yu | Changming Wu | Huairuo Zhang | Jason Hattrick-Simpers | Brian DeCost | Suchismita Sarker | Corey Oses | Cormac Toher | Stefano Curtarolo | Albert V. Davydov | Ritesh Agarwal | Leonid A. Bendersky | Mo Li | Apurva Mehta | Ichiro Takeuchi,2020,Nature Communications,10.1038/s41467-020-19597-w,https://doi.org/10.1038/s41467-020-19597-w,peer_reviewed_original,full_text_selected_sections,phase mapping,ground,CAMEO,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Bayesian active learning directs measurement on pre-synthesized material libraries.,Select and measure X-ray diffraction locations,Humans synthesize composition libraries; experts supply auxiliary properties,Bayesian active learning directs measurement on pre-synthesized material libraries.,Synthesis and simulation are explicitly outside the demonstrated closed loop.,PMC7686338: Methods M1; main workflow figure and experimental results,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_shields2021,Bayesian reaction optimization as a tool for chemical synthesis,Benjamin J. Shields | Jason Stevens | Jun Li | Marvin Parasram | Farhan Damani | Jesus I. Martinez Alvarado | Jacob M. Janey | Ryan P. Adams | Abigail G. Doyle,2021,Nature,10.1038/s41586-021-03213-y,https://doi.org/10.1038/s41586-021-03213-y,peer_reviewed_original,author_pdf_selected_sections,reaction optimization,ground,Bayesian_reaction_optimization,transfer,ground experiments plus dataset benchmarks,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Bayesian optimization can improve experiment selection independently of a general robot.,Reaction-condition experiments; optimizer itself has no physical actuator,"Researchers specify variables, descriptors and feasible chemistry",Bayesian optimization can improve experiment selection independently of a general robot.,Results depend on defined search spaces; virtual-game comparisons must be separated from prospective experiments.,"Author PDF: optimizer development, experimental applications and virtual optimization game","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_bedard2018,Reconfigurable system for automated optimization of diverse chemical reactions,Anne-Catherine Bédard | Andrea Adamo | Kosi C. Aroh | M. Grace Russell | Aaron A. Bedermann | Jeremy Torosian | Brian Yue | Klavs F. Jensen | Timothy F. Jamison,2018,Science,10.1126/science.aat0650,https://doi.org/10.1126/science.aat0650,peer_reviewed_original,abstract_only,flow chemistry,ground,reconfigurable_flow_platform,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,A modular flow platform combines online analysis and automated optimization across several reaction classes.,Configure flow modules and tune reactions,Users supply reagents and applicable unit operations; detailed intervention not assessed,A modular flow platform combines online analysis and automated optimization across several reaction classes.,"Abstract-level coverage supports architecture, not specific recovery or maintenance claims.",Science/PubMed abstract (PMID30237351),"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_epps2020,Artificial Chemist: An Autonomous Quantum Dot Synthesis Bot,Robert W. Epps | Michael S. Bowen | Amanda A. Volk | Kameel Abdel‐Latif | Suyong Han | Kristofer G. Reyes | Aram Amassian | Milad Abolhasani,2020,Advanced Materials,10.1002/adma.202001626,https://doi.org/10.1002/adma.202001626,peer_reviewed_original,abstract_and_indexed_fulltext_excerpt,quantum dots,ground,Artificial_Chemist,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Learning-guided flow synthesis targets quantum-dot optical properties without a general manipulator.,Flow synthesis with optical feedback,Users define available precursors and optical objectives; maintenance not assessed,Learning-guided flow synthesis targets quantum-dot optical properties without a general manipulator.,Bounded chemistry; detailed failure handling not available in inspected material.,Publisher abstract and indexed author-manuscript excerpts,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_dave2022,Autonomous optimization of non-aqueous Li-ion battery electrolytes via robotic experimentation and machine learning coupling,Adarsh Dave | Jared Mitchell | Sven Burke | Hongyi Lin | Jay Whitacre | Venkatasubramanian Viswanathan,2022,Nature Communications,10.1038/s41467-022-32938-1,https://doi.org/10.1038/s41467-022-32938-1,peer_reviewed_original,full_text_selected_sections,battery electrolytes,ground,Clio,transfer,ground hardware plus simulated search baseline,Ground laboratory; reported measurements or experimental records,Local LabVIEW control; management/Dragonfly client on AWS EC2,Ground laboratory,Clio performed 42 electrolyte experiments; reported sixfold search acceleration derives from surrogate-model simulation.,"Pump, mix, flush and measure conductivity",Researchers prepare stock solutions; pouch-cell validation occurs outside Clio,Clio performed 42 electrolyte experiments; reported sixfold search acceleration derives from surrogate-model simulation. | Rinsing and replicate-reading rules manage measurement carryover.,Single salt/solvent family and conductivity objective; no autonomous general maintenance established.,"PMC9515088: Results Fig.5; Methods simulated optimization, hardware and measurement protocol","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_wong2018,"Precise, automated control of conditions for high-throughput growth of yeast and bacteria with eVOLVER",Brandon G Wong | Christopher P Mancuso | Szilvia Kiriakov | Caleb J Bashor | Ahmad S Khalil,2018,Nature Biotechnology,10.1038/nbt.4151,https://doi.org/10.1038/nbt.4151,peer_reviewed_original,full_text_selected_sections,microbial culture,ground,eVOLVER,supporting_automation,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm.,"Pump media, control conditions, automatically transfer between culture vials",Initial sterilization/inoculation/calibration; daily replacement of used vials in transfer experiment,Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm.,Fixed feedback is not automatically AI; daily vial replacement limits unattended duration.,PMC6035058: fluidic multiplexing/biofilm experiment and Methods,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex | 06_robotics.tex
grd_steel2020,In situ characterisation and manipulation of biological systems with Chi.Bio,Harrison Steel | Robert Habgood | Ciarán L. Kelly | Antonis Papachristodoulou,2020,PLOS Biology,10.1371/journal.pbio.3000794,https://doi.org/10.1371/journal.pbio.3000794,peer_reviewed_original,full_text_selected_sections,microbial culture,ground,ChiBio,supporting_automation,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Integrated sensing and actuation implement growth and fluorescence feedback.,"Media pumping, optical actuation, stirring and temperature control","Sterilization, setup, inoculation and calibration",Integrated sensing and actuation implement growth and fluorescence feedback.,Control alone does not establish AI; open culture geometry and settling-dependent measurements need redesign for altered gravity.,"PMC7419009: Fig.2g, software timing, device description and Methods","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_bertaux2022,Enhancing bioreactor arrays for automated measurements and reactive control with ReacSight,François Bertaux | Sebastián Sosa-Carrillo | Viktoriia Gross | Achille Fraisse | Chetan Aditya | Mariela Furstenheim | Gregory Batt,2022,Nature Communications,10.1038/s41467-022-31033-9,https://doi.org/10.1038/s41467-022-31033-9,peer_reviewed_original,full_text_selected_sections,bioreactor phenotyping,ground,ReacSight,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,"A hybrid of fixed cultures, pipetting and measurement supports reactive biological control.",Pipette samples between bioreactors and cytometry; regulate optogenetic inputs,Refill consumables after bounded sampling capacity; prepare cultures and instruments,"A hybrid of fixed cultures, pipetting and measurement supports reactive biological control.",The described two-tip-box/two-plate configuration supports 192 samples before human intervention.,"PMC9188569: automated measurement, cytometry and reactive-control demonstrations","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_hamedirad2019,Towards a fully automated algorithm driven platform for biosystems design,Mohammad HamediRad | Ran Chao | Scott Weisberg | Jiazhang Lian | Saurabh Sinha | Huimin Zhao,2019,Nature Communications,10.1038/s41467-019-13189-z,https://doi.org/10.1038/s41467-019-13189-z,peer_reviewed_original,full_text_selected_sections,biosystems design,ground,BioAutomata_iBioFAB,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Bayesian optimization closes design--build--test cycles for lycopene-pathway design.,Assemble and screen genetic designs,Humans choose objective/design space and initial setup; ongoing maintenance incompletely specified,Bayesian optimization closes design--build--test cycles for lycopene-pathway design.,Assumed efficient DNA assembly can fail for harder designs; authors identify inline quality control as a need.,PMC6853954: Results; Discussion on assembly efficiency and quality control,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_kanda2022,Robotic search for optimal cell culture in regenerative medicine,Genki N Kanda | Taku Tsuzuki | Motoki Terada | Noriko Sakai | Naohiro Motozawa | Tomohiro Masuda | Mitsuhiro Nishida | Chihaya T Watanabe | Tatsuki Higashi | Shuhei A Horiguchi | Taku Kudo | Motohisa Kamei | Genshiro A Sunagawa | Kenji Matsukuma | Takeshi Sakurada | Yosuke Ozawa | Masayo Takahashi | Koichi Takahashi | Tohru Natsume,2022,eLife,10.7554/elife.77007,https://doi.org/10.7554/elife.77007,peer_reviewed_original,full_text_selected_sections,cell differentiation,ground,LabDroid_Maholo,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days.,Robot cell-culture operations and experimental parameter search,"Manual reagent/labware loading, initial suspension, sampling, imaging and downstream biological validation",A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days.,"Campaign duration is not unattended duration; pigmentation is a screening proxy, not complete biological validation.",PMC9239686: Figs.2 and5; Methods human-operation and validation subsections,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_macleod2020,Self-driving laboratory for accelerated discovery of thin-film materials,B. P. MacLeod | F. G. L. Parlane | T. D. Morrissey | F. Häse | L. M. Roch | K. E. Dettelbach | R. Moreira | L. P. E. Yunker | M. B. Rooney | J. R. Deeth | V. Lai | G. J. Ng | H. Situ | R. H. Zhang | M. S. Elliott | T. H. Haley | D. J. Dvorak | A. Aspuru-Guzik | J. E. Hein | C. P. Berlinguette,2020,Science Advances,10.1126/sciadv.aaz8867,https://doi.org/10.1126/sciadv.aaz8867,peer_reviewed_original,full_text_selected_sections,thin-film materials,ground,Ada,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Ada combined robotic film processing with Bayesian optimization.,"Mix, coat, anneal and characterize films","Stock preparation, substrate cleaning, consumable refill every seven samples; post hoc image inspection",Ada combined robotic film processing with Bayesian optimization.,Two 35-sample campaigns included replenishment; captured images did not imply autonomous defect diagnosis.,PMC7220369: Results campaign throughput; Methods substrate preparation and image analysis,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_macleod2022,A self-driving laboratory advances the Pareto front for material properties,Benjamin P. MacLeod | Fraser G. L. Parlane | Connor C. Rupnow | Kevan E. Dettelbach | Michael S. Elliott | Thomas D. Morrissey | Ted H. Haley | Oleksii Proskurin | Michael B. Rooney | Nina Taherimakhsousi | David J. Dvorak | Hsi N. Chiu | Christopher E. B. Waizenegger | Karry Ocean | Mehrdad Mokhtari | Curtis P. Berlinguette,2022,Nature Communications,10.1038/s41467-022-28580-6,https://doi.org/10.1038/s41467-022-28580-6,peer_reviewed_original,full_text_selected_sections,thin-film materials,ground,Ada,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Expanded hardware and multiobjective learning explored a conductivity--processing-temperature Pareto front.,"Film processing, X-ray fluorescence and conductance measurement",Prepare stocks and replenish consumables after 40--60 samples,Expanded hardware and multiobjective learning explored a conductivity--processing-temperature Pareto front.,Longer unattended operation remained bounded by consumables; hardware expansion and algorithmic gains differ.,PMC8863835: platform extension and multiobjective campaign; throughput discussion,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex | 06_robotics.tex
grd_burger2020,A mobile robotic chemist,Benjamin Burger | Phillip M. Maffettone | Vladimir V. Gusev | Catherine M. Aitchison | Yang Bai | Xiaoyan Wang | Xiaobo Li | Ben M. Alston | Buyi Li | Rob Clowes | Nicola Rankin | Brandon Harris | Reiner Sebastian Sprick | Andrew I. Cooper,2020,Nature,10.1038/s41586-020-2442-2,https://doi.org/10.1038/s41586-020-2442-2,peer_reviewed_original,author_pdf_selected_sections,photocatalysis,ground,mobile_robotic_chemist_2020,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,A mobile robot conducted 688 experiments over eight days in a ten-variable photocatalysis search.,Mobile transport and operation of laboratory stations,"Humans formulate scientific hypotheses, search space and setup",A mobile robot conducted 688 experiments over eight days in a ten-variable photocatalysis search.,"Sixfold improvement describes catalyst activity, not laboratory productivity; general maintenance was not established.","Author PDF: main experiment, search-space design and robotic operation","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_coley2019,A robotic platform for flow synthesis of organic compounds informed by AI planning,Connor W. Coley | Dale A. Thomas | Justin A. M. Lummiss | Jonathan N. Jaworski | Christopher P. Breen | Victor Schultz | Travis Hart | Joshua S. Fishman | Luke Rogers | Hanyu Gao | Robert W. Hicklin | Pieter P. Plehiers | Joshua Byington | John S. Piotti | William H. Green | A. John Hart | Timothy F. Jamison | Klavs F. Jensen,2019,Science,10.1126/science.aax1566,https://doi.org/10.1126/science.aax1566,peer_reviewed_original,abstract_only,organic synthesis,ground,AI_flow_synthesis_robot,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,AI planning and robotic module reconfiguration were combined in flow synthesis.,Reconfigure flow modules and synthesize compounds,Experts supply implementation details between proposed routes and executable procedures,AI planning and robotic module reconfiguration were combined in flow synthesis.,Abstract-level architecture evidence; broad autonomous protocol development is not established.,Science/PubMed abstract and bibliographic record,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_steiner2019,Organic synthesis in a modular robotic system driven by a chemical programming language,Sebastian Steiner | Jakob Wolf | Stefan Glatzel | Anna Andreou | Jarosław M. Granda | Graham Keenan | Trevor Hinkley | Gerardo Aragon-Camarasa | Philip J. Kitson | Davide Angelone | Leroy Cronin,2019,Science,10.1126/science.aav2211,https://doi.org/10.1126/science.aav2211,peer_reviewed_original,author_pdf_selected_sections,organic synthesis,ground,Chemputer,supporting_automation,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Chemical programs can execute multistep synthesis on modular hardware.,Execute compiled unit operations and liquid separation,Humans develop/preload protocols and reagents; engineers select sensors,Chemical programs can execute multistep synthesis on modular hardware. | Conductivity sensing replaced unsuitable optical phase-boundary sensing in challenging mixtures.,"Predefined protocols are not autonomous hypothesis generation; sensor redesign was engineering work, not self-repair.",Author PDF: modular architecture; liquid--liquid separation/sensing discussion,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex | 06_robotics.tex | 07_agenda.tex
grd_szymanski2023,An autonomous laboratory for the accelerated synthesis of inorganic materials,Nathan J. Szymanski | Bernardus Rendy | Yuxing Fei | Rishi E. Kumar | Tanjin He | David Milsted | Matthew J. McDermott | Max Gallant | Ekin Dogus Cubuk | Amil Merchant | Haegyeom Kim | Anubhav Jain | Christopher J. Bartel | Kristin Persson | Yan Zeng | Gerbrand Ceder,2023,Nature,10.1038/s41586-023-06734-w,https://doi.org/10.1038/s41586-023-06734-w,peer_reviewed_original,full_text_selected_sections,inorganic synthesis,ground,A_Lab,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Corrected record reports 36 of 57 targets synthesized in 353 experiments over 17 days.,"Powder dispensing, heating, transfer and X-ray diffraction","Manual precursor/consumable replenishment, holder cleaning, hardware-exception handling and post hoc phase validation",Corrected record reports 36 of 57 targets synthesized in 353 experiments over 17 days. | Some successful follow-up synthesis required human regrinding/heating beyond the action library.,Station exceptions are not a mission-level failure probability; corrected phase assignments and novelty must be used.,"PMC10700133 current corrected text: main results, Barriers to synthesis, Methods Robotics","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex | 06_robotics.tex
grd_szymanski2026,Author Correction: An autonomous laboratory for the accelerated synthesis of inorganic materials,Nathan J. Szymanski | Bernardus Rendy | Yuxing Fei | Rishi E. Kumar | Tanjin He | David Milsted | Matthew J. McDermott | Max Gallant | Ekin Dogus Cubuk | Amil Merchant | Haegyeom Kim | Anubhav Jain | Christopher J. Bartel | Kristin Persson | Yan Zeng | Gerbrand Ceder,2026,Nature,10.1038/s41586-025-09992-y,https://doi.org/10.1038/s41586-025-09992-y,author_correction,full_text_selected_sections,inorganic synthesis,ground,A_Lab,transfer,reanalysis of ground experiment,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Correction reduces confirmed outcomes and clarifies that novelty was not necessarily novelty to science.,No new independent robotic system,Authors re-evaluated phase assignments and dataset overlap,Correction reduces confirmed outcomes and clarifies that novelty was not necessarily novelty to science.,Linked correction must not be counted as another independent system or validation campaign.,PMC12872444: complete correction notice,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex | 06_robotics.tex
grd_dai2024,Autonomous mobile robots for exploratory synthetic chemistry,Tianwei Dai | Sriram Vijayakrishnan | Filip T. Szczypiński | Jean-François Ayme | Ehsan Simaei | Thomas Fellowes | Rob Clowes | Lyubomir Kotopanov | Caitlin E. Shields | Zhengxue Zhou | John W. Ward | Andrew I. Cooper,2024,Nature,10.1038/s41586-024-08173-7,https://doi.org/10.1038/s41586-024-08173-7,peer_reviewed_original,full_text_selected_sections,exploratory chemistry,ground,mobile_robotic_chemistry_2024,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Mobile robots connect complementary analyses and decide follow-up actions across selected chemistry classes.,"Move samples between synthesis, mass-spectrometry and NMR stations",Humans define building blocks/criteria and identify an unexpected product using further analysis,Mobile robots connect complementary analyses and decide follow-up actions across selected chemistry classes.,Heuristic exploration is not general optimization; unexpected-product identification retained human scientific interpretation.,PMC11602721: experimental workflow and unexpected cyclized-product analysis,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex | 06_robotics.tex
grd_ha2023,AI-driven robotic chemist for autonomous synthesis of organic molecules,Taesin Ha | Dongseon Lee | Youngchun Kwon | Min Sik Park | Sangyoon Lee | Jaejun Jang | Byungkwon Choi | Hyunjeong Jeon | Jeonghun Kim | Hyundo Choi | Hyung-Tae Seo | Wonje Choi | Wooram Hong | Young Jin Park | Junwon Jang | Joonkee Cho | Bosung Kim | Hyukju Kwon | Gahee Kim | Won Seok Oh | Jin Woo Kim | Joonhyuk Choi | Minsik Min | Aram Jeon | Yongsik Jung | Eunji Kim | Hyosug Lee | Youn-Suk Choi,2023,Science Advances,10.1126/sciadv.adj0461,https://doi.org/10.1126/sciadv.adj0461,peer_reviewed_original,full_text_selected_sections,organic synthesis,ground,Synbot,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,"An integrated system links AI synthesis planning, execution and analytical feedback.",Translate planned chemistry to batch synthesis and LC-MS,Periodic chemical/vial/filter refilling and waste removal; define targets,"An integrated system links AI synthesis planning, execution and analytical feedback.",Limited target demonstrations; assumed human throughput is not a matched comparative trial.,"PMC10619927: workflow, demonstrations, automation and replenishment discussion","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_koscher2023,"Autonomous, multiproperty-driven molecular discovery: From predictions to measurements and back",Brent A. Koscher | Richard B. Canty | Matthew A. McDonald | Kevin P. Greenman | Charles J. McGill | Camille L. Bilodeau | Wengong Jin | Haoyang Wu | Florence H. Vermeire | Brooke Jin | Travis Hart | Timothy Kulesza | Shih-Cheng Li | Tommi S. Jaakkola | Regina Barzilay | Rafael Gómez-Bombarelli | William H. Green | Klavs F. Jensen,2023,Science,10.1126/science.adi1407,https://doi.org/10.1126/science.adi1407,peer_reviewed_original,abstract_only,molecular discovery,ground,multiproperty_molecular_discovery,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,"Prediction, synthesis and measurement form an iterative multiproperty discovery process.",Synthesize and measure proposed molecules,Human target-property and platform design; details of maintenance not assessed,"Prediction, synthesis and measurement form an iterative multiproperty discovery process.",Abstract-level use only; no quantified hardware recovery claim supported.,Science/PubMed abstract and publication metadata,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_rauschen2024,Universal chemical programming language for robotic synthesis repeatability,Robert Rauschen | Mason Guy | Jason E. Hein | Leroy Cronin,2024,Nature Synthesis,10.1038/s44160-023-00473-6,https://doi.org/10.1038/s44160-023-00473-6,peer_reviewed_original,author_pdf_and_selected_supplement,protocol portability,ground,chiDL_Chemputer,supporting_automation,ground hardware in two laboratories,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Explicit chemical programs improve cross-platform protocol inspection and repeatability.,Execute portable chemical programs on four hardware configurations,Some solid additions and early protocol steps remain manual; investigators resolve crystallization/material differences,Explicit chemical programs improve cross-platform protocol inspection and repeatability.,"Matching code does not eliminate starting-material, drying or crystallization differences; manual steps remain.",Author PDF pp.3--5; selected Supplementary Information p.4 (manual steps),"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_rohrbach2022,Digitization and validation of a chemical synthesis literature database in the ChemPU,Simon Rohrbach | Mindaugas Šiaučiulis | Greig Chisholm | Petrisor-Alin Pirvan | Michael Saleeb | S. Hessam M. Mehr | Ekaterina Trushina | Artem I. Leonov | Graham Keenan | Aamir Khan | Alexander Hammer | Leroy Cronin,2022,Science,10.1126/science.abo0058,https://doi.org/10.1126/science.abo0058,peer_reviewed_original,abstract_only,protocol digitization,ground,ChemPU,supporting_automation,ground hardware plus protocol corpus,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,A digitized synthesis database was coupled to execution and validation on chemical hardware.,Execute selected digitized synthesis procedures,Human curation and hardware provisioning; detailed autonomy not assessed,A digitized synthesis database was coupled to execution and validation on chemical hardware.,Abstract-level evidence cannot establish complete transferability or unattended reliability.,Science abstract and metadata,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_manzano2022,An autonomous portable platform for universal chemical synthesis,J. Sebastián Manzano | Wenduan Hou | Sergey S. Zalesskiy | Przemyslaw Frei | Hsin Wang | Philip J. Kitson | Leroy Cronin,2022,Nature Chemistry,10.1038/s41557-022-01016-w,https://doi.org/10.1038/s41557-022-01016-w,peer_reviewed_original,abstract_and_figures,portable synthesis,ground,portable_chemical_platform,supporting_automation,ground hardware,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,Compact dedicated hardware supports multiple synthesis types and process monitoring.,Execute digitally specified reactor operations; monitor pressure,Human setup/material provisioning; detailed intervention not assessed,Compact dedicated hardware supports multiple synthesis types and process monitoring.,Reported totals of operations and runtime do not establish intervention-free reliability.,Publisher abstract and accessible figures,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_roch2020,ChemOS: An orchestration software to democratize autonomous discovery,Loïc M. Roch | Florian Häse | Christoph Kreisbeck | Teresa Tamayo-Mendoza | Lars P. E. Yunker | Jason E. Hein | Alán Aspuru-Guzik,2020,PLOS ONE,10.1371/journal.pone.0229862,https://doi.org/10.1371/journal.pone.0229862,peer_reviewed_original,full_text_selected_sections,orchestration,ground,ChemOS,transfer,ground hardware and software demonstrations,Ground laboratory; reported measurements or experimental records,Not specified in inspected source,Ground laboratory,"Modular orchestration joins experiment planning, instruments, analysis and data management.",Schedule instruments and exchange experiment/data requests,"Humans define devices, interfaces and scientific goals; architecture supports human participation","Modular orchestration joins experiment planning, instruments, analysis and data management.",Orchestration interfaces do not by themselves verify physical sample state.,PMC7161969: six-module architecture and application demonstrations,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_boiko2023,Autonomous chemical research with large language models,Daniil A. Boiko | Robert MacKnight | Ben Kline | Gabe Gomes,2023,Nature,10.1038/s41586-023-06792-0,https://doi.org/10.1038/s41586-023-06792-0,peer_reviewed_original,full_text_selected_sections,LLM laboratory agents,ground,Coscientist,transfer,ground hardware plus software tasks,Ground laboratory; reported measurements or experimental records,Remote LLM API and ground laboratory/tool infrastructure,Ground laboratory,"An LLM agent combines documentation retrieval, planning and chemical tool execution.",Generate code and command chemistry tools,"Humans configure platforms, goals and available tools; some tool outputs are mediated","An LLM agent combines documentation retrieval, planning and chemical tool execution.",Code/API error correction does not demonstrate mechanical fault recovery.,"Publisher full text: system architecture, liquid-handler and chemical-reaction demonstrations","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_bran2024,Augmenting large language models with chemistry tools,Andres M. Bran | Sam Cox | Oliver Schilter | Carlo Baldassari | Andrew D. White | Philippe Schwaller,2024,Nature Machine Intelligence,10.1038/s42256-024-00832-8,https://doi.org/10.1038/s42256-024-00832-8,peer_reviewed_original,full_text_selected_sections,LLM laboratory agents,ground,ChemCrow,transfer,ground hardware via cloud laboratory plus software tasks,Ground laboratory; reported measurements or experimental records,"GPT-4 API, chemical software and cloud-laboratory services",Ground laboratory,Tool feedback permits revision of invalid or insufficiently specified synthesis procedures.,Invoke chemical tools and RoboRXN synthesis,Human task/tool design and hardware provisioning,Tool feedback permits revision of invalid or insufficiently specified synthesis procedures.,Protocol revision is not physical hardware repair; expert and LLM-only quality assessments can differ.,PMC11116106: synthesis demonstrations and evaluation discussion,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_zhou2025,"Localization, inspection, and reasoning (LIRA) module for autonomous workflows in self-driving laboratories",Zhengxue Zhou | Satheeshkumar Veeramani | Francisco Munguia-Galeano | Hatem Fakhruldeen | Andrew I. Cooper,2025,Communications Chemistry,10.1038/s42004-025-01770-1,https://doi.org/10.1038/s42004-025-01770-1,peer_reviewed_original,full_text_and_selected_supplement,robotic inspection and recovery,ground,LIRA,transfer,ground hardware,Ground laboratory; reported measurements or experimental records,Onboard Jetson AGX Orin for deployed module; ground laboratory,Ground laboratory,Visual inspection integrates with bounded translational-placement correction and reinspection.,"Localize, inspect placements and execute constrained pushes",Humans create placement-fault tests; complex/rotational and confined-space errors require intervention,"Visual inspection integrates with bounded translational-placement correction and reinspection. | Reported 97.5% on 200 tests is inspection/reasoning accuracy, not physical recovery success.",A 600-action run without observed failure is separate from injected-fault evaluation; end-to-end scientific integration remains future work.,"PMC12663431 main results/discussion; SI S3, S5 and S7","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex | 06_robotics.tex
grd_tom2024,Self-Driving Laboratories for Chemistry and Materials Science,Gary Tom | Stefan P. Schmid | Sterling G. Baird | Yang Cao | Kourosh Darvish | Han Hao | Stanley Lo | Sergio Pablo-García | Ella M. Rajaonson | Marta Skreta | Naruki Yoshikawa | Samantha Corapi | Gun Deniz Akkoc | Felix Strieth-Kalthoff | Martin Seifrid | Alán Aspuru-Guzik,2024,Chemical Reviews,10.1021/acs.chemrev.4c00055,https://doi.org/10.1021/acs.chemrev.4c00055,review,full_text_selected_sections,self-driving laboratory review,ground,SDL_review_2024,background,literature synthesis,Published literature,Not specified in inspected source,Not applicable,Software experiment selection and hardware execution constitute distinct autonomy dimensions.,Not applicable,Not applicable,Software experiment selection and hardware execution constitute distinct autonomy dimensions.,"Review provides scope and prior art, not additional independent experimental validation.","PMC11363023: definitions, autonomy dimensions and platform survey","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",01_introduction.tex | 05_terrestrial.tex
grd_stach2021,Autonomous experimentation systems for materials development: A community perspective,Eric Stach | Brian DeCost | A. Gilad Kusne | Jason Hattrick-Simpers | Keith A. Brown | Kristofer G. Reyes | Joshua Schrier | Simon Billinge | Tonio Buonassisi | Ian Foster | Carla P. Gomes | John M. Gregoire | Apurva Mehta | Joseph Montoya | Elsa Olivetti | Chiwoo Park | Eli Rotenberg | Semion K. Saikin | Sylvia Smullin | Valentin Stanev | Benji Maruyama,2021,Matter,10.1016/j.matt.2021.06.036,https://doi.org/10.1016/j.matt.2021.06.036,perspective,author_fulltext_selected_sections,autonomous experimentation perspective,ground,community_perspective_2021,background,conceptual/community synthesis,Published literature and community assessment,Not specified in inspected source,Not applicable,Standardized interfaces and instrument design are alternatives to complex general manipulation.,Not applicable,Discusses human expertise and infrastructure,Standardized interfaces and instrument design are alternatives to complex general manipulation.,Design arguments are not a controlled empirical comparison of robot architectures.,"Author manuscript: integration, interfaces and autonomy discussion","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_canty2024,Reproducibility in automated chemistry laboratories using computer science abstractions,Richard B. Canty | Milad Abolhasani,2024,Nature Synthesis,10.1038/s44160-024-00649-8,https://doi.org/10.1038/s44160-024-00649-8,review_or_perspective,abstract_only,reproducibility framework,ground,reproducibility_abstractions,background,conceptual synthesis,Published literature,Not specified in inspected source,Not applicable,Computer-science abstractions are proposed for reproducible automated chemistry.,Not applicable,Not applicable,Computer-science abstractions are proposed for reproducible automated chemistry.,Abstract-only use; no quantitative reliability estimate derived.,Publisher abstract,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_canty2026,"The past, present and future of self-driving laboratories",Richard B. Canty | Milad Abolhasani,2026,Nature Reviews Chemistry,10.1038/s41570-026-00847-2,https://doi.org/10.1038/s41570-026-00847-2,review,abstract_only,self-driving laboratory review,ground,SDL_review_2026,background,literature synthesis,Published literature,Not specified in inspected source,Not applicable,"Scalability, generalizability and provenance-complete experimentation are existing review priorities.",Not applicable,Not applicable,"Scalability, generalizability and provenance-complete experimentation are existing review priorities.",Review does not itself establish space feasibility or robot necessity.,Publisher abstract and bibliographic record,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_salazar2026,The ADePT framework for assessing autonomous laboratory robotics,Pablo Salazar-Villacis | Brahim Benyahia,2026,Communications Chemistry,10.1038/s42004-026-01932-9,https://doi.org/10.1038/s42004-026-01932-9,perspective,full_text_selected_sections,robotics assessment framework,ground,ADePT,background,conceptual framework,Published systems and conceptual framework,Not specified in inspected source,Not applicable,"Adaptability, dexterity, perception and task complexity provide separate assessment dimensions.",Not applicable,Human roles must be recorded by assessed systems,"Adaptability, dexterity, perception and task complexity provide separate assessment dimensions.",Proposed assessment framework is not a validated universal measure of scientific autonomy.,"PMC12923569: ADePT dimensions, examples and reporting discussion","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_damir2026,Autonomous microfluidic labs: progress and prospects,Suyash Damir | Fernando Delgado-Licona | Andrew deMello | Milad Abolhasani,2026,Lab on a Chip,10.1039/d5lc00908a,https://doi.org/10.1039/d5lc00908a,review,indexed_fulltext_selected_sections,autonomous microfluidics review,ground,microfluidics_review_2026,background,literature synthesis,Published literature,Not specified in inspected source,Not applicable,"Microfluidic autonomy includes sensing, control and strategies for fouling/blockage management.","Discusses valves, pumps, sensors and fluidic routing",System-dependent,"Microfluidic autonomy includes sensing, control and strategies for fouling/blockage management.",Qualitative recovery labels in review tables are not measured recovery rates.,"PMC12930150 indexed full text: bottlenecks, reliability and future directions","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_schoepfer2024,Cost-informed Bayesian reaction optimization,Alexandre A. Schoepfer | Jan Weinreich | Ruben Laplaza | Jerome Waser | Clemence Corminboeuf,2024,Digital Discovery,10.1039/d4dd00225c,https://doi.org/10.1039/d4dd00225c,peer_reviewed_original,full_text_selected_sections,cost-aware experiment design,ground,CIBO,transfer,retrospective/simulated optimization,Published reaction datasets,Not specified in inspected source,Simulation,Cost-informed acquisition accounts for reagent purchasing and inventory in reaction search.,No new physical execution demonstrated,"Humans define costs, existing inventory and optimization problem",Cost-informed acquisition accounts for reagent purchasing and inventory in reaction search.,Evaluation is not a space hardware demonstration; transfer of resource models is an inference.,PMC11465108: cost model and dataset optimization,"{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_panapitiya2026,AutoLabs: cognitive multi-agent systems with self-correction for autonomous chemical experimentation,Gihan Panapitiya | Emily Saldanha | Heather Job | Olivia Hess,2026,Scientific Reports,10.1038/s41598-026-45593-z,https://doi.org/10.1038/s41598-026-45593-z,peer_reviewed_original,full_text_selected_sections,LLM protocol generation,ground,AutoLabs,transfer,"software benchmarks, instrument simulation and two ground-hardware demonstrations",Ground laboratory; reported measurements or experimental records,LLM APIs plus rule-based ground hardware-file generation,Ground laboratory,"Five protocol tasks were evaluated; all five expert-led procedures ran in instrument simulation, but only tasks 1 and 2 ran physically.",Generate liquid-handling procedures; execute experiments 1 and 2,Users choose hardware tags; critical human verification before execution; expert-led workflow validation,"Five protocol tasks were evaluated; all five expert-led procedures ran in instrument simulation, but only tasks 1 and 2 ran physically.",Procedural F1 and quantity errors are not wet-lab success rates; platform constraints and human verification remain essential.,"Publisher full text / PMC13304172: Agent architecture, Evaluation metrics, Hardware validation (main-text lines406--410)","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex
grd_wang2026labrobfail,LabRobFail: A Benchmark for Robotic Failure Analysis in Chemical Self-driving Laboratory,Haobo Wang | Baoli Sun | Anqi Zou | Dongsheng Huang | Zelin Lv | Ning Wang | Rui Li | Dongzhan Zhou | Weiyu Guo | Zhihui Wang | Wanli Ouyang,2026,arXiv,10.48550/arXiv.2607.23704,https://arxiv.org/abs/2607.23704v2,preprint,full_html_selected_sections,robotic failure benchmark,ground,LabRobFail,transfer,simulation,Synthetic trajectories,Not specified in inspected source,Simulation,Benchmark separates failure descriptions/corrections from simulated downstream task completion.,Simulated recovery actions through bounded action dictionary,Humans define task/failure generators and evaluation; no verified wet-lab campaign,Benchmark separates failure descriptions/corrections from simulated downstream task completion.,Text similarity is not physical recovery success; real chemical validity and space transfer are untested.,"arXiv2607.23704v2: dataset, Table5, downstream evaluation","{'status': 'include', 'reason': 'Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation'}",05_terrestrial.tex


==> anc/evidence/research/raw_v3/literature_matrix.json <==
[
  {
    "title": "Biological research and self-driving labs in deep space supported by artificial intelligence",
    "authors": "Lauren M. Sanders, Ryan T. Scott, Jason H. Yang, Amina Ann Qutub, Hector Garcia Martin, Daniel C. Berrios, et al.",
    "year": 2023,
    "venue": "Nature Machine Intelligence 5, 208–219",
    "doi": "10.1038/s42256-023-00618-4",
    "url": "https://www.nature.com/articles/s42256-023-00618-4",
    "id": "bg_sanders2023",
    "citekey": "bg_sanders2023",
    "source_type": "review",
    "access_level": "Publisher abstract, article metadata, figure-caption indexed text, and NASA publication listing checked. Direct DOI access and arXiv HTML full text unavailable.",
    "domain": "cross-domain background",
    "system_id": "Space-biology-roadmap",
    "evidence_role": "background",
    "validation_environment": "conceptual review",
    "supported_claims": [
      "Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation."
    ],
    "limitations": [
      "A review and decadal recommendations, not a report of an integrated AI-driven wet laboratory flown in space. Cite as motivation/vision; do not place it in an evidence table as an in-orbit demonstration."
    ],
    "source_locator": "https://www.nature.com/articles/s42256-023-00618-4",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "conceptual review",
    "computation_location": "not applicable or not established by background source",
    "action_location": "not applicable",
    "scientific_function": "Space biological research motivates compact, automated, intelligent platforms and AI/ML-driven experimental design, data handling, and closed-loop knowledge generation.",
    "physical_action": "not applicable",
    "human_role": "Researchers define scientific program; mission operations where applicable",
    "record_group": "background",
    "canonical_citekey": "bg_sanders2023",
    "cited_in": [
      "01_introduction.tex"
    ]
  },
  {
    "title": "NASA's BioSentinel deep space CubeSat mission: Successes and lessons learned",
    "authors": "Neha Lingam, Kylie Akiyama, Alina Lambacher, Dunya Shuman, Rachel Gilbert, Sergio R. Santa Maria",
    "year": 2025,
    "venue": "Acta Astronautica 236, 188–193",
    "doi": "10.1016/j.actaastro.2025.07.008",
    "url": "https://doi.org/10.1016/j.actaastro.2025.07.008",
    "id": "bg_lingam2025",
    "citekey": "bg_lingam2025",
    "source_type": "journal article",
    "access_level": "Publisher abstract/highlights and NASA Space Biology publication list checked; publisher full text open returned 403.",
    "domain": "space biology",
    "system_id": "BioSentinel",
    "evidence_role": "supporting_automation",
    "validation_environment": "deep space mission",
    "supported_claims": [
      "BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines."
    ],
    "limitations": [
      "Not evidence of AI-guided adaptive experimental design. Use separate NASA 2025 status source for verified no-growth outcome. Do not confuse the 2024 conference version attributed to Santa Maria with the 2025 journal paper's author list."
    ],
    "source_locator": "https://doi.org/10.1016/j.actaastro.2025.07.008",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "deep space mission",
    "computation_location": "not applicable or not established by background source",
    "action_location": "deep space mission",
    "scientific_function": "BioSentinel demonstrates autonomous scientific hardware operation in deep space and the difficulty of preserving biological experiment viability across long mission timelines.",
    "physical_action": "Dedicated bioassay execution",
    "human_role": "Researchers define scientific program; mission operations where applicable",
    "record_group": "background",
    "canonical_citekey": "bg_lingam2025",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "id": "bg_wang2023",
    "citekey": "bg_wang2023",
    "title": "Scientific discovery in the age of artificial intelligence",
    "authors": [
      "Hanchen Wang",
      "Tianfan Fu",
      "Yuanqi Du",
      "et al."
    ],
    "year": 2023,
    "doi": "10.1038/s41586-023-06221-2",
    "url": "https://www.nature.com/articles/s41586-023-06221-2",
    "source_type": "review",
    "access_level": "Prior verified publisher metadata/abstract; current fulltext request failed",
    "domain": "background or mission context",
    "system_id": "wang2023",
    "evidence_role": "background",
    "validation_environment": "cross-domain review",
    "supported_claims": [
      "AI contributes representation, inference, candidate generation and scientific decision methods."
    ],
    "limitations": [
      "General review, not a space experiment."
    ],
    "source_locator": "https://www.nature.com/articles/s41586-023-06221-2",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "cross-domain review",
    "computation_location": "not applicable or not established by background source",
    "action_location": "not applicable",
    "scientific_function": "AI contributes representation, inference, candidate generation and scientific decision methods.",
    "physical_action": "not applicable",
    "human_role": "Researchers define scientific program; mission operations where applicable",
    "venue": "Nature 620, 47–60",
    "record_group": "background",
    "canonical_citekey": "bg_wang2023",
    "cited_in": [
      "01_introduction.tex"
    ]
  },
  {
    "id": "bg_nasem2023",
    "citekey": "bg_nasem2023",
    "title": "Thriving in Space: Ensuring the Future of Biological and Physical Sciences Research: A Decadal Survey for 2023–2032",
    "authors": [
      "National Academies of Sciences, Engineering, and Medicine"
    ],
    "year": 2023,
    "doi": "10.17226/26750",
    "url": "https://www.ncbi.nlm.nih.gov/books/NBK599690/",
    "source_type": "expert report",
    "access_level": "Official NCBI/NASEM overview and selected chapter passages",
    "domain": "background or mission context",
    "system_id": "nasem2023",
    "evidence_role": "background",
    "validation_environment": "decadal survey",
    "supported_claims": [
      "Scientific opportunities and infrastructure requirements across biological and physical sciences in space."
    ],
    "limitations": [
      "Strategy document, not empirical AI autonomy evidence."
    ],
    "source_locator": "https://www.ncbi.nlm.nih.gov/books/NBK599690/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "decadal survey",
    "computation_location": "not applicable or not established by background source",
    "action_location": "not applicable",
    "scientific_function": "Scientific opportunities and infrastructure requirements across biological and physical sciences in space.",
    "physical_action": "not applicable",
    "human_role": "Researchers define scientific program; mission operations where applicable",
    "venue": "The National Academies Press",
    "record_group": "background",
    "canonical_citekey": "bg_nasem2023",
    "cited_in": [
      "01_introduction.tex",
      "02_environment.tex"
    ]
  },
  {
    "id": "bg_kassis2026",
    "citekey": "bg_kassis2026",
    "title": "Scientific Agent Skills: A Library of Procedural Knowledge for Research Agents",
    "authors": [
      "Timothy Kassis",
      "Vinayak Agarwal",
      "Yuhuan He",
      "Darshil Patel",
      "Aubrey M. Brueckner"
    ],
    "year": 2026,
    "doi": "10.48550/arXiv.2609.00065",
    "url": "https://arxiv.org/abs/2609.00065v2",
    "source_type": "preprint",
    "access_level": "arXiv v2 abstract, metadata and actual local skill instructions",
    "domain": "background or mission context",
    "system_id": "kassis2026",
    "evidence_role": "background",
    "validation_environment": "procedural library",
    "supported_claims": [
      "Provenance citation for K-Dense literature-review skill used in preparing this review."
    ],
    "limitations": [
      "Not scientific evidence for space autonomy; authors report no task-level evaluation."
    ],
    "source_locator": "https://arxiv.org/abs/2609.00065v2",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "procedural library",
    "computation_location": "not applicable or not established by background source",
    "action_location": "not applicable",
    "scientific_function": "Provenance citation for K-Dense literature-review skill used in preparing this review.",
    "physical_action": "not applicable",
    "human_role": "Researchers define scientific program; mission operations where applicable",
    "venue": "arXiv:2609.00065v2",
    "record_group": "background",
    "canonical_citekey": "bg_kassis2026",
    "cited_in": [
      "09_methods.tex"
    ]
  },
  {
    "id": "bg_biosentinel_status",
    "citekey": "bg_biosentinel_status",
    "title": "What is BioSentinel?",
    "authors": [
      "Abby Tabor"
    ],
    "year": 2025,
    "doi": null,
    "url": "https://www.nasa.gov/centers-and-facilities/ames/what-is-biosentinel/",
    "source_type": "official mission account",
    "access_level": "Official mission account relevant outcome paragraphs read",
    "domain": "background or mission context",
    "system_id": "biosentinel_status",
    "evidence_role": "supporting_automation",
    "validation_environment": "deep space",
    "supported_claims": [
      "Four biological experiments showed no yeast growth, likely due to extended prelaunch storage; radiation monitoring continued."
    ],
    "limitations": [
      "Official mission account; hardware success and biological outcome must be distinguished."
    ],
    "source_locator": "https://www.nasa.gov/centers-and-facilities/ames/what-is-biosentinel/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "data_location": "deep space",
    "computation_location": "not applicable or not established by background source",
    "action_location": "deep space",
    "scientific_function": "Four biological experiments showed no yeast growth, likely due to extended prelaunch storage; radiation monitoring continued.",
    "physical_action": "Dedicated bioassay execution",
    "human_role": "Researchers define scientific program; mission operations where applicable",
    "venue": "NASA mission account",
    "record_group": "background",
    "canonical_citekey": "bg_biosentinel_status",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "22091486",
    "title": "The O/OREOS mission: first science data from the Space Environment Survivability of Living Organisms (SESLO) payload.",
    "authors": [
      "Wayne L Nicholson",
      "Antonio J Ricco",
      "Elwood Agasid",
      "Christopher Beasley",
      "Millan Diaz-Aguado",
      "Pascale Ehrenfreund",
      "Charles Friedericks",
      "Shakib Ghassemieh",
      "Michael Henschke",
      "John W Hines",
      "Christopher Kitts",
      "Ed Luzzi",
      "Diana Ly",
      "Nghia Mai",
      "Rocco Mancinelli",
      "Michael McIntyre",
      "Giovanni Minelli",
      "Michael Neumann",
      "Macarena Parra",
      "Matthew Piccini",
      "R Mike Rasay",
      "Robert Ricks",
      "Orlando Santos",
      "Aaron Schooley",
      "David Squires",
      "Linda Timucin",
      "Bruce Yost",
      "Anthony Young"
    ],
    "year": "2011",
    "medline_date": "",
    "venue": "Astrobiology",
    "doi": "10.1089/ast.2011.0714",
    "pmc": null,
    "abstract": "We report the first telemetered spaceflight science results from the orbiting Space Environment Survivability of Living Organisms (SESLO) experiment, executed by one of the two 10 cm cube-format payloads aboard the 5.5 kg Organism/Organic Exposure to Orbital Stresses (O/OREOS) free-flying nanosatellite. The O/OREOS spacecraft was launched successfully to a 72° inclination, 650 km Earth orbit on 19 November 2010. This satellite provides access to the radiation environment of space in relatively weak regions of Earth's protective magnetosphere as it passes close to the north and south magnetic poles; the total dose rate is about 15 times that in the orbit of the International Space Station. The SESLO experiment measures the long-term survival, germination, and growth responses, including metabolic activity, of Bacillus subtilis spores exposed to the microgravity, ionizing radiation, and heavy-ion bombardment of its high-inclination orbit. Six microwells containing wild-type (168) and six more containing radiation-sensitive mutant (WN1087) strains of dried B. subtilis spores were rehydrated with nutrient medium after 14 days in space to allow the spores to germinate and grow. Similarly, the same distribution of organisms in a different set of microwells was rehydrated with nutrient medium after 97 days in space. The nutrient medium included the redox dye Alamar blue, which changes color in response to cellular metabolic activity. Three-color transmitted intensity measurements of all microwells were telemetered to Earth within days of each of the 48 h growth experiments. We report here on the evaluation and interpretation of these spaceflight data in comparison to delayed-synchronous laboratory ground control experiments.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/22091486/",
    "publication_types": [
      "Journal Article",
      "Research Support, U.S. Gov't, Non-P.H.S."
    ],
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "id": "bio_ooreos2011",
    "citekey": "bio_ooreos2011",
    "system_id": "O/OREOS-SESLO",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "orbit",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite."
    ],
    "limitations": [
      "Timed execution is not adaptive hypothesis selection; orbital environment combines radiation and microgravity."
    ],
    "human_role": "Dedicated fluidics and optical readout; comparison to delayed ground controls.",
    "scientific_function": "Bacterial survival, germination and optical metabolic assays after timed rehydration in a free-flying nanosatellite.",
    "physical_action": "Dedicated fluidics and optical readout; comparison to delayed ground controls.",
    "data_location": "orbit",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "orbit",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/22091486/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_ooreos2011",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "29269933",
    "title": "Nanopore DNA Sequencing and Genome Assembly on the International Space Station.",
    "authors": [
      "Sarah L Castro-Wallace",
      "Charles Y Chiu",
      "Kristen K John",
      "Sarah E Stahl",
      "Kathleen H Rubins",
      "Alexa B R McIntyre",
      "Jason P Dworkin",
      "Mark L Lupisella",
      "David J Smith",
      "Douglas J Botkin",
      "Timothy A Stephenson",
      "Sissel Juul",
      "Daniel J Turner",
      "Fernando Izquierdo",
      "Scot Federman",
      "Doug Stryke",
      "Sneha Somasekar",
      "Noah Alexander",
      "Guixia Yu",
      "Christopher E Mason",
      "Aaron S Burton"
    ],
    "year": "2017",
    "medline_date": "",
    "venue": "Scientific reports",
    "doi": "10.1038/s41598-017-18364-0",
    "pmc": "PMC5740133",
    "abstract": "We evaluated the performance of the MinION DNA sequencer in-flight on the International Space Station (ISS), and benchmarked its performance off-Earth against the MinION, Illumina MiSeq, and PacBio RS II sequencing platforms in terrestrial laboratories. Samples contained equimolar mixtures of genomic DNA from lambda bacteriophage, Escherichia coli (strain K12, MG1655) and Mus musculus (female BALB/c mouse). Nine sequencing runs were performed aboard the ISS over a 6-month period, yielding a total of 276,882 reads with no apparent decrease in performance over time. From sequence data collected aboard the ISS, we constructed directed assemblies of the ~4.6 Mb E. coli genome, ~48.5 kb lambda genome, and a representative M. musculus sequence (the ~16.3 kb mitochondrial genome), at 100%, 100%, and 96.7% consensus pairwise identity, respectively; de novo assembly of the E. coli genome from raw reads yielded a single contig comprising 99.9% of the genome at 98.6% consensus pairwise identity. Simulated real-time analyses of in-flight sequence data using an automated bioinformatic pipeline and laptop-based genomic assembly demonstrated the feasibility of sequencing analysis and microbial identification aboard the ISS. These findings illustrate the potential for sequencing applications including disease diagnosis, environmental monitoring, and elucidating the molecular basis for how organisms respond to spaceflight.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/29269933/",
    "publication_types": [
      "Journal Article",
      "Research Support, N.I.H., Extramural",
      "Research Support, Non-U.S. Gov't",
      "Research Support, U.S. Gov't, Non-P.H.S."
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_sequencing2017",
    "citekey": "bio_sequencing2017",
    "system_id": "ISS-MinION",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "fulltext selected methods/results",
    "source_type": "journal article",
    "supported_claims": [
      "Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility."
    ],
    "limitations": [
      "Do not describe simulated real-time analysis as a flown autonomous sample-to-answer workflow."
    ],
    "human_role": "Astronaut-operated instrument; prepared DNA and terrestrial comparison workflows.",
    "scientific_function": "Nine ISS nanopore runs generated sequence data; simulated real-time pipeline and laptop assembly demonstrated analytical feasibility.",
    "physical_action": "Astronaut-operated instrument; prepared DNA and terrestrial comparison workflows.",
    "data_location": "ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ISS",
    "source_locator": "PMC fulltext cache PMC5740133",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_sequencing2017",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "29999554",
    "title": "Effect of microgravity on proliferation and differentiation of embryonic stem cells in an automated culturing system during the TZ-1 space mission.",
    "authors": [
      "Xiaohua Lei",
      "Yujing Cao",
      "Ying Zhang",
      "Jingjing Qian",
      "Qian Zhao",
      "Fangwu Liu",
      "Tao Zhang",
      "Jiaxi Zhou",
      "Ying Gu",
      "Guoliang Xia",
      "Enkui Duan"
    ],
    "year": "2018",
    "medline_date": "",
    "venue": "Cell proliferation",
    "doi": "10.1111/cpr.12466",
    "pmc": "PMC6528932",
    "abstract": "OBJECTIVE: Despite a great number of studies analysing the effects of microgravity on stem cell proliferation and differentiation, few of them have focused on real-time imaging estimates in space. Herein, we utilized the TZ-1 cargo spacecraft, automatic cell culture equipment and live cell imaging techniques to examine the effects of real microgravity on the proliferation and differentiation of mouse embryonic stem cells (mESCs).\nMATERIALS AND METHODS: Oct4-GFP, Brachyury-GFP mESC and Oct4-GFP mESC-derived EBs were used as experimental samples in the TZ-1 spaceflight mission. These samples were seeded into chambers, cultured in an automatic cell culture device and were transported into space during the TZ-1 mission. Over 15 days of spaceflight, bright field and fluorescent images of cell growth were taken in micrography, and the medium was changed every day. Real-time image data were transferred to the ground for analysis.\nRESULTS: Space microgravity maintains stemness and long-term survival of mESCs, promising 3D aggregate formation. Although microgravity did not significantly prevent the migration of EBs on the ECM substrate, it did prevent terminal differentiation of cells.\nCONCLUSIONS: This study demonstrates that space microgravity might play a potential role in supporting 3D cell growth and maintenance of stemness in embryonic stem cells, while it may negatively affect terminal differentiation.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/29999554/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_tz2018",
    "citekey": "bio_tz2018",
    "system_id": "TZ-1-cell-culture",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "orbit",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1."
    ],
    "limitations": [
      "No demonstrated learning-driven experiment selection in the accessed evidence."
    ],
    "human_role": "Purpose-built culture and imaging; ground scientists interpret biology.",
    "scientific_function": "Automated culture supported embryonic stem-cell proliferation and differentiation experiments on TZ-1.",
    "physical_action": "Purpose-built culture and imaging; ground scientists interpret biology.",
    "data_location": "orbit",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "orbit",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/29999554/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_tz2018",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "30329036",
    "title": "GeneLab: Omics database for spaceflight experiments.",
    "authors": [
      "Shayoni Ray",
      "Samrawit Gebre",
      "Homer Fogle",
      "Daniel C Berrios",
      "Peter B Tran",
      "Jonathan M Galazka",
      "Sylvain V Costes"
    ],
    "year": "2019",
    "medline_date": "",
    "venue": "Bioinformatics (Oxford, England)",
    "doi": "10.1093/bioinformatics/bty884",
    "pmc": null,
    "abstract": "MOTIVATION: To curate and organize expensive spaceflight experiments conducted aboard space stations and maximize the scientific return of investment, while democratizing access to vast amounts of spaceflight related omics data generated from several model organisms.\nRESULTS: The GeneLab Data System (GLDS) is an open access database containing fully coordinated and curated 'omics' (genomics, transcriptomics, proteomics, metabolomics) data, detailed metadata and radiation dosimetry for a variety of model organisms. GLDS is supported by an integrated data system allowing federated search across several public bioinformatics repositories. Archived datasets can be queried using full-text search (e.g. keywords, Boolean and wildcards) and results can be sorted in multifactorial manner using assistive filters. GLDS also provides a collaborative platform built on GenomeSpace for sharing files and analyses with collaborators. It currently houses 172 datasets and supports standard guidelines for submission of datasets, MIAME (for microarray), ENCODE Consortium Guidelines (for RNA-seq) and MIAPE Guidelines (for proteomics).\nAVAILABILITY AND IMPLEMENTATION: https://genelab.nasa.gov/.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/30329036/",
    "publication_types": [
      "Journal Article",
      "Research Support, Non-U.S. Gov't"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_genelab2019",
    "citekey": "bio_genelab2019",
    "system_id": "GeneLab",
    "evidence_role": "background",
    "domain": "orbital biology",
    "validation_environment": "ground data infrastructure",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets."
    ],
    "limitations": [
      "A database is enabling infrastructure, not a deployed autonomous experiment."
    ],
    "human_role": "Data curation and analysis are performed by researchers.",
    "scientific_function": "Open omics repository enables cross-study access and reuse of spaceflight and analogue datasets.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground data infrastructure",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/30329036/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_genelab2019",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "31987476",
    "title": "EcAMSat spaceflight measurements of the role of σs in antibiotic resistance of stationary phase Escherichia coli in microgravity.",
    "authors": [
      "Michael R Padgen",
      "Matthew P Lera",
      "Macarena P Parra",
      "Antonio J Ricco",
      "Matthew Chin",
      "Tori N Chinn",
      "Aaron Cohen",
      "Charlie R Friedericks",
      "Michael B Henschke",
      "Timothy V Snyder",
      "Stevan M Spremo",
      "Jing-Hung Wang",
      "A C Matin"
    ],
    "year": "2020",
    "medline_date": "",
    "venue": "Life sciences in space research",
    "doi": "10.1016/j.lssr.2019.10.007",
    "pmc": null,
    "abstract": "We report the results of the EcAMSat (Escherichia coli Antimicrobial Satellite) autonomous space flight experiment, investigating the role of σs in the development of antibiotic resistance in uropathogenic E. coli (UPEC) in microgravity (µ-g). The presence of σs, encoded by the rpoS gene, has been shown to increase antibiotic resistance in Earth gravity, but it was unknown if this effect occurs in µ-g. Two strains, wildtype (WT) UPEC and its isogenic ΔrpoS mutant, were grown to stationary phase aboard EcAMSat, an 11-kg small satellite, and in a parallel ground-based control experiment; cell growth rates for the two strains were found to be unaltered by µ-g. After starvation for over 24 h, stationary-phase cells were incubated with three doses of gentamicin (Gm), a common treatment for urinary tract infections (which have been reported in astronauts). Cellular metabolic activity was measured optically using the redox-based indicator alamarBlue (aB): both strains exhibited slower metabolism in µ-g, consistent with results from previous smallsat missions. The results also showed that µ-g did not enhance UPEC resistance to Gm; in fact, both strains were more susceptible to Gm in µ-g. It was also found, via a second ground-control experiment, that multi-week storage in the payload hardware stressed the cells, potentially obscuring small differential effects of the antibiotic between WT and mutant and/or between µ-g and ground. Overall, results showed that the ∆rpoS mutant was 34-37% less metabolically active than the WT for four different sets of conditions: ground without Gm, ground with Gm; µ-g without Gm, µ-g with Gm. We conclude therefore that the rpoS gene and its downstream products are important therapeutic targets for treating bacterial infections in space, much as they are on the ground.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/31987476/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation",
      "P3_biosat_heritage"
    ],
    "id": "bio_ecamsat2020",
    "citekey": "bio_ecamsat2020",
    "system_id": "EcAMSat",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "orbit",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects."
    ],
    "limitations": [
      "Biological storage history is a confounder; published comment and response exist and were not substantively assessed."
    ],
    "human_role": "Dedicated fluidics, fixed drug-dose assay and ground controls.",
    "scientific_function": "Optically monitored antibiotic assays compared wild-type and rpoS mutant bacteria; storage stress could obscure small differential effects.",
    "physical_action": "Dedicated fluidics, fixed drug-dose assay and ground controls.",
    "data_location": "orbit",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "orbit",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/31987476/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_ecamsat2020",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "32282239",
    "title": "BioSentinel: A Biological CubeSat for Deep Space Exploration.",
    "authors": [
      "Sofia Massaro Tieze",
      "Lauren C Liddell",
      "Sergio R Santa Maria",
      "Sharmila Bhattacharya"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "Astrobiology",
    "doi": "10.1089/ast.2019.2068",
    "pmc": "PMC10254969",
    "abstract": "BioSentinel is the first biological CubeSat designed and developed for deep space. The main objectives of this NASA mission are to assess the effects of deep space radiation on biological systems and to engineer a CubeSat platform that can autonomously support and gather data from model organisms hundreds of thousands of kilometers from Earth. The articles in this special collection describe the extensive optimization of the biological payload system performed in preparation for this long-duration deep space mission. In this study, we briefly introduce BioSentinel and provide a glimpse into its technical and conceptual heritage by detailing the evolution of the science, subsystems, and capabilities of NASA's previous biological CubeSats. This introduction is not intended as an exhaustive review of CubeSat missions, but rather provides insight into the unique optimization parameters, science, and technology of those few that employ biological model systems.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/32282239/",
    "publication_types": [
      "Journal Article",
      "Research Support, U.S. Gov't, Non-P.H.S."
    ],
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "id": "bio_biosentinel2023",
    "citekey": "bio_biosentinel2023",
    "system_id": "BioSentinel",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ground development for deep-space mission",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Biological CubeSat concept and implementation for yeast radiation-response measurements."
    ],
    "limitations": [
      "Design article is not the final mission outcome; use Lingam2025 for flight results. Early online 2020, final issue 2023."
    ],
    "human_role": "Preloaded biology and dedicated microfluidic/optical systems.",
    "scientific_function": "Biological CubeSat concept and implementation for yeast radiation-response measurements.",
    "physical_action": "Preloaded biology and dedicated microfluidic/optical systems.",
    "data_location": "ground development for deep-space mission",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ground development for deep-space mission",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/32282239/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_biosentinel2023",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "33445483",
    "title": "Knowledge Network Embedding of Transcriptomic Data from Spaceflown Mice Uncovers Signs and Symptoms Associated with Terrestrial Diseases.",
    "authors": [
      "Charlotte A Nelson",
      "Ana Uriarte Acuna",
      "Amber M Paul",
      "Ryan T Scott",
      "Atul J Butte",
      "Egle Cekanaviciute",
      "Sergio E Baranzini",
      "Sylvain V Costes"
    ],
    "year": "2021",
    "medline_date": "",
    "venue": "Life (Basel, Switzerland)",
    "doi": "10.3390/life11010042",
    "pmc": "PMC7828077",
    "abstract": "There has long been an interest in understanding how the hazards from spaceflight may trigger or exacerbate human diseases. With the goal of advancing our knowledge on physiological changes during space travel, NASA GeneLab provides an open-source repository of multi-omics data from real and simulated spaceflight studies. Alone, this data enables identification of biological changes during spaceflight, but cannot infer how that may impact an astronaut at the phenotypic level. To bridge this gap, Scalable Precision Medicine Oriented Knowledge Engine (SPOKE), a heterogeneous knowledge graph connecting biological and clinical data from over 30 databases, was used in combination with GeneLab transcriptomic data from six studies. This integration identified critical symptoms and physiological changes incurred during spaceflight.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/33445483/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_network2021",
    "citekey": "bio_network2021",
    "system_id": "GeneLab-SPOKE",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge."
    ],
    "limitations": [
      "Knowledge-graph associations do not establish astronaut disease or causal intervention effects."
    ],
    "human_role": "Researchers select datasets and interpret ranked associations.",
    "scientific_function": "Knowledge-network embedding connects mouse spaceflight transcriptomics with terrestrial biological and disease knowledge.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/33445483/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_network2021",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "33601926",
    "title": "BioSentinel: A Biofluidic Nanosatellite Monitoring Microbial Growth and Activity in Deep Space.",
    "authors": [
      "Michael R Padgen",
      "Lauren C Liddell",
      "Shilpa R Bhardwaj",
      "Diana Gentry",
      "Diana Marina",
      "Macarena Parra",
      "Travis Boone",
      "Ming Tan",
      "Lance Ellingson",
      "Abraham Rademacher",
      "Joshua Benton",
      "Aaron Schooley",
      "Aliyeh Mousavi",
      "Charles Friedericks",
      "Robert P Hanel",
      "Antonio J Ricco",
      "Sharmila Bhattacharya",
      "Sergio R Santa Maria"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "Astrobiology",
    "doi": "10.1089/ast.2020.2305",
    "pmc": null,
    "abstract": "Small satellite technologies, particularly CubeSats, are enabling breakthrough research in space. Over the past 15 years, NASA Ames Research Center has developed and flown half a dozen biological CubeSats in low Earth orbit (LEO) to conduct space biology and astrobiology research investigating the effects of the space environment on microbiological organisms. These studies of the impacts of radiation and reduced gravity on cellular processes include dose-dependent interactions with antimicrobial drugs, measurements of gene expression and signaling, and assessment of radiation damage. BioSentinel, the newest addition to this series, will be the first deep space biological CubeSat, its heliocentric orbit extending far beyond the radiation-shielded environment of low Earth orbit. BioSentinel's 4U biosensing payload, the first living biology space experiment ever conducted beyond the Earth-Moon system, will use a microbial bioassay to assess repair of radiation-induced DNA damage in eukaryotic cells over a duration of 6-12 months. Part of a special collection of articles focused on BioSentinel and its science mission, this article describes the design, development, and testing of the biosensing payload's microfluidics and optical systems, highlighting improvements relative to previous CubeSat life-support and bioanalytical measurement technologies.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/33601926/",
    "publication_types": [
      "Journal Article",
      "Research Support, U.S. Gov't, Non-P.H.S."
    ],
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "id": "bio_biofluidic2023",
    "citekey": "bio_biofluidic2023",
    "system_id": "BioSentinel",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ground instrument development",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space."
    ],
    "limitations": [
      "Instrument architecture does not establish successful biological growth in the final mission; early online 2021, final issue 2023."
    ],
    "human_role": "Preconfigured culture cards, fluid handling and optical monitoring.",
    "scientific_function": "Biofluidic nanosatellite instrumentation supports radiation-response studies in deep space.",
    "physical_action": "Preconfigured culture cards, fluid handling and optical monitoring.",
    "data_location": "ground instrument development",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ground instrument development",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/33601926/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_biofluidic2023",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "33870146",
    "title": "NASA GeneLab RNA-seq consensus pipeline: standardized processing of short-read RNA-seq data.",
    "authors": [
      "Eliah G Overbey",
      "Amanda M Saravia-Butler",
      "Zhe Zhang",
      "Komal S Rathi",
      "Homer Fogle",
      "Willian A da Silveira",
      "Richard J Barker",
      "Joseph J Bass",
      "Afshin Beheshti",
      "Daniel C Berrios",
      "Elizabeth A Blaber",
      "Egle Cekanaviciute",
      "Helio A Costa",
      "Laurence B Davin",
      "Kathleen M Fisch",
      "Samrawit G Gebre",
      "Matthew Geniza",
      "Rachel Gilbert",
      "Simon Gilroy",
      "Gary Hardiman",
      "Raúl Herranz",
      "Yared H Kidane",
      "Colin P S Kruse",
      "Michael D Lee",
      "Ted Liefeld",
      "Norman G Lewis",
      "J Tyson McDonald",
      "Robert Meller",
      "Tejaswini Mishra",
      "Imara Y Perera",
      "Shayoni Ray",
      "Sigrid S Reinsch",
      "Sara Brin Rosenthal",
      "Michael Strong",
      "Nathaniel J Szewczyk",
      "Candice G T Tahimic",
      "Deanne M Taylor",
      "Joshua P Vandenbrink",
      "Alicia Villacampa",
      "Silvio Weging",
      "Chris Wolverton",
      "Sarah E Wyatt",
      "Luis Zea",
      "Sylvain V Costes",
      "Jonathan M Galazka"
    ],
    "year": "2021",
    "medline_date": "",
    "venue": "iScience",
    "doi": "10.1016/j.isci.2021.102361",
    "pmc": "PMC8044432",
    "abstract": "With the development of transcriptomic technologies, we are able to quantify precise changes in gene expression profiles from astronauts and other organisms exposed to spaceflight. Members of NASA GeneLab and GeneLab-associated analysis working groups (AWGs) have developed a consensus pipeline for analyzing short-read RNA-sequencing data from spaceflight-associated experiments. The pipeline includes quality control, read trimming, mapping, and gene quantification steps, culminating in the detection of differentially expressed genes. This data analysis pipeline and the results of its execution using data submitted to GeneLab are now all publicly available through the GeneLab database. We present here the full details and rationale for the construction of this pipeline in order to promote transparency, reproducibility, and reusability of pipeline data; to provide a template for data processing of future spaceflight-relevant datasets; and to encourage cross-analysis of data from other databases with the data available in GeneLab.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/33870146/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_rnaseq2021",
    "citekey": "bio_rnaseq2021",
    "system_id": "GeneLab-pipeline",
    "evidence_role": "background",
    "domain": "orbital biology",
    "validation_environment": "ground data infrastructure",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse."
    ],
    "limitations": [
      "Standard processing cannot remove every biological or mission-level confounder."
    ],
    "human_role": "Researchers implement shared processing and quality control.",
    "scientific_function": "Community consensus RNA-seq processing improves transparent and comparable spaceflight omics reuse.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground data infrastructure",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/33870146/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_rnaseq2021",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "34604234",
    "title": "An Integrative Network Science and Artificial Intelligence Drug Repurposing Approach for Muscle Atrophy in Spaceflight Microgravity.",
    "authors": [
      "Vidya Manian",
      "Jairo Orozco-Sandoval",
      "Victor Diaz-Martinez"
    ],
    "year": "2021",
    "medline_date": "",
    "venue": "Frontiers in cell and developmental biology",
    "doi": "10.3389/fcell.2021.732370",
    "pmc": "PMC8481783",
    "abstract": "Muscle atrophy is a side effect of several terrestrial diseases which also affects astronauts severely in space missions due to the reduced gravity in spaceflight. An integrative graph-theoretic network-based drug repurposing methodology quantifying the interplay of key gene regulations and protein-protein interactions in muscle atrophy conditions is presented. Transcriptomic datasets from mice in spaceflight from GeneLab have been extensively mined to extract the key genes that cause muscle atrophy in organ muscle tissues such as the thymus, liver, and spleen. Top muscle atrophy gene regulators are selected by Bayesian Markov blanket method and gene-disease knowledge graph is constructed using the scalable precision medicine knowledge engine. A deep graph neural network is trained for predicting links in the network. The top ranked diseases are identified and drugs are selected for repurposing using drug bank resource. A disease drug knowledge graph is constructed and the graph neural network is trained for predicting new drugs. The results are compared with machine learning methods such as random forest, and gradient boosting classifiers. Network measure based methods shows that preferential attachment has good performance for link prediction in both the gene-disease and disease-drug graphs. The receiver operating characteristic curves, and prediction accuracies for each method show that the random walk similarity measure and deep graph neural network outperforms the other methods. Several key target genes identified by the graph neural network are associated with diseases such as cancer, diabetes, and neural disorders. The novel link prediction approach applied to the disease drug knowledge graph identifies the Monoclonal Antibodies drug therapy as suitable candidate for drug repurposing for spaceflight induced microgravity. There are a total of 21 drugs identified as possible candidates for treating muscle atrophy. Graph neural network is a promising deep learning architecture for link prediction from gene-disease, and disease-drug networks.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/34604234/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_drug2021",
    "citekey": "bio_drug2021",
    "system_id": "Space-muscle-network",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks."
    ],
    "limitations": [
      "Computational drug ranking is not experimental validation of an effective countermeasure."
    ],
    "human_role": "Human-defined knowledge graphs and downstream candidate interpretation.",
    "scientific_function": "Network and graph-learning analysis ranks drug-repurposing candidates from spaceflight-associated gene and disease networks.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/34604234/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_drug2021",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "36344513",
    "title": "Microfluidics-integrated spaceflight hardware for measuring muscle strength of Caenorhabditis elegans on the International Space Station.",
    "authors": [
      "Purushottam Soni",
      "Taslim Anupom",
      "Leila Lesanpezeshki",
      "Mizanur Rahman",
      "Jennifer E Hewitt",
      "Matthew Vellone",
      "Louis Stodieck",
      "Jerzy Blawzdziewicz",
      "Nathaniel J Szewczyk",
      "Siva A Vanapalli"
    ],
    "year": "2022",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-022-00241-4",
    "pmc": "PMC9640571",
    "abstract": "Caenorhabditis elegans is a low-cost genetic model that has been flown to the International Space Station to investigate the influence of microgravity on changes in the expression of genes involved in muscle maintenance. These studies showed that genes that encode muscle attachment complexes have decreased expression under microgravity. However, it remains to be answered whether the decreased expression leads to concomitant changes in animal muscle strength, specifically across multiple generations. We recently reported the NemaFlex microfluidic device for the measurement of muscle strength of C. elegans (Rahman et al., Lab Chip, 2018). In this study, we redesign our original NemaFlex device and integrate it with flow control hardware for spaceflight investigations considering mixed animal culture, constraints on astronaut time, crew safety, and on-orbit operations. The technical advances we have made include (i) a microfluidic device design that allows animals of a given size to be sorted from unsynchronized cultures and housed in individual chambers, (ii) a fluid handling protocol for injecting the suspension of animals into the microfluidic device that prevents channel clogging, introduction of bubbles, and crowding of animals in the chambers, and (iii) a custom-built worm-loading apparatus interfaced with the microfluidic device that allows easy manipulation of the worm suspension and prevents fluid leakage into the surrounding environment. Collectively, these technical advances enabled the development of new microfluidics-integrated hardware for spaceflight studies in C. elegans. Finally, we report Earth-based validation studies to test this new hardware, which has led to it being flown to the International Space Station.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/36344513/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_nemaflex2022",
    "citekey": "bio_nemaflex2022",
    "system_id": "NemaFlex-space",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ground validation; hardware flown to ISS",
    "access_level": "abstract and selected fulltext",
    "source_type": "journal article",
    "supported_claims": [
      "Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks."
    ],
    "limitations": [
      "Article principally reports hardware and Earth validation; flight hardware does not mean autonomous science decisions."
    ],
    "human_role": "Crew-compatible loading hardware and predefined assay protocol.",
    "scientific_function": "Microfluidic worm handling designed for size selection, strength measurement and prevention of clogging, bubbles and leaks.",
    "physical_action": "Crew-compatible loading hardware and predefined assay protocol.",
    "data_location": "ground validation; hardware flown to ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ground validation; hardware flown to ISS",
    "source_locator": "PMC fulltext cache PMC9640571",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_nemaflex2022",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "36676149",
    "title": "A Compact Imaging Platform for Conducting C. elegans Phenotypic Assays on Earth and in Spaceflight.",
    "authors": [
      "Taslim Anupom",
      "Siva A Vanapalli"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "Life (Basel, Switzerland)",
    "doi": "10.3390/life13010200",
    "pmc": "PMC9862956",
    "abstract": "The model organism Caenorhabditis elegans is used in a variety of applications ranging from fundamental biological studies, to drug screening, to disease modeling, and to space-biology investigations. These applications rely on conducting whole-organism phenotypic assays involving animal behavior and locomotion. In this study, we report a 3D printed compact imaging platform (CIP) that is integrated with a smart-device camera for the whole-organism phenotyping of C. elegans. The CIP has no external optical elements and does not require mechanical focusing, simplifying the optical configuration. The small footprint of the system powered with a standard USB provides capabilities ranging from plug-and-play, to parallel operation, and to housing it in incubators for temperature control. We demonstrate on Earth the compatibility of the CIP with different C. elegans substrates, including agar plates, liquid droplets on glass slides and microfluidic chips. We validate the system with behavioral and thrashing assays and show that the phenotypic readouts are in good agreement with the literature data. We conduct a pilot study with mutants and show that the phenotypic data collected from the CIP distinguishes these mutants. Finally, we discuss how the simplicity and versatility offered by CIP makes it amenable to future C. elegans investigations on the International Space Station, where science experiments are constrained by system size, payload weight and crew time. Overall, the compactness, portability and ease-of-use makes the CIP desirable for research and educational outreach applications on Earth and in space.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/36676149/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_cip2023",
    "citekey": "bio_cip2023",
    "system_id": "CIP-worm-imaging",
    "evidence_role": "transfer",
    "domain": "orbital biology",
    "validation_environment": "ground",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint."
    ],
    "limitations": [
      "Space suitability is prospective; demonstrations described are on Earth."
    ],
    "human_role": "Human-designed assays and conventional image analysis.",
    "scientific_function": "Compact smart-camera imaging supports C. elegans phenotypic assays with a small footprint.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/36676149/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_cip2023",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "36682827",
    "title": "Transfer learning as an AI-based solution to address limited datasets in space medicine.",
    "authors": [
      "Ethan Waisberg",
      "Joshua Ong",
      "Sharif Amit Kamran",
      "Phani Paladugu",
      "Nasif Zaman",
      "Andrew G Lee",
      "Alireza Tavakkoli"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "Life sciences in space research",
    "doi": "10.1016/j.lssr.2022.12.002",
    "pmc": null,
    "abstract": "The advent of artificial intelligence (AI) has a promising role in the future long-duration spaceflight missions. Traditional AI algorithms rely on training and testing data from the same domain. However, astronaut medical data is naturally limited to a small sample size and often difficult to collect, leading to extremely limited datasets. This significantly limits the ability of traditional machine learning methodologies. Transfer learning is a potential solution to overcome this dataset size limitation and can help improve training time and performance of a neural networks. We discuss the unique challenges of space medicine in producing datasets and transfer learning as an emerging technique to address these issues.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/36682827/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_transfer2023",
    "citekey": "bio_transfer2023",
    "system_id": "Space-medicine-transfer",
    "evidence_role": "background",
    "domain": "orbital biology",
    "validation_environment": "conceptual review",
    "access_level": "abstract",
    "source_type": "review",
    "supported_claims": [
      "Transfer learning is discussed as a response to small space-medicine datasets."
    ],
    "limitations": [
      "Review of potential methods, not a flight demonstration or proof that domain shift is resolved."
    ],
    "human_role": "Researchers choose source and target domains.",
    "scientific_function": "Transfer learning is discussed as a response to small space-medicine datasets.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "conceptual review",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/36682827/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_transfer2023",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "37714852",
    "title": "Human skeletal muscle tissue chip autonomous payload reveals changes in fiber type and metabolic gene expression due to spaceflight.",
    "authors": [
      "Maddalena Parafati",
      "Shelby Giza",
      "Tushar S Shenoy",
      "Jorge A Mojica-Santiago",
      "Meghan Hopf",
      "Legrand K Malany",
      "Don Platt",
      "Isabel Moore",
      "Zachary A Jacobs",
      "Paul Kuehl",
      "Jason Rexroat",
      "Gentry Barnett",
      "Christine E Schmidt",
      "William T McLamb",
      "Twyman Clements",
      "Paul M Coen",
      "Siobhan Malany"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-023-00322-y",
    "pmc": "PMC10504373",
    "abstract": "Microphysiological systems provide the opportunity to model accelerated changes at the human tissue level in the extreme space environment. Spaceflight-induced muscle atrophy experienced by astronauts shares similar physiological changes to muscle wasting in older adults, known as sarcopenia. These shared attributes provide a rationale for investigating molecular changes in muscle cells exposed to spaceflight that may mimic the underlying pathophysiology of sarcopenia. We report the results from three-dimensional myobundles derived from muscle biopsies from young and older adults, integrated into an autonomous CubeLab™, and flown to the International Space Station (ISS) aboard SpaceX CRS-21 as part of the NIH/NASA funded Tissue Chips in Space program. Global transcriptomic RNA-Seq analyses comparing the myobundles in space and on the ground revealed downregulation of shared transcripts related to myoblast proliferation and muscle differentiation. The analyses also revealed downregulated differentially expressed gene pathways related to muscle metabolism unique to myobundles derived from the older cohort exposed to the space environment compared to ground controls. Gene classes related to inflammatory pathways were downregulated in flight samples cultured from the younger cohort compared to ground controls. Our muscle tissue chip platform provides an approach to studying the cell autonomous effects of spaceflight on muscle cell biology that may not be appreciated on the whole organ or organism level and sets the stage for continued data collection from muscle tissue chip experimentation in microgravity. We also report on the challenges and opportunities for conducting autonomous tissue-on-chip CubeLabTM payloads on the ISS.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/37714852/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_muscle2023",
    "citekey": "bio_muscle2023",
    "system_id": "ISS-muscle-CubeLab",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "fulltext selected methods/results/discussion",
    "source_type": "journal article",
    "supported_claims": [
      "Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14."
    ],
    "limitations": [
      "Bubble/salt effects made flow readings uncertain; continuation required human scientific judgement. Robot repair was not demonstrated."
    ],
    "human_role": "Crew installation/cold stowage and ground-triggered RNALater termination during off-nominal conditions.",
    "scientific_function": "Automated human myobundle culture yielded transcriptomic data; heat spikes and uncertain flow led to early preservation at day 10 instead of day 14.",
    "physical_action": "Crew installation/cold stowage and ground-triggered RNALater termination during off-nominal conditions.",
    "data_location": "ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ISS",
    "source_locator": "PMC fulltext cache PMC10504373",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_muscle2023",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ]
  },
  {
    "pmid": "38092777",
    "title": "Explainable machine learning identifies multi-omics signatures of muscle response to spaceflight in mice.",
    "authors": [
      "Kevin Li",
      "Riya Desai",
      "Ryan T Scott",
      "Joel Ricky Steele",
      "Meera Machado",
      "Samuel Demharter",
      "Adrienne Hoarfrost",
      "Jessica L Braun",
      "Val A Fajardo",
      "Lauren M Sanders",
      "Sylvain V Costes"
    ],
    "year": "2023",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-023-00337-5",
    "pmc": "PMC10719374",
    "abstract": "The adverse effects of microgravity exposure on mammalian physiology during spaceflight necessitate a deep understanding of the underlying mechanisms to develop effective countermeasures. One such concern is muscle atrophy, which is partly attributed to the dysregulation of calcium levels due to abnormalities in SERCA pump functioning. To identify potential biomarkers for this condition, multi-omics data and physiological data available on the NASA Open Science Data Repository (osdr.nasa.gov) were used, and machine learning methods were employed. Specifically, we used multi-omics (transcriptomic, proteomic, and DNA methylation) data and calcium reuptake data collected from C57BL/6 J mouse soleus and tibialis anterior tissues during several 30+ day-long missions on the international space station. The QLattice symbolic regression algorithm was introduced to generate highly explainable models that predict either experimental conditions or calcium reuptake levels based on multi-omics features. The list of candidate models established by QLattice was used to identify key features contributing to the predictive capability of these models, with Acyp1 and Rps7 proteins found to be the most predictive biomarkers related to the resilience of the tibialis anterior muscle in space. These findings could serve as targets for future interventions aiming to reduce the extent of muscle atrophy during space travel.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38092777/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_li2023",
    "citekey": "bio_li2023",
    "system_id": "Muscle-QLattice",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle."
    ],
    "limitations": [
      "Predictive biomarkers are not experimentally validated interventions; no onboard policy."
    ],
    "human_role": "Researchers train and interpret models; candidate biomarkers guide future work.",
    "scientific_function": "Symbolic regression links multi-omics features to experimental condition and calcium reuptake in mouse muscle.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/38092777/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_li2023",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "38335853",
    "title": "Feature engineering from meta-data for prediction of differentially expressed genes: An investigation of Mus musculus exposed to space-conditions.",
    "authors": [
      "Michael Okwori",
      "Ali Eslami"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "Computational biology and chemistry",
    "doi": "10.1016/j.compbiolchem.2024.108026",
    "pmc": null,
    "abstract": "Transcription profiling is a key process that can reveal those biological mechanisms driving the response to various exposure conditions or gene perturbations. In this work, we investigate the prediction of differentially expressed genes (DEGs) when exposed to conditions in space from a set of diverse engineered features. To do this, we collected DEGs and non-differentially expressed genes (NDEGs) of Mus musculus-based experiments on the GeneLab database. We engineered a diverse set of features from factors reported in the literature to affect gene expression. An extreme gradient boosting (XGBoost) model was trained to predict if a given gene would be differentially expressed at various levels of differential expression. The test results on a separate holdout dataset showed an area under the receiver operating characteristics curves (AUCs) of 0.90±0.07, averaged across the five selected percentages of the most and least differentially expressed genes. Subsequently, we investigated the impact of selection of features, both individually with a correlation-based feature-selection procedure and in groups with a combination procedure, on the prediction performance. The feature selection confirmed some known drivers of adaptation to radiation and highlighted some new transcription factors and micro RNAs (miRNAs). Finally, gene ontology (GO) analysis revealed biological processes that tend to have expression patterns most suitable for this approach. This work highlights the potential of detection of differentially expressed genes using a machine learning (ML) approach, and provides some evidence of gene expression changes being captured by a diverse feature set not related to the condition under study.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38335853/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_metadata2024",
    "citekey": "bio_metadata2024",
    "system_id": "GeneLab-DEG-XGBoost",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Engineered metadata features and XGBoost predict differential-expression labels in mouse studies."
    ],
    "limitations": [
      "Predictive label performance is not prospective validation of a biological mechanism or experimental policy."
    ],
    "human_role": "Human-curated features and holdout evaluation.",
    "scientific_function": "Engineered metadata features and XGBoost predict differential-expression labels in mouse studies.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/38335853/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_metadata2024",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "38734683",
    "title": "Development of a kidney microphysiological system hardware platform for microgravity studies.",
    "authors": [
      "Kendan A Jones-Isaac",
      "Kevin A Lidberg",
      "Catherine K Yeung",
      "Jade Yang",
      "Jacelyn Bain",
      "Micaela Ruiz",
      "Greta Koenig",
      "Paul Koenig",
      "Stefanie Countryman",
      "Jonathan Himmelfarb",
      "Edward J Kelly"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-024-00398-0",
    "pmc": "PMC11088639",
    "abstract": "Determining the physiological effects of microgravity on the human kidney is limited to relatively insensitive tests of biofluids (blood and urine) that do not return abnormal results until more than 50% of kidney function is lost. We have developed an \"organ on chip\" microphysiological model of the human kidney proximal tubule (PT-MPS) that can recapitulate many kidney functions and disease states and could play a critical role in determining mechanisms of early kidney dysfunction in microgravity. However, the ground-based PT-MPS system is incompatible with spaceflight as it requires a large pneumatic system coupled to a cell incubator for perfusion and intensive hand-on manipulation. Herein, we report the hardware engineering and performance of the Kidney Chip Perfusion Platform (KCPP), a small, advanced, semi-autonomous hardware platform to support kidney microphysiological model experiments in microgravity. The KCPP is composed of five components, the kidney MPS, the MPS housing and valve block, media cassettes, fixative cassettes, and the programable precision syringe pump. The system has been deployed twice to the ISSNL (aboard CRS-17 and CRS-22). From each set of ISSNL experiments and ground-based controls, we were able to recover PT-MPS effluent for biomarker analysis and RNA suitable for transcriptomics analysis demonstrating the usability and functionality of the KCPP.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38734683/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_kidney2024",
    "citekey": "bio_kidney2024",
    "system_id": "KCPP",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "publisher fulltext selected methods/results",
    "source_type": "journal article",
    "supported_claims": [
      "Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA."
    ],
    "limitations": [
      "Reduced manual workload is not removal of crew; specialized interfaces remain essential."
    ],
    "human_role": "Crew exchanges preloaded media/fixative cassettes and operates simplified modes.",
    "scientific_function": "Semi-autonomous compact kidney-chip perfusion platform flew on CRS-17 and CRS-22 and recovered effluent and RNA.",
    "physical_action": "Crew exchanges preloaded media/fixative cassettes and operates simplified modes.",
    "data_location": "ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ISS",
    "source_locator": "PMC fulltext cache PMC11088639",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_kidney2024",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex",
      "07_agenda.tex"
    ]
  },
  {
    "pmid": "38818738",
    "title": "WormSpace μ-TAS enabling automated on-chip multi-strain culturing and multi-function imaging of Caenorhabditis elegans at the single-worm level on the China Space Station.",
    "authors": [
      "Qianqian Yang",
      "Runtao Zhong",
      "Wenbo Chang",
      "Kexin Chen",
      "Mengyu Wang",
      "Shuqi Yuan",
      "Zheng Liang",
      "Wei Wang",
      "Chao Wang",
      "Guanghui Tong",
      "Tao Zhang",
      "Yeqing Sun"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "Lab on a chip",
    "doi": "10.1039/d4lc00210e",
    "pmc": null,
    "abstract": "As a model organism for space biology experiments, Caenorhabditis elegans (C. elegans) has low demand for life support and strong resistance to unfavorable environments, making experimentation with C. elegans relatively easy and cost-effective. Previously, C. elegans has been flown in several spaceflight investigations, but there is still an urgent need for analytical platforms enabling on-orbit automated monitoring of multiple phenotypes of worms, such as growth and development, movement, changes of biomarkers, etc. To solve this problem, we presented a fully integrated microfluidic system (WormSpace μ-TAS) with an arrayed microfluidic chip (WormChip-4.8.1) and a replaceable microfluidic module (WormChip cartridge), which was compatible with the experimental facility on the China Space Station (CSS). By adopting technologies of programmed fluid control based on liquid medium CeMM as well as multi-function imaging with a camera mounted on a three-dimensional (3D) transportation stage, automated and long-term experimentation can be performed for on-chip multi-strain culturing and bright-field and fluorescence imaging of C. elegans at the single-worm level. The presented WormSpace μ-TAS enabled its successful application on the CSS, achieving flight launch of the sample unit (WormChip cartridge) at low temperature (controlled by a passive thermal case at 12 °C), automated 30-day cultivation of 4 strains of C. elegans, on-orbit monitoring of multiple phenotypes (growth and development, movement, and changes of fluorescent protein expression) at the single worm-level, on-chip fixation of animals at the end of the experiment and returning the fixed samples to earth. In summary, this study presented a verified microfluidic system and experimental protocols for automated on-chip multi-strain culturing and multi-function imaging of C. elegans at the single-worm level on the CSS. The WormSpace μ-TAS will provide a novel experimental platform for the study of biological effects of space radiation and microgravity, and for the development of protective drugs.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38818738/",
    "publication_types": [
      "Journal Article",
      "Research Support, Non-U.S. Gov't"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_wormspace2024",
    "citekey": "bio_wormspace2024",
    "system_id": "WormSpace",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "China Space Station",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains."
    ],
    "limitations": [
      "No adaptive learning policy established by accessed abstract."
    ],
    "human_role": "Predetermined culture/imaging/fixation schedule with return-based analysis.",
    "scientific_function": "Programmable microfluidic culture and fluorescence/brightfield imaging operated for 30 days with four worm strains.",
    "physical_action": "Predetermined culture/imaging/fixation schedule with return-based analysis.",
    "data_location": "China Space Station",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "China Space Station",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/38818738/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_wormspace2024",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "38862523",
    "title": "Harmonizing heterogeneous transcriptomics datasets for machine learning-based analysis to identify spaceflown murine liver-specific changes.",
    "authors": [
      "Hari Ilangovan",
      "Prachi Kothiyal",
      "Katherine A Hoadley",
      "Robin Elgart",
      "Greg Eley",
      "Parastou Eslami"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-024-00379-3",
    "pmc": "PMC11167036",
    "abstract": "NASA has employed high-throughput molecular assays to identify sub-cellular changes impacting human physiology during spaceflight. Machine learning (ML) methods hold the promise to improve our ability to identify important signals within highly dimensional molecular data. However, the inherent limitation of study subject numbers within a spaceflight mission minimizes the utility of ML approaches. To overcome the sample power limitations, data from multiple spaceflight missions must be aggregated while appropriately addressing intra- and inter-study variabilities. Here we describe an approach to log transform, scale and normalize data from six heterogeneous, mouse liver-derived transcriptomics datasets (ntotal = 137) which enabled ML-methods to classify spaceflown vs. ground control animals (AUC ≥ 0.87) while mitigating the variability from mission-of-origin. Concordance was found between liver-specific biological processes identified from harmonized ML-based analysis and study-by-study classical omics analysis. This work demonstrates the feasibility of applying ML methods on integrated, heterogeneous datasets of small sample size.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/38862523/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_harmonize2024",
    "citekey": "bio_harmonize2024",
    "system_id": "OSDR-liver-ML",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "fulltext selected methods/discussion",
    "source_type": "journal article",
    "supported_claims": [
      "Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis."
    ],
    "limitations": [
      "Limited samples, largely female cohorts and disagreement in ranked genes constrain generalization; predictive association is not causal validation."
    ],
    "human_role": "Researchers specify preprocessing, splitting and biological interpretation.",
    "scientific_function": "Harmonized mouse liver datasets support multi-study classifiers and feature importance analysis.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "PMC fulltext cache PMC11167036",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_harmonize2024",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "39312653",
    "title": "Spaceflight-induced contractile and mitochondrial dysfunction in an automated heart-on-a-chip platform.",
    "authors": [
      "Devin B Mair",
      "Jonathan H Tsui",
      "Ty Higashi",
      "Paul Koenig",
      "Zhipeng Dong",
      "Jeffrey F Chen",
      "Jessica U Meir",
      "Alec S T Smith",
      "Peter H U Lee",
      "Eun Hyun Ahn",
      "Stefanie Countryman",
      "Nathan J Sniadecki",
      "Deok-Ho Kim"
    ],
    "year": "2024",
    "medline_date": "",
    "venue": "Proceedings of the National Academy of Sciences of the United States of America",
    "doi": "10.1073/pnas.2404644121",
    "pmc": "PMC11459163",
    "abstract": "With current plans for manned missions to Mars and beyond, the need to better understand, prevent, and counteract the harmful effects of long-duration spaceflight on the body is becoming increasingly important. In this study, an automated heart-on-a-chip platform was flown to the International Space Station on a 1-mo mission during which contractile cardiac function was monitored in real-time. Upon return to Earth, engineered human heart tissues (EHTs) were further analyzed with ultrastructural imaging and RNA sequencing to investigate the impact of prolonged microgravity on cardiomyocyte function and health. Spaceflight EHTs exhibited significantly reduced twitch forces, increased incidences of arrhythmias, and increased signs of sarcomere disruption and mitochondrial damage. Transcriptomic analyses showed an up-regulation of genes and pathways associated with metabolic disorders, heart failure, oxidative stress, and inflammation, while genes related to contractility and calcium signaling showed significant down-regulation. Finally, in silico modeling revealed a potential link between oxidative stress and mitochondrial dysfunction that corresponded with RNA sequencing results. This represents an in vitro model to faithfully reproduce the adverse effects of spaceflight on three-dimensional (3D)-engineered heart tissue.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/39312653/",
    "publication_types": [
      "Journal Article",
      "Research Support, N.I.H., Extramural"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_heart2024",
    "citekey": "bio_heart2024",
    "system_id": "ISS-heart-chip",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes."
    ],
    "limitations": [
      "Automated measurement is not learned experiment choice or unsupervised physical recovery."
    ],
    "human_role": "Prepared tissues, controlled payload and post-return analysis.",
    "scientific_function": "Automated engineered-heart-tissue monitoring links month-long spaceflight with contractile and post-return molecular changes.",
    "physical_action": "Prepared tissues, controlled payload and post-return analysis.",
    "data_location": "ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ISS",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/39312653/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_heart2024",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "39558178",
    "title": "NASA open science data repository: open science for life in space.",
    "authors": [
      "Samrawit G Gebre",
      "Ryan T Scott",
      "Amanda M Saravia-Butler",
      "Danielle K Lopez",
      "Lauren M Sanders",
      "Sylvain V Costes"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Nucleic acids research",
    "doi": "10.1093/nar/gkae1116",
    "pmc": "PMC11701653",
    "abstract": "Space biology and health data are critical for the success of deep space missions and sustainable human presence off-world. At the core of effectively managing biomedical risks is the commitment to open science principles, which ensure that data are findable, accessible, interoperable, reusable, reproducible and maximally open. The 2021 integration of the Ames Life Sciences Data Archive with GeneLab to establish the NASA Open Science Data Repository significantly enhanced access to a wide range of life sciences, biomedical-clinical and mission telemetry data alongside existing 'omics data from GeneLab. This paper describes the new database, its architecture and new data streams supporting diverse data types and enhancing data submission, retrieval and analysis. Features include the biological data management environment for improved data submission, a new user interface, controlled data access, an enhanced API and comprehensive public visualization tools for environmental telemetry, radiation dosimetry data and 'omics analyses. By fostering global collaboration through its analysis working groups and training programs, the open science data repository promotes widespread engagement in space biology, ensuring transparency and inclusivity in research. It supports the global scientific community in advancing our understanding of spaceflight's impact on biological systems, ensuring humans will thrive in future deep space missions.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/39558178/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P4_space_bio_data"
    ],
    "id": "bio_osdr2025",
    "citekey": "bio_osdr2025",
    "system_id": "OSDR",
    "evidence_role": "background",
    "domain": "orbital biology",
    "validation_environment": "ground data infrastructure",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "NASA Open Science Data Repository expands accessible space-biology datasets and metadata."
    ],
    "limitations": [
      "Availability does not itself provide mission-independent validation or onboard execution."
    ],
    "human_role": "Scientists deposit, curate, process and reuse data.",
    "scientific_function": "NASA Open Science Data Repository expands accessible space-biology datasets and metadata.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground data infrastructure",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/39558178/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_osdr2025",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "39824847",
    "title": "Analyzing the relationship between gene expression and phenotype in space-flown mice using a causal inference machine learning ensemble.",
    "authors": [
      "James A Casaletto",
      "Ryan T Scott",
      "Makenna Myrick",
      "Graham Mackintosh",
      "Hamed Chok",
      "Amanda Saravia-Butler",
      "Adrienne Hoarfrost",
      "Jonathan M Galazka",
      "Lauren M Sanders",
      "Sylvain V Costes"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Scientific reports",
    "doi": "10.1038/s41598-024-81394-y",
    "pmc": "PMC11748630",
    "abstract": "Spaceflight has several detrimental effects on human and rodent health. For example, liver dysfunction is a common phenotype observed in space-flown rodents, and this dysfunction is partially reflected in transcriptomic changes. Studies linking transcriptomics with liver dysfunction rely on tools which exploit correlation, but these tools make no attempt to disambiguate true correlations from spurious ones. In this work, we use a machine learning ensemble of causal inference methods called the Causal Research and Inference Search Platform (CRISP) which was developed to predict causal features of a binary response variable from high-dimensional input. We used CRISP to identify genes robustly correlated with a lipid density phenotype using transcriptomic and histological data from the NASA Open Science Data Repository (OSDR). Our approach identified genes and molecular targets not predicted by previous traditional differential gene expression analyses. These genes are likely to play a pivotal role in the liver dysfunction observed in space-flown rodents, and this work opens the door to identifying novel countermeasures for space travel.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/39824847/",
    "publication_types": [
      "Journal Article",
      "Research Support, N.I.H., Extramural"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_crisp2025",
    "citekey": "bio_crisp2025",
    "system_id": "CRISP",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "fulltext selected methods/introduction/discussion",
    "source_type": "journal article",
    "supported_claims": [
      "Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes."
    ],
    "limitations": [
      "Authors explicitly leave validation of true causality beyond study scope."
    ],
    "human_role": "Human-chosen phenotype and modeling workflow.",
    "scientific_function": "Ensemble methods relate transcriptomics to phenotypic lipid measures and nominate putatively causal genes.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "PMC fulltext cache PMC11748630",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_crisp2025",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "40348756",
    "title": "Pose estimation and tracking dataset for multi-animal behavior analysis on the China Space Station.",
    "authors": [
      "Shengyang Li",
      "Kang Liu",
      "Han Wang",
      "Rong Yang",
      "Xuzhi Li",
      "Yeqing Sun",
      "Runtao Zhong",
      "Wei Wang",
      "Yan Li",
      "Yuanjie Sun",
      "Gaohong Wang"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Scientific data",
    "doi": "10.1038/s41597-025-05111-8",
    "pmc": "PMC12065838",
    "abstract": "Non-contact behavioral study through intelligent image analysis is becoming increasingly vital in animal neuroscience and ethology. The shift from traditional \"black box\" methods to more open and intelligent approaches is driven by advances in deep learning-based pose estimation and tracking. These technologies enable the extraction of key points and their temporal relationships from sequence images. Such approach is particularly crucial for investigating animal behaviors in outer space, with microgravity, high radiation, and hypomagnetic field. However, the limited image data of space animal and the lack of publicly accessible datasets with ground truth annotations have hindered the development of effective evaluation tools and methods. To address this challenge, we present the SpaceAnimal Dataset-the first multi-task, expert-validated dataset for multi-animal behavior analysis in complex scenarios, including model organisms such as Caenorhabditis elegans, Drosophila, and zebrafish. Additionally, this paper provides evaluation code for deep learning models, establishing benchmarks to guide future research. This dataset will advance AI technology innovation in this field, contributing to the discovery of new behavior patterns in space animals.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40348756/",
    "publication_types": [
      "Journal Article",
      "Dataset"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_spaceanimal2025",
    "citekey": "bio_spaceanimal2025",
    "system_id": "SpaceAnimal",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground curation of space imagery",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking."
    ],
    "limitations": [
      "A benchmark dataset is not proof of onboard feedback or automated biological intervention."
    ],
    "human_role": "Expert annotations and validation.",
    "scientific_function": "Annotated China Space Station animal imagery supports C. elegans, fly and zebrafish computer-vision benchmarking.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground curation of space imagery",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/40348756/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_spaceanimal2025",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "40562752",
    "title": "Development and flight-testing of modular autonomous cultivation systems for biological plastics upcycling aboard the ISS.",
    "authors": [
      "Xin Liu",
      "Pat Pataranutaporn",
      "Benjamin Fram",
      "Allison Z Werner",
      "Sunanda Sharma",
      "Nicholas P Gauthier",
      "Erika Erickson",
      "Patrick Chwalek",
      "Kelsey J Ramirez",
      "Morgan A Ingraham",
      "Natasha P Murphy",
      "Krista A Ryon",
      "Braden T Tierney",
      "Gregg T Beckham",
      "Christopher E Mason",
      "Ariel Ekblaw"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-025-00463-2",
    "pmc": "PMC12198410",
    "abstract": "Cultivation of microorganisms in space has enormous potential to enable in-situ resource utilization (ISRU) Here, we develop an autonomous payload with fully programmable serial passaging and sample preservation, termed the Modular Open Biological Platform (MOBP), and flight-test the MOBP aboard the International Space Station (ISS) by conducting enzymatic and microbial plastics upcycling experiments. The MOBP is a compact, modular bioreactor system that allows for sustained microbial growth via automated media transfers, such as those for sample collection and storage for terrestrial analyses, and precise data monitoring from integrated sensors. The MOBP was flight-tested with two experiments designed to evaluate biological upcycling of the plastic poly(ethylene terephthalate) (PET). The bioproduct βKA can be polymerized into a nylon-6,6 analog with improved properties for use in the production of a variety of materials. We posit the MOBP will aid in democratizing the execution of synthetic biology in spaceflight towards enabling ISRU.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40562752/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_mobp2025",
    "citekey": "bio_mobp2025",
    "system_id": "MOBP",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "fulltext selected methods/results/discussion",
    "source_type": "journal article",
    "supported_claims": [
      "Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented."
    ],
    "limitations": [
      "Only two transfers executed; missing logs and uncertain liquid volumes prevented product-yield calculation. Physical faults were not automatically repaired."
    ],
    "human_role": "Ground preparation and post-return inspection/chemistry; programmed transfers and preservation.",
    "scientific_function": "Modular fluid handling enabled microbial cultivation and PET-intermediate conversion; power-loss restart logic was implemented.",
    "physical_action": "Ground preparation and post-return inspection/chemistry; programmed transfers and preservation.",
    "data_location": "ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ISS",
    "source_locator": "PMC fulltext cache PMC12198410",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_mobp2025",
    "cited_in": [
      "02_environment.tex",
      "03a_orbital_biology.tex",
      "04b_comparison.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ]
  },
  {
    "pmid": "40847115",
    "title": "Autonomous, miniature research station (lab-payload) for the nanosatellite biological mission: LabSat.",
    "authors": [
      "Patrycja Śniadek",
      "Agnieszka Krakos",
      "Adrianna Graja",
      "Bartosz Kawa",
      "Rafał Walczak",
      "Jan Dziuban"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Scientific reports",
    "doi": "10.1038/s41598-025-16044-y",
    "pmc": "PMC12373727",
    "abstract": "There is an increase in demand for bio-nanosatellites and biomedical methodologies as a result of experiments conducted in microgravity and radiation conditions. Currently, the latest trend is to replace the experiments carried out by cosmonauts at the International Space Station (ISS) with research performed with the use of autonomous payload for nanosatellite. This paper describes the lab-payload for a biological nanosatellite of the CubeSat type with a size of 2U (10 × 10 × 20 cm3). The proposed payload enables the long-term cultivation of two different biological experiments simultaneously and provides suitable growth conditions. This lab-payload is equipped with lab-chips dedicated to each of the cultures, a container with a nutrient solution, a medium dosing system, an optical detection system, lighting, a heating system and sensors for measuring temperature, humidity, pressure and radiation inside a thermos.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40847115/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_labsat2025",
    "citekey": "bio_labsat2025",
    "system_id": "LabSat",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "orbit",
    "access_level": "fulltext selected mission results/conclusions",
    "source_type": "journal article",
    "supported_claims": [
      "Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry."
    ],
    "limitations": [
      "Communication difficulties and sample preservation before launch remained constraints; no reported AI policy."
    ],
    "human_role": "Preintegrated samples and ground communications.",
    "scientific_function": "Lab-chip payload combined plant/fungal experiments, medium dosing, focused imaging and environmental sensing with returned orbital telemetry.",
    "physical_action": "Preintegrated samples and ground communications.",
    "data_location": "orbit",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "orbit",
    "source_locator": "PMC fulltext cache PMC12373727",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_labsat2025",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "40867776",
    "title": "A Deep Learning Framework for Multi-Object Tracking in Space Animal Behavior Studies.",
    "authors": [
      "Zhuang Zhou",
      "Shengyang Li",
      "Yixuan Lv",
      "Kang Liu",
      "Yuxuan Cao",
      "Shicheng Guo"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "Animals : an open access journal from MDPI",
    "doi": "10.3390/ani15162448",
    "pmc": "PMC12382999",
    "abstract": "In space environments, microgravity, high radiation, and weak magnetic fields induce behavioral alterations in animals, resulting in erratic movement patterns that complicate tracking. These challenges impede accurate behavioral analysis, especially in multi-object scenarios. To address this issue, this study proposes a deep learning-based multi-object tracking (MOT) framework specifically designed for space animals. The proposed method decouples appearance and motion features through dual-stream inputs and employs modality-specific encoders (MSEs), which are fused via a heterogeneous graph network to model cross-modal spatio-temporal relationships. Additionally, an object re-detection module is integrated to maintain identity continuity during occlusions or rapid movements. This approach is validated using public datasets of space-observed Drosophila and zebrafish, with experimental results demonstrating superior performance compared with existing tracking methods. This work highlights the potential of artificial intelligence as a valuable tool in behavioral studies, enabling reliable animal tracking and analysis under extreme space conditions and supporting future research in space life sciences.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/40867776/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_tracking2025",
    "citekey": "bio_tracking2025",
    "system_id": "Space-animal-MOT",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of space imagery",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Appearance/motion features and graph-based tracking address occlusion in space animal video."
    ],
    "limitations": [
      "Tracking performance does not demonstrate onboard intervention or maintained culture conditions."
    ],
    "human_role": "Labeled evaluation data and model development on Earth.",
    "scientific_function": "Appearance/motion features and graph-based tracking address occlusion in space animal video.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of space imagery",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/40867776/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_tracking2025",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "41152268",
    "title": "GLARE: discovering hidden patterns in spaceflight transcriptome using representation learning.",
    "authors": [
      "DongHyeon Seo",
      "Hunter F Strickland",
      "Mingqi Zhou",
      "Richard Barker",
      "Robert J Ferl",
      "Anna-Lisa Paul",
      "Simon Gilroy"
    ],
    "year": "2025",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-025-00525-5",
    "pmc": "PMC12569054",
    "abstract": "Spaceflight studies present novel insights into biological processes through exposure to stressors outside the evolutionary path of terrestrial organisms. Despite limited access to space environments, numerous transcriptomic datasets from spaceflight experiments are now available through NASA's GeneLab data repository, which allows public access, encouraging further analysis. While various computational pipelines and methods have been used to process these transcriptomic datasets, learning-model-driven analyses have yet to be applied to a broad array of such spaceflight-related datasets. In this study, we present an open-source pipeline, GLARE: GeneLAb Representation learning pipelinE, which consists of training different representation learning approaches from manifold learning to self-supervised learning that enhance the performance of downstream analytical tasks. We illustrate the utility of GLARE by applying it to gene-level transcriptional values from the results of the CARA spaceflight experiment, an Arabidopsis root tip transcriptome dataset that spanned light, dark, and microgravity treatments. We show that GLARE not only substantiated the findings of the original study concerning cell wall remodeling but also revealed additional patterns of gene expression affected by the treatments, including evidence of hypoxic response. This work suggests there is great potential to supplement the insights drawn from initial studies on spaceflight omics-level data through further machine-learning-enabled analyses.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/41152268/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "id": "bio_glare2025",
    "citekey": "bio_glare2025",
    "system_id": "GLARE",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "fulltext selected methods/results",
    "source_type": "journal article",
    "supported_claims": [
      "Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets."
    ],
    "limitations": [
      "Reported classification is not independent mission-level or individual-plant generalization; hypotheses require biological testing."
    ],
    "human_role": "Researchers evaluate features and biological interpretation.",
    "scientific_function": "Representation learning identifies root transcriptomic structure and spaceflight-associated patterns across Arabidopsis datasets.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "PMC fulltext cache PMC12569054",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_glare2025",
    "cited_in": [
      "03a_orbital_biology.tex",
      "04b_comparison.tex"
    ]
  },
  {
    "pmid": "41723202",
    "title": "MicroAge mission: experimental design and hardware for a bespoke culture system supporting tissue-engineered skeletal muscle.",
    "authors": [
      "Samantha W Jones",
      "Shahjahan Shigdar",
      "Jonathan Temple",
      "Benjamin Tollitt",
      "Adam Janvier",
      "Fiona Mutter",
      "James R Henstock",
      "Jessica Ohana",
      "David A Turner",
      "Christopher McArdle",
      "Gianluca Neri",
      "William Blackler",
      "Georgi Olentsenko",
      "Kai F Hoettges",
      "Anne McArdle",
      "Malcolm J Jackson"
    ],
    "year": "2026",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-026-00579-z",
    "pmc": "PMC13039470",
    "abstract": "Microgravity provides a unique model for accelerated skeletal muscle loss and potentially muscle ageing. During spaceflight, astronauts experience pronounced muscle atrophy, similar to age-related decline on Earth but over a much shorter timescale. Despite daily aerobic and resistance exercise on the International Space Station (ISS), countermeasures remain suboptimal, reflecting similar challenges seen in ageing populations. The MicroAge Mission used microgravity on the ISS to assess whether the molecular mechanisms behind reduced adaptive responses to contractile activity during ageing resemble those triggered by spaceflight. It also tested proof-of-concept genetic interventions, including Heat Shock Protein 10 (HSP10) overexpression, to mitigate muscle atrophy and functional loss. A tissue-engineering approach was used to fabricate human skeletal muscle constructs secured to 3D-printed scaffolds. These scaffolds incorporated microfluidic channels to interface with the flight hardware's fluid-handling system. The hardware, developed by Kayser Space Ltd, was designed to operate with the European Space Agency's (ESA) Kubik incubator on the ISS. This research addresses key methodological constraints in low Earth orbit (LEO) experimentation, outlining pre-flight protocol development, muscle construct biofabrication methods, and operational considerations. The findings provide a translational framework for future studies on musculoskeletal degeneration, with implications for therapies targeting both terrestrial ageing and astronaut musculoskeletal health.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/41723202/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "id": "bio_microage2026",
    "citekey": "bio_microage2026",
    "system_id": "MicroAge",
    "evidence_role": "supporting_automation",
    "domain": "orbital biology",
    "validation_environment": "ISS",
    "access_level": "Abstract assessed; open full text retrieved and retained for further review",
    "source_type": "journal article",
    "supported_claims": [
      "Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik."
    ],
    "limitations": [
      "Engineering feasibility does not establish autonomous selection of biological hypotheses."
    ],
    "human_role": "Preflight tissue preparation and astronaut/mission infrastructure.",
    "scientific_function": "Purpose-built human muscle culture, stimulation and flight hardware support investigations using ESA Kubik.",
    "physical_action": "Preflight tissue preparation and astronaut/mission infrastructure.",
    "data_location": "ISS",
    "computation_location": "payload control; scientific analysis on ground",
    "action_location": "ISS",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/41723202/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_microage2026",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "42399270",
    "title": "Machine learning ensemble reveals distinct molecular pathways of retinal damage in spaceflown mice.",
    "authors": [
      "James A Casaletto",
      "Ryan T Scott",
      "Aahan Rathod",
      "Aarav Jain",
      "Aarthi Chandar",
      "Aditi Adapala",
      "Aditya Prajapati",
      "Agastya Nautiyal",
      "Anagha Jayaraman",
      "Ananya Boddu",
      "Anish Kelam",
      "Anishka Jain",
      "Bella Pham",
      "Dhruv Shastry",
      "Diya Narayanan",
      "Eashan Kosaraju",
      "Elior Paley",
      "Fabian P Uribe",
      "Ibrahim Shahid",
      "Isabel Ye",
      "Jessica Wu",
      "Joshua Lin",
      "Krithikha Srinivas",
      "MarcAnthony Paolieri Della Monica",
      "Margaret Hitt",
      "Matthew Lin",
      "Maxwell Volkan",
      "Misha Kharya",
      "Mrinalini Kaul",
      "Muhammad A Jaffer",
      "Mushtaq Ali",
      "Naomi Z Chang",
      "Nishant Ashri",
      "Noélie Boquet Couderc",
      "Phani Paladugu",
      "Rohin Sood",
      "Ronak Hiremath",
      "Rudransh Pathak",
      "Saanvi Dogra",
      "Samarth Srinivas",
      "Shawnak Samaddar",
      "Shrikar Gopinath",
      "Shriya Sawant",
      "Sophie Cai",
      "Vania Pala",
      "Vinitha Nair",
      "Zhihan Shi",
      "S Anand Narayanan",
      "Daniya Mundackal Thomas",
      "Anna Lewkowicz",
      "Ethan Waisberg",
      "Joshua Ong",
      "Samrawit Gebre",
      "Jonathan M Galazka",
      "Parag A Vaishampayan",
      "Lauren M Sanders",
      "Xiao Wen Mao"
    ],
    "year": "2026",
    "medline_date": "",
    "venue": "NPJ microgravity",
    "doi": "10.1038/s41526-026-00625-w",
    "pmc": null,
    "abstract": "Spaceflight-associated neuro-ocular syndrome (SANS) poses significant ocular health risks in long-duration missions, yet its molecular mechanisms remain incompletely understood. Oxidative stress and apoptosis are candidate drivers, but their transcriptomic-phenotypic relationships in spaceflight-exposed retinal tissue have not been systematically characterized. We applied a machine learning ensemble to predict two ocular phenotypes: 4-hydroxynonenal (4-HNE) endothelial cell density as a marker of oxidative damage, and TUNEL endothelial cell density as a marker of apoptosis. In this observational study, we use transcriptomic data from a controlled experiment with ground control and spaceflown mice to predict these phenotypes. Gene Ontology pathway enrichment was performed using the most predictive genes for each phenotype. Genes predicting 4-HNE converge on membrane-associated pathways, photoreceptor modification, synaptic dysfunction, and extracellular matrix dysregulation, including B2m, Trf, Cnga1, mt-Nd1, Snap25, and Efemp1. Genes predicting TUNEL emphasize stress-induced apoptosis, rod photoreceptor degeneration, and endoplasmic reticulum dysfunction, with Ddit4, Nrl, Rom1, Reep6, and Gabarapl1 emerging as central regulators. Oxidative lipid peroxidation and apoptotic cell death represent complementary and molecularly distinct pathological mechanisms in spaceflight-exposed murine retinal tissue. The gene signatures provide a putative molecular framework for developing noninvasive biomarkers and therapeutic targets to monitor and protect astronaut visual health during long-duration and deep-space missions.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/42399270/",
    "publication_types": [
      "Journal Article"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_retina2026",
    "citekey": "bio_retina2026",
    "system_id": "CRISP-retina",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of flight data",
    "access_level": "abstract",
    "source_type": "journal article",
    "supported_claims": [
      "Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice."
    ],
    "limitations": [
      "Observational molecular signatures remain putative; not a clinical countermeasure or an autonomous experimental loop."
    ],
    "human_role": "Researchers define phenotypes and interpret pathways.",
    "scientific_function": "Machine-learning ensemble relates retinal transcriptomic profiles to oxidative-damage and apoptosis phenotypes in spaceflown mice.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of flight data",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "https://pubmed.ncbi.nlm.nih.gov/42399270/",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_retina2026",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "pmid": "42427531",
    "title": "Automated behavioral segmentation and markerless pose tracking of mice during spaceflight.",
    "authors": [
      "Frederico C Kiffer",
      "Ryan T Scott",
      "Marlu T Martens",
      "Arthur Mayo",
      "Yipeng Li",
      "Mariela Mendoza",
      "Shambhabi Gautam",
      "Julian Huang",
      "Meera Bathwal",
      "Svanik Jaikumar",
      "Amishi Mahajan",
      "Lauren M Sanders",
      "Amelia J Eisch",
      "Talmo D Pereira"
    ],
    "year": "2026",
    "medline_date": "",
    "venue": "bioRxiv : the preprint server for biology",
    "doi": "10.64898/2026.04.30.721950",
    "pmc": "PMC13345185",
    "abstract": "The NASA Rodent Habitat aboard the International Space Station enabled long-duration studies of behavioral responses to spaceflight, but video-based behavioral analysis has relied on laborious manual annotation. No study has tested whether deep learning tools can automate this analysis under the demanding imaging conditions of orbital vivaria. We applied pose estimation (SLEAP) and behavioral segmentation (DeepEthogram) to archival footage from the Rodent Research-1 mission. Nine labelers annotated 3,249 pose labels across 2,063 frames, and three behaviorists labeled 411,194 frames across 66 videos. Pose tracking accuracy approximated human inter-annotator variability despite progressive lens soiling, grid occlusions, and spherical aberration. Behavioral classification across eight categories achieved accuracy of 0.86-0.90 and suggests progressive behavioral adaptations to microgravity. Kinematic reconstruction of circling estimated centripetal accelerations periodically approaching 1g. This is the first application of deep learning-based pose estimation and behavioral segmentation to rodents in spaceflight, establishing benchmarks for future monitoring systems.",
    "url": "https://pubmed.ncbi.nlm.nih.gov/42427531/",
    "publication_types": [
      "Journal Article",
      "Preprint"
    ],
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "id": "bio_mousepose2026",
    "citekey": "bio_mousepose2026",
    "system_id": "RR1-SLEAP",
    "evidence_role": "core_ai",
    "domain": "orbital biology",
    "validation_environment": "ground analysis of archived ISS video",
    "access_level": "fulltext selected methods/results",
    "source_type": "preprint",
    "supported_claims": [
      "Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability."
    ],
    "limitations": [
      "Preprint; not onboard inference/control. View degradation is a measurement limitation, not evidence robots can safely clean animal habitats."
    ],
    "human_role": "Manual labels and retrospective ground models.",
    "scientific_function": "Pose and behavior learning on archival RR-1 video confronts progressive lens soiling, aberration, occlusion and annotator variability.",
    "physical_action": "No new physical action demonstrated by the computational analysis",
    "data_location": "ground analysis of archived ISS video",
    "computation_location": "ground",
    "action_location": "no adaptive physical action established",
    "source_locator": "PMC fulltext cache PMC13345185",
    "decision": "include",
    "retrieval_date": "2026-10-25",
    "record_group": "biology",
    "canonical_citekey": "bio_mousepose2026",
    "cited_in": [
      "03a_orbital_biology.tex"
    ]
  },
  {
    "id": "orb_ghritli2021",
    "citekey": "orb_ghritli2021",
    "title": "Estimation of the diffusion coefficient of GaSb in InSb melt using Bayesian optimization and the ISS experimental results",
    "authors": [
      "Rachid Ghritli",
      "Yasunori Okano",
      "Yuko Inatomi",
      "Atsushi Sekimoto",
      "Sadik Dost"
    ],
    "year": 2021,
    "venue": "Journal of Crystal Growth",
    "doi": "10.1016/j.jcrysgro.2021.126280",
    "url": "https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/",
    "source_type": "peer-reviewed research article",
    "access_level": "institutional abstract",
    "domain": "materials/crystal growth",
    "system_id": "ISS_InGaSb_VGF",
    "evidence_role": "core_ai",
    "validation_environment": "ISS experiment; subsequent numerical analysis",
    "data_location": "ISS crystal-growth measurements",
    "computation_location": "ground numerical analysis; exact hardware not reported",
    "action_location": "ISS original experiment; no AI-driven physical action reported",
    "scientific_function": "inverse estimation of diffusion coefficient",
    "physical_action": "vertical-gradient-freezing crystal growth supplies observations",
    "human_role": "investigators formulate and fit the transport model",
    "supported_claims": [
      "Bayesian optimization estimates a concentration-dependent diffusion coefficient from existing ISS crystal-growth results."
    ],
    "limitations": [
      "This is inference from acquired data, not an in-orbit Bayesian experimental loop."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "573",
    "issue": "not reported",
    "pages_or_article": "126280",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_ghritli2021",
    "cited_in": [
      "02_environment.tex",
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_wu2026",
    "citekey": "orb_wu2026",
    "title": "Probing dendrite growth under microgravity via machine learning-aided multi-scale characterisation",
    "authors": [
      "Fan Wu",
      "Jonathan Mullen",
      "Yangchao Deng",
      "Shashidhara Marathe",
      "Saranarayanan Ramachandran",
      "Mert Celikin",
      "Andrew G. Murphy",
      "Wim Sillekens",
      "Wajira Mirihanage",
      "David J. Browne"
    ],
    "year": 2026,
    "venue": "Acta Materialia",
    "doi": "10.1016/j.actamat.2025.121659",
    "url": "https://strathprints.strath.ac.uk/95112/1/Wu-etal-2025-Probing-dendrite-growth-under-microgravity.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author-hosted PDF",
    "domain": "materials/solidification",
    "system_id": "XRMON_MASER13_2015",
    "evidence_role": "core_ai",
    "validation_environment": "MASER 13 sounding-rocket experiment; post-flight analysis",
    "data_location": "flight X-ray radiographs and post-flight CT/EBSD",
    "computation_location": "ground post-flight analysis",
    "action_location": "sounding rocket, not orbital station",
    "scientific_function": "segmentation, dendrite tracking and multimodal interpretation",
    "physical_action": "solidification imaging during microgravity",
    "human_role": "human-selected analysis and manual angle calibration for selected dendrites",
    "supported_claims": [
      "Learning-assisted image analysis plus structural characterization identifies dendrite growth directions under reduced gravity."
    ],
    "limitations": [
      "Small field of view and manual calibration remain relevant.",
      "No learned experiment-selection or flight-control loop is reported."
    ],
    "source_locator": "Methods 2.1–2.3; Results 3.4; pp. 2 and 10",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "302",
    "issue": "not reported",
    "pages_or_article": "121659",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "first_online_date": "2025-10-21 (publisher PDF)",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_wu2026",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_reinhart2023",
    "citekey": "orb_reinhart2023",
    "title": "In-situ X-ray monitoring of solidification and related processes of metal alloys",
    "authors": [
      "G. Reinhart",
      "D. J. Browne",
      "F. Kargl",
      "F. García-Moreno",
      "M. Becker",
      "E. Sondermann",
      "K. Binder",
      "J. S. Mullen",
      "G. Zimmermann",
      "R. H. Mathiesen",
      "W. H. Sillekens",
      "H. Nguyen-Thi"
    ],
    "year": 2023,
    "venue": "npj Microgravity",
    "doi": "10.1038/s41526-023-00321-z",
    "url": "https://www.nature.com/articles/s41526-023-00321-z",
    "source_type": "peer-reviewed review article",
    "access_level": "full text, publisher",
    "domain": "materials/solidification",
    "system_id": "XRMON_and_related_Xray_programs",
    "evidence_role": "supporting_automation",
    "validation_environment": "review of terrestrial and reduced-gravity experiments",
    "data_location": "X-ray observation across several campaigns",
    "computation_location": "varies by reviewed study",
    "action_location": "sounding-rocket and terrestrial experiments",
    "scientific_function": "in-situ observation of growth mechanisms",
    "physical_action": "controlled solidification and X-ray monitoring",
    "human_role": "scientists plan experiments and interpret image sequences",
    "supported_claims": [
      "Reviews the progression of X-ray studies of solidification, including XRMON sounding-rocket campaigns."
    ],
    "limitations": [
      "Review is context, not an independent AI deployment.",
      "Programs and reused campaigns must not be counted as distinct demonstrations."
    ],
    "source_locator": "Sections on microgravity experiments and equiaxed growth",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "9",
    "issue": "1",
    "pages_or_article": "70",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_reinhart2023",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_ishikawa2022",
    "citekey": "orb_ishikawa2022",
    "title": "Thermophysical Property Measurements of Refractory Oxide Melts With an Electrostatic Levitation Furnace in the International Space Station",
    "authors": [
      "Takehiko Ishikawa",
      "Paul-François Paradis",
      "Chihiro Koyama"
    ],
    "year": 2022,
    "venue": "Frontiers in Materials",
    "doi": "10.3389/fmats.2022.954126",
    "url": "https://www.frontiersin.org/journals/materials/articles/10.3389/fmats.2022.954126/full",
    "source_type": "peer-reviewed review with experimental results",
    "access_level": "full text, publisher",
    "domain": "materials/thermophysical properties",
    "system_id": "ISS_ELF",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS electrostatic levitation experiments",
    "data_location": "ISS high-temperature melt observations",
    "computation_location": "onboard position feedback; ground-issued laser-power commands",
    "action_location": "ISS",
    "scientific_function": "containerless measurement of melt properties",
    "physical_action": "electrostatic positioning, laser melting and droplet oscillation",
    "human_role": "ground commands and experimental analysis",
    "supported_claims": [
      "ISS-ELF measures refractory-oxide melt properties using dedicated control and sensing."
    ],
    "limitations": [
      "The 2022 account reports unsuccessful ZrO2/HfO2 melting associated with unstable surface charging.",
      "This dated limitation is not a statement of present facility capability or an AI deployment."
    ],
    "source_locator": "Sections 2.1 and 3.2",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "9",
    "issue": "not reported",
    "pages_or_article": "954126",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_ishikawa2022",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_luo2020",
    "citekey": "orb_luo2020",
    "title": "Thermophysical properties of a Si50Ge50 melt measured on board the International Space Station",
    "authors": [
      "Yuansu Luo",
      "Bernd Damaschke",
      "Georg Lohöfer",
      "Konrad Samwer"
    ],
    "year": 2020,
    "venue": "npj Microgravity",
    "doi": "10.1038/s41526-020-0100-5",
    "url": "https://www.nature.com/articles/s41526-020-0100-5",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and indexed text",
    "domain": "materials/thermophysical properties",
    "system_id": "ISS_EML_SiGe",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS electromagnetic levitation experiment",
    "data_location": "ISS Si50Ge50 melt data",
    "computation_location": "not reported in accessed text",
    "action_location": "ISS",
    "scientific_function": "thermophysical property measurement",
    "physical_action": "contactless melt heating and characterization",
    "human_role": "not reported in accessed text",
    "supported_claims": [
      "Reports thermophysical measurements on a Si50Ge50 melt in ISS electromagnetic levitation hardware."
    ],
    "limitations": [
      "No AI role is established by the accessed abstract."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "6",
    "issue": "1",
    "pages_or_article": "10",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_luo2020",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_mudawar2024ann",
    "citekey": "orb_mudawar2024ann",
    "title": "Prediction technique for flow boiling heat transfer and critical heat flux in both microgravity and Earth gravity via artificial neural networks (ANNs)",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush"
    ],
    "year": 2024,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2023.124998",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author-hosted PDF",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "core_ai",
    "validation_environment": "ISS and terrestrial experimental datasets; offline prediction",
    "data_location": "ISS and Earth-gravity flow-boiling measurements",
    "computation_location": "ground ANN training and evaluation",
    "action_location": "ISS and terrestrial original experiments; no AI-driven action reported",
    "scientific_function": "heat-transfer and critical-heat-flux prediction",
    "physical_action": "original pump/heater experiments supply training data",
    "human_role": "researchers consolidate data and train/test models",
    "supported_claims": [
      "ANNs predict heat transfer and critical heat flux from consolidated microgravity and terrestrial data."
    ],
    "limitations": [
      "Random 70/15/15 partitioning evaluates within-dataset prediction; transfer across withheld runs or geometries requires separate assessment.",
      "No in-orbit adaptive experiment is reported."
    ],
    "source_locator": "Section 2, especially dataset partitioning, pp. 6–7",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "220",
    "issue": "not reported",
    "pages_or_article": "124998",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2024ann",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ]
  },
  {
    "id": "orb_huang2024",
    "citekey": "orb_huang2024",
    "title": "Machine learning boiling prediction: From autonomous vision of flow visualization data to performance parameter theoretical modeling",
    "authors": [
      "Cho-Ning Huang",
      "Sanghyeon Chang",
      "Youngjoon Suh",
      "Issam Mudawar",
      "Yoonjin Won",
      "Chirag R. Kharangate"
    ],
    "year": 2024,
    "venue": "International Journal of Multiphase Flow",
    "doi": "10.1016/j.ijmultiphaseflow.2024.104928",
    "url": "https://suh.lab.uic.edu/wp-content/uploads/sites/1247/2025/08/Machine-Learning-Boiling-Prediction-From-Autonomous-Vision-of-Flow-Visualization-Data-to-Performance-Parameter-Theoretical-Modeling.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author-hosted PDF",
    "domain": "fluids/boiling",
    "system_id": "FBCE_parabolic_vision",
    "evidence_role": "core_ai",
    "validation_environment": "parabolic-flight microgravity experiments; offline image analysis",
    "data_location": "parabolic-flight flow visualization",
    "computation_location": "ground image analysis and model construction",
    "action_location": "parabolic-flight apparatus",
    "scientific_function": "vision-derived interfacial quantities for physical heat-transfer models",
    "physical_action": "flow-boiling visualization",
    "human_role": "researchers annotate/train and construct theoretical models",
    "supported_claims": [
      "Machine vision extracts flow morphology for heat-transfer and critical-heat-flux modeling."
    ],
    "limitations": [
      "Tested thin rectangular channel and two-dimensional view limit unqualified geometric transfer.",
      "Autonomous image processing does not establish autonomous experimentation."
    ],
    "source_locator": "Section 5, limitations; experimental setup",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "179",
    "issue": "not reported",
    "pages_or_article": "104928",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_huang2024",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_mudawar2023ht",
    "citekey": "orb_mudawar2023ht",
    "title": "Heat transfer and interfacial flow physics of microgravity flow boiling in single-side-heated rectangular channel with subcooled inlet conditions – Experiments onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "V.S. Devahdhanush",
      "Steven J. Darges",
      "Mohammad M. Hasan",
      "Henry K. Nahra",
      "R. Balasubramaniam",
      "Jeffrey R. Mackey"
    ],
    "year": 2023,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2023.123998",
    "url": "https://www.sciencedirect.com/science/article/pii/S0017931023001539",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and indexed article excerpts",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS flow-boiling experiment",
    "data_location": "ISS single-side-heated rectangular channel",
    "computation_location": "not reported in accessed text",
    "action_location": "ISS",
    "scientific_function": "measurement of heat transfer and interfacial flow physics",
    "physical_action": "controlled flow rate and heat input with visualization",
    "human_role": "investigators specify campaign conditions",
    "supported_claims": [
      "ISS experiments characterize microgravity flow boiling with subcooled inlet conditions."
    ],
    "limitations": [
      "Experimental baseline; do not count later ANN analyses of the campaign as additional flights."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "207",
    "issue": "not reported",
    "pages_or_article": "123998",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2023ht",
    "cited_in": [
      "02_environment.tex",
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ]
  },
  {
    "id": "orb_mudawar2023chf",
    "citekey": "orb_mudawar2023chf",
    "title": "Parametric experimental trends, interfacial behavior, correlation assessment, and interfacial lift-off model predictions of critical heat flux for microgravity flow boiling with subcooled inlet conditions – Experiments onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush"
    ],
    "year": 2023,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2023.124296",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2023/2023-04.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and author-PDF indexed excerpts",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS experiment and mechanistic-model comparison",
    "data_location": "ISS critical-heat-flux observations",
    "computation_location": "ground model analysis",
    "action_location": "ISS original experiments",
    "scientific_function": "critical-heat-flux mechanisms and correlation assessment",
    "physical_action": "flow-boiling experiments",
    "human_role": "investigators compare correlations and lift-off model",
    "supported_claims": [
      "Compares measured microgravity critical heat flux with correlations and a mechanistic interfacial lift-off model."
    ],
    "limitations": [
      "Scientific/modeling baseline; not a learned adaptive controller."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "213",
    "issue": "not reported",
    "pages_or_article": "124296",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2023chf",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_kinjo2026",
    "citekey": "orb_kinjo2026",
    "title": "Machine-Learning and Experimental Study on Predicting the Heat Transfer Coefficient in Vertical and Microgravity Flow Boiling Using Horizontal Flow Data",
    "authors": [
      "Tomihiro Kinjo",
      "Takeshi Mochizuki",
      "Hayato Nakano",
      "Koji Enoki",
      "Yuichi Sei"
    ],
    "year": 2026,
    "venue": "Journal of Thermal Science and Engineering Applications",
    "doi": "10.1115/1.4071502",
    "url": "https://doi.org/10.1115/1.4071502",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher-deposited Crossref abstract; full text unavailable",
    "domain": "fluids/boiling",
    "system_id": "HFOR1233zdE_crossgravity_ML",
    "evidence_role": "core_ai",
    "validation_environment": "ground vertical-flow experiments and compiled microgravity data; latter platform not reported in accessed abstract",
    "data_location": "horizontal/vertical/microgravity boiling datasets",
    "computation_location": "offline model training; exact location not reported",
    "action_location": "ground new experiment; microgravity data platform not reported",
    "scientific_function": "cross-condition transfer for heat-transfer prediction",
    "physical_action": "vertical-flow boiling measurements",
    "human_role": "investigators collect data and pretrain/fine-tune models",
    "supported_claims": [
      "Uses horizontal-flow training data and target-domain fine-tuning to predict vertical and microgravity heat transfer."
    ],
    "limitations": [
      "Microgravity platform and operational deployment cannot be inferred from the abstract.",
      "No physical AI feedback is established."
    ],
    "source_locator": "Crossref publisher abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "18",
    "issue": "11",
    "pages_or_article": "111007",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "first_online_date": "2026-06-10",
    "issue_date": "2026-11-01; already online before review cutoff",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_kinjo2026",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_gagnon2021",
    "citekey": "orb_gagnon2021",
    "title": "Using an Artificial Neural Network to Predict Flame Spread Across Electrical Wires",
    "authors": [
      "Lauren Gagnon",
      "Van P. Carey",
      "Carlos Fernandez-Pello"
    ],
    "year": 2021,
    "venue": "Journal of Energy Resources Technology",
    "doi": "10.1115/1.4050816",
    "url": "https://doi.org/10.1115/1.4050816",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher-deposited Crossref abstract; NASA Task Book corroboration",
    "domain": "combustion/wire flame spread",
    "system_id": "wire_flame_spread_multistudy",
    "evidence_role": "core_ai",
    "validation_environment": "experimental datasets across gravity and other conditions",
    "data_location": "in-house and published wire-combustion experiments",
    "computation_location": "offline ANN prediction; exact hardware not reported",
    "action_location": "original experiment locations vary; microgravity platform not reported in abstract",
    "scientific_function": "prediction of flame-spread rate",
    "physical_action": "electrical-wire combustion experiments provide data",
    "human_role": "researchers assemble heterogeneous experimental data",
    "supported_claims": [
      "ANN modeling incorporates wire, atmosphere, flow and gravity conditions in flame-spread prediction."
    ],
    "limitations": [
      "Abstract does not establish flight computing or adaptive ignition/measurement."
    ],
    "source_locator": "Crossref abstract; NASA Task Book FY2024 report",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "143",
    "issue": "9",
    "pages_or_article": "092305",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_gagnon2021",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_nayagam2012",
    "citekey": "orb_nayagam2012",
    "title": "Can cool flames support quasi-steady alkane droplet burning?",
    "authors": [
      "Vedha Nayagam",
      "Daniel L. Dietrich",
      "Paul V. Ferkul",
      "Michael C. Hicks",
      "Forman A. Williams"
    ],
    "year": 2012,
    "venue": "Combustion and Flame",
    "doi": "10.1016/j.combustflame.2012.07.012",
    "url": "https://www.sciencedirect.com/science/article/abs/pii/S0010218012002131",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract",
    "domain": "combustion/droplets",
    "system_id": "ISS_FLEX",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS droplet combustion",
    "data_location": "ISS droplet observations",
    "computation_location": "investigator analysis; exact location not reported",
    "action_location": "ISS",
    "scientific_function": "interpretation of post-extinction droplet behavior",
    "physical_action": "burning of alkane droplets",
    "human_role": "researchers infer low-temperature burning mechanisms",
    "supported_claims": [
      "Persistent droplet vaporization after visible hot-flame extinction motivates cool-flame interpretation."
    ],
    "limitations": [
      "Non-AI scientific result; disappearance of a visible contour alone is not proof that all reaction ceased."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "159",
    "issue": "12",
    "pages_or_article": "3583-3588",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_nayagam2012",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_dietrich2014",
    "citekey": "orb_dietrich2014",
    "title": "Droplet Combustion Experiments Aboard the International Space Station",
    "authors": [
      "Daniel L. Dietrich",
      "Vedha Nayagam",
      "Michael C. Hicks",
      "Paul V. Ferkul",
      "Frederick L. Dryer",
      "Tanvir Farouk",
      "Benjamin D. Shaw",
      "Hyun Kyu Suh",
      "Mun Y. Choi",
      "Yu Cheng Liu",
      "C. Thomas Avedisian",
      "Forman A. Williams"
    ],
    "year": 2014,
    "venue": "Microgravity Science and Technology",
    "doi": "10.1007/s12217-014-9372-2",
    "url": "https://link.springer.com/article/10.1007/s12217-014-9372-2",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher indexed article excerpts and abstract",
    "domain": "combustion/droplets",
    "system_id": "ISS_FLEX_MDCA",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS droplet combustion experiments",
    "data_location": "ISS combustion imaging and instrumentation",
    "computation_location": "not reported in accessed text",
    "action_location": "ISS",
    "scientific_function": "experimental study of droplet burning",
    "physical_action": "dedicated droplet deployment, ignition and optical measurements",
    "human_role": "campaign planning and scientific interpretation by investigators",
    "supported_claims": [
      "Describes ISS droplet-combustion apparatus and scientific investigations that support later image-analysis work."
    ],
    "limitations": [
      "Automated experimental execution is not evidence of learned scientific selection."
    ],
    "source_locator": "Abstract and apparatus discussion",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "26",
    "issue": "2",
    "pages_or_article": "65-76",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_dietrich2014",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_pasquet2023",
    "citekey": "orb_pasquet2023",
    "title": "Aqueous foams in microgravity, measuring bubble sizes",
    "authors": [
      "Marina Pasquet",
      "Nicolo Galvani",
      "Olivier Pitois",
      "Sylvie Cohen-Addad",
      "Reinhard Höhler",
      "Anthony T. Chieco",
      "Sam Dillavou",
      "Jesse M. Hanlan",
      "Douglas J. Durian",
      "Emmanuelle Rio",
      "Anniina Salonen",
      "Dominique Langevin"
    ],
    "year": 2023,
    "venue": "Comptes Rendus. Mécanique",
    "doi": "10.5802/crmeca.153",
    "url": "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher PDF",
    "domain": "soft matter/foams",
    "system_id": "ISS_FOAM_FSL",
    "evidence_role": "core_ai",
    "validation_environment": "ISS foam experiments with terrestrial calibration",
    "data_location": "ISS images/DTS plus ground monolayer measurements",
    "computation_location": "post-acquisition image analysis; exact hardware not reported",
    "action_location": "ISS dedicated apparatus; no AI-driven actuation reported",
    "scientific_function": "bubble-size measurement and cross-method validation",
    "physical_action": "cell carousel, magnetic-piston foam generation, imaging and light scattering",
    "human_role": "manual measurements, annotation and systematic-bias correction",
    "supported_claims": [
      "Manual, scripted and neural-network measurements are cross-checked against bulk and calibration measurements."
    ],
    "limitations": [
      "Surface images require bias assessment; dedicated automation is not reported to adapt experiments using the CNN."
    ],
    "source_locator": "Sections 2.2 and 3; comparison of methods",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "351",
    "issue": "S2",
    "pages_or_article": "139-161",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_pasquet2023",
    "cited_in": [
      "02_environment.tex",
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ]
  },
  {
    "id": "orb_dillavou2024",
    "citekey": "orb_dillavou2024",
    "title": "Bellybutton: accessible and customizable deep-learning image segmentation",
    "authors": [
      "Sam Dillavou",
      "Jesse M. Hanlan",
      "Anthony T. Chieco",
      "Hongyi Xiao",
      "Sage Fulco",
      "Kevin T. Turner",
      "Douglas J. Durian"
    ],
    "year": 2024,
    "venue": "Scientific Reports",
    "doi": "10.1038/s41598-024-63906-y",
    "url": "https://www.nature.com/articles/s41598-024-63906-y",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher",
    "domain": "soft matter/image analysis",
    "system_id": "ISS_FOAM_FSL",
    "evidence_role": "core_ai",
    "validation_environment": "image-analysis benchmarks including ISS foam data",
    "data_location": "several datasets, including ISS foam images",
    "computation_location": "ground/customized model training and inference",
    "action_location": "none in learning study",
    "scientific_function": "instance segmentation from limited user annotation",
    "physical_action": "not applicable to the software study",
    "human_role": "users supply training labels and customize segmentation",
    "supported_claims": [
      "Bellybutton supports customizable segmentation, including the ISS foam-analysis lineage."
    ],
    "limitations": [
      "Method demonstration does not add an independent flight or an experimental control loop."
    ],
    "source_locator": "Foam demonstration and methods",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "14",
    "issue": "1",
    "pages_or_article": "14281",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_dillavou2024",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ]
  },
  {
    "id": "orb_galvani2023",
    "citekey": "orb_galvani2023",
    "title": "Hierarchical bubble size distributions in coarsening wet liquid foams",
    "authors": [
      "Nicolò Galvani",
      "Marina Pasquet",
      "Arnab Mukherjee",
      "Alice Requier",
      "Sylvie Cohen-Addad",
      "Olivier Pitois",
      "Reinhard Höhler",
      "Emmanuelle Rio",
      "Anniina Salonen",
      "Douglas J. Durian",
      "Dominique Langevin"
    ],
    "year": 2023,
    "venue": "Proceedings of the National Academy of Sciences",
    "doi": "10.1073/pnas.2306551120",
    "url": "https://pubmed.ncbi.nlm.nih.gov/37708201/",
    "source_type": "peer-reviewed research article",
    "access_level": "PubMed abstract and PMC indexed text",
    "domain": "soft matter/foams",
    "system_id": "ISS_FOAM_FSL",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS wet-foam coarsening experiment",
    "data_location": "ISS time-dependent bubble distributions",
    "computation_location": "post-experiment statistical analysis",
    "action_location": "ISS",
    "scientific_function": "physical interpretation of bubble-size distributions",
    "physical_action": "foam generation and observation",
    "human_role": "researchers formulate and test physical interpretation",
    "supported_claims": [
      "Microgravity wet-foam experiments reveal distinct large-bubble and small-bubble populations."
    ],
    "limitations": [
      "Same FOAM research program; do not attribute the physical finding exclusively to a neural network."
    ],
    "source_locator": "Abstract; experimental study",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "120",
    "issue": "38",
    "pages_or_article": "e2306551120",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_galvani2023",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_sata2025",
    "citekey": "orb_sata2025",
    "title": "Criteria for dynamical clustering in permanently excited granular gases: comparison and estimation with machine learning approaches",
    "authors": [
      "Sai Preetham Sata",
      "Ralf Stannarius",
      "Dmitry Puzyrev"
    ],
    "year": 2025,
    "venue": "Granular Matter",
    "doi": "10.1007/s10035-025-01560-5",
    "url": "https://link.springer.com/article/10.1007/s10035-025-01560-5",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher",
    "domain": "soft matter/granular gases",
    "system_id": "VIPGran_geometry_DEM",
    "evidence_role": "core_ai",
    "validation_environment": "discrete-element simulations, not flight validation",
    "data_location": "simulated permanently excited granular gases",
    "computation_location": "ground numerical simulation and ML",
    "action_location": "no physical action in the study",
    "scientific_function": "classification/prediction of dynamical clustering",
    "physical_action": "not applicable to simulation",
    "human_role": "investigators define clustering criteria and simulation design",
    "supported_claims": [
      "Compares ML predictors of clustering using multiple dynamical criteria in VIPGran-related geometry."
    ],
    "limitations": [
      "Simulation evidence cannot establish onboard diagnosis.",
      "Choice of clustering definition affects the scientific target."
    ],
    "source_locator": "Methods and discussion",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "27",
    "issue": "4",
    "pages_or_article": "91",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_sata2025",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_aveline2020",
    "citekey": "orb_aveline2020",
    "title": "Observation of Bose–Einstein condensates in an Earth-orbiting research lab",
    "authors": [
      "David C. Aveline",
      "Jason R. Williams",
      "Ethan R. Elliott",
      "Chelsea Dutenhoffer",
      "James R. Kellogg",
      "James M. Kohel",
      "Norman E. Lay",
      "Kamal Oudrhiri",
      "Robert F. Shotwell",
      "Nan Yu",
      "Robert J. Thompson"
    ],
    "year": 2020,
    "venue": "Nature",
    "doi": "10.1038/s41586-020-2346-1",
    "url": "https://www.nature.com/articles/s41586-020-2346-1",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract, methods excerpts and author-contribution text",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ISS_CAL",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS Cold Atom Lab",
    "data_location": "ISS cold-atom observations",
    "computation_location": "instrument control plus investigator operation/analysis",
    "action_location": "ISS",
    "scientific_function": "Bose–Einstein condensate production and observation",
    "physical_action": "laser cooling, trapping and atom-cloud release",
    "human_role": "investigators optimize/operate instrument; crew installation",
    "supported_claims": [
      "Reports orbital Bose–Einstein condensate production in CAL."
    ],
    "limitations": [
      "No artificial-intelligence claim is established.",
      "Figure 4g units corrected from mm to micrometres; not used for quantitative claims here."
    ],
    "source_locator": "Abstract and author contributions; correction DOI 10.1038/s41586-020-2517-0",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "582",
    "issue": "7811",
    "pages_or_article": "193-197",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "correction": {
      "doi": "10.1038/s41586-020-2517-0",
      "url": "https://www.nature.com/articles/s41586-020-2517-0",
      "content": "Figure 4g vertical-axis units corrected from millimetres to micrometres.",
      "access_level": "full correction text via publisher search index",
      "effect_on_used_claim": "none; no quantitative plot claim used"
    },
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_aveline2020",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ]
  },
  {
    "id": "orb_williams2024",
    "citekey": "orb_williams2024",
    "title": "Pathfinder experiments with atom interferometry in the Cold Atom Lab onboard the International Space Station",
    "authors": [
      "Jason R. Williams",
      "Charles A. Sackett",
      "Holger Ahlers",
      "David C. Aveline",
      "Patrick Boegel",
      "Sofia Botsi",
      "Eric Charron",
      "Ethan R. Elliott",
      "Naceur Gaaloul",
      "Enno Giese",
      "Waldemar Herr",
      "James R. Kellogg",
      "James M. Kohel",
      "Norman E. Lay",
      "Matthias Meister",
      "Gabriel Müller",
      "Holger Müller",
      "Kamal Oudrhiri",
      "Leah Phillips",
      "Annie Pichery",
      "Ernst M. Rasel",
      "Albert Roura",
      "Matteo Sbroscia",
      "Wolfgang P. Schleich",
      "Christian Schneider",
      "Christian Schubert",
      "Bejoy Sen",
      "Robert J. Thompson",
      "Nicholas P. Bigelow"
    ],
    "year": 2024,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-024-50585-6",
    "url": "https://www.nature.com/articles/s41467-024-50585-6",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ISS_CAL",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS Cold Atom Lab",
    "data_location": "ISS atom-interferometry measurements",
    "computation_location": "remote operation from ground; onboard sequence execution",
    "action_location": "ISS",
    "scientific_function": "atom interferometry and assessment of ISS disturbances",
    "physical_action": "cold-atom manipulation; astronaut replacement of science module",
    "human_role": "ground-operated experiments and astronaut hardware intervention",
    "supported_claims": [
      "Demonstrates orbital atom interferometry and documents astronaut replacement of the science module."
    ],
    "limitations": [
      "AI abbreviates atom interferometer in this article, not artificial intelligence."
    ],
    "source_locator": "Results and Methods, science-module replacement",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "15",
    "issue": "1",
    "pages_or_article": "6414",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_williams2024",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ]
  },
  {
    "id": "orb_anton2024",
    "citekey": "orb_anton2024",
    "title": "Review and experimental benchmarking of machine learning algorithms for efficient optimization of cold atom experiments",
    "authors": [
      "Oliver Anton",
      "Victoria A Henderson",
      "Elisa Da Ros",
      "Ivan Sekulic",
      "Sven Burger",
      "Philipp-Immanuel Schneider",
      "Markus Krutzik"
    ],
    "year": 2024,
    "venue": "Machine Learning: Science and Technology",
    "doi": "10.1088/2632-2153/ad3cb6",
    "url": "https://inspirehep.net/files/0c36d0b6693347513af273b1a1623d8a",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author manuscript",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ground_cold_atom_optimizer_benchmark",
    "evidence_role": "transfer",
    "validation_environment": "terrestrial cold-atom hardware",
    "data_location": "ground cold-atom experiment",
    "computation_location": "ground optimizer connected to experiment",
    "action_location": "ground laboratory",
    "scientific_function": "benchmarking experimental parameter optimization",
    "physical_action": "electronic adjustment of cold-atom experimental parameters",
    "human_role": "investigators choose objectives, parameters and algorithms",
    "supported_claims": [
      "Benchmarks optimizers on physical cold-atom experiments, including noise and computational overhead."
    ],
    "limitations": [
      "Space transfer is prospective; the experiment is terrestrial."
    ],
    "source_locator": "Experimental benchmark and discussion",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "5",
    "issue": "2",
    "pages_or_article": "025022",
    "ai_closed_loop": "ground physical experimental optimization demonstrated",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_anton2024",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_wigley2016",
    "citekey": "orb_wigley2016",
    "title": "Fast machine-learning online optimization of ultra-cold-atom experiments",
    "authors": [
      "P. B. Wigley",
      "P. J. Everitt",
      "A. van den Hengel",
      "J. W. Bastian",
      "M. A. Sooriyabandara",
      "G. D. McDonald",
      "K. S. Hardman",
      "C. D. Quinlivan",
      "P. Manju",
      "C. C. N. Kuhn",
      "I. R. Petersen",
      "A. N. Luiten",
      "J. J. Hope",
      "N. P. Robins",
      "M. R. Hush"
    ],
    "year": 2016,
    "venue": "Scientific Reports",
    "doi": "10.1038/srep25890",
    "url": "https://www.nature.com/articles/srep25890",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, publisher",
    "domain": "fundamental physics/cold atoms",
    "system_id": "ground_BEC_online_optimizer",
    "evidence_role": "transfer",
    "validation_environment": "terrestrial ultracold-atom experiment",
    "data_location": "ground absorption imaging and experimental outcomes",
    "computation_location": "ground model-based optimizer",
    "action_location": "ground laboratory",
    "scientific_function": "online experimental optimization",
    "physical_action": "adjustment of evaporative-cooling sequences",
    "human_role": "researchers define controls and cost; algorithm proposes trials",
    "supported_claims": [
      "Learns from successive physical experiments to optimize ultracold-atom production using fixed apparatus."
    ],
    "limitations": [
      "Ground demonstration; objective validity and handling of failed atom-cloud measurements remain part of the protocol."
    ],
    "source_locator": "Results and Methods",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "6",
    "issue": "1",
    "pages_or_article": "25890",
    "ai_closed_loop": "ground physical experimental optimization demonstrated",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_wigley2016",
    "additional_extractions": [
      {
        "id": "grd_wigley2016",
        "citekey": "grd_wigley2016",
        "title": "Fast machine-learning online optimization of ultra-cold-atom experiments",
        "authors": [
          "P. B. Wigley",
          "P. J. Everitt",
          "A. van den Hengel",
          "J. W. Bastian",
          "M. A. Sooriyabandara",
          "G. D. McDonald",
          "K. S. Hardman",
          "C. D. Quinlivan",
          "P. Manju",
          "C. C. N. Kuhn",
          "I. R. Petersen",
          "A. N. Luiten",
          "J. J. Hope",
          "N. P. Robins",
          "M. R. Hush"
        ],
        "year": 2016,
        "venue": "Scientific Reports",
        "doi": "10.1038/srep25890",
        "url": "https://doi.org/10.1038/srep25890",
        "source_type": "peer_reviewed_original",
        "access_level": "full_text_selected_sections",
        "domain": "ultracold atoms",
        "system_id": "BEC_optimization",
        "evidence_role": "transfer",
        "validation_environment": "ground hardware",
        "data_location": "Ground laboratory; reported measurements or experimental records",
        "computation_location": "Not specified in inspected source",
        "action_location": "Ground laboratory",
        "scientific_function": "Machine learning optimizes a fixed ultracold-atom experiment without general sample manipulation.",
        "physical_action": "Adjust evaporation/control parameters",
        "human_role": "Humans prepare apparatus and optimization objective",
        "supported_claims": [
          "Machine learning optimizes a fixed ultracold-atom experiment without general sample manipulation."
        ],
        "limitations": [
          "Bounded parameter optimization; no spacecraft implementation established by this source."
        ],
        "source_locator": "PMC4867626: online optimization and comparisons",
        "decision": {
          "status": "include",
          "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
        },
        "retrieval_date": "2026-10-25",
        "record_group": "ground",
        "canonical_citekey": "orb_wigley2016"
      }
    ],
    "cited_in": [
      "03b_orbital_physics.tex",
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "orb_aumaitre2018",
    "citekey": "orb_aumaitre2018",
    "title": "An instrument for studying granular media in low-gravity environment",
    "authors": [
      "S. Aumaître",
      "R. P. Behringer",
      "A. Cazaubiel",
      "E. Clément",
      "J. Crassous",
      "D. J. Durian",
      "E. Falcon",
      "S. Fauve",
      "D. Fischer",
      "A. Garcimartín",
      "Y. Garrabos",
      "M. Hou",
      "X. Jia",
      "C. Lecoutre",
      "S. Luding",
      "D. Maza",
      "M. Noirhomme",
      "E. Opsomer",
      "F. Palencia",
      "T. Pöschel",
      "J. Schockmel",
      "M. Sperl",
      "R. Stannarius",
      "N. Vandewalle",
      "P. Yu"
    ],
    "year": 2018,
    "venue": "Review of Scientific Instruments",
    "doi": "10.1063/1.5034061",
    "url": "https://research.utwente.nl/en/publications/an-instrument-for-studying-granular-media-in-low-gravity-environm/",
    "source_type": "peer-reviewed research article",
    "access_level": "institutional abstract and indexed author-PDF excerpts",
    "domain": "soft matter/granular gases",
    "system_id": "VIPGran_PF",
    "evidence_role": "supporting_automation",
    "validation_environment": "parabolic-flight apparatus",
    "data_location": "granular-media imagery in low gravity",
    "computation_location": "dedicated apparatus control; exact computation location not reported",
    "action_location": "parabolic flight",
    "scientific_function": "controlled investigation of granular matter",
    "physical_action": "driven pistons, interchangeable cells, bead feeding and imaging",
    "human_role": "experiment preparation and campaign management",
    "supported_claims": [
      "VIPGran provides modular automation for low-gravity granular-media experiments."
    ],
    "limitations": [
      "Flight apparatus is distinct from later simulation-only ML work; autonomy beyond the described controls is not established."
    ],
    "source_locator": "Sections II.D and II.G; institutional abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "89",
    "issue": "7",
    "pages_or_article": "075103",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_aumaitre2018",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_murphy2016",
    "citekey": "orb_murphy2016",
    "title": "Direct observation of spatially isothermal equiaxed solidification of an Al–Cu alloy in microgravity on board the MASER 13 sounding rocket",
    "authors": [
      "A.G. Murphy",
      "R.H. Mathiesen",
      "Y. Houltz",
      "J. Li",
      "C. Lockowandt",
      "K. Henriksson",
      "N. Melville",
      "D.J. Browne"
    ],
    "year": 2016,
    "venue": "Journal of Crystal Growth",
    "doi": "10.1016/j.jcrysgro.2016.08.054",
    "url": "https://researchrepository.ucd.ie/entities/publication/cca497e3-4bbf-4e81-9845-526c5d5ec793",
    "source_type": "peer-reviewed research article",
    "access_level": "author-institution abstract",
    "domain": "materials/solidification",
    "system_id": "XRMON_MASER13_2015",
    "evidence_role": "supporting_automation",
    "validation_environment": "MASER 13 sounding rocket",
    "data_location": "flight Al–Cu X-ray solidification sequence",
    "computation_location": "not reported in accessed abstract",
    "action_location": "sounding rocket",
    "scientific_function": "direct observation of equiaxed solidification",
    "physical_action": "spatially isothermal solidification and radiography",
    "human_role": "planned experimental campaign",
    "supported_claims": [
      "Reports direct X-ray observation of equiaxed Al–Cu solidification during MASER 13."
    ],
    "limitations": [
      "Precursor experiment to later ML reanalysis; no onboard ML demonstrated."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "454",
    "issue": "not reported",
    "pages_or_article": "96-104",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_murphy2016",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_mudawar2025pressure",
    "citekey": "orb_mudawar2025pressure",
    "title": "Pressure drop characteristics and prediction techniques (models/correlations and artificial neural networks) for microgravity flow boiling onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush",
      "Mohammad M. Hasan",
      "Henry K. Nahra",
      "R. Balasubramaniam",
      "Jeffrey R. Mackey"
    ],
    "year": 2025,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2024.126593",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2025/2025-04.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "full text, author-hosted PDF",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "core_ai",
    "validation_environment": "ISS measurements and offline prediction",
    "data_location": "ISS FBCE pressure-drop dataset",
    "computation_location": "ground ANN/model comparison",
    "action_location": "ISS original campaign; no learned physical action reported",
    "scientific_function": "pressure-drop prediction and comparison with correlations",
    "physical_action": "flow-boiling measurements",
    "human_role": "investigators build and evaluate models",
    "supported_claims": [
      "ANNs and conventional models are compared for pressure drop in ISS microgravity flow boiling."
    ],
    "limitations": [
      "Extends analysis targets from a shared experimental lineage, not an additional AI flight deployment."
    ],
    "source_locator": "Experimental database and ANN sections",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "240",
    "issue": "not reported",
    "pages_or_article": "126593",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2025pressure",
    "cited_in": [
      "03b_orbital_physics.tex",
      "04b_comparison.tex"
    ]
  },
  {
    "id": "orb_mudawar2024instability",
    "citekey": "orb_mudawar2024instability",
    "title": "Two-phase flow instabilities during microgravity flow boiling onboard the International Space Station",
    "authors": [
      "Issam Mudawar",
      "Steven J. Darges",
      "V.S. Devahdhanush",
      "Mohammad M. Hasan",
      "Henry K. Nahra",
      "R. Balasubramaniam",
      "Jeffrey R. Mackey"
    ],
    "year": 2024,
    "venue": "International Journal of Heat and Mass Transfer",
    "doi": "10.1016/j.ijheatmasstransfer.2024.126102",
    "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-15.pdf",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract and indexed author-PDF excerpts",
    "domain": "fluids/boiling",
    "system_id": "ISS_FBCE_2022",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS flow-boiling experiments",
    "data_location": "ISS pressure and high-speed visualization",
    "computation_location": "investigator analysis; exact hardware not reported",
    "action_location": "ISS",
    "scientific_function": "characterization of two-phase flow instabilities",
    "physical_action": "additional measurements with enhanced acquisition settings",
    "human_role": "investigators design follow-up measurements",
    "supported_claims": [
      "Characterizes condensation/backflow instabilities and targeted additional measurements on ISS."
    ],
    "limitations": [
      "Physical instability is not itself equipment failure; no AI-driven reconfiguration is demonstrated."
    ],
    "source_locator": "Abstract and experimental acquisition discussion",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "234",
    "issue": "not reported",
    "pages_or_article": "126102",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_mudawar2024instability",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_viardin2022",
    "citekey": "orb_viardin2022",
    "title": "Automatic detection of equiaxed dendrites using computer vision neural networks",
    "authors": [
      "A. Viardin",
      "K. Nöth",
      "M. Torabi Rad",
      "L. Sturz"
    ],
    "year": 2022,
    "venue": "arXiv",
    "doi": "10.48550/arXiv.2207.07428",
    "url": "https://arxiv.org/abs/2207.07428",
    "source_type": "preprint",
    "access_level": "full text, arXiv preprint",
    "domain": "materials/solidification",
    "system_id": "MEDI2_TEXUS55_2018",
    "evidence_role": "core_ai",
    "validation_environment": "TEXUS 55 sounding-rocket observations plus phase-field synthetic training",
    "data_location": "transparent-alloy flight images and synthetic dendrites",
    "computation_location": "ground training/analysis",
    "action_location": "sounding rocket supplies data; no AI actuation reported",
    "scientific_function": "object detection of equiaxed dendrites",
    "physical_action": "experimental solidification imaging",
    "human_role": "manual artifact removal and training-data design",
    "supported_claims": [
      "Synthetic phase-field imagery trains a neural detector applied to experimental dendrite images."
    ],
    "limitations": [
      "Small dendrites, packed regions and thermocouple artifacts challenge detection.",
      "Preprint; no in-flight scientific decision loop."
    ],
    "source_locator": "Sections 2 and 5.3",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "not applicable",
    "issue": "not applicable",
    "pages_or_article": "not applicable",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "eprint": "2207.07428",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_viardin2022",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_deng2001",
    "citekey": "orb_deng2001",
    "title": "A Study on Microgravity and Combustion Temperature Change",
    "authors": [
      "Minghua Deng",
      "Weicheng Fan",
      "Guangxuan Liao",
      "Qing'an Wang",
      "Jian Wang",
      "Xiaoyi Li",
      "Liping Shen",
      "Qingtang Zeng"
    ],
    "year": 2001,
    "venue": "Fire Safety Science",
    "doi": null,
    "url": "https://hzkx.ustc.edu.cn/ch/reader/view_abstract.aspx?file_no=200110007&flag=1",
    "source_type": "peer-reviewed research article",
    "access_level": "publisher abstract, Chinese",
    "domain": "combustion/microgravity fluctuations",
    "system_id": "parabolic_combustion_temperature_2001",
    "evidence_role": "core_ai",
    "validation_environment": "parabolic-flight combustion experiment",
    "data_location": "parabolic-flight microgravity and combustion-temperature data",
    "computation_location": "not reported in accessed abstract",
    "action_location": "parabolic flight original experiment; no learned action reported",
    "scientific_function": "neural-network time-series analysis",
    "physical_action": "combustion measurements under fluctuating gravity",
    "human_role": "not reported in accessed abstract",
    "supported_claims": [
      "Early neural-network study relates microgravity fluctuations to combustion-temperature changes."
    ],
    "limitations": [
      "Only abstract verified; model details and computing location cannot be inferred.",
      "Publisher DOI field is a placeholder and was not copied."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "10",
    "issue": "1",
    "pages_or_article": "39–42",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "authors_original": [
      "邓名华",
      "范维澄",
      "廖光煊",
      "王清安",
      "汪箭",
      "李晓艺",
      "沈力平",
      "曾庆堂"
    ],
    "language": "Chinese; title supplied by journal; author names transliterated",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_deng2001",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "orb_xu2026",
    "citekey": "orb_xu2026",
    "title": "Digital measurement of droplet flame diameter in microgravity combustion images using Segment Anything Model 2 with automatic prompt selection",
    "authors": [
      "Minghui Xu",
      "Chaoyi Zhou",
      "Aaron P. Cecil",
      "Xi Liu",
      "Siyu Huang",
      "Yuhao Xu"
    ],
    "year": 2026,
    "venue": "arXiv",
    "doi": "10.48550/arXiv.2607.16587",
    "url": "https://arxiv.org/abs/2607.16587",
    "source_type": "preprint",
    "access_level": "full text, arXiv preprint",
    "domain": "combustion/droplets",
    "system_id": "ISS_FLEX2_MDCA",
    "evidence_role": "core_ai",
    "validation_environment": "analysis of ISS FLEX-2 experimental images",
    "data_location": "ISS droplet-combustion imagery",
    "computation_location": "ground image processing",
    "action_location": "ISS original experiments; no AI-driven action reported",
    "scientific_function": "flame-diameter measurement by prompted segmentation",
    "physical_action": "original droplet generation, ignition and imaging",
    "human_role": "manual reference measurements; investigators configure model pipeline",
    "supported_claims": [
      "SAM 2 with automatic prompts and geometric fitting extracts droplet-flame diameters from ISS imagery."
    ],
    "limitations": [
      "Preprint; image segmentation is offline measurement, not in-orbit experimental selection.",
      "Visible flame contours do not represent all combustion states."
    ],
    "source_locator": "Sections 2–4",
    "decision": "include",
    "retrieved_date": "2026-10-25",
    "volume": "not applicable",
    "issue": "not applicable",
    "pages_or_article": "not applicable",
    "ai_closed_loop": "not demonstrated in the cited study",
    "version_check": "Crossref metadata and accessed source inspected; no comprehensive retraction-database audit claimed",
    "eprint": "2607.16587",
    "first_online_date": "2026-07-18",
    "record_group": "orbital_physics",
    "canonical_citekey": "orb_xu2026",
    "cited_in": [
      "03b_orbital_physics.tex"
    ]
  },
  {
    "id": "pln_francis2017",
    "citekey": "pln_francis2017",
    "title": "AEGIS autonomous targeting for ChemCam on Mars Science Laboratory: Deployment and results of initial science team use",
    "authors": [
      "R. Francis",
      "T. Estlin",
      "G. Doran",
      "S. Johnstone",
      "D. Gaines",
      "V. Verma",
      "M. Burl",
      "J. Frydenvang",
      "S. Montaño",
      "R. C. Wiens",
      "S. Schaffer",
      "O. Gasnault",
      "L. DeFlores",
      "D. L. Blaney",
      "B. Bornstein"
    ],
    "year": 2017,
    "venue": "Science Robotics 2(7), eaan4582",
    "doi": "10.1126/scirobotics.aan4582",
    "url": "https://doi.org/10.1126/scirobotics.aan4582",
    "source_type": "peer-reviewed article",
    "access_level": "Article bibliographic record and abstract; NASA/JPL project description read in full. Publisher DOI full-text open returned 403.",
    "domain": "planetary in situ science",
    "system_id": "AEGIS-Curiosity",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity",
    "physical_action": "Scientist-parameterized visual target recognition, selection, instrument pointing, and ChemCam acquisition on Curiosity",
    "human_role": "Scientists specify objectives and retain mission oversight",
    "supported_claims": [
      "Onboard science autonomy can fill the post-drive interval before Earth receives imagery and returns a targeting plan. Reported first-year preferred-target selection exceeded 93%, versus approximately 24% expected from blind targeting."
    ],
    "limitations": [
      "The preferred-target metric is not a general scientific-discovery accuracy metric. Scientists specify target profiles and scientific priorities. AEGIS does not autonomously formulate open-ended hypotheses or execute arbitrary physical experiments."
    ],
    "source_locator": "Prior verified extraction; abstract or author full text as specified",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_francis2017",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_francis2017",
    "cited_in": [
      "01_introduction.tex",
      "02_environment.tex",
      "04_planetary.tex",
      "04b_comparison.tex"
    ]
  },
  {
    "id": "pln_lawson2025",
    "citekey": "pln_lawson2025",
    "title": "Adaptive sampling with PIXL on the Mars Perseverance rover",
    "authors": [
      "Peter R. Lawson",
      "Tanya V. Kizovski",
      "Michael M. Tice",
      "Benton C. Clark III",
      "Scott J. VanBommel",
      "David R. Thompson",
      "Lawrence A. Wade",
      "Robert W. Denise",
      "Christopher M. Heirwegh",
      "W. Timothy Elam",
      "Mariek E. Schmidt",
      "Yang Liu",
      "Abigail C. Allwood",
      "Martin S. Gilbert",
      "Benjamin J. Bornstein"
    ],
    "year": 2025,
    "venue": "Icarus 429, 116433",
    "doi": "10.1016/j.icarus.2024.116433",
    "url": "https://doi.org/10.1016/j.icarus.2024.116433",
    "source_type": "peer-reviewed article",
    "access_level": "Full 2024 author preprint read, publisher final bibliographic record/abstract checked, NASA official account checked.",
    "domain": "planetary in situ science",
    "system_id": "PIXL",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars",
    "physical_action": "Composition-dependent allocation of PIXL X-ray fluorescence integration time on Mars",
    "human_role": "Scientists specify objectives and retain mission oversight",
    "supported_claims": [
      "Onboard spectra are compared with scientist-defined trigger rules, including rules derived by machine learning, to select longer integrations at interesting compositions. This links chemical interpretation to a real-time instrument action and improves selected measurement signal-to-noise."
    ],
    "limitations": [
      "Ground science teams build and update rules. The adaptive action is bounded by dwell-time and resource budgets; this is not autonomous research-question formation. Preprint is 2024 but final volume is 2025 (online DOI contains 2024)."
    ],
    "source_locator": "Prior verified extraction; abstract or author full text as specified",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_lawson2025",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_lawson2025",
    "cited_in": [
      "01_introduction.tex",
      "02_environment.tex",
      "04_planetary.tex",
      "04b_comparison.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ]
  },
  {
    "id": "rob_eels2024",
    "citekey": "rob_eels2024",
    "title": "EELS: Autonomous snake-like robot with task and motion planning capabilities for ice world exploration",
    "authors": [
      "Tiago S. Vaquero",
      "Guglielmo Daddi",
      "Rohan Thakker",
      "Michael Paton",
      "Ashkan Jasour",
      "Marlin P. Strub",
      "others"
    ],
    "year": 2024,
    "venue": "Science Robotics 9(88), eadh8332",
    "doi": "10.1126/scirobotics.adh8332",
    "url": "https://doi.org/10.1126/scirobotics.adh8332",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher indexed full-text architecture and results sections, PubMed metadata, and NASA/JPL project page checked.",
    "domain": "space robotics for scientific workflows",
    "system_id": "EELS",
    "evidence_role": "transfer",
    "validation_environment": "Earth ice and terrain analogues",
    "data_location": "Earth ice and terrain analogues",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Earth ice and terrain analogues",
    "scientific_function": "Risk-aware task and motion planning for an articulated snake robot intended for icy-world exploration",
    "physical_action": "Risk-aware task and motion planning for an articulated snake robot intended for icy-world exploration",
    "human_role": "Scientists specify objectives and retain mission oversight",
    "supported_claims": [
      "Physical analogue tests demonstrate planning that trades locomotion against information-gathering/relocalization when exteroceptive sensing fails, relevant to maintaining access to scientific sites under uncertainty."
    ],
    "limitations": [
      "Ground/analogue capability demonstration, not a flown Enceladus mission and not yet autonomous astrobiological discovery. Use as enabling physical autonomy, not as a completed AI4S loop."
    ],
    "source_locator": "Prior verified extraction; abstract or author full text as specified",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_vaquero2024",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_eels2024",
    "cited_in": [
      "06_robotics.tex"
    ]
  },
  {
    "id": "pln_eo12005",
    "citekey": "pln_eo12005",
    "title": "Using Autonomy Flight Software to Improve Science Return on Earth Observing One",
    "authors": [
      "Steve Chien",
      "Rob Sherwood",
      "Daniel Tran",
      "Benjamin Cichy",
      "Gregg Rabideau",
      "Rebecca Castano",
      "Ashley Davis",
      "Dan Mandl",
      "Stuart Frye",
      "Bruce Trout",
      "Seth Shulman",
      "Darrell Boyer"
    ],
    "year": 2005,
    "venue": "Journal of Aerospace Computing, Information, and Communication 2(4), 196–216",
    "doi": "10.2514/1.12923",
    "url": "https://doi.org/10.2514/1.12923",
    "source_type": "peer-reviewed article",
    "access_level": "NASA/JPL-hosted full paper opened and relevant architecture, operations and constraints sections read.",
    "domain": "planetary in situ science",
    "system_id": "EO1-ASE",
    "evidence_role": "background",
    "validation_environment": "Earth orbit",
    "data_location": "Earth orbit",
    "computation_location": "Onboard EO-1 with ground-specified goals",
    "action_location": "Earth orbit",
    "scientific_function": "EO-1 Autonomous Sciencecraft Experiment (ASE): onboard event detection, CASPER planning, and robust execution",
    "physical_action": "EO-1 Autonomous Sciencecraft Experiment (ASE): onboard event detection, CASPER planning, and robust execution",
    "human_role": "Scientists specify objectives and retain mission oversight",
    "supported_claims": [
      "Demonstrates a closed observation-response loop: science imagery triggers revised observing goals, planning schedules follow-up observations, and execution responds to runtime uncertainty. Cases include thermal events, flooding, ice changes, and cloud screening."
    ],
    "limitations": [
      "Task-specific science algorithms and a modeled spacecraft action space; not open-ended experimental discovery. The paper explicitly uses a layered architecture with redundant safety constraints, so earlier autonomy must not be described as merely blind fixed scripts."
    ],
    "source_locator": "Prior verified extraction; abstract or author full text as specified",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit; not a new independent study",
    "prior_source_id": "space_chien2005",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_eo12005",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "rob_isaac2025",
    "citekey": "rob_isaac2025",
    "title": "Integration and Autonomy for Intra-Vehicular Robots: Results of the ISAAC Project",
    "authors": [
      "Trey Smith",
      "Maria Bualat",
      "Brian Coltin",
      "Abiola Akanni",
      "Oleg Alexandrov",
      "Shaun Azimi",
      "Laura Barron",
      "J Benton",
      "Janette Garcia",
      "Jodi Graf",
      "Kathryn Hamilton",
      "Brian Kempa",
      "Evan Laske",
      "Marina Moreira",
      "Robert Morris",
      "Nicole Ortega",
      "Connor Rainen",
      "Jonathan Rogers",
      "Misha Savchenko",
      "Khaled Sharif",
      "Ryan Soussan",
      "Emma Zemler"
    ],
    "year": 2025,
    "venue": "International Space Station Research and Development Conference, Seattle, 28-31 July 2025",
    "doi": null,
    "url": "https://ntrs.nasa.gov/citations/20250003945",
    "source_type": "Two-page conference extended abstract; NTRS records NASA Peer Committee technical review",
    "access_level": "Full text reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "ISAAC",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin and separately simulated manipulation",
    "data_location": "ISS robot sensors and synthetic telemetry; separate simulated data",
    "computation_location": "ISS onboard planning and perception; separate Earth software simulation",
    "action_location": "ISS cabin and separately simulated manipulation",
    "scientific_function": "Operational state assessment enabling future experiments",
    "physical_action": "Multi-robot survey and visual inspection; cargo transfer simulated",
    "human_role": "Humans define tasks; mock anomaly supplied; physical clearance not performed",
    "supported_claims": [
      "Two Astrobees performed an onboard-planned, multi-sensor survey of two ISS modules. Astrobee/Robonaut cargo transfer was demonstrated in software simulation, not on orbit. An ISS fault-response test injected high-CO2 synthetic telemetry and inspected a mock obstructed vent; computer vision reported the obstruction. No manipulator was available to clear the obstruction."
    ],
    "limitations": [
      "Does not demonstrate autonomous scientific hypothesis generation, general laboratory manipulation or physical fault repair.; The paper says intake vent while the agency summary says exhaust vent; use neutral 'vent'."
    ],
    "source_locator": "Prior source audit; full report or agency body as recorded",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R07",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_isaac2025",
    "cited_in": [
      "04b_comparison.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_biolab",
    "citekey": "rob_biolab",
    "title": "Biolab",
    "authors": [
      "European Space Agency"
    ],
    "year": null,
    "venue": "Agency documentation",
    "doi": null,
    "url": "https://www.esa.int/Science_Exploration/Human_and_Robotic_Exploration/Columbus/Biolab",
    "source_type": "Agency facility description, corroborated by dated 2008 on-orbit experiment activation report",
    "access_level": "HTML bodies reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Biolab",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin",
    "data_location": "ISS cabin",
    "computation_location": "onboard and ground support",
    "action_location": "ISS cabin",
    "scientific_function": "Biological experiment automation",
    "physical_action": "Dedicated handling and diagnostics",
    "human_role": "Crew loads containers; ground telescience",
    "supported_claims": [
      "Biolab launched with Columbus in 2008; ESA reported WAICO activation on orbit that February. ESA describes crew loading followed by automatic processing, onboard centrifuge controls and a handling mechanism transporting samples to diagnostics. Ground scientists can participate through teleoperations."
    ],
    "limitations": [
      "The facility description is not a per-action flight validation log of every handling capability.; Crew loading, ground operations and experiment-specific containers distinguish it from general-purpose embodied scientific autonomy."
    ],
    "source_locator": "Prior source audit; full report or agency body as recorded",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R08",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_biolab",
    "cited_in": [
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_biolab2013",
    "citekey": "rob_biolab2013",
    "title": "BIOLAB on the International Space Station (ISS): Facility and Experiments",
    "authors": [
      "Marianne Schuber",
      "Dieter Seibt",
      "Ralf Anken"
    ],
    "year": 2013,
    "venue": "Current Biotechnology",
    "doi": "10.2174/22115501113029990021",
    "url": "https://www.eurekaselect.com/article/54734",
    "source_type": "Journal facility paper",
    "access_level": "Publisher metadata and abstract reviewed only; full text not obtained",
    "domain": "space robotics for scientific workflows",
    "system_id": "Biolab",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin",
    "data_location": "ISS cabin",
    "computation_location": "onboard and ground support",
    "action_location": "ISS cabin",
    "scientific_function": "Biological experiment automation",
    "physical_action": "Dedicated sample handling",
    "human_role": "Crew manual work and MUSC ground control",
    "supported_claims": [
      "The flight facility combines an automated section with a section manually operated by astronauts. Samples use experiment-specific containers, and MUSC/DLR controls and monitors operations through telescience. The architecture therefore has explicit human and ground dependencies."
    ],
    "limitations": [
      "Abstract-level evidence only: do not infer experiment outcomes or measured autonomous recovery rates."
    ],
    "source_locator": "Prior source audit; full report or agency body as recorded",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R09",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_biolab2013",
    "cited_in": [
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_biolabmaintenance2022",
    "citekey": "rob_biolabmaintenance2022",
    "title": "Wunderbare Welt der Schwerkraft",
    "authors": [
      "German Aerospace Center (DLR)"
    ],
    "year": 2022,
    "venue": "Agency documentation",
    "doi": null,
    "url": "https://www.dlr.de/de/blog/archiv/2022/wunderbare-welt-der-schwerkraft",
    "source_type": "Agency operations account",
    "access_level": "Full article reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Biolab",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin",
    "data_location": "ISS cabin",
    "computation_location": "onboard and ground support",
    "action_location": "ISS cabin",
    "scientific_function": "Maintain experimental facility",
    "physical_action": "Preventive belt replacement",
    "human_role": "Astronaut performed replacement with tools, spares and ground support",
    "supported_claims": [
      "A scheduled five-year centrifuge-drive-belt replacement required Samantha Cristoforetti, ground coordination, replacement belts and many tools. The account reports approximately a crew workday of maintenance and successful completion."
    ],
    "limitations": [
      "This is preventive maintenance, not a measured failure-recovery experiment.; It supports the need for accessible mechanisms, spares and maintenance planning; it does not establish current robot ability to perform the task."
    ],
    "source_locator": "Prior source audit; full report or agency body as recorded",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R10",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_biolabmaintenance2022",
    "cited_in": [
      "02_environment.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_rell",
    "citekey": "rob_rell",
    "title": "Robotic External Leak Locator",
    "authors": [
      "NASA"
    ],
    "year": null,
    "venue": "Agency documentation",
    "doi": null,
    "url": "https://www.nasa.gov/isam/robotic-external-leak-locator/",
    "source_type": "Agency hardware and completed-installation accounts",
    "access_level": "HTML bodies reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "RELL-Dextre",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS exterior",
    "data_location": "ISS exterior",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "ISS exterior",
    "scientific_function": "Infrastructure diagnosis; indirect science support",
    "physical_action": "Robotic leak survey",
    "human_role": "Ground-operated robotic instrument",
    "supported_claims": [
      "Dextre carries the remotely controlled RELL instrument to locate ammonia leaks; NASA reports successful on-orbit leak location. A spare unit was launched because commercial electronics were vulnerable to radiation. Crew installed external RiTS storage in July 2020, improving robotic tool access and reducing deployment delays."
    ],
    "limitations": [
      "Leak localization is not autonomous leak repair.; The RELL overview retains obsolete future-tense RiTS text; use the dated 2020 installation report for chronology."
    ],
    "source_locator": "Prior source audit; full report or agency body as recorded",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R11",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_rell",
    "cited_in": [
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_astrobee",
    "citekey": "rob_astrobee",
    "title": "Astrobee",
    "authors": [
      "NASA Ames Research Center"
    ],
    "year": null,
    "venue": "Agency documentation",
    "doi": null,
    "url": "https://www.nasa.gov/ames/astrobee/",
    "source_type": "Agency facility overview and milestone record",
    "access_level": "HTML body reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Astrobee",
    "evidence_role": "supporting_automation",
    "validation_environment": "ISS cabin",
    "data_location": "ISS cabin",
    "computation_location": "onboard and ground support",
    "action_location": "ISS cabin",
    "scientific_function": "Mobile inspection and research platform",
    "physical_action": "Free flight, docking and perching",
    "human_role": "Ground and crew support",
    "supported_claims": [
      "Astrobee comprises three fan-propelled free-flying robots with cameras, sensors, docking/recharging and perching arms. It supports autonomous and remote-controlled operation and modular guest-science payloads. The robots launched in 2019; documented 2022 operations included navigation/mapping and panoramic imaging in separate modules."
    ],
    "limitations": [
      "The overview lists design goals as well as milestones; cargo transfer goals are not evidence of autonomous on-orbit logistics success.; Fan propulsion presumes cabin atmosphere and does not transfer to external vacuum."
    ],
    "source_locator": "Prior source audit; full report or agency body as recorded",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "provenance": "Carried forward from 2026-10-24 source audit",
    "prior_source_id": "R06",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_astrobee",
    "cited_in": [
      "06_robotics.tex"
    ]
  },
  {
    "id": "pln_oasis2007",
    "citekey": "pln_oasis2007",
    "title": "OASIS: Onboard autonomous science investigation system for opportunistic rover science",
    "authors": [
      "Rebecca Castano",
      "Tara Estlin",
      "Robert C. Anderson",
      "Daniel M. Gaines",
      "Andres Castano",
      "Benjamin Bornstein",
      "Caroline Chouinard",
      "Michele Judd"
    ],
    "year": 2007,
    "venue": "Journal of Field Robotics 24(5), 379--397",
    "doi": "10.1002/rob.20192",
    "url": "https://onlinelibrary.wiley.com/doi/10.1002/rob.20192",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher abstract; author PDF fetch unavailable",
    "domain": "planetary in situ science",
    "system_id": "OASIS-FIDO",
    "evidence_role": "core_ai",
    "validation_environment": "Earth Mars-yard hardware",
    "data_location": "Earth Mars-yard hardware",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Earth Mars-yard hardware",
    "scientific_function": "Opportunistic science",
    "physical_action": "Rock detection, resource-checked retargeting and closer imaging",
    "human_role": "Scientists define interesting properties and resources",
    "supported_claims": [
      "A closed perception-planning-action sequence was demonstrated with FIDO at JPL."
    ],
    "limitations": [
      "This report is a ground demonstration, not deployment on Mars; no general scientific novelty metric."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_oasis2007",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ]
  },
  {
    "id": "pln_aegis2012",
    "citekey": "pln_aegis2012",
    "title": "AEGIS automated science targeting for the MER Opportunity rover",
    "authors": [
      "Tara A. Estlin",
      "Benjamin J. Bornstein",
      "Daniel M. Gaines",
      "Robert C. Anderson",
      "David R. Thompson",
      "Michael Burl",
      "Rebecca Castano",
      "Michele Judd"
    ],
    "year": 2012,
    "venue": "ACM Transactions on Intelligent Systems and Technology 3(3), 1--19",
    "doi": "10.1145/2168752.2168764",
    "url": "https://doi.org/10.1145/2168752.2168764",
    "source_type": "peer-reviewed article",
    "access_level": "Bibliographic record and NASA/JPL AEGIS project account",
    "domain": "planetary in situ science",
    "system_id": "AEGIS-Opportunity",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Science target selection",
    "physical_action": "Scientist-specified autonomous imaging targets",
    "human_role": "Scientists supply target preferences",
    "supported_claims": [
      "AEGIS provided autonomous targeting on Opportunity."
    ],
    "limitations": [
      "Different rover deployments are related systems, not independent evidence for arbitrary scientific autonomy."
    ],
    "source_locator": "NASA/JPL project page https://ai.jpl.nasa.gov/public/projects/aegis/",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_aegis2012",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_moma2022",
    "citekey": "pln_moma2022",
    "title": "Science Autonomy and Space Science: Application to the ExoMars Mission",
    "authors": [
      "Victoria Da Poian",
      "Eric Lyness",
      "Ryan Danell",
      "Xiang Li",
      "Bethany Theiling",
      "Melissa Trainer",
      "Desmond Kaplan",
      "William Brinckerhoff"
    ],
    "year": 2022,
    "venue": "Frontiers in Astronomy and Space Sciences 9, 848669",
    "doi": "10.3389/fspas.2022.848669",
    "url": "https://www.frontiersin.org/journals/astronomy-and-space-sciences/articles/10.3389/fspas.2022.848669/full",
    "source_type": "peer-reviewed article",
    "access_level": "Relevant full-text methods, evaluation and conclusions reviewed",
    "domain": "planetary in situ science",
    "system_id": "MOMA-ML",
    "evidence_role": "core_ai",
    "validation_environment": "Earth engineering-test-unit data",
    "data_location": "Earth engineering-test-unit data",
    "computation_location": "Earth",
    "action_location": "Earth engineering-test-unit data",
    "scientific_function": "Mass-spectrum filtering and matching",
    "physical_action": "No autonomous Martian physical action demonstrated",
    "human_role": "Experts inspect model outputs and choose subsequent operations",
    "supported_claims": [
      "ML methods were developed using flight-like MOMA engineering-test-unit spectra; onboard self-directed tuning is a longer-term objective."
    ],
    "limitations": [
      "Laboratory classification is not identification of extraterrestrial life or a demonstrated flight control loop."
    ],
    "source_locator": "Introduction final paragraph; Evaluation of machine learning Techniques; Conclusions",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_moma2022",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_moma2017",
    "citekey": "pln_moma2017",
    "title": "The Mars Organic Molecule Analyzer (MOMA) Instrument: Characterization of Organic Material in Martian Sediments",
    "authors": [
      "Fred Goesmann",
      "others"
    ],
    "year": 2017,
    "venue": "Astrobiology 17(6--7), 655--685",
    "doi": "10.1089/ast.2016.1551",
    "url": "https://pmc.ncbi.nlm.nih.gov/articles/PMC5685156/",
    "source_type": "peer-reviewed article",
    "access_level": "Primary full-text indexed sections",
    "domain": "planetary in situ science",
    "system_id": "MOMA",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground instrument development",
    "data_location": "Ground instrument development",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground instrument development",
    "scientific_function": "Organic molecular analysis",
    "physical_action": "Laser desorption and gas chromatography mass spectrometry with prepared samples",
    "human_role": "Mission scientists define investigations",
    "supported_claims": [
      "MOMA couples complementary analytical modes to prepared subsurface samples."
    ],
    "limitations": [
      "Instrument design paper and obsolete historical launch forecast do not establish Mars operation."
    ],
    "source_locator": "Instrument overview; sample handling description",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_moma2017",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_moma2024",
    "citekey": "pln_moma2024",
    "title": "NASA Trains Machine Learning Algorithm for Mars Sample Analysis",
    "authors": [
      "NASA"
    ],
    "year": 2024,
    "venue": "NASA technology article",
    "doi": null,
    "url": "https://www.nasa.gov/technology/nasa-trains-machine-learning-algorithm-for-mars-sample-analysis/",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Article body reviewed",
    "domain": "planetary in situ science",
    "system_id": "MOMA-ML",
    "evidence_role": "core_ai",
    "validation_environment": "Earth software and laboratory data",
    "data_location": "Earth software and laboratory data",
    "computation_location": "Earth",
    "action_location": "Earth software and laboratory data",
    "scientific_function": "Ground decision support",
    "physical_action": "None yet on Mars",
    "human_role": "Earth scientists interpret returned spectra and decide next operations",
    "supported_claims": [
      "The described first ML deployment is an Earth-bound computer analyzing future MOMA data, not onboard control."
    ],
    "limitations": [
      "Official explanation of intended deployment; not an experimental benchmark."
    ],
    "source_locator": "Highlights; Earth-bound computer paragraph; final quotation",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_moma2024",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_drams2021",
    "citekey": "pln_drams2021",
    "title": "Development of the Dragonfly Mass Spectrometer (DraMS) for Titan",
    "authors": [
      "Melissa G. Trainer",
      "William B. Brinckerhoff",
      "Andrej Grubisic",
      "Ryan M. Danell",
      "others"
    ],
    "year": 2021,
    "venue": "52nd Lunar and Planetary Science Conference, abstract 1532",
    "doi": null,
    "url": "https://ntrs.nasa.gov/citations/20210011122",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Two-page primary abstract full text reviewed",
    "domain": "planetary in situ science",
    "system_id": "Dragonfly-DraMS-DrACO",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground development for Titan",
    "data_location": "Ground development for Titan",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground development for Titan",
    "scientific_function": "Molecular composition and prebiotic chemistry",
    "physical_action": "Proposed drilling, pneumatic transfer, carousel and mass spectrometry",
    "human_role": "Mission scientists define science and operations",
    "supported_claims": [
      "DraMS builds on MOMA/SAM heritage while DrACO transfers fines and manages sample temperature across cold and warm zones."
    ],
    "limitations": [
      "Development results, predicted specifications and future architecture are not Titan deployment or AI-controlled discovery."
    ],
    "source_locator": "https://ntrs.nasa.gov/api/citations/20210011122/downloads/Trainer_DraMS_Update_LPSC21_1532.pdf ; Introduction and Cold Zone-Warm Zone interface",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_drams2021",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "pln_scienceautonomy2023",
    "citekey": "pln_scienceautonomy2023",
    "title": "Toward Science Autonomy for Future NASA Missions",
    "authors": [
      "NASA Advanced Supercomputing Division"
    ],
    "year": 2023,
    "venue": "NASA SC23 research project 43",
    "doi": null,
    "url": "https://www.nas.nasa.gov/SC23/research/project43.html",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official project description",
    "domain": "planetary in situ science",
    "system_id": "MOMA-DraMS-autonomy",
    "evidence_role": "background",
    "validation_environment": "Earth computational development",
    "data_location": "Earth computational development",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Earth computational development",
    "scientific_function": "Mass-spectrum ML research",
    "physical_action": "Prospective instrument decisions",
    "human_role": "Researchers train algorithms",
    "supported_claims": [
      "Research targets MOMA, DraMS and ocean-world mass spectrometry."
    ],
    "limitations": [
      "Program description is not evidence of implemented flight decision authority."
    ],
    "source_locator": "Project overview",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_scienceautonomy2023",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_astrobiology2025",
    "citekey": "pln_astrobiology2025",
    "title": "Science Autonomy using Machine Learning for Astrobiology",
    "authors": [
      "Victoria Da Poian",
      "Bethany Theiling",
      "Eric Lyness",
      "David Burtt",
      "others"
    ],
    "year": 2025,
    "venue": "arXiv:2504.00709",
    "doi": null,
    "url": "https://arxiv.org/abs/2504.00709",
    "source_type": "preprint / white paper",
    "access_level": "Author preprint abstract",
    "domain": "planetary in situ science",
    "system_id": "Astrobiology-autonomy-roadmap",
    "evidence_role": "background",
    "validation_environment": "Concept and research agenda",
    "data_location": "Concept and research agenda",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Concept and research agenda",
    "scientific_function": "Chemical interpretation and prioritization",
    "physical_action": "Proposed future scientific operations",
    "human_role": "Experts retain responsibility for training and validation",
    "supported_claims": [
      "The white paper identifies ML-enabled astrobiology as an autonomy research direction."
    ],
    "limitations": [
      "Recommendations, not a new flight experiment."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_astrobiology2025",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_exomars2025",
    "citekey": "pln_exomars2025",
    "title": "The art of processing a sample on Mars",
    "authors": [
      "European Space Agency"
    ],
    "year": 2025,
    "venue": "ESA To Mars and back, 3 October 2025",
    "doi": null,
    "url": "https://blogs.esa.int/to-mars-and-back/2025/10/03/the-art-of-processing-a-sample-on-mars/",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official technical article indexed body",
    "domain": "planetary in situ science",
    "system_id": "ExoMars-SPDS",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground hardware for future Mars mission",
    "data_location": "Ground hardware for future Mars mission",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground hardware for future Mars mission",
    "scientific_function": "Mineralogical and molecular analysis",
    "physical_action": "Crushing, dosing and presentation to analytical instruments",
    "human_role": "Scientists plan investigations",
    "supported_claims": [
      "Purpose-built sample processing links a drill to a suite of instruments."
    ],
    "limitations": [
      "Description of future Rosalind Franklin capability, not Mars flight heritage."
    ],
    "source_locator": "Sample processing description",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_exomars2025",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "pln_sam2012",
    "citekey": "pln_sam2012",
    "title": "The Sample Analysis at Mars Investigation and Instrument Suite",
    "authors": [
      "Paul R. Mahaffy",
      "Christopher R. Webster",
      "Michel Cabane",
      "others"
    ],
    "year": 2012,
    "venue": "Space Science Reviews 170, 401--478",
    "doi": "10.1007/s11214-012-9879-z",
    "url": "https://doi.org/10.1007/s11214-012-9879-z",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher full-text indexed instrument description and metadata",
    "domain": "planetary in situ science",
    "system_id": "Curiosity-SAM",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground instrument characterization; later flight facility",
    "data_location": "Ground instrument characterization; later flight facility",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground instrument characterization; later flight facility",
    "scientific_function": "Chemical and isotopic analysis",
    "physical_action": "Sample processing and multiple analytical modes",
    "human_role": "Scientists choose measurement strategy",
    "supported_claims": [
      "SAM provides a purpose-built multistage analytical laboratory for atmospheric and solid samples."
    ],
    "limitations": [
      "The instrument paper alone does not demonstrate AI-directed experiment selection."
    ],
    "source_locator": "Investigation overview and conclusions",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_sam2012",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ]
  },
  {
    "id": "pln_hayabusa2017",
    "citekey": "pln_hayabusa2017",
    "title": "Hayabusa2 Sampler: Collection of Asteroidal Surface Material",
    "authors": [
      "Hirotaka Sawada",
      "Ryuji Okazaki",
      "Shogo Tachibana",
      "others"
    ],
    "year": 2017,
    "venue": "Space Science Reviews 208, 81--106",
    "doi": "10.1007/s11214-017-0338-8",
    "url": "https://doi.org/10.1007/s11214-017-0338-8",
    "source_type": "peer-reviewed article",
    "access_level": "Author-institution bibliographic record; JAXA mission overview technical description",
    "domain": "planetary in situ science",
    "system_id": "Hayabusa2-sampler",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground development for asteroid sampling",
    "data_location": "Ground development for asteroid sampling",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground development for asteroid sampling",
    "scientific_function": "Acquire primitive astromaterial",
    "physical_action": "Projectile-assisted collection through sampler horn",
    "human_role": "Scientists select sampling targets",
    "supported_claims": [
      "A specialized sampler was engineered for brief low-gravity contact and sample capture."
    ],
    "limitations": [
      "2017 design paper is not proof of 2019 outcomes; sampling is not autonomous hypothesis generation."
    ],
    "source_locator": "Kyushu University record; JAXA Mission-Overview_Watanabe_2017.pdf",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_hayabusa2017",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_hayabusa2019",
    "citekey": "pln_hayabusa2019",
    "title": "Success of the Second Touchdown of Asteroid Explorer Hayabusa2",
    "authors": [
      "Japan Aerospace Exploration Agency"
    ],
    "year": 2019,
    "venue": "ISAS mission announcement, 11 July 2019",
    "doi": null,
    "url": "https://www.isas.jaxa.jp/en/topics/002203.html",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official announcement",
    "domain": "planetary in situ science",
    "system_id": "Hayabusa2-sampler",
    "evidence_role": "supporting_automation",
    "validation_environment": "asteroid operations",
    "data_location": "asteroid operations",
    "computation_location": "onboard and ground support",
    "action_location": "asteroid operations",
    "scientific_function": "Asteroid sample acquisition",
    "physical_action": "Second touchdown sampling operation",
    "human_role": "Ground team determines operation and target",
    "supported_claims": [
      "JAXA reported successful second touchdown and collection operations at Ryugu."
    ],
    "limitations": [
      "Operational confirmation is not evidence that scientific objectives were generated autonomously."
    ],
    "source_locator": "Announcement body",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_hayabusa2019",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_change2020",
    "citekey": "pln_change2020",
    "title": "Chang'e-5 completes automatic lunar sampling and packaging",
    "authors": [
      "China National Space Administration"
    ],
    "year": 2020,
    "venue": "CNSA mission announcement, 3 December 2020",
    "doi": null,
    "url": "https://www.cnsa.gov.cn/n6758823/n6758838/c6810708/content.html",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official Chinese article body reviewed",
    "domain": "planetary in situ science",
    "system_id": "Change5",
    "evidence_role": "supporting_automation",
    "validation_environment": "Moon surface",
    "data_location": "Moon surface",
    "computation_location": "onboard and ground support",
    "action_location": "Moon surface",
    "scientific_function": "Acquire diverse lunar samples with geological context",
    "physical_action": "Drilling, arm sampling and sealing",
    "human_role": "Ground staff reconstruct terrain and simulate operations to support decisions",
    "supported_claims": [
      "Drill and arm sampling were completed with ground-supported modeling and operational decisions."
    ],
    "limitations": [
      "Automatic sampling does not imply autonomous scientific goal selection."
    ],
    "source_locator": "Paragraphs 1--3",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_change2020",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_changeRL2021",
    "citekey": "pln_changeRL2021",
    "title": "Path Planning of Lunar Surface Sampling Manipulator for Chang'E-5 Mission",
    "authors": [
      "Xiaodong Hu",
      "Kuan Zhang",
      "Yuan Xie",
      "Hui Zhang",
      "Hao Lu",
      "Chuankai Liu",
      "Xiang Chen",
      "Huanzhou Zhao",
      "Jianfeng Xie"
    ],
    "year": 2021,
    "venue": "Journal of Deep Space Exploration 8(6), 564--571",
    "doi": "10.15982/j.issn.2096-9287.2021.20210095",
    "url": "https://jdse.bit.edu.cn/sktcxb/article/doi/10.15982/j.issn.2096-9287.2021.20210095",
    "source_type": "peer-reviewed article",
    "access_level": "Chinese and English publisher abstracts and metadata",
    "domain": "planetary in situ science",
    "system_id": "Change5",
    "evidence_role": "supporting_automation",
    "validation_environment": "Simulation and reported lunar mission fine-adjustment application",
    "data_location": "Simulation and reported lunar mission fine-adjustment application",
    "computation_location": "Not established by accessible abstract; ground-assisted teleoperation context",
    "action_location": "Simulation and reported lunar mission fine-adjustment application",
    "scientific_function": "Enable accurate sample manipulation",
    "physical_action": "Deep-Q-network-based constrained manipulator path planning",
    "human_role": "Teleoperation context; onboard computation not established by abstract",
    "supported_claims": [
      "Authors report reinforcement-learning path planning and validation involving lunar mission fine adjustment."
    ],
    "limitations": [
      "Do not infer that learning ran onboard or that the robot selected scientific questions; only abstract-level scope verified."
    ],
    "source_locator": "Chinese abstract; English abstract; author list",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_changeRL2021",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "pln_changecontrol2022",
    "citekey": "pln_changecontrol2022",
    "title": "Control Technology for Unmanned Sampling of Lunar Surface",
    "authors": [
      "Kuan Zhang",
      "Tianyi Yu",
      "Xiaodong Hu",
      "Chuankai Liu",
      "Lichun Li",
      "Huanzhou Zhao"
    ],
    "year": 2022,
    "venue": "Journal of Deep Space Exploration 9(2), 173--182",
    "doi": "10.15982/j.issn.2096-9287.2022.20210052",
    "url": "https://jdse.bit.edu.cn/sktcxb/cn/article/doi/10.15982/j.issn.2096-9287.2022.20210052",
    "source_type": "peer-reviewed article",
    "access_level": "Primary PDF abstract and technical workflow sections reviewed",
    "domain": "planetary in situ science",
    "system_id": "Change5",
    "evidence_role": "supporting_automation",
    "validation_environment": "Moon surface",
    "data_location": "Moon surface",
    "computation_location": "Ground-supported planning and lunar command execution",
    "action_location": "Moon surface",
    "scientific_function": "Scientific sample acquisition within mission time",
    "physical_action": "Planning, visual pose measurement and state-conditioned command execution",
    "human_role": "Ground operations and preplanning remain central",
    "supported_claims": [
      "The reported workflow combines environment assessment, planning, arm refinement and control in the lunar sampling mission."
    ],
    "limitations": [
      "Operational efficiency is not a controlled demonstration of better scientific knowledge or full autonomy."
    ],
    "source_locator": "https://www.spacejournal.cn/sktcxb/cn/article/pdf/preview/10.15982/j.issn.2096-9287.2022.20210052.pdf ; pp.173--175",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_changecontrol2022",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "pln_nomad2001",
    "citekey": "pln_nomad2001",
    "title": "Autonomous Robotic Meteorite Identification in Antarctica",
    "authors": [
      "Liam Pedersen",
      "Michael Wagner",
      "Dimitrios Apostolopoulos",
      "William Red Whittaker"
    ],
    "year": 2001,
    "venue": "IEEE International Conference on Robotics and Automation",
    "doi": null,
    "url": "https://publications.ri.cmu.edu/storage/publications/pub_files/pub2/pedersen_liam_2001_1/pedersen_liam_2001_1.pdf",
    "source_type": "conference paper",
    "access_level": "Primary author-hosted paper abstract",
    "domain": "planetary in situ science",
    "system_id": "Nomad",
    "evidence_role": "core_ai",
    "validation_environment": "Antarctic field analogue",
    "data_location": "Antarctic field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Antarctic field analogue",
    "scientific_function": "Meteorite classification",
    "physical_action": "Camera and spectrometer measurements at rocks",
    "human_role": "Team configures classifier and campaign",
    "supported_claims": [
      "Nomad used Bayesian classification with robotic sensing to identify a meteorite in Antarctic field tests."
    ],
    "limitations": [
      "Terrestrial field identification does not demonstrate extraterrestrial deployment; sensor data acquisition is itself a limiting condition."
    ],
    "source_locator": "p.1 abstract and instrumentation figure",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_nomad2001",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_zoe2007",
    "citekey": "pln_zoe2007",
    "title": "Life in the Atacama: Science autonomy for improving data quality",
    "authors": [
      "Trey Smith",
      "David R. Thompson",
      "David S. Wettergreen",
      "Nathalie A. Cabrol",
      "Kimberley A. Warren-Rhodes",
      "Shmuel J. Weinstein"
    ],
    "year": 2007,
    "venue": "Journal of Geophysical Research 112, G04S03",
    "doi": "10.1029/2006JG000315",
    "url": "https://doi.org/10.1029/2006JG000315",
    "source_type": "peer-reviewed article",
    "access_level": "Author paper abstract and bibliographic first page",
    "domain": "planetary in situ science",
    "system_id": "Zoe-LITA",
    "evidence_role": "core_ai",
    "validation_environment": "Atacama field analogue",
    "data_location": "Atacama field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Atacama field analogue",
    "scientific_function": "Adaptive data acquisition and return",
    "physical_action": "Select observations during traverse",
    "human_role": "Scientists establish mission goals and campaign",
    "supported_claims": [
      "Science autonomy was evaluated in the Atacama as adaptive measurement and downlink selection."
    ],
    "limitations": [
      "Earth biological and environmental conditions are not Mars validation."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_zoe2007",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_zoeoverview2007",
    "citekey": "pln_zoeoverview2007",
    "title": "Life in the Atacama: Searching for life with rovers (science overview)",
    "authors": [
      "Nathalie A. Cabrol",
      "David Wettergreen",
      "Kimberley Warren-Rhodes",
      "others"
    ],
    "year": 2007,
    "venue": "Journal of Geophysical Research 112",
    "doi": "10.1029/2006JG000298",
    "url": "https://agupubs.onlinelibrary.wiley.com/doi/full/10.1029/2006JG000298",
    "source_type": "peer-reviewed article",
    "access_level": "Author-institution abstract and publisher indexed text",
    "domain": "planetary in situ science",
    "system_id": "Zoe-LITA",
    "evidence_role": "supporting_automation",
    "validation_environment": "Atacama field analogue",
    "data_location": "Atacama field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Atacama field analogue",
    "scientific_function": "Biogeological surveys",
    "physical_action": "Fluorescence, imaging and spectral surveys",
    "human_role": "Remote science team interprets and contextualizes evidence",
    "supported_claims": [
      "LITA combined robotic traverses with multiple complementary life-detection and geology measurements."
    ],
    "limitations": [
      "Campaign science overview is related to, not independent of, the autonomy experiment report."
    ],
    "source_locator": "Abstract and project science objectives",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_zoeoverview2007",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_zoe2025",
    "citekey": "pln_zoe2025",
    "title": "Rover Science Autonomy in Planetary Exploration: Field Analog Tests",
    "authors": [
      "Eldar Z. Noe Dobrea",
      "Maria E. Banks",
      "Roger N. Clark",
      "David Wettergreen",
      "Alberto Candela",
      "others"
    ],
    "year": 2025,
    "venue": "The Planetary Science Journal 6, 51",
    "doi": "10.3847/PSJ/adaa78",
    "url": "https://doi.org/10.3847/PSJ/adaa78",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher and author-institution abstracts; PDF download timed out",
    "domain": "planetary in situ science",
    "system_id": "Zoe-TREX",
    "evidence_role": "core_ai",
    "validation_environment": "Earth geological field analogue",
    "data_location": "Earth geological field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Earth geological field analogue",
    "scientific_function": "Hypothesis-guided geological exploration",
    "physical_action": "Measurements chosen under human-directed, rover-directed and collaborative strategies",
    "human_role": "Humans encode hypotheses; collaborative conditions include field experts",
    "supported_claims": [
      "The study compares three exploration strategies and reports improved data collection per command cycle with science autonomy."
    ],
    "limitations": [
      "A command-cycle productivity result is not unrestricted discovery or guaranteed superiority over every human support regime."
    ],
    "source_locator": "https://publications.ri.cmu.edu/rover-science-autonomy-in-planetary-exploration-field-analog-tests ; abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_zoe2025",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "pln_microbes2019",
    "citekey": "pln_microbes2019",
    "title": "Subsurface Microbial Habitats in an Extreme Desert Mars-Analog Environment",
    "authors": [
      "Kimberley A. Warren-Rhodes",
      "Kevin C. Lee",
      "Stephen D. J. Archer",
      "Nathalie Cabrol",
      "others"
    ],
    "year": 2019,
    "venue": "Frontiers in Microbiology 10, 69",
    "doi": "10.3389/fmicb.2019.00069",
    "url": "https://www.frontiersin.org/journals/microbiology/articles/10.3389/fmicb.2019.00069/full",
    "source_type": "peer-reviewed article",
    "access_level": "Relevant primary full-text summary and citation record",
    "domain": "planetary in situ science",
    "system_id": "Zoe-subsurface",
    "evidence_role": "supporting_automation",
    "validation_environment": "Atacama field analogue and Earth laboratories",
    "data_location": "Atacama field analogue and Earth laboratories",
    "computation_location": "Robotic collection followed by Earth laboratory analysis",
    "action_location": "Atacama field analogue and Earth laboratories",
    "scientific_function": "Subsurface microbial ecology",
    "physical_action": "Recover subsurface samples for microbial analysis",
    "human_role": "Human laboratory analyses establish microbial findings",
    "supported_claims": [
      "Robotic sampling supported a study of microbial heterogeneity in a Mars analogue."
    ],
    "limitations": [
      "Robotic collection does not mean autonomous onboard biological interpretation."
    ],
    "source_locator": "Abstract; Materials and Methods; Citation",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_microbes2019",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "pln_survey2011",
    "citekey": "pln_survey2011",
    "title": "Autonomous science during large-scale robotic survey",
    "authors": [
      "David R. Thompson",
      "David S. Wettergreen",
      "Francisco J. Calderon Peralta"
    ],
    "year": 2011,
    "venue": "Journal of Field Robotics 28(4), 542--564",
    "doi": "10.1002/rob.20391",
    "url": "https://onlinelibrary.wiley.com/doi/abs/10.1002/rob.20391",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher abstract and author paper first page",
    "domain": "planetary in situ science",
    "system_id": "Zoe-survey",
    "evidence_role": "core_ai",
    "validation_environment": "Amboy Crater field analogue",
    "data_location": "Amboy Crater field analogue",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Amboy Crater field analogue",
    "scientific_function": "Information-driven geological mapping",
    "physical_action": "Visual servoing, spectral acquisition and adaptive exploration",
    "human_role": "Humans set science context",
    "supported_claims": [
      "The rover interpreted spectra and learned spatial and cross-sensor relationships to guide field exploration."
    ],
    "limitations": [
      "Ground field evidence; no flight validation or universal information-gain metric."
    ],
    "source_locator": "Abstract",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_survey2011",
    "cited_in": [
      "04_planetary.tex"
    ]
  },
  {
    "id": "rob_remoteagent1998",
    "citekey": "rob_remoteagent1998",
    "title": "Remote Agent: To boldly go where no AI system has gone before",
    "authors": [
      "Nicola Muscettola",
      "P. Pandurang Nayak",
      "Barney Pell",
      "Brian C. Williams"
    ],
    "year": 1998,
    "venue": "Artificial Intelligence 103(1--2), 5--47",
    "doi": "10.1016/S0004-3702(98)00068-X",
    "url": "https://people.csail.mit.edu/williams/Web%20site/papers/aij98.pdf",
    "source_type": "peer-reviewed article",
    "access_level": "Author-hosted paper opening and publisher metadata",
    "domain": "space robotics for scientific workflows",
    "system_id": "DS1-RemoteAgent",
    "evidence_role": "background",
    "validation_environment": "Ground development before DS1 experiment",
    "data_location": "Ground development before DS1 experiment",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground development before DS1 experiment",
    "scientific_function": "Mission execution enabling science",
    "physical_action": "Model-based planning, execution and fault reasoning",
    "human_role": "Humans provide goals and models",
    "supported_claims": [
      "Integrated model-based autonomy predates contemporary learned agents."
    ],
    "limitations": [
      "This 1998 paper precedes the 1999 flight test and is not a scientific-discovery result."
    ],
    "source_locator": "Abstract and introduction",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_remoteagent1998",
    "cited_in": [
      "01_introduction.tex",
      "04_planetary.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_ds12000",
    "citekey": "rob_ds12000",
    "title": "Results from the Deep Space 1 Technology Validation Mission",
    "authors": [
      "Marc D. Rayman",
      "Philip Varghese",
      "David H. Lehman",
      "Leslie L. Livesay"
    ],
    "year": 2000,
    "venue": "Acta Astronautica 47(2–9), 475–487",
    "doi": "10.1016/S0094-5765(00)00087-4",
    "url": "https://www.jpl.nasa.gov/nmp/ds1/DS1_Primary_Mission.pdf",
    "source_type": "peer-reviewed article",
    "access_level": "Primary report relevant full-text sections",
    "domain": "space robotics for scientific workflows",
    "system_id": "DS1-RemoteAgent",
    "evidence_role": "background",
    "validation_environment": "Deep-space flight technology experiment",
    "data_location": "Deep-space flight technology experiment",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Deep-space flight technology experiment",
    "scientific_function": "Mission autonomy technology validation",
    "physical_action": "Restricted onboard planning and execution experiment",
    "human_role": "Ground team handles an execution anomaly and revised experiment",
    "supported_claims": [
      "DS1 validated autonomy in a limited flight experiment; its primary objectives were technological."
    ],
    "limitations": [
      "Mission autonomy must not be counted as direct autonomous scientific discovery."
    ],
    "source_locator": "Autonomous remote agent section; mission objectives; first page identifies 1999 conference and 2000 journal version",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "volume": "47",
    "issue": "2–9",
    "pages": "475–487",
    "metadata_audit": "Publisher journal record verified 2026-10-25; DOI 10.1016/S0094-5765(00)00087-4. Author-hosted PDF is the journal-linked version of a 1999 conference paper.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_ds12000",
    "cited_in": [
      "04_planetary.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_aspen2000",
    "citekey": "rob_aspen2000",
    "title": "ASPEN—Automated Planning and Scheduling for Space Mission Operations",
    "authors": [
      "S. Chien",
      "G. Rabideau",
      "R. Knight",
      "R. Sherwood",
      "B. Engelhardt",
      "D. Mutz",
      "T. Estlin",
      "B. Smith",
      "F. Fisher",
      "T. Barrett",
      "G. Stebbins",
      "D. Tran"
    ],
    "year": 2000,
    "venue": "SpaceOps 2000",
    "doi": null,
    "url": "https://ai.jpl.nasa.gov/public/documents/papers/aspenspaceops00.pdf",
    "source_type": "conference paper",
    "access_level": "Primary paper indexed text and NASA project description",
    "domain": "space robotics for scientific workflows",
    "system_id": "ASPEN",
    "evidence_role": "background",
    "validation_environment": "Ground planning framework and applications",
    "data_location": "Ground planning framework and applications",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground planning framework and applications",
    "scientific_function": "Resource-constrained science scheduling",
    "physical_action": "Plan commands under instrument and resource models",
    "human_role": "Humans encode models and goals",
    "supported_claims": [
      "ASPEN represents spacecraft and rover planning constraints in an AI scheduling framework."
    ],
    "limitations": [
      "A planning framework is not itself a flight scientific experiment."
    ],
    "source_locator": "Author-hosted primary PDF, p. 1: complete title and all twelve authors; https://ai.jpl.nasa.gov/public/documents/papers/aspenspaceops00.pdf",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "metadata_audit": "Conference publication type verified from primary PDF or author publication record on 2026-10-25; agency/author hosting is not the publication type.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_aspen2000",
    "cited_in": [
      "01_introduction.tex",
      "04_planetary.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_casper2000",
    "citekey": "rob_casper2000",
    "title": "Using Iterative Repair to Improve the Responsiveness of Planning and Scheduling",
    "authors": [
      "Steve Chien",
      "Russell Knight",
      "Andre Stechert",
      "Rob Sherwood",
      "Gregg Rabideau"
    ],
    "year": 2000,
    "venue": "AIPS 2000, 300--307",
    "doi": null,
    "url": "https://cdn.aaai.org/AIPS/2000/AIPS00-032.pdf",
    "source_type": "conference paper",
    "access_level": "Primary paper indexed text and project bibliography",
    "domain": "space robotics for scientific workflows",
    "system_id": "CASPER",
    "evidence_role": "background",
    "validation_environment": "Computational planning experiments",
    "data_location": "Computational planning experiments",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Computational planning experiments",
    "scientific_function": "Responsive replanning",
    "physical_action": "Repair a resource-constrained plan during execution",
    "human_role": "Humans specify task models and constraints",
    "supported_claims": [
      "Continuous planning updates plans as state and goals change."
    ],
    "limitations": [
      "Plan repair is a computational operation, distinct from physical repair and scientific validity recovery."
    ],
    "source_locator": "Abstract; NASA CASPER project bibliography",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "metadata_audit": "Conference publication type verified from primary PDF or author publication record on 2026-10-25; agency/author hosting is not the publication type.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_casper2000",
    "cited_in": [
      "01_introduction.tex",
      "04_planetary.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "pln_tagsam2018",
    "citekey": "pln_tagsam2018",
    "title": "The OSIRIS-REx Spacecraft and the Touch-and-Go Sample Acquisition Mechanism (TAGSAM)",
    "authors": [
      "Edward B. Bierhaus",
      "others"
    ],
    "year": 2018,
    "venue": "Space Science Reviews 214, 107",
    "doi": "10.1007/s11214-018-0521-6",
    "url": "https://link.springer.com/article/10.1007/s11214-018-0521-6",
    "source_type": "peer-reviewed article",
    "access_level": "Publisher indexed full-text technical sections",
    "domain": "planetary in situ science",
    "system_id": "OSIRISREx-TAGSAM",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground qualification for asteroid sampling",
    "data_location": "Ground qualification for asteroid sampling",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground qualification for asteroid sampling",
    "scientific_function": "Asteroid sample capture",
    "physical_action": "Specialized touch-and-go sampling",
    "human_role": "Scientists and mission operators define collection event",
    "supported_claims": [
      "TAGSAM links sample acquisition design to asteroid contact conditions and ground tests."
    ],
    "limitations": [
      "Gravity mismatch complicates qualification; paper predates flight sample capture."
    ],
    "source_locator": "TAGSAM design and testing",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "pln_tagsam2018",
    "cited_in": [
      "02_environment.tex",
      "04_planetary.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_stow2020",
    "citekey": "rob_stow2020",
    "title": "NASA's OSIRIS-REx Successfully Stows Sample of Asteroid Bennu",
    "authors": [
      "NASA"
    ],
    "year": 2020,
    "venue": "NASA mission announcement, 29 October 2020",
    "doi": null,
    "url": "https://www.nasa.gov/news-release/nasas-osiris-rex-successfully-stows-sample-of-asteroid-bennu/",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official report body",
    "domain": "space robotics for scientific workflows",
    "system_id": "OSIRISREx-TAGSAM",
    "evidence_role": "supporting_automation",
    "validation_environment": "asteroid operations",
    "data_location": "asteroid operations",
    "computation_location": "onboard and ground support",
    "action_location": "asteroid operations",
    "scientific_function": "Preserve acquired sample",
    "physical_action": "Stow collector after material obstructed retention flap",
    "human_role": "Continuous ground oversight over two-day process",
    "supported_claims": [
      "Acquisition success still required sample retention assessment and ground-directed stowage."
    ],
    "limitations": [
      "This was not autonomous diagnosis and recovery."
    ],
    "source_locator": "Stowage oversight and flap-obstruction paragraphs",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_stow2020",
    "cited_in": [
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_curiosity2022",
    "citekey": "rob_curiosity2022",
    "title": "Remote Diagnosis and Operational Response to an In-Flight Failure of the Drill Feed Mechanism Onboard the Mars Science Laboratory Rover",
    "authors": [
      "Megan Richardson Lin",
      "Douglas Klein",
      "Thomas Green",
      "Ryan Kinnett"
    ],
    "year": 2022,
    "venue": "Jet Propulsion Laboratory / Aerospace Mechanisms Symposium contribution",
    "doi": null,
    "url": "https://ntrs.nasa.gov/citations/20230005798",
    "source_type": "institutional preprint record; related conference proceedings",
    "access_level": "NTRS primary abstract; proceedings PDF discovered but not reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "Curiosity-drill",
    "evidence_role": "supporting_automation",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Restore rock sample acquisition",
    "physical_action": "Feed-extended drilling bypassed unreliable feed mechanism",
    "human_role": "Ground diagnosis, tests and operation redesign",
    "supported_claims": [
      "The first feed-extended sample followed the original feed stall by 521 sols."
    ],
    "limitations": [
      "Successful remote recovery does not demonstrate onboard autonomous invention or repair."
    ],
    "source_locator": "NTRS abstract paragraphs 1--4",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_curiosity2022",
    "cited_in": [
      "02_environment.tex",
      "04b_comparison.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ]
  },
  {
    "id": "rob_insight2022",
    "citekey": "rob_insight2022",
    "title": "The InSight-HP3 mole on Mars: Lessons learned from attempts to penetrate to depth in the Martian soil",
    "authors": [
      "Tilman Spohn",
      "Troy L. Hudson",
      "Lars Witte",
      "Torben Wippermann",
      "others"
    ],
    "year": 2022,
    "venue": "Advances in Space Research 69, 3140--3163",
    "doi": "10.1016/j.asr.2022.02.009",
    "url": "https://elib.dlr.de/186344/1/1-s2.0-S0273117722000916-main.pdf",
    "source_type": "peer-reviewed article",
    "access_level": "Primary full-text abstract and verification/lessons sections reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "InSight-HP3",
    "evidence_role": "supporting_automation",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Emplace thermal sensors to measure heat flow",
    "physical_action": "Penetration attempts and deployment-arm assistance",
    "human_role": "Ground team devised interventions",
    "supported_claims": [
      "Arm assistance did not achieve the depth needed for the heat-flow objective; soil and support assumptions limited performance."
    ],
    "limitations": [
      "Improved action selection cannot supply absent mechanical capability or guarantee recovery."
    ],
    "source_locator": "pp.3140,3154--3158; section 5 and lessons 5--6",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_insight2022",
    "cited_in": [
      "06_robotics.tex",
      "07_agenda.tex"
    ]
  },
  {
    "id": "rob_perseverance2021",
    "citekey": "rob_perseverance2021",
    "title": "NASA's Perseverance Rover Successfully Cores Its First Rock",
    "authors": [
      "NASA Jet Propulsion Laboratory"
    ],
    "year": 2021,
    "venue": "JPL mission report",
    "doi": null,
    "url": "https://www.jpl.nasa.gov/news/nasas-perseverance-rover-successfully-cores-its-first-rock/",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official mission report indexed body",
    "domain": "space robotics for scientific workflows",
    "system_id": "Perseverance-sampling",
    "evidence_role": "supporting_automation",
    "validation_environment": "Mars surface",
    "data_location": "Mars surface",
    "computation_location": "onboard and ground support",
    "action_location": "Mars surface",
    "scientific_function": "Preserve rock cores for future analysis",
    "physical_action": "Coring and imaging inside sample tube",
    "human_role": "Ground teams inspect images before confirming sample state",
    "supported_claims": [
      "Tube images and additional verification were needed to assess core presence."
    ],
    "limitations": [
      "This is sample-state verification, not AI-driven scientific discovery."
    ],
    "source_locator": "September 2021 sampling report",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_perseverance2021",
    "cited_in": [
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_analog2019",
    "citekey": "rob_analog2019",
    "title": "Rock sampling from space: Analog-1",
    "authors": [
      "European Space Agency"
    ],
    "year": 2019,
    "venue": "ESA experiment account, 29 November 2019",
    "doi": null,
    "url": "https://www.esa.int/ESA_Multimedia/Videos/2019/11/Rock_sampling_from_space_Analog-1",
    "source_type": "institutional report or primary mission documentation",
    "access_level": "Official account body reviewed",
    "domain": "space robotics for scientific workflows",
    "system_id": "METERON-Analog1",
    "evidence_role": "transfer",
    "validation_environment": "ISS operator controlling Earth mock-lunar site",
    "data_location": "Earth mock-lunar site",
    "computation_location": "Distributed Earth robot and ISS operator interface",
    "action_location": "ISS operator controlling Earth mock-lunar site",
    "scientific_function": "Geological sampling with shared human expertise",
    "physical_action": "Force-feedback gripper collects rocks",
    "human_role": "ISS astronaut operates rover with Earth geologists advising",
    "supported_claims": [
      "Space-to-ground telerobotic sampling was demonstrated, with visual and force feedback."
    ],
    "limitations": [
      "Robot and samples were on Earth; neither lunar deployment nor autonomous target interpretation."
    ],
    "source_locator": "Experiment and science-team paragraphs",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_analog2019",
    "cited_in": [
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_astrobee2016",
    "citekey": "rob_astrobee2016",
    "title": "Astrobee: A New Platform for Free-Flying Robotics Research on the International Space Station",
    "authors": [
      "Trey Smith",
      "Jonathan Barlow",
      "Maria Bualat",
      "Terrence Fong",
      "Christopher Provencher",
      "Hugo Sanchez",
      "Ernest Smith",
      "The Astrobee Team"
    ],
    "year": 2016,
    "venue": "International Symposium on AI, Robotics and Automation in Space",
    "doi": null,
    "url": "https://longhorizon.org/trey/pubs/b2hd-smith16astrobee_design.html",
    "source_type": "conference paper",
    "access_level": "Author abstract and supplied BibTeX",
    "domain": "space robotics for scientific workflows",
    "system_id": "Astrobee",
    "evidence_role": "supporting_automation",
    "validation_environment": "Ground preliminary design",
    "data_location": "Ground preliminary design",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Ground preliminary design",
    "scientific_function": "Robotics platform and sensor surveys",
    "physical_action": "Designed free-flight and payload support",
    "human_role": "Human guest-science users and ground operations",
    "supported_claims": [
      "Astrobee was conceived as an indoor free-flying robotics research and mobile sensing platform."
    ],
    "limitations": [
      "2016 design forecasts are not actual launch dates or proof of completed later tasks."
    ],
    "source_locator": "Abstract; BibTeX entry",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "version_note": "Related records use system_id; record counts do not count independent systems.",
    "metadata_audit": "Conference publication type verified from primary PDF or author publication record on 2026-10-25; agency/author hosting is not the publication type.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_astrobee2016",
    "cited_in": [
      "06_robotics.tex"
    ]
  },
  {
    "id": "rob_braun2026",
    "citekey": "rob_braun2026",
    "title": "Autonomy in Deep Space Exploration",
    "authors": [
      "Robert D. Braun",
      "Elena Y. Adams",
      "James G. Bellingham",
      "T. Adrian Hill",
      "Andrew E. Johnson",
      "Zachary R. Putnam"
    ],
    "year": 2026,
    "venue": "Annual Review of Control, Robotics, and Autonomous Systems 10; online 16 October 2026",
    "doi": "10.1146/annurev-control-033125-025902",
    "url": "https://www.annualreviews.org/content/journals/10.1146/annurev-control-033125-025902",
    "source_type": "review",
    "access_level": "Publisher abstract and online/volume dates",
    "domain": "space robotics for scientific workflows",
    "system_id": "Deep-space-autonomy-review",
    "evidence_role": "background",
    "validation_environment": "Review of flight missions and planned Dragonfly",
    "data_location": "Review of flight missions and planned Dragonfly",
    "computation_location": "Earth; deployment elsewhere not established",
    "action_location": "Review of flight missions and planned Dragonfly",
    "scientific_function": "Mission autonomy and assurance context",
    "physical_action": "Multiple mission functions",
    "human_role": "Humans provide goals, verification and mission support",
    "supported_claims": [
      "The review links autonomy to local decision timescales shorter than Earth response times."
    ],
    "limitations": [
      "Publisher abstract only; broad mission autonomy is not automatically scientific autonomy."
    ],
    "source_locator": "Abstract and Review in Advance date",
    "decision": "include",
    "decision_reason": "Direct scientific workflow, its physical enabling capability, or an explicit comparison/limitation",
    "retrieval_date": "2026-10-25",
    "first_online_date": "2026-10-16",
    "version_note": "Publisher recommended citation is 2026, Review in Advance first online 16 October 2026; volume10 in press, copyright2027. Publisher DOI confirmed on official page, but DOI Handle API returned missing on 25 October 2026; do not claim registry verification.",
    "record_group": "planetary_robotics",
    "canonical_citekey": "rob_braun2026",
    "cited_in": [
      "02_environment.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "grd_king2004",
    "citekey": "grd_king2004",
    "title": "Functional genomic hypothesis generation and experimentation by a robot scientist",
    "authors": [
      "Ross D. King",
      "Kenneth E. Whelan",
      "Ffion M. Jones",
      "Philip G. K. Reiser",
      "Christopher H. Bryant",
      "Stephen H. Muggleton",
      "Douglas B. Kell",
      "Stephen G. Oliver"
    ],
    "year": 2004,
    "venue": "Nature",
    "doi": "10.1038/nature02236",
    "url": "https://doi.org/10.1038/nature02236",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_only",
    "domain": "functional genomics",
    "system_id": "robot_scientist_early",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Early integration of hypothesis generation and laboratory experimentation in a bounded yeast-genomics domain.",
    "physical_action": "Automated microbial experiments",
    "human_role": "Human-curated domain and experimental setup; detailed maintenance not assessed",
    "supported_claims": [
      "Early integration of hypothesis generation and laboratory experimentation in a bounded yeast-genomics domain."
    ],
    "limitations": [
      "Abstract-level use only; no inference of general physical autonomy."
    ],
    "source_locator": "Publisher abstract; bibliographic record",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_king2004",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_king2009",
    "citekey": "grd_king2009",
    "title": "The Automation of Science",
    "authors": [
      "Ross D. King",
      "Jem Rowland",
      "Stephen G. Oliver",
      "Michael Young",
      "Wayne Aubrey",
      "Emma Byrne",
      "Maria Liakata",
      "Magdalena Markham",
      "Pinar Pir",
      "Larisa N. Soldatova",
      "Andrew Sparkes",
      "Kenneth E. Whelan",
      "Amanda Clare"
    ],
    "year": 2009,
    "venue": "Science",
    "doi": "10.1126/science.1165620",
    "url": "https://doi.org/10.1126/science.1165620",
    "source_type": "peer_reviewed_original",
    "access_level": "author_repository_abstract",
    "domain": "functional genomics",
    "system_id": "Adam",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Adam generated and tested functional-genomics hypotheses; formal records linked measurements to research structure.",
    "physical_action": "Yeast growth experiments",
    "human_role": "Researchers confirmed conclusions through manual experiments",
    "supported_claims": [
      "Adam generated and tested functional-genomics hypotheses; formal records linked measurements to research structure."
    ],
    "limitations": [
      "Domain-specific knowledge and experiments; full-text download failed in this pass."
    ],
    "source_locator": "University of Manchester author record, abstract and publication metadata",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_king2009",
    "cited_in": [
      "01_introduction.tex",
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_eve2015",
    "citekey": "grd_eve2015",
    "title": "Cheaper faster drug development validated by the repositioning of drugs against neglected tropical diseases",
    "authors": [
      "Kevin Williams",
      "Elizabeth Bilsland",
      "Andrew Sparkes",
      "Wayne Aubrey",
      "Michael Young",
      "Larisa N. Soldatova",
      "Kurt De Grave",
      "Jan Ramon",
      "Michaela de Clare",
      "Worachart Sirawaraporn",
      "Stephen G. Oliver",
      "Ross D. King"
    ],
    "year": 2015,
    "venue": "Journal of The Royal Society Interface",
    "doi": "10.1098/rsif.2014.1289",
    "url": "https://doi.org/10.1098/rsif.2014.1289",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "drug screening",
    "system_id": "Eve",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware plus retrospective simulation",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Eve combines automated screening with model-guided compound selection.",
    "physical_action": "Screen and confirm compound activity",
    "human_role": "Researchers provide compound library and assays",
    "supported_claims": [
      "Eve combines automated screening with model-guided compound selection.",
      "The economic active-learning evaluation used an empirical assay dataset as a simulated oracle."
    ],
    "limitations": [
      "Chemical synthesis is outside the implemented scope; simulated selection benefit is not new physical assay throughput."
    ],
    "source_locator": "PMC4345494: robot design, active-learning and economic-evaluation sections",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_eve2015",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_nikolaev2016",
    "citekey": "grd_nikolaev2016",
    "title": "Autonomy in materials research: a case study in carbon nanotube growth",
    "authors": [
      "Pavel Nikolaev",
      "Daylond Hooper",
      "Frederick Webber",
      "Rahul Rao",
      "Kevin Decker",
      "Michael Krein",
      "Jason Poleski",
      "Rick Barto",
      "Benji Maruyama"
    ],
    "year": 2016,
    "venue": "npj Computational Materials",
    "doi": "10.1038/npjcompumats.2016.31",
    "url": "https://doi.org/10.1038/npjcompumats.2016.31",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "carbon nanotubes",
    "system_id": "ARES",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Ground experimental control and learning computers",
    "action_location": "Ground laboratory",
    "scientific_function": "A fixed instrument closed the growth--measurement--learning loop for carbon nanotubes.",
    "physical_action": "Micro-CVD growth and Raman measurement",
    "human_role": "Humans periodically changed growth-rate targets",
    "supported_claims": [
      "A fixed instrument closed the growth--measurement--learning loop for carbon nanotubes."
    ],
    "limitations": [
      "Bounded process variables and growth targets; no general sample manipulation demonstrated."
    ],
    "source_locator": "Publisher full text: ARES architecture and autonomous growth experiments",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_nikolaev2016",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_kusne2020",
    "citekey": "grd_kusne2020",
    "title": "On-the-fly closed-loop materials discovery via Bayesian active learning",
    "authors": [
      "A. Gilad Kusne",
      "Heshan Yu",
      "Changming Wu",
      "Huairuo Zhang",
      "Jason Hattrick-Simpers",
      "Brian DeCost",
      "Suchismita Sarker",
      "Corey Oses",
      "Cormac Toher",
      "Stefano Curtarolo",
      "Albert V. Davydov",
      "Ritesh Agarwal",
      "Leonid A. Bendersky",
      "Mo Li",
      "Apurva Mehta",
      "Ichiro Takeuchi"
    ],
    "year": 2020,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-020-19597-w",
    "url": "https://doi.org/10.1038/s41467-020-19597-w",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "phase mapping",
    "system_id": "CAMEO",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Bayesian active learning directs measurement on pre-synthesized material libraries.",
    "physical_action": "Select and measure X-ray diffraction locations",
    "human_role": "Humans synthesize composition libraries; experts supply auxiliary properties",
    "supported_claims": [
      "Bayesian active learning directs measurement on pre-synthesized material libraries."
    ],
    "limitations": [
      "Synthesis and simulation are explicitly outside the demonstrated closed loop."
    ],
    "source_locator": "PMC7686338: Methods M1; main workflow figure and experimental results",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_kusne2020",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_shields2021",
    "citekey": "grd_shields2021",
    "title": "Bayesian reaction optimization as a tool for chemical synthesis",
    "authors": [
      "Benjamin J. Shields",
      "Jason Stevens",
      "Jun Li",
      "Marvin Parasram",
      "Farhan Damani",
      "Jesus I. Martinez Alvarado",
      "Jacob M. Janey",
      "Ryan P. Adams",
      "Abigail G. Doyle"
    ],
    "year": 2021,
    "venue": "Nature",
    "doi": "10.1038/s41586-021-03213-y",
    "url": "https://doi.org/10.1038/s41586-021-03213-y",
    "source_type": "peer_reviewed_original",
    "access_level": "author_pdf_selected_sections",
    "domain": "reaction optimization",
    "system_id": "Bayesian_reaction_optimization",
    "evidence_role": "transfer",
    "validation_environment": "ground experiments plus dataset benchmarks",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Bayesian optimization can improve experiment selection independently of a general robot.",
    "physical_action": "Reaction-condition experiments; optimizer itself has no physical actuator",
    "human_role": "Researchers specify variables, descriptors and feasible chemistry",
    "supported_claims": [
      "Bayesian optimization can improve experiment selection independently of a general robot."
    ],
    "limitations": [
      "Results depend on defined search spaces; virtual-game comparisons must be separated from prospective experiments."
    ],
    "source_locator": "Author PDF: optimizer development, experimental applications and virtual optimization game",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_shields2021",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_bedard2018",
    "citekey": "grd_bedard2018",
    "title": "Reconfigurable system for automated optimization of diverse chemical reactions",
    "authors": [
      "Anne-Catherine Bédard",
      "Andrea Adamo",
      "Kosi C. Aroh",
      "M. Grace Russell",
      "Aaron A. Bedermann",
      "Jeremy Torosian",
      "Brian Yue",
      "Klavs F. Jensen",
      "Timothy F. Jamison"
    ],
    "year": 2018,
    "venue": "Science",
    "doi": "10.1126/science.aat0650",
    "url": "https://doi.org/10.1126/science.aat0650",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_only",
    "domain": "flow chemistry",
    "system_id": "reconfigurable_flow_platform",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "A modular flow platform combines online analysis and automated optimization across several reaction classes.",
    "physical_action": "Configure flow modules and tune reactions",
    "human_role": "Users supply reagents and applicable unit operations; detailed intervention not assessed",
    "supported_claims": [
      "A modular flow platform combines online analysis and automated optimization across several reaction classes."
    ],
    "limitations": [
      "Abstract-level coverage supports architecture, not specific recovery or maintenance claims."
    ],
    "source_locator": "Science/PubMed abstract (PMID30237351)",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_bedard2018",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_epps2020",
    "citekey": "grd_epps2020",
    "title": "Artificial Chemist: An Autonomous Quantum Dot Synthesis Bot",
    "authors": [
      "Robert W. Epps",
      "Michael S. Bowen",
      "Amanda A. Volk",
      "Kameel Abdel‐Latif",
      "Suyong Han",
      "Kristofer G. Reyes",
      "Aram Amassian",
      "Milad Abolhasani"
    ],
    "year": 2020,
    "venue": "Advanced Materials",
    "doi": "10.1002/adma.202001626",
    "url": "https://doi.org/10.1002/adma.202001626",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_and_indexed_fulltext_excerpt",
    "domain": "quantum dots",
    "system_id": "Artificial_Chemist",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Learning-guided flow synthesis targets quantum-dot optical properties without a general manipulator.",
    "physical_action": "Flow synthesis with optical feedback",
    "human_role": "Users define available precursors and optical objectives; maintenance not assessed",
    "supported_claims": [
      "Learning-guided flow synthesis targets quantum-dot optical properties without a general manipulator."
    ],
    "limitations": [
      "Bounded chemistry; detailed failure handling not available in inspected material."
    ],
    "source_locator": "Publisher abstract and indexed author-manuscript excerpts",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_epps2020",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_dave2022",
    "citekey": "grd_dave2022",
    "title": "Autonomous optimization of non-aqueous Li-ion battery electrolytes via robotic experimentation and machine learning coupling",
    "authors": [
      "Adarsh Dave",
      "Jared Mitchell",
      "Sven Burke",
      "Hongyi Lin",
      "Jay Whitacre",
      "Venkatasubramanian Viswanathan"
    ],
    "year": 2022,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-022-32938-1",
    "url": "https://doi.org/10.1038/s41467-022-32938-1",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "battery electrolytes",
    "system_id": "Clio",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware plus simulated search baseline",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Local LabVIEW control; management/Dragonfly client on AWS EC2",
    "action_location": "Ground laboratory",
    "scientific_function": "Clio performed 42 electrolyte experiments; reported sixfold search acceleration derives from surrogate-model simulation.",
    "physical_action": "Pump, mix, flush and measure conductivity",
    "human_role": "Researchers prepare stock solutions; pouch-cell validation occurs outside Clio",
    "supported_claims": [
      "Clio performed 42 electrolyte experiments; reported sixfold search acceleration derives from surrogate-model simulation.",
      "Rinsing and replicate-reading rules manage measurement carryover."
    ],
    "limitations": [
      "Single salt/solvent family and conductivity objective; no autonomous general maintenance established."
    ],
    "source_locator": "PMC9515088: Results Fig.5; Methods simulated optimization, hardware and measurement protocol",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_dave2022",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_wong2018",
    "citekey": "grd_wong2018",
    "title": "Precise, automated control of conditions for high-throughput growth of yeast and bacteria with eVOLVER",
    "authors": [
      "Brandon G Wong",
      "Christopher P Mancuso",
      "Szilvia Kiriakov",
      "Caleb J Bashor",
      "Ahmad S Khalil"
    ],
    "year": 2018,
    "venue": "Nature Biotechnology",
    "doi": "10.1038/nbt.4151",
    "url": "https://doi.org/10.1038/nbt.4151",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "microbial culture",
    "system_id": "eVOLVER",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm.",
    "physical_action": "Pump media, control conditions, automatically transfer between culture vials",
    "human_role": "Initial sterilization/inoculation/calibration; daily replacement of used vials in transfer experiment",
    "supported_claims": [
      "Programmed vial transfer and fluid-path sterilization suppress biofilm without a general-purpose arm."
    ],
    "limitations": [
      "Fixed feedback is not automatically AI; daily vial replacement limits unattended duration."
    ],
    "source_locator": "PMC6035058: fluidic multiplexing/biofilm experiment and Methods",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_wong2018",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "grd_steel2020",
    "citekey": "grd_steel2020",
    "title": "In situ characterisation and manipulation of biological systems with Chi.Bio",
    "authors": [
      "Harrison Steel",
      "Robert Habgood",
      "Ciarán L. Kelly",
      "Antonis Papachristodoulou"
    ],
    "year": 2020,
    "venue": "PLOS Biology",
    "doi": "10.1371/journal.pbio.3000794",
    "url": "https://doi.org/10.1371/journal.pbio.3000794",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "microbial culture",
    "system_id": "ChiBio",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Integrated sensing and actuation implement growth and fluorescence feedback.",
    "physical_action": "Media pumping, optical actuation, stirring and temperature control",
    "human_role": "Sterilization, setup, inoculation and calibration",
    "supported_claims": [
      "Integrated sensing and actuation implement growth and fluorescence feedback."
    ],
    "limitations": [
      "Control alone does not establish AI; open culture geometry and settling-dependent measurements need redesign for altered gravity."
    ],
    "source_locator": "PMC7419009: Fig.2g, software timing, device description and Methods",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_steel2020",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_bertaux2022",
    "citekey": "grd_bertaux2022",
    "title": "Enhancing bioreactor arrays for automated measurements and reactive control with ReacSight",
    "authors": [
      "François Bertaux",
      "Sebastián Sosa-Carrillo",
      "Viktoriia Gross",
      "Achille Fraisse",
      "Chetan Aditya",
      "Mariela Furstenheim",
      "Gregory Batt"
    ],
    "year": 2022,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-022-31033-9",
    "url": "https://doi.org/10.1038/s41467-022-31033-9",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "bioreactor phenotyping",
    "system_id": "ReacSight",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "A hybrid of fixed cultures, pipetting and measurement supports reactive biological control.",
    "physical_action": "Pipette samples between bioreactors and cytometry; regulate optogenetic inputs",
    "human_role": "Refill consumables after bounded sampling capacity; prepare cultures and instruments",
    "supported_claims": [
      "A hybrid of fixed cultures, pipetting and measurement supports reactive biological control."
    ],
    "limitations": [
      "The described two-tip-box/two-plate configuration supports 192 samples before human intervention."
    ],
    "source_locator": "PMC9188569: automated measurement, cytometry and reactive-control demonstrations",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_bertaux2022",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_hamedirad2019",
    "citekey": "grd_hamedirad2019",
    "title": "Towards a fully automated algorithm driven platform for biosystems design",
    "authors": [
      "Mohammad HamediRad",
      "Ran Chao",
      "Scott Weisberg",
      "Jiazhang Lian",
      "Saurabh Sinha",
      "Huimin Zhao"
    ],
    "year": 2019,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-019-13189-z",
    "url": "https://doi.org/10.1038/s41467-019-13189-z",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "biosystems design",
    "system_id": "BioAutomata_iBioFAB",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Bayesian optimization closes design--build--test cycles for lycopene-pathway design.",
    "physical_action": "Assemble and screen genetic designs",
    "human_role": "Humans choose objective/design space and initial setup; ongoing maintenance incompletely specified",
    "supported_claims": [
      "Bayesian optimization closes design--build--test cycles for lycopene-pathway design."
    ],
    "limitations": [
      "Assumed efficient DNA assembly can fail for harder designs; authors identify inline quality control as a need."
    ],
    "source_locator": "PMC6853954: Results; Discussion on assembly efficiency and quality control",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_hamedirad2019",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_kanda2022",
    "citekey": "grd_kanda2022",
    "title": "Robotic search for optimal cell culture in regenerative medicine",
    "authors": [
      "Genki N Kanda",
      "Taku Tsuzuki",
      "Motoki Terada",
      "Noriko Sakai",
      "Naohiro Motozawa",
      "Tomohiro Masuda",
      "Mitsuhiro Nishida",
      "Chihaya T Watanabe",
      "Tatsuki Higashi",
      "Shuhei A Horiguchi",
      "Taku Kudo",
      "Motohisa Kamei",
      "Genshiro A Sunagawa",
      "Kenji Matsukuma",
      "Takeshi Sakurada",
      "Yosuke Ozawa",
      "Masayo Takahashi",
      "Koichi Takahashi",
      "Tohru Natsume"
    ],
    "year": 2022,
    "venue": "eLife",
    "doi": "10.7554/elife.77007",
    "url": "https://doi.org/10.7554/elife.77007",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "cell differentiation",
    "system_id": "LabDroid_Maholo",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days.",
    "physical_action": "Robot cell-culture operations and experimental parameter search",
    "human_role": "Manual reagent/labware loading, initial suspension, sampling, imaging and downstream biological validation",
    "supported_claims": [
      "A dual-arm platform optimized iPSC differentiation across 143 conditions over 111 days."
    ],
    "limitations": [
      "Campaign duration is not unattended duration; pigmentation is a screening proxy, not complete biological validation."
    ],
    "source_locator": "PMC9239686: Figs.2 and5; Methods human-operation and validation subsections",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_kanda2022",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_macleod2020",
    "citekey": "grd_macleod2020",
    "title": "Self-driving laboratory for accelerated discovery of thin-film materials",
    "authors": [
      "B. P. MacLeod",
      "F. G. L. Parlane",
      "T. D. Morrissey",
      "F. Häse",
      "L. M. Roch",
      "K. E. Dettelbach",
      "R. Moreira",
      "L. P. E. Yunker",
      "M. B. Rooney",
      "J. R. Deeth",
      "V. Lai",
      "G. J. Ng",
      "H. Situ",
      "R. H. Zhang",
      "M. S. Elliott",
      "T. H. Haley",
      "D. J. Dvorak",
      "A. Aspuru-Guzik",
      "J. E. Hein",
      "C. P. Berlinguette"
    ],
    "year": 2020,
    "venue": "Science Advances",
    "doi": "10.1126/sciadv.aaz8867",
    "url": "https://doi.org/10.1126/sciadv.aaz8867",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "thin-film materials",
    "system_id": "Ada",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Ada combined robotic film processing with Bayesian optimization.",
    "physical_action": "Mix, coat, anneal and characterize films",
    "human_role": "Stock preparation, substrate cleaning, consumable refill every seven samples; post hoc image inspection",
    "supported_claims": [
      "Ada combined robotic film processing with Bayesian optimization."
    ],
    "limitations": [
      "Two 35-sample campaigns included replenishment; captured images did not imply autonomous defect diagnosis."
    ],
    "source_locator": "PMC7220369: Results campaign throughput; Methods substrate preparation and image analysis",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_macleod2020",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_macleod2022",
    "citekey": "grd_macleod2022",
    "title": "A self-driving laboratory advances the Pareto front for material properties",
    "authors": [
      "Benjamin P. MacLeod",
      "Fraser G. L. Parlane",
      "Connor C. Rupnow",
      "Kevan E. Dettelbach",
      "Michael S. Elliott",
      "Thomas D. Morrissey",
      "Ted H. Haley",
      "Oleksii Proskurin",
      "Michael B. Rooney",
      "Nina Taherimakhsousi",
      "David J. Dvorak",
      "Hsi N. Chiu",
      "Christopher E. B. Waizenegger",
      "Karry Ocean",
      "Mehrdad Mokhtari",
      "Curtis P. Berlinguette"
    ],
    "year": 2022,
    "venue": "Nature Communications",
    "doi": "10.1038/s41467-022-28580-6",
    "url": "https://doi.org/10.1038/s41467-022-28580-6",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "thin-film materials",
    "system_id": "Ada",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Expanded hardware and multiobjective learning explored a conductivity--processing-temperature Pareto front.",
    "physical_action": "Film processing, X-ray fluorescence and conductance measurement",
    "human_role": "Prepare stocks and replenish consumables after 40--60 samples",
    "supported_claims": [
      "Expanded hardware and multiobjective learning explored a conductivity--processing-temperature Pareto front."
    ],
    "limitations": [
      "Longer unattended operation remained bounded by consumables; hardware expansion and algorithmic gains differ."
    ],
    "source_locator": "PMC8863835: platform extension and multiobjective campaign; throughput discussion",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_macleod2022",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "grd_burger2020",
    "citekey": "grd_burger2020",
    "title": "A mobile robotic chemist",
    "authors": [
      "Benjamin Burger",
      "Phillip M. Maffettone",
      "Vladimir V. Gusev",
      "Catherine M. Aitchison",
      "Yang Bai",
      "Xiaoyan Wang",
      "Xiaobo Li",
      "Ben M. Alston",
      "Buyi Li",
      "Rob Clowes",
      "Nicola Rankin",
      "Brandon Harris",
      "Reiner Sebastian Sprick",
      "Andrew I. Cooper"
    ],
    "year": 2020,
    "venue": "Nature",
    "doi": "10.1038/s41586-020-2442-2",
    "url": "https://doi.org/10.1038/s41586-020-2442-2",
    "source_type": "peer_reviewed_original",
    "access_level": "author_pdf_selected_sections",
    "domain": "photocatalysis",
    "system_id": "mobile_robotic_chemist_2020",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "A mobile robot conducted 688 experiments over eight days in a ten-variable photocatalysis search.",
    "physical_action": "Mobile transport and operation of laboratory stations",
    "human_role": "Humans formulate scientific hypotheses, search space and setup",
    "supported_claims": [
      "A mobile robot conducted 688 experiments over eight days in a ten-variable photocatalysis search."
    ],
    "limitations": [
      "Sixfold improvement describes catalyst activity, not laboratory productivity; general maintenance was not established."
    ],
    "source_locator": "Author PDF: main experiment, search-space design and robotic operation",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_burger2020",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_coley2019",
    "citekey": "grd_coley2019",
    "title": "A robotic platform for flow synthesis of organic compounds informed by AI planning",
    "authors": [
      "Connor W. Coley",
      "Dale A. Thomas",
      "Justin A. M. Lummiss",
      "Jonathan N. Jaworski",
      "Christopher P. Breen",
      "Victor Schultz",
      "Travis Hart",
      "Joshua S. Fishman",
      "Luke Rogers",
      "Hanyu Gao",
      "Robert W. Hicklin",
      "Pieter P. Plehiers",
      "Joshua Byington",
      "John S. Piotti",
      "William H. Green",
      "A. John Hart",
      "Timothy F. Jamison",
      "Klavs F. Jensen"
    ],
    "year": 2019,
    "venue": "Science",
    "doi": "10.1126/science.aax1566",
    "url": "https://doi.org/10.1126/science.aax1566",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_only",
    "domain": "organic synthesis",
    "system_id": "AI_flow_synthesis_robot",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "AI planning and robotic module reconfiguration were combined in flow synthesis.",
    "physical_action": "Reconfigure flow modules and synthesize compounds",
    "human_role": "Experts supply implementation details between proposed routes and executable procedures",
    "supported_claims": [
      "AI planning and robotic module reconfiguration were combined in flow synthesis."
    ],
    "limitations": [
      "Abstract-level architecture evidence; broad autonomous protocol development is not established."
    ],
    "source_locator": "Science/PubMed abstract and bibliographic record",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_coley2019",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_steiner2019",
    "citekey": "grd_steiner2019",
    "title": "Organic synthesis in a modular robotic system driven by a chemical programming language",
    "authors": [
      "Sebastian Steiner",
      "Jakob Wolf",
      "Stefan Glatzel",
      "Anna Andreou",
      "Jarosław M. Granda",
      "Graham Keenan",
      "Trevor Hinkley",
      "Gerardo Aragon-Camarasa",
      "Philip J. Kitson",
      "Davide Angelone",
      "Leroy Cronin"
    ],
    "year": 2019,
    "venue": "Science",
    "doi": "10.1126/science.aav2211",
    "url": "https://doi.org/10.1126/science.aav2211",
    "source_type": "peer_reviewed_original",
    "access_level": "author_pdf_selected_sections",
    "domain": "organic synthesis",
    "system_id": "Chemputer",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Chemical programs can execute multistep synthesis on modular hardware.",
    "physical_action": "Execute compiled unit operations and liquid separation",
    "human_role": "Humans develop/preload protocols and reagents; engineers select sensors",
    "supported_claims": [
      "Chemical programs can execute multistep synthesis on modular hardware.",
      "Conductivity sensing replaced unsuitable optical phase-boundary sensing in challenging mixtures."
    ],
    "limitations": [
      "Predefined protocols are not autonomous hypothesis generation; sensor redesign was engineering work, not self-repair."
    ],
    "source_locator": "Author PDF: modular architecture; liquid--liquid separation/sensing discussion",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_steiner2019",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex",
      "07_agenda.tex"
    ]
  },
  {
    "id": "grd_szymanski2023",
    "citekey": "grd_szymanski2023",
    "title": "An autonomous laboratory for the accelerated synthesis of inorganic materials",
    "authors": [
      "Nathan J. Szymanski",
      "Bernardus Rendy",
      "Yuxing Fei",
      "Rishi E. Kumar",
      "Tanjin He",
      "David Milsted",
      "Matthew J. McDermott",
      "Max Gallant",
      "Ekin Dogus Cubuk",
      "Amil Merchant",
      "Haegyeom Kim",
      "Anubhav Jain",
      "Christopher J. Bartel",
      "Kristin Persson",
      "Yan Zeng",
      "Gerbrand Ceder"
    ],
    "year": 2023,
    "venue": "Nature",
    "doi": "10.1038/s41586-023-06734-w",
    "url": "https://doi.org/10.1038/s41586-023-06734-w",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "inorganic synthesis",
    "system_id": "A_Lab",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Corrected record reports 36 of 57 targets synthesized in 353 experiments over 17 days.",
    "physical_action": "Powder dispensing, heating, transfer and X-ray diffraction",
    "human_role": "Manual precursor/consumable replenishment, holder cleaning, hardware-exception handling and post hoc phase validation",
    "supported_claims": [
      "Corrected record reports 36 of 57 targets synthesized in 353 experiments over 17 days.",
      "Some successful follow-up synthesis required human regrinding/heating beyond the action library."
    ],
    "limitations": [
      "Station exceptions are not a mission-level failure probability; corrected phase assignments and novelty must be used."
    ],
    "source_locator": "PMC10700133 current corrected text: main results, Barriers to synthesis, Methods Robotics",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "related_records": [
      "grd_szymanski2026"
    ],
    "record_group": "ground",
    "canonical_citekey": "grd_szymanski2023",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "grd_szymanski2026",
    "citekey": "grd_szymanski2026",
    "title": "Author Correction: An autonomous laboratory for the accelerated synthesis of inorganic materials",
    "authors": [
      "Nathan J. Szymanski",
      "Bernardus Rendy",
      "Yuxing Fei",
      "Rishi E. Kumar",
      "Tanjin He",
      "David Milsted",
      "Matthew J. McDermott",
      "Max Gallant",
      "Ekin Dogus Cubuk",
      "Amil Merchant",
      "Haegyeom Kim",
      "Anubhav Jain",
      "Christopher J. Bartel",
      "Kristin Persson",
      "Yan Zeng",
      "Gerbrand Ceder"
    ],
    "year": 2026,
    "venue": "Nature",
    "doi": "10.1038/s41586-025-09992-y",
    "url": "https://doi.org/10.1038/s41586-025-09992-y",
    "source_type": "author_correction",
    "access_level": "full_text_selected_sections",
    "domain": "inorganic synthesis",
    "system_id": "A_Lab",
    "evidence_role": "transfer",
    "validation_environment": "reanalysis of ground experiment",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Correction reduces confirmed outcomes and clarifies that novelty was not necessarily novelty to science.",
    "physical_action": "No new independent robotic system",
    "human_role": "Authors re-evaluated phase assignments and dataset overlap",
    "supported_claims": [
      "Correction reduces confirmed outcomes and clarifies that novelty was not necessarily novelty to science."
    ],
    "limitations": [
      "Linked correction must not be counted as another independent system or validation campaign."
    ],
    "source_locator": "PMC12872444: complete correction notice",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "related_records": [
      "grd_szymanski2023"
    ],
    "record_group": "ground",
    "canonical_citekey": "grd_szymanski2026",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "grd_dai2024",
    "citekey": "grd_dai2024",
    "title": "Autonomous mobile robots for exploratory synthetic chemistry",
    "authors": [
      "Tianwei Dai",
      "Sriram Vijayakrishnan",
      "Filip T. Szczypiński",
      "Jean-François Ayme",
      "Ehsan Simaei",
      "Thomas Fellowes",
      "Rob Clowes",
      "Lyubomir Kotopanov",
      "Caitlin E. Shields",
      "Zhengxue Zhou",
      "John W. Ward",
      "Andrew I. Cooper"
    ],
    "year": 2024,
    "venue": "Nature",
    "doi": "10.1038/s41586-024-08173-7",
    "url": "https://doi.org/10.1038/s41586-024-08173-7",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "exploratory chemistry",
    "system_id": "mobile_robotic_chemistry_2024",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Mobile robots connect complementary analyses and decide follow-up actions across selected chemistry classes.",
    "physical_action": "Move samples between synthesis, mass-spectrometry and NMR stations",
    "human_role": "Humans define building blocks/criteria and identify an unexpected product using further analysis",
    "supported_claims": [
      "Mobile robots connect complementary analyses and decide follow-up actions across selected chemistry classes."
    ],
    "limitations": [
      "Heuristic exploration is not general optimization; unexpected-product identification retained human scientific interpretation."
    ],
    "source_locator": "PMC11602721: experimental workflow and unexpected cyclized-product analysis",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_dai2024",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "grd_ha2023",
    "citekey": "grd_ha2023",
    "title": "AI-driven robotic chemist for autonomous synthesis of organic molecules",
    "authors": [
      "Taesin Ha",
      "Dongseon Lee",
      "Youngchun Kwon",
      "Min Sik Park",
      "Sangyoon Lee",
      "Jaejun Jang",
      "Byungkwon Choi",
      "Hyunjeong Jeon",
      "Jeonghun Kim",
      "Hyundo Choi",
      "Hyung-Tae Seo",
      "Wonje Choi",
      "Wooram Hong",
      "Young Jin Park",
      "Junwon Jang",
      "Joonkee Cho",
      "Bosung Kim",
      "Hyukju Kwon",
      "Gahee Kim",
      "Won Seok Oh",
      "Jin Woo Kim",
      "Joonhyuk Choi",
      "Minsik Min",
      "Aram Jeon",
      "Yongsik Jung",
      "Eunji Kim",
      "Hyosug Lee",
      "Youn-Suk Choi"
    ],
    "year": 2023,
    "venue": "Science Advances",
    "doi": "10.1126/sciadv.adj0461",
    "url": "https://doi.org/10.1126/sciadv.adj0461",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "organic synthesis",
    "system_id": "Synbot",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "An integrated system links AI synthesis planning, execution and analytical feedback.",
    "physical_action": "Translate planned chemistry to batch synthesis and LC-MS",
    "human_role": "Periodic chemical/vial/filter refilling and waste removal; define targets",
    "supported_claims": [
      "An integrated system links AI synthesis planning, execution and analytical feedback."
    ],
    "limitations": [
      "Limited target demonstrations; assumed human throughput is not a matched comparative trial."
    ],
    "source_locator": "PMC10619927: workflow, demonstrations, automation and replenishment discussion",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_ha2023",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_koscher2023",
    "citekey": "grd_koscher2023",
    "title": "Autonomous, multiproperty-driven molecular discovery: From predictions to measurements and back",
    "authors": [
      "Brent A. Koscher",
      "Richard B. Canty",
      "Matthew A. McDonald",
      "Kevin P. Greenman",
      "Charles J. McGill",
      "Camille L. Bilodeau",
      "Wengong Jin",
      "Haoyang Wu",
      "Florence H. Vermeire",
      "Brooke Jin",
      "Travis Hart",
      "Timothy Kulesza",
      "Shih-Cheng Li",
      "Tommi S. Jaakkola",
      "Regina Barzilay",
      "Rafael Gómez-Bombarelli",
      "William H. Green",
      "Klavs F. Jensen"
    ],
    "year": 2023,
    "venue": "Science",
    "doi": "10.1126/science.adi1407",
    "url": "https://doi.org/10.1126/science.adi1407",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_only",
    "domain": "molecular discovery",
    "system_id": "multiproperty_molecular_discovery",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Prediction, synthesis and measurement form an iterative multiproperty discovery process.",
    "physical_action": "Synthesize and measure proposed molecules",
    "human_role": "Human target-property and platform design; details of maintenance not assessed",
    "supported_claims": [
      "Prediction, synthesis and measurement form an iterative multiproperty discovery process."
    ],
    "limitations": [
      "Abstract-level use only; no quantified hardware recovery claim supported."
    ],
    "source_locator": "Science/PubMed abstract and publication metadata",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_koscher2023",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_rauschen2024",
    "citekey": "grd_rauschen2024",
    "title": "Universal chemical programming language for robotic synthesis repeatability",
    "authors": [
      "Robert Rauschen",
      "Mason Guy",
      "Jason E. Hein",
      "Leroy Cronin"
    ],
    "year": 2024,
    "venue": "Nature Synthesis",
    "doi": "10.1038/s44160-023-00473-6",
    "url": "https://doi.org/10.1038/s44160-023-00473-6",
    "source_type": "peer_reviewed_original",
    "access_level": "author_pdf_and_selected_supplement",
    "domain": "protocol portability",
    "system_id": "chiDL_Chemputer",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware in two laboratories",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Explicit chemical programs improve cross-platform protocol inspection and repeatability.",
    "physical_action": "Execute portable chemical programs on four hardware configurations",
    "human_role": "Some solid additions and early protocol steps remain manual; investigators resolve crystallization/material differences",
    "supported_claims": [
      "Explicit chemical programs improve cross-platform protocol inspection and repeatability."
    ],
    "limitations": [
      "Matching code does not eliminate starting-material, drying or crystallization differences; manual steps remain."
    ],
    "source_locator": "Author PDF pp.3--5; selected Supplementary Information p.4 (manual steps)",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_rauschen2024",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_rohrbach2022",
    "citekey": "grd_rohrbach2022",
    "title": "Digitization and validation of a chemical synthesis literature database in the ChemPU",
    "authors": [
      "Simon Rohrbach",
      "Mindaugas Šiaučiulis",
      "Greig Chisholm",
      "Petrisor-Alin Pirvan",
      "Michael Saleeb",
      "S. Hessam M. Mehr",
      "Ekaterina Trushina",
      "Artem I. Leonov",
      "Graham Keenan",
      "Aamir Khan",
      "Alexander Hammer",
      "Leroy Cronin"
    ],
    "year": 2022,
    "venue": "Science",
    "doi": "10.1126/science.abo0058",
    "url": "https://doi.org/10.1126/science.abo0058",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_only",
    "domain": "protocol digitization",
    "system_id": "ChemPU",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware plus protocol corpus",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "A digitized synthesis database was coupled to execution and validation on chemical hardware.",
    "physical_action": "Execute selected digitized synthesis procedures",
    "human_role": "Human curation and hardware provisioning; detailed autonomy not assessed",
    "supported_claims": [
      "A digitized synthesis database was coupled to execution and validation on chemical hardware."
    ],
    "limitations": [
      "Abstract-level evidence cannot establish complete transferability or unattended reliability."
    ],
    "source_locator": "Science abstract and metadata",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_rohrbach2022",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_manzano2022",
    "citekey": "grd_manzano2022",
    "title": "An autonomous portable platform for universal chemical synthesis",
    "authors": [
      "J. Sebastián Manzano",
      "Wenduan Hou",
      "Sergey S. Zalesskiy",
      "Przemyslaw Frei",
      "Hsin Wang",
      "Philip J. Kitson",
      "Leroy Cronin"
    ],
    "year": 2022,
    "venue": "Nature Chemistry",
    "doi": "10.1038/s41557-022-01016-w",
    "url": "https://doi.org/10.1038/s41557-022-01016-w",
    "source_type": "peer_reviewed_original",
    "access_level": "abstract_and_figures",
    "domain": "portable synthesis",
    "system_id": "portable_chemical_platform",
    "evidence_role": "supporting_automation",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Compact dedicated hardware supports multiple synthesis types and process monitoring.",
    "physical_action": "Execute digitally specified reactor operations; monitor pressure",
    "human_role": "Human setup/material provisioning; detailed intervention not assessed",
    "supported_claims": [
      "Compact dedicated hardware supports multiple synthesis types and process monitoring."
    ],
    "limitations": [
      "Reported totals of operations and runtime do not establish intervention-free reliability."
    ],
    "source_locator": "Publisher abstract and accessible figures",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_manzano2022",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_roch2020",
    "citekey": "grd_roch2020",
    "title": "ChemOS: An orchestration software to democratize autonomous discovery",
    "authors": [
      "Loïc M. Roch",
      "Florian Häse",
      "Christoph Kreisbeck",
      "Teresa Tamayo-Mendoza",
      "Lars P. E. Yunker",
      "Jason E. Hein",
      "Alán Aspuru-Guzik"
    ],
    "year": 2020,
    "venue": "PLOS ONE",
    "doi": "10.1371/journal.pone.0229862",
    "url": "https://doi.org/10.1371/journal.pone.0229862",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "orchestration",
    "system_id": "ChemOS",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware and software demonstrations",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Not specified in inspected source",
    "action_location": "Ground laboratory",
    "scientific_function": "Modular orchestration joins experiment planning, instruments, analysis and data management.",
    "physical_action": "Schedule instruments and exchange experiment/data requests",
    "human_role": "Humans define devices, interfaces and scientific goals; architecture supports human participation",
    "supported_claims": [
      "Modular orchestration joins experiment planning, instruments, analysis and data management."
    ],
    "limitations": [
      "Orchestration interfaces do not by themselves verify physical sample state."
    ],
    "source_locator": "PMC7161969: six-module architecture and application demonstrations",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_roch2020",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_boiko2023",
    "citekey": "grd_boiko2023",
    "title": "Autonomous chemical research with large language models",
    "authors": [
      "Daniil A. Boiko",
      "Robert MacKnight",
      "Ben Kline",
      "Gabe Gomes"
    ],
    "year": 2023,
    "venue": "Nature",
    "doi": "10.1038/s41586-023-06792-0",
    "url": "https://doi.org/10.1038/s41586-023-06792-0",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "LLM laboratory agents",
    "system_id": "Coscientist",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware plus software tasks",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Remote LLM API and ground laboratory/tool infrastructure",
    "action_location": "Ground laboratory",
    "scientific_function": "An LLM agent combines documentation retrieval, planning and chemical tool execution.",
    "physical_action": "Generate code and command chemistry tools",
    "human_role": "Humans configure platforms, goals and available tools; some tool outputs are mediated",
    "supported_claims": [
      "An LLM agent combines documentation retrieval, planning and chemical tool execution."
    ],
    "limitations": [
      "Code/API error correction does not demonstrate mechanical fault recovery."
    ],
    "source_locator": "Publisher full text: system architecture, liquid-handler and chemical-reaction demonstrations",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_boiko2023",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_bran2024",
    "citekey": "grd_bran2024",
    "title": "Augmenting large language models with chemistry tools",
    "authors": [
      "Andres M. Bran",
      "Sam Cox",
      "Oliver Schilter",
      "Carlo Baldassari",
      "Andrew D. White",
      "Philippe Schwaller"
    ],
    "year": 2024,
    "venue": "Nature Machine Intelligence",
    "doi": "10.1038/s42256-024-00832-8",
    "url": "https://doi.org/10.1038/s42256-024-00832-8",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "LLM laboratory agents",
    "system_id": "ChemCrow",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware via cloud laboratory plus software tasks",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "GPT-4 API, chemical software and cloud-laboratory services",
    "action_location": "Ground laboratory",
    "scientific_function": "Tool feedback permits revision of invalid or insufficiently specified synthesis procedures.",
    "physical_action": "Invoke chemical tools and RoboRXN synthesis",
    "human_role": "Human task/tool design and hardware provisioning",
    "supported_claims": [
      "Tool feedback permits revision of invalid or insufficiently specified synthesis procedures."
    ],
    "limitations": [
      "Protocol revision is not physical hardware repair; expert and LLM-only quality assessments can differ."
    ],
    "source_locator": "PMC11116106: synthesis demonstrations and evaluation discussion",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_bran2024",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_zhou2025",
    "citekey": "grd_zhou2025",
    "title": "Localization, inspection, and reasoning (LIRA) module for autonomous workflows in self-driving laboratories",
    "authors": [
      "Zhengxue Zhou",
      "Satheeshkumar Veeramani",
      "Francisco Munguia-Galeano",
      "Hatem Fakhruldeen",
      "Andrew I. Cooper"
    ],
    "year": 2025,
    "venue": "Communications Chemistry",
    "doi": "10.1038/s42004-025-01770-1",
    "url": "https://doi.org/10.1038/s42004-025-01770-1",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_and_selected_supplement",
    "domain": "robotic inspection and recovery",
    "system_id": "LIRA",
    "evidence_role": "transfer",
    "validation_environment": "ground hardware",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "Onboard Jetson AGX Orin for deployed module; ground laboratory",
    "action_location": "Ground laboratory",
    "scientific_function": "Visual inspection integrates with bounded translational-placement correction and reinspection.",
    "physical_action": "Localize, inspect placements and execute constrained pushes",
    "human_role": "Humans create placement-fault tests; complex/rotational and confined-space errors require intervention",
    "supported_claims": [
      "Visual inspection integrates with bounded translational-placement correction and reinspection.",
      "Reported 97.5% on 200 tests is inspection/reasoning accuracy, not physical recovery success."
    ],
    "limitations": [
      "A 600-action run without observed failure is separate from injected-fault evaluation; end-to-end scientific integration remains future work."
    ],
    "source_locator": "PMC12663431 main results/discussion; SI S3, S5 and S7",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_zhou2025",
    "cited_in": [
      "05_terrestrial.tex",
      "06_robotics.tex"
    ]
  },
  {
    "id": "grd_tom2024",
    "citekey": "grd_tom2024",
    "title": "Self-Driving Laboratories for Chemistry and Materials Science",
    "authors": [
      "Gary Tom",
      "Stefan P. Schmid",
      "Sterling G. Baird",
      "Yang Cao",
      "Kourosh Darvish",
      "Han Hao",
      "Stanley Lo",
      "Sergio Pablo-García",
      "Ella M. Rajaonson",
      "Marta Skreta",
      "Naruki Yoshikawa",
      "Samantha Corapi",
      "Gun Deniz Akkoc",
      "Felix Strieth-Kalthoff",
      "Martin Seifrid",
      "Alán Aspuru-Guzik"
    ],
    "year": 2024,
    "venue": "Chemical Reviews",
    "doi": "10.1021/acs.chemrev.4c00055",
    "url": "https://doi.org/10.1021/acs.chemrev.4c00055",
    "source_type": "review",
    "access_level": "full_text_selected_sections",
    "domain": "self-driving laboratory review",
    "system_id": "SDL_review_2024",
    "evidence_role": "background",
    "validation_environment": "literature synthesis",
    "data_location": "Published literature",
    "computation_location": "Not specified in inspected source",
    "action_location": "Not applicable",
    "scientific_function": "Software experiment selection and hardware execution constitute distinct autonomy dimensions.",
    "physical_action": "Not applicable",
    "human_role": "Not applicable",
    "supported_claims": [
      "Software experiment selection and hardware execution constitute distinct autonomy dimensions."
    ],
    "limitations": [
      "Review provides scope and prior art, not additional independent experimental validation."
    ],
    "source_locator": "PMC11363023: definitions, autonomy dimensions and platform survey",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_tom2024",
    "cited_in": [
      "01_introduction.tex",
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_stach2021",
    "citekey": "grd_stach2021",
    "title": "Autonomous experimentation systems for materials development: A community perspective",
    "authors": [
      "Eric Stach",
      "Brian DeCost",
      "A. Gilad Kusne",
      "Jason Hattrick-Simpers",
      "Keith A. Brown",
      "Kristofer G. Reyes",
      "Joshua Schrier",
      "Simon Billinge",
      "Tonio Buonassisi",
      "Ian Foster",
      "Carla P. Gomes",
      "John M. Gregoire",
      "Apurva Mehta",
      "Joseph Montoya",
      "Elsa Olivetti",
      "Chiwoo Park",
      "Eli Rotenberg",
      "Semion K. Saikin",
      "Sylvia Smullin",
      "Valentin Stanev",
      "Benji Maruyama"
    ],
    "year": 2021,
    "venue": "Matter",
    "doi": "10.1016/j.matt.2021.06.036",
    "url": "https://doi.org/10.1016/j.matt.2021.06.036",
    "source_type": "perspective",
    "access_level": "author_fulltext_selected_sections",
    "domain": "autonomous experimentation perspective",
    "system_id": "community_perspective_2021",
    "evidence_role": "background",
    "validation_environment": "conceptual/community synthesis",
    "data_location": "Published literature and community assessment",
    "computation_location": "Not specified in inspected source",
    "action_location": "Not applicable",
    "scientific_function": "Standardized interfaces and instrument design are alternatives to complex general manipulation.",
    "physical_action": "Not applicable",
    "human_role": "Discusses human expertise and infrastructure",
    "supported_claims": [
      "Standardized interfaces and instrument design are alternatives to complex general manipulation."
    ],
    "limitations": [
      "Design arguments are not a controlled empirical comparison of robot architectures."
    ],
    "source_locator": "Author manuscript: integration, interfaces and autonomy discussion",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_stach2021",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_canty2024",
    "citekey": "grd_canty2024",
    "title": "Reproducibility in automated chemistry laboratories using computer science abstractions",
    "authors": [
      "Richard B. Canty",
      "Milad Abolhasani"
    ],
    "year": 2024,
    "venue": "Nature Synthesis",
    "doi": "10.1038/s44160-024-00649-8",
    "url": "https://doi.org/10.1038/s44160-024-00649-8",
    "source_type": "review_or_perspective",
    "access_level": "abstract_only",
    "domain": "reproducibility framework",
    "system_id": "reproducibility_abstractions",
    "evidence_role": "background",
    "validation_environment": "conceptual synthesis",
    "data_location": "Published literature",
    "computation_location": "Not specified in inspected source",
    "action_location": "Not applicable",
    "scientific_function": "Computer-science abstractions are proposed for reproducible automated chemistry.",
    "physical_action": "Not applicable",
    "human_role": "Not applicable",
    "supported_claims": [
      "Computer-science abstractions are proposed for reproducible automated chemistry."
    ],
    "limitations": [
      "Abstract-only use; no quantitative reliability estimate derived."
    ],
    "source_locator": "Publisher abstract",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_canty2024",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_canty2026",
    "citekey": "grd_canty2026",
    "title": "The past, present and future of self-driving laboratories",
    "authors": [
      "Richard B. Canty",
      "Milad Abolhasani"
    ],
    "year": 2026,
    "venue": "Nature Reviews Chemistry",
    "doi": "10.1038/s41570-026-00847-2",
    "url": "https://doi.org/10.1038/s41570-026-00847-2",
    "source_type": "review",
    "access_level": "abstract_only",
    "domain": "self-driving laboratory review",
    "system_id": "SDL_review_2026",
    "evidence_role": "background",
    "validation_environment": "literature synthesis",
    "data_location": "Published literature",
    "computation_location": "Not specified in inspected source",
    "action_location": "Not applicable",
    "scientific_function": "Scalability, generalizability and provenance-complete experimentation are existing review priorities.",
    "physical_action": "Not applicable",
    "human_role": "Not applicable",
    "supported_claims": [
      "Scalability, generalizability and provenance-complete experimentation are existing review priorities."
    ],
    "limitations": [
      "Review does not itself establish space feasibility or robot necessity."
    ],
    "source_locator": "Publisher abstract and bibliographic record",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_canty2026",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_salazar2026",
    "citekey": "grd_salazar2026",
    "title": "The ADePT framework for assessing autonomous laboratory robotics",
    "authors": [
      "Pablo Salazar-Villacis",
      "Brahim Benyahia"
    ],
    "year": 2026,
    "venue": "Communications Chemistry",
    "doi": "10.1038/s42004-026-01932-9",
    "url": "https://doi.org/10.1038/s42004-026-01932-9",
    "source_type": "perspective",
    "access_level": "full_text_selected_sections",
    "domain": "robotics assessment framework",
    "system_id": "ADePT",
    "evidence_role": "background",
    "validation_environment": "conceptual framework",
    "data_location": "Published systems and conceptual framework",
    "computation_location": "Not specified in inspected source",
    "action_location": "Not applicable",
    "scientific_function": "Adaptability, dexterity, perception and task complexity provide separate assessment dimensions.",
    "physical_action": "Not applicable",
    "human_role": "Human roles must be recorded by assessed systems",
    "supported_claims": [
      "Adaptability, dexterity, perception and task complexity provide separate assessment dimensions."
    ],
    "limitations": [
      "Proposed assessment framework is not a validated universal measure of scientific autonomy."
    ],
    "source_locator": "PMC12923569: ADePT dimensions, examples and reporting discussion",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_salazar2026",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_damir2026",
    "citekey": "grd_damir2026",
    "title": "Autonomous microfluidic labs: progress and prospects",
    "authors": [
      "Suyash Damir",
      "Fernando Delgado-Licona",
      "Andrew deMello",
      "Milad Abolhasani"
    ],
    "year": 2026,
    "venue": "Lab on a Chip",
    "doi": "10.1039/d5lc00908a",
    "url": "https://doi.org/10.1039/d5lc00908a",
    "source_type": "review",
    "access_level": "indexed_fulltext_selected_sections",
    "domain": "autonomous microfluidics review",
    "system_id": "microfluidics_review_2026",
    "evidence_role": "background",
    "validation_environment": "literature synthesis",
    "data_location": "Published literature",
    "computation_location": "Not specified in inspected source",
    "action_location": "Not applicable",
    "scientific_function": "Microfluidic autonomy includes sensing, control and strategies for fouling/blockage management.",
    "physical_action": "Discusses valves, pumps, sensors and fluidic routing",
    "human_role": "System-dependent",
    "supported_claims": [
      "Microfluidic autonomy includes sensing, control and strategies for fouling/blockage management."
    ],
    "limitations": [
      "Qualitative recovery labels in review tables are not measured recovery rates."
    ],
    "source_locator": "PMC12930150 indexed full text: bottlenecks, reliability and future directions",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_damir2026",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_schoepfer2024",
    "citekey": "grd_schoepfer2024",
    "title": "Cost-informed Bayesian reaction optimization",
    "authors": [
      "Alexandre A. Schoepfer",
      "Jan Weinreich",
      "Ruben Laplaza",
      "Jerome Waser",
      "Clemence Corminboeuf"
    ],
    "year": 2024,
    "venue": "Digital Discovery",
    "doi": "10.1039/d4dd00225c",
    "url": "https://doi.org/10.1039/d4dd00225c",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "cost-aware experiment design",
    "system_id": "CIBO",
    "evidence_role": "transfer",
    "validation_environment": "retrospective/simulated optimization",
    "data_location": "Published reaction datasets",
    "computation_location": "Not specified in inspected source",
    "action_location": "Simulation",
    "scientific_function": "Cost-informed acquisition accounts for reagent purchasing and inventory in reaction search.",
    "physical_action": "No new physical execution demonstrated",
    "human_role": "Humans define costs, existing inventory and optimization problem",
    "supported_claims": [
      "Cost-informed acquisition accounts for reagent purchasing and inventory in reaction search."
    ],
    "limitations": [
      "Evaluation is not a space hardware demonstration; transfer of resource models is an inference."
    ],
    "source_locator": "PMC11465108: cost model and dataset optimization",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_schoepfer2024",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_panapitiya2026",
    "citekey": "grd_panapitiya2026",
    "title": "AutoLabs: cognitive multi-agent systems with self-correction for autonomous chemical experimentation",
    "authors": [
      "Gihan Panapitiya",
      "Emily Saldanha",
      "Heather Job",
      "Olivia Hess"
    ],
    "year": 2026,
    "venue": "Scientific Reports",
    "doi": "10.1038/s41598-026-45593-z",
    "url": "https://doi.org/10.1038/s41598-026-45593-z",
    "source_type": "peer_reviewed_original",
    "access_level": "full_text_selected_sections",
    "domain": "LLM protocol generation",
    "system_id": "AutoLabs",
    "evidence_role": "transfer",
    "validation_environment": "software benchmarks, instrument simulation and two ground-hardware demonstrations",
    "data_location": "Ground laboratory; reported measurements or experimental records",
    "computation_location": "LLM APIs plus rule-based ground hardware-file generation",
    "action_location": "Ground laboratory",
    "scientific_function": "Five protocol tasks were evaluated; all five expert-led procedures ran in instrument simulation, but only tasks 1 and 2 ran physically.",
    "physical_action": "Generate liquid-handling procedures; execute experiments 1 and 2",
    "human_role": "Users choose hardware tags; critical human verification before execution; expert-led workflow validation",
    "supported_claims": [
      "Five protocol tasks were evaluated; all five expert-led procedures ran in instrument simulation, but only tasks 1 and 2 ran physically."
    ],
    "limitations": [
      "Procedural F1 and quantity errors are not wet-lab success rates; platform constraints and human verification remain essential."
    ],
    "source_locator": "Publisher full text / PMC13304172: Agent architecture, Evaluation metrics, Hardware validation (main-text lines406--410)",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_panapitiya2026",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  },
  {
    "id": "grd_wang2026labrobfail",
    "citekey": "grd_wang2026labrobfail",
    "title": "LabRobFail: A Benchmark for Robotic Failure Analysis in Chemical Self-driving Laboratory",
    "authors": [
      "Haobo Wang",
      "Baoli Sun",
      "Anqi Zou",
      "Dongsheng Huang",
      "Zelin Lv",
      "Ning Wang",
      "Rui Li",
      "Dongzhan Zhou",
      "Weiyu Guo",
      "Zhihui Wang",
      "Wanli Ouyang"
    ],
    "year": 2026,
    "venue": "arXiv",
    "doi": "10.48550/arXiv.2607.23704",
    "url": "https://arxiv.org/abs/2607.23704v2",
    "source_type": "preprint",
    "access_level": "full_html_selected_sections",
    "domain": "robotic failure benchmark",
    "system_id": "LabRobFail",
    "evidence_role": "transfer",
    "validation_environment": "simulation",
    "data_location": "Synthetic trajectories",
    "computation_location": "Not specified in inspected source",
    "action_location": "Simulation",
    "scientific_function": "Benchmark separates failure descriptions/corrections from simulated downstream task completion.",
    "physical_action": "Simulated recovery actions through bounded action dictionary",
    "human_role": "Humans define task/failure generators and evaluation; no verified wet-lab campaign",
    "supported_claims": [
      "Benchmark separates failure descriptions/corrections from simulated downstream task completion."
    ],
    "limitations": [
      "Text similarity is not physical recovery success; real chemical validity and space transfer are untested."
    ],
    "source_locator": "arXiv2607.23704v2: dataset, Table5, downstream evaluation",
    "decision": {
      "status": "include",
      "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
    },
    "retrieval_date": "2026-10-25",
    "record_group": "ground",
    "canonical_citekey": "grd_wang2026labrobfail",
    "cited_in": [
      "05_terrestrial.tex"
    ]
  }
]

==> anc/evidence/research/raw_v3/pubmed_screening_decisions.json <==
[
  {
    "pmid": "10839360",
    "title": "EphB2 guides axons at the midline and is necessary for normal vestibular function.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "11057683",
    "title": "Assessment of environmental endocrine disruptors in bald eagles of the Great Lakes.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "11537585",
    "title": "Automation in manned spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "11540218",
    "title": "Plant-module for autonomous space support (P-MASS).",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "11541596",
    "title": "Six-month space greenhouse experiments--a step to creation of future biological life support systems.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "11542491",
    "title": "Behavior and reproduction of invertebrate animals during and after a long-term microgravity: space experiments using an Autonomous Biological System (ABS).",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "11542492",
    "title": "Performance of a digital video camcorder for the Autonomous Biological System experiment onboard Space Station Mir.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "11542493",
    "title": "Concluding remarks of Autonomous Biological Systems (ABS) experiments.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "11543417",
    "title": "Long-term cultivation of the flagellate Euglena gracilis.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "11785536",
    "title": "Mini ecosystem in space--preliminary experiment on board STS-77.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "11858270",
    "title": "Aquatic modules for bioregenerative life support systems based on the C.E.B.A.S. biotechnology [correction of biotechnilogy].",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "12583386",
    "title": "Adaptive environmental control for optimal results during plant microgravity experiments.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "12971406",
    "title": "The SOS-LUX-LAC-FLUORO-Toxicity-test on the International Space Station (ISS).",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "14631636",
    "title": "New facilities and instruments for developmental biology research in space.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "14749908",
    "title": "Microbial characterization during the early habitation of the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "15377834",
    "title": "Evaluation of the paratrend multi-analyte sensor for potential utilization in long-duration automated cell culture monitoring.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "16145798",
    "title": "A modular suite of hardware enabling spaceflight cell culture research.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "16145817",
    "title": "Space Station Biological Research Project (SSBRP) Cell Culture Unit (CCU) and incubator for International Space Station (ISS) cell culture experiments.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "16431084",
    "title": "The SOS-LUX-TOXICITY-Test on the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "17925812",
    "title": "Genomic imprinting effects on brain development and function.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "18555260",
    "title": "Towards an integrated microfluidic device for spaceflight clinical diagnostics Microchip-based solid-phase extraction of hydroxyl radical markers.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "19195487",
    "title": "Potential biosentinels of human waste in marine coastal waters: bioaccumulation of human noroviruses and enteroviruses from sewage-polluted waters by indigenous mollusks.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "19426313",
    "title": "Thermal design and turbidity sensor for autonomous bacterial growth measurements in spaceflight.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "20044795",
    "title": "The Svalbard glaucous gull as bioindicator species in the European arctic: insight from 35 years of contaminants research.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "20213684",
    "title": "Microarray analysis of spaceflown murine thymus tissue reveals changes in gene expression regulating stress and glucocorticoid receptors.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "20416924",
    "title": "A comparison of techniques for assessing central tendency in left-censored data using PCB and p,p'DDE contaminant concentrations from Michigan's Bald Eagle Biosentinel Program.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "21216216",
    "title": "Detection of six serotypes of botulinum neurotoxin using fluorogenic reporters.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "21779822",
    "title": "Using nestling feathers to assess spatial and temporal concentrations of mercury in bald eagles at Voyageurs National Park, Minnesota, USA.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "22091486",
    "title": "The O/OREOS mission: first science data from the Space Environment Survivability of Living Organisms (SESLO) payload.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "22130552",
    "title": "Remote automated multi-generational growth and observation of an animal in low Earth orbit.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "22312894",
    "title": "[An algorithm for identification of CTX-M-type beta-lactamase genes using restriction fragment length polymorphism analysis of PCR-product].",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "22923410",
    "title": "Detection of botulinum neurotoxin serotype A, B, and F proteolytic activity in complex matrices with picomolar to femtomolar sensitivity.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "22984872",
    "title": "The O/OREOS mission: first science data from the space environment viability of organics (SEVO) payload.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "23123115",
    "title": "Polychlorinated biphenyl spatial patterns in San Francisco Bay forage fish.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "23403100",
    "title": "Organohalogenated contaminants (OHCs) in the serum and hair of pet cats and dogs: biosentinels of indoor pollution.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "23628944",
    "title": "Multi-analyte biochip (MAB) based on all-solid-state ion-selective electrodes (ASSISE) for physiological research.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "23787815",
    "title": "Application of mercury isotopes for tracing trophic transfer and internal distribution of mercury in marine fish feeding experiments.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "23845042",
    "title": "Burrowing dragonfly larvae as biosentinels of methylmercury in freshwater food webs.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "23893557",
    "title": "Predictors of mercury spatial patterns in San Francisco Bay forage fish.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "24046197",
    "title": "Cattle egrets as a biosentinels of persistent organic pollutants exposure.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "24193545",
    "title": "Autonomously bioluminescent mammalian cells for continuous and real-time monitoring of cytotoxicity.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "24512475",
    "title": "The Organism/Organic Exposure to Orbital Stresses (O/OREOS) satellite: radiation exposure in low-earth orbit and supporting laboratory studies of iron tetraphenylporphyrin chloride.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "24638074",
    "title": "Isolation and quantification of botulinum neurotoxin from complex matrices using the BoTest matrix assays.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "25072994",
    "title": "Serological anthrax surveillance in wild boar (Sus scrofa) in Ukraine.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "25143705",
    "title": "For Application to Human Spaceflight and ISS Experiments: VESGEN Mapping of Microvascular Network Remodeling during Intestinal Inflammation.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "25563515",
    "title": "Time-course human urine proteomics in space-flight simulation experiments.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "25853051",
    "title": "Species of Angiostrongylus (Nematoda: Metastrongyloidea) in wildlife: A review.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "26358104",
    "title": "The development and implementation of a method using blue mussels (Mytilus spp.) as biosentinels of Cryptosporidium spp. and Toxoplasma gondii contamination in marine aquatic environments.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "26553641",
    "title": "Space experiment \"Cellular Responses to Radiation in Space (CellRad)\": Hardware and biological system tests.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "26594130",
    "title": "Genetically modified whole-cell bioreporters for environmental assessment.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "26691083",
    "title": "Mercury concentration in different tissues of Podocnemis unifilis (Troschel, 1848) (Podocnemididae: Testudines) from the lower Xingu River - Amazonian, Brazil.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "27043590",
    "title": "Assessment and Molecular Characterization of Human Intestinal Parasites in Bivalves from Orchard Beach, NY, USA.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "27384647",
    "title": "Modeling Hematologic and Biochemical Parameters with Spatiotemporal Analysis for the Free-Ranging Eastern Box Turtle (Terrapene carolina carolina) in Illinois and Tennessee, a Potential Biosentinel.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "27442160",
    "title": "Using bald eagles to track spatial (1999-2008) and temporal (1987-1992, 1999-2003, and 2004-2008) trends of contaminants in Michigan's aquatic ecosystems.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "27619500",
    "title": "Use of Mytilus edulis biosentinels to investigate spatial patterns of norovirus and faecal indicator organism contamination around coastal sewage discharges.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "28199884",
    "title": "Three-dimensional growth of human endothelial cells in an automated cell culture experiment container during the SpaceX CRS-8 ISS space mission - The SPHEROIDS project.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "28205656",
    "title": "An autonomous lab on a chip for space flight calibration of gravity-induced transcellular calcium polarization in single-cell fern spores.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "28474816",
    "title": "The rise of glyphosate and new opportunities for biosentinel early-warning studies.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "28554510",
    "title": "Cosmic-ray interaction data for designing biological experiments in space.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "28924500",
    "title": "Comparison of polybrominated diphenyl ethers (PBDEs) and polychlorinated biphenyls (PCBs) in the serum of hypothyroxinemic and euthyroid dogs.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "28936697",
    "title": "Reactive oxygen species and glutathione antioxidants in the testis of the soil biosentinel Podarcis sicula (Rafinesque 1810).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "29198308",
    "title": "Payload hardware and experimental protocol development to enable future testing of the effect of space microgravity on the resistance to gentamicin of uropathogenic Escherichia coli and its σs-deficient mutant.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "29269933",
    "title": "Nanopore DNA Sequencing and Genome Assembly on the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "29328973",
    "title": "Feeding inhibition in Corbicula fluminea (O.F. Muller, 1774) as an effect criterion to pollutant exposure: Perspectives for ecotoxicity screening and refinement of chemical control.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "29520055",
    "title": "Global transcriptomic analysis suggests carbon dioxide as an environmental stressor in spaceflight: A systems biology GeneLab case study.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "29550995",
    "title": "First report of Toxoplasma gondii sporulated oocysts and Giardia duodenalis in commercial green-lipped mussels (Perna canaliculus) in New Zealand.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "29631159",
    "title": "Advanced biosensors for monitoring astronauts' health during long-duration space missions.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "29652620",
    "title": "NASA GeneLab Project: Bridging Space Radiation Omics with Ground Studies.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "29655038",
    "title": "Electron Spin Resonance (ESR) for the study of Reactive Oxygen Species (ROS) on the isolated frog skin (Pelophylax bergeri): A non-invasive method for environmental monitoring.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "29758876",
    "title": "Selection of passerine birds as bio-sentinel of persistent organic pollutants in terrestrial environment.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "29999554",
    "title": "Effect of microgravity on proliferation and differentiation of embryonic stem cells in an automated culturing system during the TZ-1 space mission.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "30044882",
    "title": "A microRNA signature and TGF-β1 response were identified as the key master regulators for spaceflight response.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "30122254",
    "title": "Can animals predict earthquakes?: Bio-sentinels as seismic sensors in communist China and beyond.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "30258082",
    "title": "Meta-analysis of data from spaceflight transcriptome experiments does not support the idea of a common bacterial \"spaceflight response\".",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "30329036",
    "title": "GeneLab: Omics database for spaceflight experiments.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "30337159",
    "title": "Drug shortages may compromise patient safety: Results of a survey of the reference pharmacies of the Drug Commission of German Pharmacists.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "30654722",
    "title": "Spaceflight Promoted Myocardial Differentiation of Induced Pluripotent Stem Cells: Results from Tianzhou-1 Space Mission.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "30688299",
    "title": "Exploring the Effects of Spaceflight on Mouse Physiology using the Open Access NASA GeneLab Platform.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "30717456",
    "title": "GeneLab Database Analyses Suggest Long-Term Impact of Space Radiation on the Cardiovascular System by the Activation of FYN Through Reactive Oxygen Species.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "30957323",
    "title": "Seasonal and pharmaceutical-induced changes in selenoprotein glutathione peroxidase 4 activity in the reproductive dynamics of the soil biosentinel Podarcis sicula (Chordata: Reptilia).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31197544",
    "title": "Comparison of PCR assays to detect Toxoplasma gondii oocysts in green-lipped mussels (Perna canaliculus).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31421849",
    "title": "Gene Expression Measurement Module (GEMM) for space application: Design and validation.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31431209",
    "title": "Angiostrongylus cantonensis in North African hedgehogs as vertebrate hosts, Mallorca, Spain, October 2018.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31635664",
    "title": "The Detection of a Fluorescent Dye by Surface-Enhanced Fluorescence with the Addition of Silver Nanoparticles and Its Application for the Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31639656",
    "title": "Biomonitoring of exposure to bisphenols, benzophenones, triclosan, and triclocarban in pet dogs and cats.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31717710",
    "title": "Wheat Space Odyssey: \"From Seed to Seed\". Kernel Morphology.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31815179",
    "title": "Bridging the gap between military prolonged field care monitoring and exploration spaceflight: the compensatory reserve.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31817462",
    "title": "Antioxidative Defense and Fertility Rate in the Assessment of Reprotoxicity Risk Posed by Global Warming.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31824374",
    "title": "The Behavioral Biology of Teams: Multidisciplinary Contributions to Social Dynamics in Isolated, Confined, and Extreme Environments.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31883061",
    "title": "Dragonfly larvae as biosentinels of Hg bioaccumulation in Northeastern and Adirondack lakes: relationships to abiotic factors.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31905002",
    "title": "BioSentinel: Long-Term Saccharomyces cerevisiae Preservation for a Deep Space Biosensor Mission.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31905771",
    "title": "Nanosatellites for Biology in Space: In Situ Measurement of Bacillus subtilis Spore Germination and Growth after 6 Months in Low Earth Orbit on the O/OREOS Mission.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "31987476",
    "title": "EcAMSat spaceflight measurements of the role of σs in antibiotic resistance of stationary phase Escherichia coli in microgravity.",
    "query_ids": [
      "P2_orbital_bio_automation",
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "32045996",
    "title": "NASA GeneLab Platform Utilized for Biological Response to Space Radiation in Animal Models.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "32265943",
    "title": "Test of Arabidopsis Space Transcriptome: A Discovery Environment to Explore Multiple Plant Biology Spaceflight Experiments.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "32282239",
    "title": "BioSentinel: A Biological CubeSat for Deep Space Exploration.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "32408931",
    "title": "Characterizing Individual Differences in a Dynamic Stabilization Task Using Machine Learning.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "32633494",
    "title": "A National-Scale Assessment of Mercury Bioaccumulation in United States National Parks Using Dragonfly Larvae As Biosentinels through a Citizen-Science Framework.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "32715205",
    "title": "Real-Time Measurement of Protein Crystal Growth Rates within the Microfluidic Device to Understand the Microspace Effect.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "32752380",
    "title": "Classification of cell morphology with quantitative phase microscopy and machine learning.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "32762015",
    "title": "Thermosensitive period for sex determination of the tropical freshwater turtle Malayemys macrocephala.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "32769191",
    "title": "Merging Metagenomics and Spatial Epidemiology To Understand the Distribution of Antimicrobial Resistance Genes from Enterobacteriaceae in Wild Owls.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "32933026",
    "title": "Integrated RNA-seq Analysis Indicates Asynchrony in Clock Genes between Tissues under Spaceflight.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "32973700",
    "title": "Validating an Automated Nucleic Acid Extraction Device for Omics in Space Using Whole Cell Microbial Reference Standards.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "33080015",
    "title": "NASA GeneLab: interfaces for the exploration of space omics data.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "33100920",
    "title": "Validation of the International Space Station Smart Sample Concentrator for Microbial Monitoring of Low Biomass Water Samples.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "33242404",
    "title": "Advancing the Integration of Biosciences Data Sharing to Further Enable Space Exploration.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "33242417",
    "title": "Comprehensive Multi-omics Analysis Reveals Mitochondrial Stress as a Central Biological Hub for Spaceflight Impact.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "33262844",
    "title": "Chronology of Gonadal Development in the Malayan Snail-eating Turtle Malayemys macrocephala.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "33334408",
    "title": "Autonomous Psychological Support for Isolation and Confinement.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "33336201",
    "title": "A New Era for Space Life Science: International Standards for Space Omics Processing.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "33363623",
    "title": "Pattern of Gonadal Sex Differentiation in the Rice Field Frog Hoplobatrachus rugulosus (Anura: Dicroglossidae).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "33445483",
    "title": "Knowledge Network Embedding of Transcriptomic Data from Spaceflown Mice Uncovers Signs and Symptoms Associated with Terrestrial Diseases.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "33601926",
    "title": "BioSentinel: A Biofluidic Nanosatellite Monitoring Microbial Growth and Activity in Deep Space.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "33668919",
    "title": "Network Analysis of Gene Transcriptions of Arabidopsis thaliana in Spaceflight Microgravity.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "33870146",
    "title": "NASA GeneLab RNA-seq consensus pipeline: standardized processing of short-read RNA-seq data.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "33888290",
    "title": "Comments on \"EcAMSat spaceflight measurements of the role of σs in antibiotic resistance of stationary phase Escherichia coli in microgravity\".",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "33888293",
    "title": "Response to Comments on \"EcAMSat spaceflight measurements of the role of σs in antibiotic resistance of stationary phase Escherichia coli in microgravity\".",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "33976230",
    "title": "Rad-Bio-App: a discovery environment for biologists to explore spaceflight-related radiation exposures.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "34027570",
    "title": "Distributions of Total Mercury and Methylmercury in Dragonflies from a Large, Abandoned Mercury Mining Region in China.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "34087386",
    "title": "Microgravity-induced alterations of mouse bones are compartment- and site-specific and vary with age.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "34205326",
    "title": "Detection of Genes in Arabidopsis thaliana L. Responding to DNA Damage from Radiation and Other Stressors in Spaceflight.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "34445479",
    "title": "The CellBox-2 Mission to the International Space Station: Thyroid Cancer Cells in Space.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "34588962",
    "title": "Machine Learning Models to Predict Cognitive Impairment of Rodents Subjected to Space Radiation.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "34604234",
    "title": "An Integrative Network Science and Artificial Intelligence Drug Repurposing Approach for Muscle Atrophy in Spaceflight Microgravity.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "34754768",
    "title": "Application of machine learning classifiers for microcomputed tomography data assessment of mouse bone microarchitecture.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "34808089",
    "title": "Potential Use for Serosurveillance of Feral Swine to Map Risk for Anthrax Exposure, Texas, USA.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "34989994",
    "title": "The Mediterranean limpet Patella caerulea (Gastropoda, Mollusca) to assess marine ecotoxicological risk: a case study of Tunisian coasts contaminated by metals.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "34995226",
    "title": "Testing the NASA BioSentinel Pixel Dosimeter Using Gamma-ray and Neutron Sources at the LLNL Calibration Lab.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "35042929",
    "title": "Pathology and virology of natural highly pathogenic avian influenza H5N8 infection in wild Common buzzards (Buteo buteo).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "35091764",
    "title": "Microfluidic chip-based long-term preservation and culture of engineering bacteria for DNA damage evaluation.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "35153834",
    "title": "Crash Prediction Using Deep Learning in a Disorienting Spaceflight Analog Balancing Task.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "35328027",
    "title": "Detection of Target Genes for Drug Repurposing to Treat Skeletal Muscle Atrophy in Mice Flown in Spaceflight.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "35461882",
    "title": "Neuro-ophthalmic imaging and visual assessment technology for spaceflight associated neuro-ocular syndrome (SANS).",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "35491031",
    "title": "A non-invasive approach to monitor anemia during long-duration spaceflight with retinal fundus images and deep learning.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "35869252",
    "title": "Non-random genetic alterations in the cyanobacterium Nostoc sp. exposed to space conditions.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "35999570",
    "title": "Machine learning algorithm to characterize antimicrobial resistance associated with the International Space Station surface microbiome.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36008494",
    "title": "Terrestrial health applications of visual assessment technology and machine learning in spaceflight associated neuro-ocular syndrome.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36013347",
    "title": "Enabling Clonal Analyses of Yeast in Outer Space by Encapsulation and Desiccation in Hollow Microparticles.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36015950",
    "title": "Microfluidic-Assisted Human Cancer Cells Culturing Platform for Space Biology Applications.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36207342",
    "title": "A multi-omics longitudinal study of the murine retinal response to chronic low-dose irradiation and simulated microgravity.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36277820",
    "title": "Routine omics collection is a golden opportunity for European human research in space and analog environments.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36307487",
    "title": "The ex vivo human translaminar autonomous system to study spaceflight associated neuro-ocular syndrome pathogenesis.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36319708",
    "title": "Longitudinal metabolomic profiles reveal sex-specific adjustments to long-duration spaceflight and return to Earth.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36344513",
    "title": "Microfluidics-integrated spaceflight hardware for measuring muscle strength of Caenorhabditis elegans on the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "36406421",
    "title": "Database of space life investigations and bioinformatics of microbiology in extreme environments.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36430601",
    "title": "Optimization of an Ex-Vivo Human Skin/Vein Model for Long-Term Wound Healing Studies: Ground Preparatory Activities for the 'Suture in Space' Experiment Onboard the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36509192",
    "title": "Anthropic impact on soil heavy metal contamination in riparian ecosystems of northern Algeria.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36611835",
    "title": "Human Health during Space Travel: State-of-the-Art Review.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36632899",
    "title": "The influence of short-term temporal variability on the efficacy of dragonfly larvae as mercury biosentinels.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36676149",
    "title": "A Compact Imaging Platform for Conducting C. elegans Phenotypic Assays on Earth and in Spaceflight.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "36682827",
    "title": "Transfer learning as an AI-based solution to address limited datasets in space medicine.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "36750724",
    "title": "Complex plasma research under microgravity conditions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36798347",
    "title": "More than a Feeling: Dermatological Changes Impacted by Spaceflight.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36890144",
    "title": "Autonomous electrochemical system for ammonia oxidation reaction measurements at the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "36941263",
    "title": "Meta-analysis of the space flight and microgravity response of the Arabidopsis plant transcriptome.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37034730",
    "title": "Validation of Human Skeletal Muscle Tissue Chip Autonomous Platform to Model Age-Related Muscle Wasting in Microgravity.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37052477",
    "title": "BioSentinel: Validating Sensitivity of Yeast Biosensors to Deep Space Relevant Radiation.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37088388",
    "title": "Identifying the contributions of root and foliage gaseous/particle uptakes to indoor plants for phthalates, OPFRs and PAHs.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37224474",
    "title": "Electronic Nose Development and Preliminary Human Breath Testing for Rapid, Non-Invasive COVID-19 Detection.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37241562",
    "title": "The Development of a 3D Printer-Inspired, Microgravity-Compatible Sample Preparation Device for Future Use Inside the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37264946",
    "title": "Generative Pre-Trained Transformers (GPT) and Space Health: A Potential Frontier in Astronaut Health During Exploration Missions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37341431",
    "title": "Steroidogenic potential of the gonad during sex differentiation in the rice field frog Hoplobatrachus rugulosus (Anura: Dicroglossidae).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37353904",
    "title": "3D Bioprinting in Microgravity: Opportunities, Challenges, and Possible Applications in Space.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37357681",
    "title": "Neurocognitive assessment in microgravity: review of tools and benefits of increasing their clinical validity for long duration missions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37430602",
    "title": "A Quality Assessment Network for Failure Detection in 3D Printing for Future Space-Based Manufacturing.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37481304",
    "title": "Galactic cosmic ray environment predictions for the NASA BioSentinel mission.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37496118",
    "title": "Brain Model Technology and Its Implications.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37501303",
    "title": "Artificial Intelligence Applications in Space Medicine.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37528331",
    "title": "Database of space life investigations and information on spaceflight plant biology.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37626504",
    "title": "Artificial Intelligence Frameworks to Detect and Investigate the Pathophysiology of Spaceflight Associated Neuro-Ocular Syndrome (SANS).",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37636054",
    "title": "Enhancing European capabilities for application of multi-omics studies in biology and biomedicine space research.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37714852",
    "title": "Human skeletal muscle tissue chip autonomous payload reveals changes in fiber type and metabolic gene expression due to spaceflight.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "37860670",
    "title": "Ocular rigidity and choroidal thickness changes in response to microgravity: A case study.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37887314",
    "title": "Spaceflight Induces Strength Decline in Caenorhabditis elegans.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "37896614",
    "title": "Propellant Mass Gauging in a Spherical Tank under Micro-Gravity Conditions Using Capacitance Plate Arrays and Machine Learning.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38045225",
    "title": "Development and Characterization of a low intensity vibrational system for microgravity studies.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38092777",
    "title": "Explainable machine learning identifies multi-omics signatures of muscle response to spaceflight in mice.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "38114036",
    "title": "Habitat and dissolved organic carbon modulate variation in the biogeochemical drivers of mercury bioaccumulation in dragonfly larvae at the national scale.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38135772",
    "title": "Deep learning in ophthalmic and orbital ultrasound for spaceflight associated neuro-ocular syndrome (SANS).",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38135773",
    "title": "Response to 'Deep learning in ophthalmic ultrasound to enable further insights in Spaceflight Associated Neuro-Ocular Syndrome (SANS)'.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38191486",
    "title": "Altered quorum sensing and physiology of Staphylococcus aureus during spaceflight detected by multi-omics data analysis.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38272924",
    "title": "Unlocking the potential: analyzing 3D microstructure of small-scale cement samples from space using deep learning.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38274777",
    "title": "Development of a Digital Platform: A Perspective to Advance Space Telepharmacy.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38335853",
    "title": "Feature engineering from meta-data for prediction of differentially expressed genes: An investigation of Mus musculus exposed to space-conditions.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "38409311",
    "title": "Foraging behavior and age affect maternal transfer of mercury to northern elephant seal pups.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38460017",
    "title": "Diet Affects Egg Laying, Biomass, and Stable Isotope Values in Tetragnathid Spiders.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38464311",
    "title": "Cellular mechanotransduction of human osteoblasts in microgravity.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38471034",
    "title": "Construction of dose prediction model and identification of sensitive genes for space radiation based on single-sample networks under spaceflight conditions.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38514677",
    "title": "Cellular mechanotransduction of human osteoblasts in microgravity.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38548790",
    "title": "SANS-CNN: An automated machine learning technique for spaceflight associated neuro-ocular syndrome with astronaut imaging data.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38575629",
    "title": "Using single-sample networks to identify the contrasting patterns of gene interactions and reveal the radiation dose-dependent effects in multiple tissues of spaceflight mice.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38670641",
    "title": "Amorphous calcium carbonate enhances osteogenic differentiation and myotube formation of human bone marrow derived mesenchymal stem cells and primary skeletal muscle cells under microgravity conditions.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38671027",
    "title": "NASA GeneLab derived microarray studies of Mus musculus and Homo sapiens organisms in altered gravitational conditions.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38682031",
    "title": "FA4SANS-GAN: A Novel Machine Learning Generative Adversarial Network to Further Understand Ophthalmic Changes in Spaceflight Associated Neuro-Ocular Syndrome (SANS).",
    "query_ids": [
      "P1_space_bio_ai",
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38734683",
    "title": "Development of a kidney microphysiological system hardware platform for microgravity studies.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "38744887",
    "title": "Inspiration4 data access through the NASA Open Science Data Repository.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38818738",
    "title": "WormSpace μ-TAS enabling automated on-chip multi-strain culturing and multi-function imaging of Caenorhabditis elegans at the single-worm level on the China Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "38862479",
    "title": "Spatially resolved multiomics on the neuronal effects induced by spaceflight in mice.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38862487",
    "title": "Single-cell analysis identifies conserved features of immune dysfunction in simulated microgravity and spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38862516",
    "title": "Single-cell multi-ome and immune profiles of the Inspiration4 crew reveal conserved, cell-type, and sex-specific responses to spaceflight.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38862523",
    "title": "Harmonizing heterogeneous transcriptomics datasets for machine learning-based analysis to identify spaceflown murine liver-specific changes.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "38862545",
    "title": "Spatiotemporal expression and control of haemoglobin in space.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38862573",
    "title": "Aging and putative frailty biomarkers are altered by spaceflight.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38862781",
    "title": "Transcriptomics analysis reveals molecular alterations underpinning spaceflight dermatology.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "38935184",
    "title": "Transcriptional response of Arabidopsis thaliana's root-tip to spaceflight.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39012137",
    "title": "Geographic Drivers of Mercury Entry into Aquatic Food Webs Revealed by Mercury Stable Isotopes in Dragonfly Larvae.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39017624",
    "title": "Toward Next-Generation Phenomics: Precision Medicine, Spaceflight, Astronaut Omics, and Beyond.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39283686",
    "title": "Celebrating 30 years of access to NASA Space Life Sciences data.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39312653",
    "title": "Spaceflight-induced contractile and mitochondrial dysfunction in an automated heart-on-a-chip platform.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "39331631",
    "title": "Molecular characterization, virulence and antimicrobial and biocidal susceptibility of selected bacteria isolated from the cloaca of nestling ospreys (Pandion haliaetus) from Mono Lake, California, USA.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39360501",
    "title": "Space Radiology: Emerging Nonsonographic Medical Imaging Techniques and the Potential Applications for Human Spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39363369",
    "title": "Adaptation to space conditions of novel bacterial species isolated from the International Space Station revealed by functional gene annotations and comparative genome analysis.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39365412",
    "title": "A rare case report of tissue infection caused by Pantoea piersonii (basionym Kalamiella piersonii).",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39367013",
    "title": "Profiling muscle transcriptome in mice exposed to microgravity using gene set enrichment analysis.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39369042",
    "title": "To boldly go where no microRNAs have gone before: spaceflight impact on risk for small-for-gestational-age infants.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39394617",
    "title": "Beyond Earth's bounds: navigating the frontiers of Assisted Reproductive Technologies (ART) in space.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39445150",
    "title": "A comprehensive survey of space robotic manipulators for on-orbit servicing.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39521490",
    "title": "RadLab: An open science resource for radiation studies relevant to human spaceflight.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39558178",
    "title": "NASA open science data repository: open science for life in space.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "39611883",
    "title": "New insights into the impact of bed rest on lumbopelvic muscles: a computer-vision model approach to measure fat fraction changes.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39623052",
    "title": "Probabilistic regression for autonomous terrain relative navigation via multi-modal feature learning.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39697609",
    "title": "Effects of gravity, microgravity or microgravity simulation on early mouse embryogenesis: A review of the first two space embryo studies.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39698125",
    "title": "Ocular Biomechanical Responses to Long-Duration Spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39708601",
    "title": "Direct and indirect effects of pesticide exposure on the gut microbiota of a farmland raptor.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39717793",
    "title": "Natural infection of common cranes (Grus grus) with highly pathogenic avian influenza H5N1 in Serbia.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39748543",
    "title": "Artificial Intelligence Assistance in Point-of-Care Ultrasound Skill Retention for Novice Users in Space Medicine Scenarios.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39778906",
    "title": "The Space Radiobiological Exposure Facility on the China Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39824847",
    "title": "Analyzing the relationship between gene expression and phenotype in space-flown mice using a causal inference machine learning ensemble.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "39864906",
    "title": "Galactic cosmic ray environment predictions for the NASA BioSentinel Mission, part 2:Post-mission validation.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39864913",
    "title": "Optimizing autonomous artificial intelligence diagnostics for neuro-ocular health in space missions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39865932",
    "title": "Development of Progressively Earth-Independent Medical Operations to Enable NASA Exploration Missions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39934155",
    "title": "Validated space radiation exposure predictions from earth to mars during Artemis-I.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "39974935",
    "title": "Microgravity Accelerates Skeletal Muscle Degeneration: Functional and Transcriptomic Insights from a Muscle Lab-on-Chip Model Onboard the ISS.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40064402",
    "title": "Pharmacological countermeasures for long-duration space missions: addressing cardiovascular challenges and advancing space-adapted healthcare.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40073001",
    "title": "Extant life detection using label-free video microscopy in analog aquatic environments.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40180136",
    "title": "Taking the 3Rs to a higher level: replacement and reduction of animal testing in life sciences in space research.",
    "query_ids": [
      "P1_space_bio_ai",
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40238145",
    "title": "Mercury trophic transfer to a freshwater biosentinel: quantifying controlled bioaccumulation in larval dragonflies.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40289627",
    "title": "Evaluating Large Language Models on Aerospace Medicine Principles.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40332907",
    "title": "Spatial and Temporal Changes in Choroid Morphology Associated With Long-Duration Spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40348756",
    "title": "Pose estimation and tracking dataset for multi-animal behavior analysis on the China Space Station.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "40505849",
    "title": "Artificial Intelligence Deep Learning Models to Predict Spaceflight Associated Neuro-Ocular Syndrome.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40513614",
    "title": "3D bioprinting in tissue engineering: current state-of-the-art and challenges towards system standardization and clinical translation.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40541172",
    "title": "Biomanufacturing in low Earth orbit: A paradigm shift.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40562752",
    "title": "Development and flight-testing of modular autonomous cultivation systems for biological plastics upcycling aboard the ISS.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "40576322",
    "title": "Optimized combination methods for exploring novel space environment-responsive genes and their roles: insights from space-flown C. elegans and their implications for astronauts.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40580751",
    "title": "Assessing neurological and cardiovascular effects caused by pharmaceuticals in river water: Insights from Daphnia magna and Danio rerio embryos.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40598353",
    "title": "Rotifers in space: transcriptomic response of the bdelloid rotifer Adineta vaga aboard the International Space Station.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40637963",
    "title": "Prediction of Cerebrospinal Fluid (CSF) Pressure with Generative Adversarial Network Synthetic Plasma-CSF Biomarker Pairing.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40705169",
    "title": "Flexible robotic platforms for surgical applications in microgravity environments: a comprehensive systematic review of minimally invasive mechatronic systems and the impact of artificial intelligence on behalf of the Center for Space Systems (C-SET) & TROGSS-The Robotic Global Surgical Society.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40706033",
    "title": "Handheld Point-of-Care Ultrasonography for Gynecology: Insights Into Space Travel Through Parabolic Flight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40738416",
    "title": "Microalgal bioengineering for futuristic applications in synthetic and space biology.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40788053",
    "title": "Precision-Arranged DNA Origami Plasmonic Nanoantennas for Multidimensional Smart-Warning of Weightlessness Induced Bone Loss.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40847115",
    "title": "Autonomous, miniature research station (lab-payload) for the nanosatellite biological mission: LabSat.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "40867776",
    "title": "A Deep Learning Framework for Multi-Object Tracking in Space Animal Behavior Studies.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "40894471",
    "title": "Editorial: Updates on cardiovascular variability: underlying mechanisms and non-pharmacological therapeutic targets.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40912236",
    "title": "Nanobioreactor detection of space-associated hematopoietic stem and progenitor cell aging.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40940229",
    "title": "Ultrasound Assessment of Muscle Atrophy During Short- and Medium-Term Head-Down Bed Rest.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "40976137",
    "title": "Unconventional bioprinting modalities for advanced tissue biofabrication.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41009942",
    "title": "Genomic Analysis of Cardiovascular Diseases Utilizing Space Omics and Medical Atlas.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41047044",
    "title": "Synthesis of sex steroids and expression of sex steroid receptors during gonadal development of the snail-eating turtle Malayemys macrocephala (Gray, 1859).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41059985",
    "title": "Elevated mercury concentrations in riparian predators unaccounted for by trophic magnification.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41102553",
    "title": "Astroimmunology: the effects of spaceflight and its associated stressors on the immune system.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41136019",
    "title": "Advancements in health monitoring technologies for astronauts in deep space missions: A Review.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41136023",
    "title": "Precision health monitoring in spaceflight with integration of lower body negative pressure and advanced large language model artificial intelligence.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41136027",
    "title": "An emerging paradigm for scientific decision: the AI evaluation of space science projects.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41152268",
    "title": "GLARE: discovering hidden patterns in spaceflight transcriptome using representation learning.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "41232305",
    "title": "Understanding the 'spaceflight treatment' in plant space biology: Experimental practices, metadata workflows, and data re-analysis.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41242109",
    "title": "In-situ NIR spectroscopy study on microgravity-induced articular cartilage degeneration with ResNet-18.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41274890",
    "title": "AI-based prediction of VO2 max from 24-h Holter ECG recording.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41292589",
    "title": "Multimodal Imaging-Based Cerebral Blood Flow Prediction Model Development in Simulated Microgravity.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41300323",
    "title": "Zebrafish (Danio rerio) Embryo-Larvae as a Biosensor for Water Quality Assessment.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41302181",
    "title": "Spaceflight and Medical Microbiology: Possible Implications for Standard Infection Diagnostics and Therapy.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41303136",
    "title": "Meta-Analysis of Ocy-454 Showed Interrupted Osteocyte Maturation in Spaceflight Affects SOST Expression and Hypoxic Response.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41382994",
    "title": "A comprehensive guide to genome-wide DNA methylation research in neuropsychiatric disorders and its implications for deep-space environments.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41382998",
    "title": "[Prospects and technical challenges of non-invasive brain-computer interfaces in manned space missions].",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41382999",
    "title": "Deep space environment empowering drug design and development.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41455349",
    "title": "Investigation of droplet dynamics in the hypermonotectic succinonitrile-water system in a temperature gradient and microgravity conditions supported by deep learning computer vision.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41462245",
    "title": "Impact of spaceflight on endocrine, metabolic and kidney function: current evidence, open issues, and potential countermeasures.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41469700",
    "title": "SLC25A mitochondrial carriers as biomarkers and therapeutic targets of spaceflight-induced dysfunction: the ADP/ATP carrier (AAC3) as a structural case study.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41521243",
    "title": "Emerging Chemical and Biological Materials Technologies in the Extraplanetary Environment.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41535665",
    "title": "Physical exercise protects cardiovascular fitness in long-term spaceflight: what have we learned?",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41537191",
    "title": "H-SPAR DB: human spaceflight platform for analysis and research-an integrative omics database for space health.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41565396",
    "title": "Domestication of radiation sensitive Caenorhabditis Elegans strains suitable for liquid culture systems in long-term space mission.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41565410",
    "title": "3D culture and cryopreservation/thawing strategy of human induced pluripotent stem cells for spaceflight experiments.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41591191",
    "title": "A Cell-Based Potency Assay for Determining the Relative Potency of Botulinum Neurotoxin A Preparations Using Manual and Semi-Automated Procedures.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41608604",
    "title": "Ocular health in outer space and beyond gravity: A minireview.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41686387",
    "title": "Neural Vision Restoration in Ophthalmology.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41708639",
    "title": "Longitudinal brain-age predictions comprising long-duration spaceflight missions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41714632",
    "title": "Proteomic dataset of MECP2-deficient and wild-type human brain organoids under spaceflight and ground conditions.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41721905",
    "title": "High prevalence but low concentrations of blood lead (Pb) levels among trumpeter swans in central North America.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41723202",
    "title": "MicroAge mission: experimental design and hardware for a bespoke culture system supporting tissue-engineered skeletal muscle.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "41819942",
    "title": "Precision nutrition and food biomanufacturing for space missions: Toward intelligent and bioregenerative life-support systems.",
    "query_ids": [
      "P1_space_bio_ai",
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41823369",
    "title": "Surgery for interplanetary space missions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41875868",
    "title": "Advances and applications of organ-on-a-chip technology.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41934193",
    "title": "From Earthly companions to extraterrestrial countermeasures: rethinking AI-mediated intimacy for long-duration spaceflight through modular autonomous intimacy companion architecture.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41955321",
    "title": "Behavioral and physiological toxicity of dietary methylmercury exposure to larval dragonflies.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41974338",
    "title": "Bald eagles as bio-sentinels: Monitoring and fingerprinting PFAS contamination.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "41997378",
    "title": "Diurnal variation of plasma corticosterone, glucose, and protein levels in captive rice field frog Hoplobatrachus rugulosus (Wiegmann, 1834).",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42109464",
    "title": "Network physiology in space: vision and perspectives on exploring physiological networks during spaceflight for the benefit of life on earth.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42149965",
    "title": "The Data Science of Health in Space.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42151674",
    "title": "Multiscale Modeling and Systems Biology in Microgravity Investigations.",
    "query_ids": [
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42151685",
    "title": "Integrated Platforms to Further Advance Space Biology Research.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42249706",
    "title": "Comprehensive Evaluation of Explanation Types in a Spaceflight-Relevant Human-Autonomy Teaming Task.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42285978",
    "title": "Vertexformer: the interpretable predictive research on thermocapillary convection of large Prandtl number liquid bridges.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42297855",
    "title": "Aging macaques bridge the translational gap in perivascular space biology.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42322137",
    "title": "Astrobiology in the Time of Artificial Intelligence.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42332825",
    "title": "Nationwide seroepidemiology of canine exposure to Ehrlichia canis and Babesia spp. in Portugal (2015-2025): One Health biosentinel surveillance.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42386183",
    "title": "Artificial Intelligence Interpretation of Point-of-Care Lung Ultrasound in Microgravity.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42386193",
    "title": "Large Language Models as Behavioral Health Teammates in Long-Duration Spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42399270",
    "title": "Machine learning ensemble reveals distinct molecular pathways of retinal damage in spaceflown mice.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "42427531",
    "title": "Automated behavioral segmentation and markerless pose tracking of mice during spaceflight.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "selected for focused synthesis",
    "reason": "Direct AI, experimental platform, or data infrastructure in orbital biology"
  },
  {
    "pmid": "42448276",
    "title": "American oyster (Crassostrea virginica) as a biosentinel for radium: influence of age on radium-226 levels in shell and soft tissues.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42455932",
    "title": "Spaceflight multi-omics reveals vulnerabilities of human germ cell development.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42505771",
    "title": "From Hive Sensors to Environmental DNA: Toward a Systems Biology Framework for Honeybee-Based Early Warning of Colony and Ecosystem Health.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42533568",
    "title": "From Collapse to Active Self-Repair: Integrative Multi-Omics and Machine Learning Analysis Map the Hepatic Metabolic Adaption in Response to Simulated Spaceflight Stress.",
    "query_ids": [
      "P1_space_bio_ai",
      "P4_space_bio_data"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42597500",
    "title": "Monitoring and modulating interconnected physiological systems in space using portable closed-loop technologies.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42698767",
    "title": "The Health Benefits of Exercise: Molecular and Cellular Mechanisms.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42713236",
    "title": "Integrative artificial intelligence and multi-omics modeling approach for characterizing microbial dynamics and health impacts in space microgravity and radiation conditions.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42730690",
    "title": "A Platform for the Continuous Culture of Endothelial Cells Under Physiological Flow Conditions in Simulated Microgravity.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42737520",
    "title": "Beyond Earth: Recent Advancements in Microgravity Biomedical and Genetic Research in Saudi Arabia.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42776802",
    "title": "Artificial Intelligence for In-Flight Detection of Space-Related Ocular Trauma: Bridging Diagnostic Gaps in Microgravity.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42851684",
    "title": "Gravity-awareness: a deep learning and LLM framework for predicting human adaptation to altered gravitational environments.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "42918913",
    "title": "Exploring perspectives and engagement in space surgery: a survey of SAGES members.",
    "query_ids": [
      "P1_space_bio_ai"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "7962182",
    "title": "Space shuttle flight (STS-45) of L8 myoblast cells results in the isolation of a nonfusing cell line variant.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "9028534",
    "title": "Demonstration of feasibility of automated osteoblastic line culture in space flight.",
    "query_ids": [
      "P2_orbital_bio_automation"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "9667985",
    "title": "Homology of Hox genes and the zootype concept in early metazoan evolution.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  },
  {
    "pmid": "9701451",
    "title": "Anticoagulant effects of synthetic retinoids and activated vitamin D3.",
    "query_ids": [
      "P3_biosat_heritage"
    ],
    "screening_level": "title; abstract for selected candidates",
    "decision": "not selected in purposive synthesis",
    "reason": "Outside selected scope, redundant topic coverage, or not prioritized; not a full-text eligibility judgement"
  }
]

==> anc/evidence/research/root_search_log.json <==
{
  "date": "2026-10-25",
  "channel": "targeted web discovery and direct primary-source inspection",
  "queries": [
    {
      "id": "R1",
      "query": "space biology artificial intelligence machine learning review GeneLab 2024 2025 2026 self driving laboratories",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R2",
      "query": "microgravity autonomous cell culture microscopy machine learning space station experiments",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R3",
      "query": "space omics machine learning causal inference spaceflight multi omics 2024 2025 Nature",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R4",
      "query": "NASA autonomous biological nanosatellite GeneSat PharmaSat O OREOS EcAMSat BioSentinel microfluidic papers",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R5",
      "query": "site.nature.com \"spaceflight\" \"machine learning\" \"GeneLab\"",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R6",
      "query": "site.nature.com \"space\" \"AI-readiness\" biology data",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R7",
      "query": "site.nature.com \"microgravity\" \"deep learning\" microscopy spaceflight",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R8",
      "query": "site.ncbi.nlm.nih.gov \"E-utilities\" \"esearch.fcgi\" \"retmax\"",
      "purpose": "API documentation only"
    },
    {
      "id": "R9",
      "query": "\"spaceflight\" \"machine learning\" GeneLab npj Microgravity",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R10",
      "query": "\"space biology\" \"AI-readiness\"",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R11",
      "query": "\"BioSentinel\" \"2025\" \"07.008\"",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R12",
      "query": "\"Scientific Agent Skills\" \"2609.00065\"",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R13",
      "query": "\"Self-driving laboratories for deep space\" Sanders 2023",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R14",
      "query": "\"Thriving in Space\" \"26750\"",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R15",
      "query": "\"BioSentinel\" \"10.1016/j.actaastro.2025.07.008\"",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R16",
      "query": "\"Li\" \"2023\" \"spaceflight\" \"machine learning\" \"38092777\"",
      "purpose": "Focused biology/background discovery or verification"
    },
    {
      "id": "R17",
      "query": "\"Deep Space Autonomy\" \"Braun\" 2026 033125",
      "purpose": "Resolve DOI Handle discrepancy against publisher"
    },
    {
      "id": "R18",
      "query": "\"10.1146/annurev-control-033125-025902\"",
      "purpose": "Verify publisher-supplied DOI and recommended citation year"
    }
  ],
  "selection": "Relevant original research, hardware comparison, background or provenance; record-level claims and access in biology/background records. Discovery results include irrelevant records and are not eligible study counts.",
  "primary_pages_inspected": [
    "https://www.nature.com/articles/s41526-025-00525-5",
    "https://www.nature.com/articles/s41526-024-00379-3",
    "https://www.nature.com/articles/s41598-024-81394-y",
    "https://www.nature.com/articles/s41526-024-00398-0",
    "https://www.nasa.gov/centers-and-facilities/ames/what-is-biosentinel/",
    "https://arxiv.org/abs/2609.00065v2",
    "https://www.nature.com/articles/s42256-023-00618-4",
    "https://www.ncbi.nlm.nih.gov/books/NBK599690/",
    "https://www.annualreviews.org/content/journals/10.1146/annurev-control-033125-025902"
  ],
  "failed_or_limited": [
    "Sanders publisher abstract only; subscription fulltext not accessed",
    "BioSentinel2025 ScienceDirect fulltext403; outcome supported independently by NASA original account",
    "Wang2023 current Nature open failed; prior verified source used",
    "PMC XML failures are retained in pmc_retrieval_log.json"
  ],
  "companion_logs": [
    "pubmed_search_log.json",
    "pmc_retrieval_log.json",
    "pubmed_screening_decisions.json"
  ]
}

==> anc/evidence/research/selection_rationale.txt <==
PURPOSIVE SELECTION RATIONALE AND SEARCH LIMITS — 26 October 2026

Review question and scope
This critical narrative review asks how AI contributes to scientific interpretation and experimental decisions in orbital experiments and planetary in situ fieldwork; what physical and human support those functions require; and under what conditions additional robotic capability could improve valid scientific return. Astronomy and remote sensing provide historical contrasts only. Generic navigation, manufacturing or servicing is included only when it clarifies scientific access, experimental continuity, sample handling or verification. A useful supporting capability is not relabeled an AI4S result.

Selection logic
Sources were retained for one or more of the following uses: a direct scientific AI task; a dedicated-automation comparator; a material/measurement/operational bottleneck; an intervention, failure or human-support boundary; terrestrial transfer evidence; or necessary conceptual/data/provenance context. Within orbital work, biology and physical experiments are separately represented. Within planetary work, target selection, adaptive spectroscopy, instrument-side analysis, sampling, field analogues and mission planning are distinguished. Retaining older primary work prevents treating recent language-model systems as the origin of these functions.

Contrastive cases and limits
Positive demonstrations are paired with limits where available: bounded AEGIS/PIXL decisions and scientist-defined objectives; fixed orbital assay/control platforms without a reported learned experimental policy; Curiosity's ground-designed recovery versus InSight's unsuccessful penetration; programmed MOBP restart versus missing history that prevented yield quantification; and terrestrial optimization gains versus manual preparation, replenishment or intervention. These are contrastive examples, not matched comparative studies or a statistically representative set of failures. No causal claim is made that a general robot would have fixed any failed case.

Duplicate and lineage handling
Journal versions are preferred to their preprints for citation where available, with author preprints retained as the actually accessed text when relevant. DOI duplicates are consolidated. A correction remains linked to its original article because it changes interpretation. Multiple papers describing a mission are grouped by system_id but retained when they establish different scientific functions, interventions or analysis phases. Bibliographic record counts are not independent-system counts.

Discovery channels and asymmetric access
PubMed provides four exact query families, with 344 query hits, 328 unique PMIDs and 30 selected records in the original focused biology synthesis. The query date bound was 1900-01-01 through 2026-10-25. This is a technical lower bound, not a recent-publication restriction. Other themes primarily used targeted web search, named-system queries, publisher/author pages, arXiv, NTRS and agency material, plus targeted Crossref/Europe PMC checks. No complete Scopus or Web of Science export, multilingual search, or census of each named service was performed. Ranked-web result counts are not treated as eligible-study denominators.

Access is unequal across fields and publishers. Abstract-only evidence can support a narrow qualitative statement but not detailed intervention timing or a broad deployment claim unless another inspected primary account supplies it. Retrieved-but-unread full text remains distinct from assessed text. Public agency accounts can establish operational events, while scientific-performance claims preferentially use primary studies. NASA's extensive public documentation, named-system searches, accessible English material and the review's interest in recovery/support can affect which examples are richly represented. Institutional or regional coverage cannot establish the prevalence of autonomy or the absence of other programs.

Screening audit and retrospective additions
The original PubMed table recorded title screening, abstract assessment for selected candidates and a generic nonselection note. It did not retain 298 specific full-text exclusion decisions. The original fields and decisions are unchanged. The v4 annotations link the selected 30 records to their actual use in the review, scientific function and limitations. Unselected entries are marked not_reassessed_reason_unspecified, without retrospectively assigning scope, duplication or access as an individually proven exclusion reason.
For other records, discovery_links.json identifies existing query-to-record links or exact identifier/URL matches in logs. A bibliographic verification or full-text retrieval is not asserted to be first discovery. When the original discovery sequence cannot be reconstructed, it remains unresolved. Retrospective selection explanations are labeled as such.

Stopping and coverage claims
The review was bounded by the stated orbital/planetary questions, the source cutoff and the practical preparation/revision period. There was no prespecified database-wide screening endpoint, thematic-saturation test, publication quota, or rule that a number of citations makes the argument sufficiently proven. The revised set is intended to support the specified functional contrasts and test the conditional thesis against simpler alternatives. Targeted v4 checks address identified claims, source-access ambiguities and nearby reviews; they are not evidence of a newly exhaustive search. Additional searches would be warranted when a strong claim lacks a primary basis or a material counterexample changes the conditional conclusion. The absence of a case from this map is not evidence that it does not exist.

Reading the evidence distribution
The original 147 records were coded core_ai 34, supporting_automation 58, transfer 33 and background 22. These baseline values are preserved for audit only. evidence_counts.json reports the current revised record set, including any final additions; manuscript macros should be generated from that current set. The roles describe use in this review, not experimental quality or autonomy maturity. Direct AI evidence includes ground analysis of space data and ground/engineering tests, so core_ai must not be equated with flight-deployed autonomous science. An additional review can improve conceptual context without increasing the direct flight evidence.

Submission limit
The evidence package permits reproduction of the reported searches and inspection of source links, decisions, codebook and transformations. It does not claim independent human dual screening, formal risk-of-bias assessment, complete recovery of historical discovery paths or replication of the experiments. Author-level scientific review remains necessary before submission.


==> anc/evidence/research/v4_methods_source_recheck_log.json <==
{
  "date": "2026-10-26",
  "scope": "Normalization source checks; no new database or ranked-search queries performed by this reviewer",
  "direct_web_opens": [
    {
      "url": "https://arxiv.org/html/2405.14471v1",
      "outcome": "Author preprint abstract and contents inspected; PIXL action and section titles confirmed"
    },
    {
      "url": "https://ntrs.nasa.gov/api/citations/20250003945/downloads/2025_issrdc_isaac.pdf",
      "outcome": "Full two-page extended abstract inspected; ISS survey/inspection, synthetic telemetry/mock vent and simulated cargo handling separated"
    }
  ],
  "retained_abstracts": "All 30 biology abstracts retained in biology_records.json consulted for role/action separation; no claim of reading their full texts",
  "selected_cached_fulltext": [
    {
      "pmcid": "PMC5740133",
      "public_url": "https://pmc.ncbi.nlm.nih.gov/articles/PMC5740133/",
      "cached_file": "output/space_ai4s_review_v2_20261025/research/fulltext/PMC5740133.xml",
      "cache_sha256": "c97e8335b7f7ff12912d89a14adb7b292fec76ce0b835764cb786eda6a9803ea",
      "sections": [
        "Sequencing Experiments",
        "Basecalling and Read Selection",
        "Discussion"
      ],
      "scope": "Relevant cached passages consulted; no new full-paper reread claimed"
    },
    {
      "pmcid": "PMC9640571",
      "public_url": "https://pmc.ncbi.nlm.nih.gov/articles/PMC9640571/",
      "cached_file": "output/space_ai4s_review_v2_20261025/research/fulltext/PMC9640571.xml",
      "cache_sha256": "bcad25eeb80b0d0875ee384cc2b61a0bb862af433a05a1382dc103ceb59a08d0",
      "sections": [
        "Flight launch and on-orbit operation"
      ],
      "scope": "Relevant cached passages consulted; no new full-paper reread claimed"
    },
    {
      "pmcid": "PMC10504373",
      "public_url": "https://pmc.ncbi.nlm.nih.gov/articles/PMC10504373/",
      "cached_file": "output/space_ai4s_review_v2_20261025/research/fulltext/PMC10504373.xml",
      "cache_sha256": "95763682d0baa99be903476290da3eb0ab38f1d0a3002cbdaee305c68fb60af6",
      "sections": [
        "Set-up and launch of skeletal muscle tissue chip payload",
        "On-orbit payload operation",
        "Post-flight RNA extraction"
      ],
      "scope": "Relevant cached passages consulted; no new full-paper reread claimed"
    },
    {
      "pmcid": "PMC12198410",
      "public_url": "https://pmc.ncbi.nlm.nih.gov/articles/PMC12198410/",
      "cached_file": "output/space_ai4s_review_v2_20261025/research/fulltext/PMC12198410.xml",
      "cache_sha256": "928da4fddc3b9981cbb93f9d1a31dadb459f290a0dad004f2de2c92e3f94b20f",
      "sections": [
        "Control unit and software",
        "Flight-test aboard SpaceX CRS-26",
        "Operating code of the MOBP",
        "Analysis of analytes"
      ],
      "scope": "Relevant cached passages consulted; no new full-paper reread claimed"
    },
    {
      "pmcid": "PMC12373727",
      "public_url": "https://pmc.ncbi.nlm.nih.gov/articles/PMC12373727/",
      "cached_file": "output/space_ai4s_review_v2_20261025/research/fulltext/PMC12373727.xml",
      "cache_sha256": "3caac89c48ab64ef8ccedeea69b3812d2ab1fa2fa19d8294cf59237d35ed9124",
      "sections": [
        "Dosing system",
        "Mission"
      ],
      "scope": "Relevant cached passages consulted; no new full-paper reread claimed"
    }
  ],
  "unresolved": [
    {
      "citekey": "bio_kidney2024",
      "outcome": "Previously named PMC11088639 cache not present in inspected v2 fulltext directory. Retained abstract and earlier extraction used; crew cassette details not freshly verified."
    }
  ],
  "prior_audit": "prior_source_audit_extracts.json retains earlier source descriptions and original file hashes; use as prior audit, not fresh reads",
  "other_reviewers": "See revision/ground_record_updates.json and revision/space_coding_updates.json; normalization_audit_log.json records their exact input hashes."
}


==> anc/evidence/revision/ground_new_records.json <==
{
  "scope": "New terrestrial background sources added during the v4 revision",
  "cutoff": "2026-10-25",
  "retrieval_date": "2026-10-26",
  "record_count": 2,
  "unit_note": "Perspective publications are prior art, not independent experimental systems. Complete replacements for four existing ground records are supplied separately in ground_record_updates.json.",
  "records": [
    {
      "id": "grd_moran2026",
      "citekey": "grd_moran2026",
      "title": "The rise of robotics in self-driving labs",
      "authors": [
        "Christopher H. J. Moran",
        "Jinge Xu",
        "Milad Abolhasani"
      ],
      "year": 2026,
      "venue": "npj Robotics",
      "doi": "10.1038/s44182-026-00094-z",
      "url": "https://www.nature.com/articles/s44182-026-00094-z",
      "source_type": "perspective",
      "access_level": "full_text_selected_sections",
      "domain": "terrestrial self-driving laboratory robotics",
      "system_id": "not_applicable_perspective",
      "evidence_role": "background",
      "validation_environment": "Literature synthesis and prospective discussion; no new integrated validation campaign",
      "data_location": "Published literature; no newly generated experimental dataset",
      "computation_location": "Not applicable: not a report of a newly deployed computational system",
      "action_location": "Not applicable: surveyed systems are primarily terrestrial",
      "scientific_function": "Technical prior art on laboratory robotics, maintenance and reconfiguration.",
      "physical_action": "Not applicable to this publication; discussed actions include sample handling, servicing and reconfiguration.",
      "human_role": "Perspective identifies maintenance and integration work as residual human roles; no new quantitative intervention measurement.",
      "supported_claims": [
        "Autonomous maintenance and reconfiguration are existing SDL research directions.",
        "Serviceable interfaces, tooling, labware management and orchestration are discussed as enabling requirements."
      ],
      "limitations": [
        "A perspective is not independent empirical evidence that autonomous maintenance works.",
        "Do not import its historical A-Lab success counts; use the corrected primary paper.",
        "No demonstrated space deployment or universal robot advantage follows from this source."
      ],
      "source_locator": "Publisher HTML: 'Orchestrating robots in SDLs'; 'Autonomous maintenance and reconfiguration for new tasks'; Fig. 4; article metadata.",
      "decision": {
        "status": "include",
        "reason": "Relevant technical prior art directly addressing maintenance, integration and reconfiguration; clarifies novelty without adding a new demonstration."
      },
      "retrieval_date": "2026-10-26",
      "publication_date": "2026-05-16",
      "discovery_path": "Identified during parent independent review; official DOI page opened and relevant sections read for v4.",
      "new_or_updated": "new"
    },
    {
      "id": "grd_canty2025",
      "citekey": "grd_canty2025",
      "title": "Science acceleration and accessibility with self-driving labs",
      "authors": [
        "Richard B. Canty",
        "Jeffrey A. Bennett",
        "Keith A. Brown",
        "Tonio Buonassisi",
        "Sergei V. Kalinin",
        "John R. Kitchin",
        "Benji Maruyama",
        "Robert G. Moore",
        "Joshua Schrier",
        "Martin Seifrid",
        "Shijing Sun",
        "Tejs Vegge",
        "Milad Abolhasani"
      ],
      "year": 2025,
      "venue": "Nature Communications",
      "doi": "10.1038/s41467-025-59231-1",
      "url": "https://www.nature.com/articles/s41467-025-59231-1",
      "source_type": "perspective",
      "access_level": "full_text_selected_sections",
      "domain": "self-driving laboratory integration and accessibility",
      "system_id": "not_applicable_perspective",
      "evidence_role": "background",
      "validation_environment": "Literature synthesis and community perspective; no new hardware validation campaign",
      "data_location": "Published literature and conceptual comparison",
      "computation_location": "Not applicable: not a report of a newly deployed computational system",
      "action_location": "Not applicable: central and distributed terrestrial laboratories are discussed",
      "scientific_function": "Prior technical discussion of integration, calibration, data quality and support roles.",
      "physical_action": "Not applicable to this publication; physical automation and laboratory support are discussed.",
      "human_role": "Discusses distinct developer, technician and scientific-user responsibilities, including maintenance and recalibration.",
      "supported_claims": [
        "Accessible interfaces, experimental metadata, calibration and application-specific quality controls support trustworthy SDL integration.",
        "Reporting partial success requires distinguishing chemical and automation outcomes."
      ],
      "limitations": [
        "Community recommendations are not controlled evidence for a space design.",
        "No universal success metric, maintenance rate or autonomous-repair performance is established by this perspective."
      ],
      "source_locator": "Publisher HTML: 'Balancing a centralized and distributed future' (quality control); 'Roadblocks on the path to future SDLs' > 'In the workforce', 'In the lab', 'In the community' (metadata, calibration, partial success); article metadata.",
      "decision": {
        "status": "include",
        "reason": "Adds directly relevant technical prior art on workflow integration and evidential quality; informs transfer conditions without claiming a new space demonstration."
      },
      "retrieval_date": "2026-10-26",
      "publication_date": "2025-04-24",
      "discovery_path": "Identified in comprehensive v3 review; official DOI page opened and technical sections read for v4.",
      "new_or_updated": "new"
    }
  ]
}


==> anc/evidence/revision/ground_record_updates.json <==
{
  "record_updates": [
    {
      "id": "grd_dave2022",
      "citekey": "grd_dave2022",
      "title": "Autonomous optimization of non-aqueous Li-ion battery electrolytes via robotic experimentation and machine learning coupling",
      "authors": [
        "Adarsh Dave",
        "Jared Mitchell",
        "Sven Burke",
        "Hongyi Lin",
        "Jay Whitacre",
        "Venkatasubramanian Viswanathan"
      ],
      "year": 2022,
      "venue": "Nature Communications",
      "doi": "10.1038/s41467-022-32938-1",
      "url": "https://doi.org/10.1038/s41467-022-32938-1",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "battery electrolytes",
      "system_id": "Clio",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware plus simulated search baseline",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Local LabVIEW control; management/Dragonfly client on AWS EC2",
      "action_location": "Ground laboratory",
      "scientific_function": "Gaussian-process Bayesian selection of electrolyte formulations using conductivity measurements, followed by device-level assessment outside the automated loop.",
      "physical_action": "Pump, mix, flush and measure conductivity",
      "human_role": "Researchers prepare stock solutions; pouch-cell validation occurs outside Clio",
      "supported_claims": [
        "Clio performed 42 electrolyte experiments; the sixfold search acceleration was estimated in surrogate-model simulation.",
        "The live optimizer used Gaussian-process Bayesian optimization with an adaptive acquisition strategy.",
        "Subsequent pouch-cell testing outside Clio supported improved fast-charging performance over a reference electrolyte.",
        "Rinsing and replicate readings addressed carryover."
      ],
      "limitations": [
        "The simulated random-search comparison is not a paired hardware-productivity comparison.",
        "Conductivity was the within-loop objective; device-level testing was separate and human-supported.",
        "The demonstration does not establish general autonomous maintenance or direct flight portability."
      ],
      "source_locator": "PMC9515088: Results pouch-cell comparison and Fig.5; Methods Clio: hardware and metrology, Clio: machine learning, Clio: software and Cell testing.",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25",
      "revision_date": "2026-10-26",
      "new_or_updated": "updated_existing",
      "revision_access_note": "Primary PMC full HTML sections reread on 2026-10-26; model, metric and device-validation claims checked separately."
    },
    {
      "id": "grd_macleod2020",
      "citekey": "grd_macleod2020",
      "title": "Self-driving laboratory for accelerated discovery of thin-film materials",
      "authors": [
        "B. P. MacLeod",
        "F. G. L. Parlane",
        "T. D. Morrissey",
        "F. Häse",
        "L. M. Roch",
        "K. E. Dettelbach",
        "R. Moreira",
        "L. P. E. Yunker",
        "M. B. Rooney",
        "J. R. Deeth",
        "V. Lai",
        "G. J. Ng",
        "H. Situ",
        "R. H. Zhang",
        "M. S. Elliott",
        "T. H. Haley",
        "D. J. Dvorak",
        "A. Aspuru-Guzik",
        "J. E. Hein",
        "C. P. Berlinguette"
      ],
      "year": 2020,
      "venue": "Science Advances",
      "doi": "10.1126/sciadv.aaz8867",
      "url": "https://doi.org/10.1126/sciadv.aaz8867",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "thin-film materials",
      "system_id": "Ada",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Robotic organic thin-film processing coupled to Bayesian optimization of a pseudomobility objective.",
      "physical_action": "Mix, coat, anneal and characterize films",
      "human_role": "Stock preparation, substrate cleaning, consumable refill every seven samples; post hoc image inspection",
      "supported_claims": [
        "The organic thin-film workflow required consumable replenishment every seven samples.",
        "Two 35-sample campaigns included replenishment; their elapsed duration is not uninterrupted autonomous duration."
      ],
      "limitations": [
        "The later Ada paper used a different chemistry, workflow and configuration; replenishment intervals are not a controlled estimate of added robotics.",
        "Captured images did not imply autonomous defect diagnosis."
      ],
      "source_locator": "PMC7220369: Results following Fig.2 (spiro-OMeTAD, seven-sample replenishment, two 35-sample campaigns); Methods substrate preparation and image analysis.",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25",
      "revision_date": "2026-10-26",
      "new_or_updated": "updated_existing",
      "revision_access_note": "PMC Results and Methods passages reread on 2026-10-26."
    },
    {
      "id": "grd_macleod2022",
      "citekey": "grd_macleod2022",
      "title": "A self-driving laboratory advances the Pareto front for material properties",
      "authors": [
        "Benjamin P. MacLeod",
        "Fraser G. L. Parlane",
        "Connor C. Rupnow",
        "Kevan E. Dettelbach",
        "Michael S. Elliott",
        "Thomas D. Morrissey",
        "Ted H. Haley",
        "Oleksii Proskurin",
        "Michael B. Rooney",
        "Nina Taherimakhsousi",
        "David J. Dvorak",
        "Hsi N. Chiu",
        "Christopher E. B. Waizenegger",
        "Karry Ocean",
        "Mehrdad Mokhtari",
        "Curtis P. Berlinguette"
      ],
      "year": 2022,
      "venue": "Nature Communications",
      "doi": "10.1038/s41467-022-28580-6",
      "url": "https://doi.org/10.1038/s41467-022-28580-6",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "thin-film materials",
      "system_id": "Ada",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory; reported measurements or experimental records",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Multiobjective Bayesian optimization using qEHVI mapped trade-offs between film conductivity and annealing temperature in a combustion-synthesis workflow.",
      "physical_action": "Film processing, X-ray fluorescence and conductance measurement",
      "human_role": "Prepare stocks and replenish consumables after 40--60 samples",
      "supported_claims": [
        "The reported consumable configuration supported 40–60 experiments before replenishment.",
        "The qEHVI acquisition strategy directed a conductivity/annealing-temperature Pareto-front campaign."
      ],
      "limitations": [
        "The 2020 and 2022 Ada papers use different workflows and configurations, not a controlled before–after robotics comparison.",
        "Consumable capacity and improved experiment selection are different sources of benefit."
      ],
      "source_locator": "Results: Fig.2 and following autonomous-workflow, 40–60 experiments, qEHVI and Pareto-front paragraphs. Publisher PDF https://www.nature.com/articles/s41467-022-28580-6.pdf ; earlier full-text record PMC8863835.",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25",
      "revision_date": "2026-10-26",
      "new_or_updated": "updated_existing",
      "revision_access_note": "Earlier v2 extraction used full-text sections; revision verified official PDF search-index passages on 2026-10-26. Direct PDF and PMC requests during revision encountered cookie/CAPTCHA access failures; no fresh full-document reread claimed."
    },
    {
      "id": "grd_szymanski2023",
      "citekey": "grd_szymanski2023",
      "title": "An autonomous laboratory for the accelerated synthesis of inorganic materials",
      "authors": [
        "Nathan J. Szymanski",
        "Bernardus Rendy",
        "Yuxing Fei",
        "Rishi E. Kumar",
        "Tanjin He",
        "David Milsted",
        "Matthew J. McDermott",
        "Max Gallant",
        "Ekin Dogus Cubuk",
        "Amil Merchant",
        "Haegyeom Kim",
        "Anubhav Jain",
        "Christopher J. Bartel",
        "Kristin Persson",
        "Yan Zeng",
        "Gerbrand Ceder"
      ],
      "year": 2023,
      "venue": "Nature",
      "doi": "10.1038/s41586-023-06734-w",
      "url": "https://doi.org/10.1038/s41586-023-06734-w",
      "source_type": "peer_reviewed_original",
      "access_level": "full_text_selected_sections",
      "domain": "inorganic synthesis",
      "system_id": "A_Lab",
      "evidence_role": "transfer",
      "validation_environment": "ground hardware",
      "data_location": "Ground laboratory synthesis and PXRD measurements",
      "computation_location": "Not specified in inspected source",
      "action_location": "Ground laboratory",
      "scientific_function": "Corrected record reports 36 of 57 targets synthesized in 353 experiments over 17 days.",
      "physical_action": "Powder dispensing and mixing, furnace heating, post-heating grinding, sample transfer and X-ray diffraction",
      "human_role": "Manual precursor/consumable replenishment, holder cleaning, hardware-exception handling and post hoc phase validation",
      "supported_claims": [
        "The corrected paper reports 36 of 57 targets synthesized in 353 experiments over 17 days.",
        "Manual follow-up regrinding and higher-temperature heating produced two additional targets; these treatments lay outside the active-learning algorithm then used.",
        "The platform already executed heating, grinding and transfer in its demonstrated workflow; autonomous intermediate regrinding was not established by those descriptions."
      ],
      "limitations": [
        "Distinguish policy-admissible operations, workflow integration and installed physical capabilities; this example does not by itself establish a need for additional robot hardware.",
        "Station exception statistics are not a mission-level failure probability.",
        "Use corrected phase assignments and novelty claims; the correction is not an independent demonstration."
      ],
      "source_locator": "Corrected primary PDF, print p.86 abstract and p.90 Outlook; p.89 Barriers to synthesis; PDF pp.7–8 Methods, Robotic synthesis and characterization. https://bartel.cems.umn.edu/sites/bartel.cems.umn.edu/files/2026-02/szymanski.ceder_2023-nature.pdf",
      "decision": {
        "status": "include",
        "reason": "Relevant terrestrial experimental capability or boundary; transfer evidence, not space validation"
      },
      "retrieval_date": "2026-10-25",
      "related_records": [
        "grd_szymanski2026"
      ],
      "revision_date": "2026-10-26",
      "new_or_updated": "updated_existing",
      "revision_access_note": "Corrected author-hosted PDF read directly on 2026-10-26; related correction also directly read. Replaces the earlier overbroad beyond-the-action-library claim."
    }
  ]
}


==> anc/evidence/revision/ground_revision_access_log.json <==
{
  "revision": "v4",
  "date": "2026-10-26",
  "method": "Targeted source rereading for revision; not an expanded database search.",
  "calls": [
    {
      "date": "2026-10-26",
      "channel": "web.open",
      "purpose": "Read official Canty 2025 and Moran 2026 sources before adding technical discussion",
      "request": {
        "open": [
          {
            "ref_id": "https://www.nature.com/articles/s41467-025-59231-1"
          },
          {
            "ref_id": "https://www.nature.com/articles/s44182-026-00094-z"
          }
        ],
        "response_length": "long"
      },
      "raw_response": "Science acceleration and accessibility with self-driving labs | Nature Communications (https://www.nature.com/articles/s41467-025-59231-1)\nciteturn205view0 [wordlim: 200] Crawled: today; Content type: text/html; Source: open({\"ref_id\":\"https://www.nature.com/articles/s41467-025-59231-1\",\"lineno\":null}); Redirected to URL: https://www.nature.com/articles/s41467-025-59231-1?error=cookies_not_supported&code=85759bd5-bc24-467b-a780-f8a0563f508b; Total lines: 744\nL0:   * 【0†View all journals】\nL1:   * 【1†Saved research】\nL2:   * 【2†Search】\nL3:   * 【3†Account†my-profile.springernature.com】 【4†Log in†idp.nature.com】\nL4: \nL5:   * 【5†Content Explore content】\nL6:   * 【6†About the journal】\nL7:   * 【7†Publish with us】\nL8: \nL9:   * 【8†Sign up for alerts†journal-alerts.springernature.com】\nL10:   * 【9†RSS feed】\nL11: \nL12: Science acceleration and accessibility with self-driving labs\nL13: \nL14: 【10†Download PDF】\nL15: \nL16: 【10†Download PDF】\nL17: \nL18:   * Perspective\nL19:   * 【11†Open access†www.springernature.com】\nL20:   * Published: 24 April 2025\nL21: # Science acceleration and accessibility with self-driving labs\nL22:   * 【12†Richard B. Canty】  【13†ORCID: orcid.org/0000-0002-2347-2743†orcid.org】^{【14†1】},\nL23:   * 【15†Jeffrey A. Bennett】^{【14†1】},\nL24:   * 【16†Keith A. Brown】  【17†ORCID: orcid.org/0000-0002-2379-2018†orcid.org】^{【18†2】},\nL25:   * 【19†Tonio Buonassisi】^{【20†3】},\nL26:   * 【21†Sergei V. Kalinin】  【22†ORCID: orcid.org/0000-0001-5354-6152†orcid.org】^{【23†4】},\nL27:   * 【24†John R. Kitchin】  【25†ORCID: orcid.org/0000-0003-2625-9232†orcid.org】^{【26†5】},\nL28:   * 【27†Benji Maruyama】^{【28†6】},\nL29:   * 【29†Robert G. Moore】  【30†ORCID: orcid.org/0000-0002-1608-5411†orcid.org】^{【31†7】},\nL30:   * 【32†Joshua Schrier】  【33†ORCID: orcid.org/0000-0002-2071-1657†orcid.org】^{【34†8】},\nL31:   * 【35†Martin Seifrid】  【36†ORCID: orcid.org/0000-0001-5238-0058†orcid.org】^{【37†9】},\nL32:   * 【38†Shijing Sun】  【39†ORCID: orcid.org/0000-0002-6179-1390†orcid.org】^{【40†10】},\nL33:   * 【41†Tejs Vegge】  【42†ORCID: orcid.org/0000-0002-1484-0284†orcid.org】^{【43†11】} &\nL34:   * …\nL35:   * 【44†Milad Abolhasani】  【45†ORCID: orcid.org/0000-0002-8863-3085†orcid.org】^{【14†1】}\nL36: Show authors\nL37: 【46†Nature Communications】 volume 16, Article number: 3856 (2025)\nL38: \nL39: [Input] Save article\nL40: \nL41: 【1†View saved research】\nL42: \nL43:   * 31k Accesses\nL44: \nL45:   * 117 Citations\nL46: \nL47:   * 41 Altmetric\nL48: \nL49:   * 【47†Metrics details】\nL50: ## Abstract\nL51: In the evolving landscape of scientific research, the complexity of global challenges demands innovative approaches to experimental planning and execution. Self-Driving Laboratories (SDLs) automate experimental tasks in chemical and materials sciences and the design and selection of experiments to optimize research processes and reduce material usage. This perspective explores improving access to SDLs via centralized facilities and distributed networks.\nL52: We discuss the technical and collaborative challenges in realizing SDLs’ potential to enhance human–machine and human–human collaboration, ultimately fostering a more inclusive research community and facilitating previously untenable research projects.\nL53: ### Similar content being viewed by others\nL54: \nL55: 【48†Image†media.springernature.com】\nL56: \nL57: ### 【49†The rise of self-driving labs in chemical and materials sciences】\nL58: \nL59: Article 30 January 2023\nL60: \nL61: 【50†Image†media.springernature.com】\nL62: \nL63: ### 【51†The past, present and future of self-driving laboratories】\nL64: \nL65: Article 31 July 2026\nL66: \nL67: 【52†Image†media.springernature.com】\nL68: \nL69: ### 【53†Performance metrics to unleash the power of self-driving labs in chemistry and materials science】\nL70: \nL71: Article Open access 14 February 2024\nL72: ## Introduction\nL73: The execution and planning of experiments have become increasingly more rigorous and automated in response to the growing complexity of world problems. Experimental planning has gradually evolved from random to statistically driven design of experiments; meanwhile experimental tools have advanced from simple facilitators of manual actions to highly automated platforms.\nL74: As the complexity, intersectionality, and scope of challenges in energy^{【54†1】}, medicine^{【55†2】,【56†3】}, ecological harm reduction, and nonrenewable-resource management increase, laboratory research must again leap forward: from individualized research to massively collaborative efforts to incorporate diverse expertise and techniques.\nL75: In order to bring experimentation into the hands of a broad and diverse community of scientists, however, a certain level of automation, throughput, and accessible design must be achieved.\nL76: Self-driving (also known as autonomous) laboratories (SDLs) are the result of technological efforts to automate the execution of experimental tasks to meet the demands of industry and academia, the design and selection of experiments to minimize the material and temporal costs of research, the refinement and generation of hypotheses to discover new relationships and knowledge, and the collaboration of multiple research groups to accelerate research^{【57†4】,【58†5】}.\nL77: An SDL typically comprises a suite of digital tools to make predictions, propose experiments, and update beliefs between experimental campaigns and a suite of automated hardware to carry out experiments in the physical world (Fig. 【59†1】); these two components then work jointly toward a human-defined objective (e.g., process or material property optimization, compound or property-set discovery, self-improvement, and combinations thereof).\nL78: The primary differences between established high-throughput/cloud laboratories and SDLs lie in the judicious selection of experiments^{【60†6】,【61†7】}, the adaptation of experimental methods^{【62†8】}, and the development of workflows that can integrate the operation of multiple tools. This automation of experimental design provides the leverage for expert and literature knowledge to efficiently tackle the increasingly incomprehensible, multivariate design spaces required by modern problems^{【63†9】}.\nL79: Adaptability allows for SDLs to develop new techniques to handle new applications, expand the feasible experimental design space, and modify workflows on-the-fly to address and preclude safety and sustainability concerns^{【64†10】}. Furthermore, the integration of tools, learning modules, and data enables SDLs to accumulate knowledge and continually improve.\nL80: Fig. 1: A schematic overview of how a self-driving laboratory (SDL) operates.\nL81: \nL82: 【65†Image: Fig. 1: A schematic overview of how a self-driving laboratory (SDL) operates.†media.springernature.com】\nL83: \nL84: 【66†Full size image】\nL85: Charged with a human-defined goal, an SDL automatically performs iterations of scientific inquiry by designing and planning experiments, formulating precursors from a local material library, performing a reaction or assembly, preparing samples for characterization or subsequent reaction/assembly steps, performing characterization and analysis, contributing to the broader literature or providing its solution to the goal, learning from the results, and finally refining its design of experiments for the next iteration.\nL86: SDLs, by acting as highly capable collaborators in the research process, can serve as nexuses for collaboration and inclusion in the sciences—helping coordinate and optimize grand and intersectional research efforts and reducing the physical and technical obstacles of performing research manually.\nL87: When combined with collaborators who bring broad domain expertise, this potential new paradigm for research (SDL-assisted research) could allow for the scientific community to adequately address previously intractable Grand Challenges^{【67†11】} (such as developing economically viable solar power technologies and industrial processes, making breakthroughs in personalized health and safety, and the creation of new analytical devices and methods).\nL88: Already, SDLs have shown promise in accelerating molecular discovery^{【56†3】,【68†12】}, the discovery of new synthesis routes for nanoparticles^{【69†13】}, crystallographic phase mapping^{【70†14】}, microscopy^{【71†15】,【72†16】}, and HPLC method development^{【73†17】}, among other feats reviewed more thoroughly in the literature^{【57†4】,【74†18】,【75†19】}.\nL89: The widespread accessibility of and to SDLs is necessary to fully realize their promise^{【76†20】,【77†21】}. A team science^{【78†22】} research paradigm involves more actors to conduct research and incorporates more diverse ideas into the formulation and execution of research problems.\nL90: In discussion of the democratization of research, we have chosen to focus on the questions of how many researchers can participate in the scientific method and how to make the generation and analysis of hypotheses more accessible to said researchers. Toward the democratization of research through SDLs, there is an open question as to how SDL technologies will be balanced between open-access, centralized facilities (Centralized approach)—cf.\nL91: the European Organization for Nuclear Research (CERN) research facilities and the BioPacific MIP^{【79†23】}—and networks of distributed facilities (Distributed approach)—cf. the Galaxy Zoo^{【80†24】} and Foldit^{【81†25】} projects and the Harvard Clean Energy Project^{【82†26】}.\nL92: Both the access to scientific research that SDLs provide and the communities that SDLs necessitate and foster position this research paradigm particularly well for enhancing human–machine collaboration, multi-disciplinary and data-driven research, public outreach, and science education^{【83†27】}. Furthermore, by accelerating research, SDLs involve industry partnerships, whose economic interest in efficient research and development (R&D) can provide the support to build and improve SDL technologies.\nL93: These external actors will require the personnel to build and maintain SDLs—which in turn involves more people to engage with the technology and can bring in more industry scientists.\nL94: Recent efforts on prototype SDL platforms and their associated technologies demonstrate the first steps of democratizing SDL-assisted research. Numerous systems have been released with open-source tools such as Chemspyd^{【84†28】}, PyLabRobot^{【85†29】}, PerQueue^{【86†30】}, and Jubilee^{【87†31】} among others^{【88†32】,【89†33】,【90†34】,【91†35】,【92†36】,【93†37】,【94†38】,【95†39】}. Access to such tools facilitates others in developing their own research platforms.\nL95: Others have demonstrated collaborations between research groups^{【96†40】,【97†41】}, across academic levels^{【98†42】,【99†43】}, and with industry partners^{【100†44】} as well as tools which increase accessibility to non-computer scientists^{【101†45】,【102†46】,【103†47】}. Moreover, additional studies have begun characterizing and benchmarking the performance of current SDLs^{【69†13】,【98†42】,【104†48】,【105†49】,【106†50】,【107†51】} to facilitate communal comparison and improvement.\nL96: While these efforts and other SDL technology demonstrations^{【58†5】} inspire hope for the future of SDLs as a democratizing agent in scientific research, there are critical challenges which need to be addressed.\nL97: In this perspective, we first discuss two paradigms (centralized and distributed) by which SDLs can be made accessible to the research community and why we believe both avenues should be explored. We then discuss the current roadblocks toward achieving such a democratized future of SDL-assisted research before addressing how we might overcome these obstacles.\nL98: ## Balancing a centralized and distributed future\nL99: While creating automated experimental apparatus may be feasible for a general laboratory, the effort required to develop and maintain an SDL is unarguably large.\nL100: Centralized facilities that allow (virtual) access by applicants concentrate efforts and personnel^{【108†52】,【109†53】,【110†54】,【111†55】,【112†56】,【113†57】,【114†58】} (Fig. 【115†2】, left); alternatively, open-source^{【116†59】,【117†60】} networks encourage peer-to-peer collaborations that can leverage specialization and modularization (Fig. 【115†2】, right).\nL101: Fig. 2: Schematic illustrating both centralized (top left) and distributed (top right) self-driving laboratories (SDLs).\nL102: \nL103: 【118†Image: Fig. 2: Schematic illustrating both centralized (top left) and distributed (top right) self-driving laboratories (SDLs).†media.springernature.com】\nL104: \nL105: 【119†Full size image】\nL106: Laboratories are represented with Greek letters, their requested research projects (jobs) with numbers (for simplicity, each laboratory is planning one job), and their individual capabilities with icons in gray circles. In the centralized approach, multiple laboratories submit their job requests to a single, highly capable facility, and time on various center facilities is equitably distributed between applicants throughout the day.\nL107: In the distributed approach, various (temporary) groups form around capabilities, and the groups can distribute tasks amongst themselves (jobs can freely flow between collaborators), share information, and transmit instructions and materials (digital letter and airplane) as appropriate.\nL108: The categorization of SDL deployment as centralized or distributed is useful but relative. The delineation between these can vary: an SDL for every individual researcher, research group, university, etc.—extending hyperbolically to a single centralized SDL for the entire world.\nL109: We have chosen to divide the distributed and centralized paradigms between research groups and shared university facilities as there is a noticeable change in the degree of customization and flexibility in addressing research challenges between these two levels.\nL110: Hybrid approaches are also feasible, and potentially preferable at this stage. Individual laboratories could utilize simplified, low-cost automation systems^{【120†61】} for workflow development, testing, and troubleshooting before submitting the finalized workflow to an external facility.\nL111: Moreover, to tailor centralized facilities’ capabilities to the needs of specific research groups, individual laboratories could develop an instrument in accordance with facility guidelines such that the unit can “plug in” to a centralized facility^{【121†62】,【122†63】,【123†64】}. This requires financial and logistic support for transporting and integrating bespoke equipment, but addresses the throughput concerns of an individual laboratory and the specialization concerns of a centralized facility.\nL112: Finally, collaborations with national laboratories provide a unique opportunity to explore large-scale coordination and to test how various centralized and distributed technologies can be implemented.\nL113: National laboratories’ intermediate scales may be optimal for the development of self-driving systems to manage both academically and industrially relevant data provenance and metadata—a challenge that transcends fields and informs how disparate industrial sectors must adapt to embrace self-driving workflows.\nL114: Centralized, distributed, and hybrid approaches seek to keep SDLs open to researchers regardless of background or financial means and ensure that an enclave of privileged facilities do not have sole access to SDLs—a configuration that would worsen disparity between laboratories for funding and publication and squander the potential of an SDL-assisted research paradigm.\nL115: Despite these varied approaches, the challenge remains of how to ideally balance priorities between advanced, communal automation technologies and networks of specialized platforms. The optimal strategy for SDL deployment must consider how the initial investments (the barriers to entry) are overcome, how logistics and legal concerns are managed, and how the workforce is prepared to engage with SDLs in industry and academia.\nL116: In terms of financing and staffing, centralized facilities may be more attractive to industry and national investors, as funding a single meta-project helps guard against splintering and wasted/redundant effort, helps maintain long-term collaboration, and provides more stability (less risk) than an individual research group^{【124†65】}. As the costs of commercial automation units and software decline, distributed SDLs become more feasible.\nL117: Smaller, designer SDLs are in turn likely to attract local businesses and universities. The proximity and flexibility of distributed SDLs can facilitate rapid collaboration on novel and cutting-edge research for a given scientific or industrial niche. Conversely, a centralized facility may have too much inertia to rapidly address changing needs or may struggle to justify providing highly specialized equipment only a handful of users ever use.\nL118: The maintenance and sustainability of the SDL ecosystem is also dependent on good management. Team science management, regardless of approach, requires the coordination of data and experiments in a manner that is both robust, equitable, and accountable^{【125†66】,【126†67】}. The distributed approach, with its more liquid boundaries, would require considerably more coordination, making maintaining the digital aspect (digital twins^{【127†68】} and datasets) more difficult^{【128†69】}.\nL119: The centralized approach raises ethical questions of how projects are selected, time and resources allocated, and experiments managed. For credit in both approaches, the SDLs could be given identifiers (cf. ORCID) for data provenance and attribution in manuscripts—though the task of acknowledging the personnel behind each SDL at the time of publication remains a logistical challenge.\n--------------------------------------------------------------------------------\nThe rise of robotics in self-driving labs | npj Robotics (https://www.nature.com/articles/s44182-026-00094-z)\nciteturn205view1 [wordlim: 200] Crawled: today; Content type: text/html; Source: open({\"ref_id\":\"https://www.nature.com/articles/s44182-026-00094-z\",\"lineno\":null}); Redirected to URL: https://www.nature.com/articles/s44182-026-00094-z?error=cookies_not_supported&code=120b8c77-8aec-47b7-88ba-d448c509cd93; Total lines: 498\nL0:   * 【0†View all journals】\nL1:   * 【1†Saved research】\nL2:   * 【2†Search】\nL3:   * 【3†Account†my-profile.springernature.com】 【4†Log in†idp.nature.com】\nL4: \nL5:   * 【5†Content Explore content】\nL6:   * 【6†About the journal】\nL7:   * 【7†Publish with us】\nL8: \nL9:   * 【8†Sign up for alerts†journal-alerts.springernature.com】\nL10:   * 【9†RSS feed】\nL11: \nL12: The rise of robotics in self-driving labs\nL13: \nL14: 【10†Download PDF】\nL15: \nL16: 【10†Download PDF】\nL17: \nL18:   * Perspective\nL19:   * 【11†Open access†www.springernature.com】\nL20:   * Published: 16 May 2026\nL21: # The rise of robotics in self-driving labs\nL22: \nL23:   * 【12†Christopher H. J. Moran】^{【13†1】}^{ 【14†na1】},\nL24:   * 【15†Jinge Xu】^{【13†1】}^{ 【14†na1】} &\nL25:   * 【16†Milad Abolhasani】^{【13†1】}\nL26: \nL27: 【17†npj Robotics】 volume 4, Article number: 29 (2026)\nL28: \nL29: [Input] Save article\nL30: \nL31: 【1†View saved research】\nL32: \nL33:   * 5210 Accesses\nL34: \nL35:   * 1 Citations\nL36: \nL37:   * 【18†Metrics details】\nL38: ## Abstract\nL39: Self-driving laboratories (SDLs) combine robotics with algorithmic decision-making to autonomously design, execute, and analyze experiments, and deftly explore the large, high-dimensional parameter spaces that confound conventional experimental approaches.\nL40: This Perspective examines autonomous robotics’ roles in SDLs, challenges currently limiting generalizability and scalability, and emerging innovations in robotics could address them, thereby highlighting how the integration of advanced robotics could enable far more rapid, reproducible, and accessible experimentation across disciplines.\nL41: ### Similar content being viewed by others\nL42: \nL43: 【19†Image†media.springernature.com】\nL44: \nL45: ### 【20†The past, present and future of self-driving laboratories】\nL46: \nL47: Article 31 July 2026\nL48: \nL49: 【21†Image†media.springernature.com】\nL50: \nL51: ### 【22†The rise of self-driving labs in chemical and materials sciences】\nL52: \nL53: Article 30 January 2023\nL54: \nL55: 【23†Image†media.springernature.com】\nL56: \nL57: ### 【24†Steering towards safe self-driving laboratories】\nL58: \nL59: Article 18 August 2025\nL60: ## Introduction\nL61: The development of new chemical processes and functional materials has traditionally followed a human-centered, Edisonian approach, based on manual experimentation using conventional laboratory glassware^{【25†1】,【26†2】,【27†3】,【28†4】}. While this methodology has historically driven many a scientific breakthrough, it is unable to meet the ever-growing demand for high-performance materials^{【29†1】,【30†5】,【31†6】}.\nL62: The low experimental throughput of human-centered experimental sciences further slows scientific progress, while the large volumes typically used in benchtop experiments consume excessive material, further compounding the traditional approach’s inefficiency^{【29†1】,【32†3】}.\nL63: Additionally, the complexity of the high-dimensional parameter spaces intrinsic to chemical synthesis and materials processing precludes feasible exploration and optimization using either Edisonian approaches or human intuition^{【29†1】,【28†4】,【33†7】,【34†8】}. Hence, the research community has begun to embrace autonomous robotic chemistry and materials research platforms commonly known as “self-driving laboratories” (SDLs).\nL64: ### Conceptual overview of SDLs\nL65: Fundamentally, SDLs integrate robotic automation with artificial intelligence (AI)–driven decision-making to enable time- and material-efficient closed-loop experimentation requiring no human intervention^{【29†1】,【28†4】,【30†5】,【35†9】}. They are autonomous in the sense that they can make independent decisions and adapt their operation to changing experimental conditions with no human intervention.\nL66: This represents a transformative approach that dramatically accelerates discoveries in chemistry and materials science by automating the design, execution, and analysis of experiments in a feedback-driven fashion, executing a design-make-test-analyze loop (Fig. 【36†1】)^{【29†1】,【32†3】,【37†10】}.\nL67: This Perspective article will focus on the usage of robots as individual, yet orchestrated components of the larger automated, and autonomous whole that is the SDL, as well as elucidating the common elements shared by most examples thereof^{【29†1】,【38†2】,【39†11】,【40†12】}.\nL68: Fig. 1: The operation workflow of a general SDL for chemistry and materials science research.\nL69: \nL70: 【41†Image: Fig. 1: The operation workflow of a general SDL for chemistry and materials science research.†media.springernature.com】\nL71: \nL72: 【42†Full size image】\nL73: The operation of an SDL starts with human-defined scientific problem, performs closed-loop experimentation (including high-throughput robotic synthesis, automated characterization, followed by AI-driven modeling and decision making), enabling reduced time-to-solution, aiding sustainable manufacturing and yielding mechanistic insights and understanding.\nL74: ## Types of robots in SDLs\nL75: Robots serve as the physical backbones of SDLs, enabling reliable execution of experimental workflows and ensuring seamless handoff between synthesis, processing, and analytical steps^{【31†6】,【35†9】,【43†13】,【44†14】,【45†15】,【46†16】}. SDLs can integrate a wide array of robotic subsystems, fulfilling a multitude of different roles (Fig. 【47†2】).\nL76: These subsystems can be broadly classified by their structural characteristics (e.g., robotic arms), or operational functions (e.g., liquid or solid handling, characterization)^{【31†6】,【46†16】}. They may be commercial turnkey platforms, or they might be bespoke, custom-made robots, perhaps incorporating additive manufacturing (AM) methods in their construction and employ open-source software^{【48†16】,【49†17】,【50†18】}.\nL77: Fig. 2: Functionalities of robotics in SDLs for chemistry and materials science research.\nL78: \nL79: 【51†Image: Fig. 2: Functionalities of robotics in SDLs for chemistry and materials science research.†media.springernature.com】\nL80: \nL81: 【52†Full size image】\nL82: \nL83: The robotics can automate various operations, including precursor preparation, material synthesis, sample transfer, purification, characterization, device fabrication, labware restocking, etc.\nL84: ### Robotic arms\nL85: \nL86: Since modern robotic arms first emerged in the 1960s in automotive industry, two primary architectures have come to dominate both industrial and scientific automation: six-axis articulated arms (also known as six-degrees of freedom [DOF]), and SCARAs (Selective Compliance Assembly Robot Arms)^{【53†19】,【54†20】,【55†21】,【56†22】,【57†23】,【58†24】,【59†25】,【60†26】}.\nL87: SCARAs consist of a central column with two rotational joints that enable movement in the XY plane. The arm assembly is capable of vertical actuation along the Z-axis, with the end effector affixed thereto via a compliant joint, capable of flexion. This allows for rapid, high-precision movements, making them ideal for tasks requiring speed and repeatability not involving complex spatial object manipulation^{【61†20】,【62†21】,【63†23】}.\nL88: In contrast, six-DOF arms provide mostly unconstrained positioning, mimicking the flexibility of a human arm at the expense of speed and kinematic simplicity^{【61†20】,【60†26】,【64†27】}. Nevertheless, they offer unmatched versatility, being capable of much more sophisticated maneuvers than SCARAs. In contemporary SDLs, such flexibility often serves to bind the SDL’s instruments together into a functional whole.\nL89: Six-DOF robotic arms can typically execute most of the manipulation tasks required in an SDL: including vial transfers, reagent addition, and usage of otherwise manual instruments^{【65†28】,【66†29】,【67†30】}.\nL90: ### Liquid handling robots\nL91: Automated liquid-handling platforms are another cornerstone of many SDLs, being particularly well-suited to solution-phase chemistries^{【68†15】,【69†31】}. They enable high-precision liquid handling, eliminating variability introduced by manual pipetting as well as dramatically increasing throughput^{【70†32】}. The majority of commercial liquid handling robots rely on either air-displacement pipette-based or fixed-probe-based architectures to perform liquid handling^{【68†15】,【71†33】}.\nL92: Air displacement pipettes are commonly used for aqueous media, whereas positive displacement pipettes are preferred for viscous or volatile solvent^{【70†32】}. Liquid handling robots offer scalable configurations supporting parallel processing and combinatorial experimentation^{【68†15】,【50†18】,【69†31】,【72†34】}.\nL93: These systems frequently serve as the primary reagent handling and mixing units of SDLS, often operating together with robotic arms and analytical instrumentation under centralized software frameworks^{【73†14】,【72†34】}.\nL94: Pipette or probe-based liquid handlers exhibit optimal accuracy when dispensing in the range of tens to hundreds of microliters^{【70†32】}. Smaller volumes, e.g., in the nanoliter regime, require alternative techniques. Acoustic liquid handling, for example, can precisely deposit nanoliter droplets onto vessels such as 384-well plates and has become increasingly relevant for ultra-low volume workflows^{【74†35】}.\nL95: Furthermore, liquid handlers are often equipped with on-deck modules that extend their functionality, including temperature control systems, washing stations, centrifuges, and even microscale chemical reactors operating under pressurized or elevated-temperature conditions^{【68†15】}. Some even incorporate robotic arms or grippers to facilitate the transfer of labware or reagents between modules or deck positions^{【68†15】}.\nL96: The utility of liquid handling robots is particularly pronounced in high-throughput applications, such as combinatorial chemistry, AI-driven optimization, and large-scale screening campaigns^{【29†1】,【68†15】}. Liquid handling robots can serve as a flexible and reliable foundation for the construction of modular SDL platforms suited to an extremely wide array of chemical and materials science tasks.\nL97: ### Characterization instruments\nL98: Characterization instruments are a sine qua non for SDLs: an SDL would not be complete without some means of collecting data from its experiments. However, characterization instruments are amongst the least integration-friendly components of an SDL^{【46†16】}.\nL99: Analytical instruments such as gas or liquid chromatography units, microplate readers, mass spectrometers, microscopes, and spectroscopy instruments–while often automated in that they can execute user-designed workflows via a desktop software suite–are seldom-designed with the possibility of the instrument’s integration into a larger autonomous system as a consideration: on a software level or a hardware level^{【46†16】}.\nL100: However, some SDL-friendly instruments exist, often allowing for their operation to be programmatically controlled by custom user-written code courtesy of vendor-provided application programming interfaces (APIs). In essence, an API is a collection of code functions or software objects that can be incorporated into the user’s program to, in the case of laboratory automation, communicate with an instrument, monitor its status, issue commands to it and retrieve data.\nL101: Many researchers have resorted to using robots to operate manual instruments, or creatively modifying existing instruments for incorporation into an SDL^{【30†5】}. It has even proven necessary to design and build characterization instruments from scratch^{【30†5】,【46†16】}. Such a state of affairs is unlikely to last indefinitely: as SDLs become ever more prominent, vendors will likely adapt by designing products with SDLs in mind, filling this commercial void^{【46†16】}.\nL102: ### Bespoke vs. commercial robots\nL103: Commercial, off-the-shelf (COTS) robotic systems provide standardized, modular solutions for automating repetitive and time-sensitive tasks in chemistry and materials science laboratory environments. Their widespread availability allows for the development time of an SDL to be dramatically shortened, especially for workflows with well-defined, common operations.\nL104: While COTS robotic systems often involve substantial capital investment, they offer established reliability, vendor support, and software compatibility that can be essential for maintaining operational robustness^{【46†16】}. Off-the-shelf solutions may often lack the requisite customizability for highly specialized tasks, yet they nevertheless play a vital role in the SDL ecosystem^{【40†12】,【46†16】}.\nL105: Liquid handling robots constitute an example of this dichotomy: while COTS liquid handling robots offer robust performance, their cost–averaging ~$40k USD per unit–can limit accessibility^{【71†33】}. In response, the scientific community has pursued the development of low-cost, open-source alternatives. These often leverage additive manufacturing, laser cutting, and cost-effective open-source microcontrollers, to create modular liquid handling systems from inexpensive components.\nL106: The FINDUS platform, for instance, retrofits an off-the-shelf manual pipette into an automated system together with a custom-designed and largely additively-manufactured peptide synthesis module^{【75†17】}. Other cost-effective examples include the Sidekick platform, which utilizes integrated pumps and tubing to dispense liquids into 96-well plates at a total cost of ~$710 USD, and the EvoBot platform, which combines gantry motion with syringe-driven liquid handling^{【76†36】,【77†37】}.\nL107: The principal disadvantages of do-it-yourself (DIY) robots, however, are their lengthy development times, the need for potentially substantial expertise in software engineering or electronics, or potentially inadequate performance or reliability^{【46†16】}. Nevertheless, DIY robots play a key role in lowering economic barriers to entry for SDLs and filling the void left by vendors concerning relatively uncommon or completely novel experimental tasks.\nL108: ## Examples of robotics usage in SDLs\nL109: \nL110: The integration of orchestrated robots in SDLs has enabled boosted experimental throughput with reliable and reproducible synthesis and characterization. Leveraging AI-assisted decision-making, SDLs have the capability to accelerate discovery, development, and optimization of functional materials and molecules (Table 【78†1】).\nL111: \nL112: Table 1 A comparison of multiple SDLs regarding the key robots, application, and experimental throughput^{【35†9】,【79†29】,【72†34】,【80†38】}\nL113: ### Ada\nL114: One real-world example of robotics usage in SDLs may be found in Ada (Fig. 【81†3A】), a modular SDL designed by MacLeod et al. for the autonomous optimization of optoelectronic properties of thin-film materials^{【80†38】}. At Ada’s core lay a multi-purpose polar robotic arm, capable of reaching every workstation therein, which also had a rotatable pneumatic gripper attached to its end that it used to interact with vials with high accuracy, boasting a repeatability of 10 µm^{【80†38】}.\nL115: It also incorporated a syringe pump-powered pipette head mounted to the arm’s end that was tasked with liquid transfers, achieving a mean accuracy of 5 µL.\nL116: Fig. 3: Real examples of robotics in SDLs.\nL117: \nL118: 【82†Image: Fig. 3: Real examples of robotics in SDLs.†media.springernature.com】\nL119: \nL120: 【83†Full size image】\nL121: A Ada, benefitting from a multi-purpose robotic arm, rapidly identifying the processing conditions for thin film’s highest hole mobility^{【80†38】}. B Rainbow, a multi-robot SDL, accelerating the optimization of metal halide perovskite nanocrystals over 350×^{【72†34】}. C Mobile chemist continuously refining photocatalyst performance enabled by a mobile robot providing 15× greater access to the lab space^{【35†9】}.\nL122: D A-lab synthesizing the high-performing solid materials predicted by DFT computational screening^{【79†29】}.\nL123: Ada’s workflow entailed aspirating precursor solutions from their stock containers and mixing them together in a vial on atop a scale, followed by drop-casting the mixture onto a substrate using a spin coater, said substrate thereafter being moved to an annealing oven using a vacuum-sealing functional slide handler, where an automated heat gun annealed the slide for an amount of time recommended by Ada’s AI agent, after which the robotic arm carried the sample to multiple instruments for multi-modal characterization, including imaging, and measuring optical spectra and conductance.\nL124: The results were then provided to the Phoenics Bayesian optimization (BO) algorithm to generate the next set of experimental conditions to maximize the resulting material’s hole mobility. Owing to its combination of Phoenics BO with a robotic platform, Ada demonstrated the ability of SDLs to explore the dizzyingly complex parameter space of thin film organic hole transport materials far more rapidly effectively than with conventional high-throughput experimentation techniques.\nL125: Ada’s experiments also revealed an unexpected dynamic wherein heavily-doped thin-films, past a certain point, become more thermally stable than their less-doped counterparts.\n"
    },
    {
      "date": "2026-10-26",
      "channel": "web.find",
      "purpose": "Locate integration, calibration, metadata and maintenance discussions in both perspectives",
      "request": {
        "find": [
          {
            "ref_id": "turn205view0",
            "pattern": "quality"
          },
          {
            "ref_id": "turn205view0",
            "pattern": "calibration"
          },
          {
            "ref_id": "turn205view0",
            "pattern": "metadata"
          },
          {
            "ref_id": "turn205view0",
            "pattern": "## Challenges"
          },
          {
            "ref_id": "turn205view1",
            "pattern": "Orchestrating robots"
          },
          {
            "ref_id": "turn205view1",
            "pattern": "Autonomous maintenance"
          }
        ],
        "response_length": "long"
      },
      "raw_response": "Science acceleration and accessibility with self-driving labs | Nature Communications (https://www.nature.com/articles/s41467-025-59231-1)\nciteturn206view0 [wordlim: 200] Crawled: today; Content type: text/html; Source: find({\"ref_id\":\"turn205view0\",\"pattern\":\"quality\"}); Redirected to URL: https://www.nature.com/articles/s41467-025-59231-1?error=cookies_not_supported&code=85759bd5-bc24-467b-a780-f8a0563f508b; Total lines: 744\nL119: The centralized approach raises ethical questions of how projects are selected, time and resources allocated, and experiments managed. For credit in both approaches, the SDLs could be given identifiers (cf. ORCID) for data provenance and attribution in manuscripts—though the task of acknowledging the personnel behind each SDL at the time of publication remains a logistical challenge.\nL120: Unlike high-performance and distributed computing (a close analogue to future SDLs), SDLs consume and produce material; the rights to which and whose purchasing may be challenged by funding agreements.\nL121: In democratized science, data must be generated safely, ethically, and legally and the quality of the data must be made trustworthy^{【129†70】}.\nL122: With respect to local and national regulations for hazardous materials, dangerous processes, and sensitive data, a centralized facility may have an easier time being regulation certified, but also must acquire more/higher-grade certifications; whereas a smaller SDL in a distributed network can only apply for the certifications it needs but may struggle to acquire all the engineering controls required to meet the certification.\nL123: Concerning data quality, any SDL would require routine testing and quality control in order to maintain public trust in addition to study-specific benchmarking and control experiments to ensure the validity of results for new or novel materials and processes.\nL124: In the centralized approach, a consortium of key facilities could develop these protocols and use them as the standard; whereas in the distributed approach, more effort would be required to create robust future- and site-proof standards for interoperability, shareability, and reproducibility with periodic checkups to remain a trusted member of the network of collaborators.\nL125: While overall maintenance and standardization may be easier for centralized facilities, it is worth noting that the research groups using these facilities may likely find the established protocols and standards limiting in what research can be conducted.\nL126: SDLs must engage with and support their collaborators: people^{【96†40】}. Any proposed education strategy implemented should reinforce itself to ensure the sustainability of the SDL ecosystem. In the centralized paradigm, key facilities create centers of learning and can act as educational institutions to provide intense and fulfilling educations for participants.\nL127: In the distributed paradigm, having more diffuse facilities can more effectively provide access to a geographically diverse cohort of future SDL researchers and may have a larger overall capacity—increasing the number and diversity of future-researchers benefited. Furthermore, low-cost and do-it-yourself SDL technologies can serve as educational tools for burgeoning researchers (e.g., “frugal twin” platforms^{【120†61】}, Educational ARES^{【130†71】,【131†72】}, and Legolas^{【132†73】}).\nL128: Ultimately, SDLs are in service of people, and how users are trained in and engage with these powerful research tools must be thoughtfully considered.\nL129: In both paradigms, the goals to increase throughput and reduce cost must be balanced against the quality of the data. Experimental fidelity can greatly impact the number of experiments required to arrive at a solution^{【133†50】,【134†74】}, and further work is required to determine the optimal tradeoffs between these design goals. Any low-cost system would need rigorous reproducibility analysis to be of value to SDL-assisted research.\nL130: The relationship between setup and operating costs and data fidelity will evolve with the advancement of automated laboratory technologies and in turn modify the optimal balance between centralized and distributed SDL research.\nL131: Table 1 Summary comparison of centralized and distributed self-driving laboratory (SDL) paradigms\nL132: \nL171: In addition, many vendor-provided APIs may transmit data in opaque data formats—curtailing active learning. For commercial equipment, preferential purchasing of solutions that provide native programmatic control with high-quality APIs and documentation (as well as vendor technical support and interoperable data) is a good start.\nL175: The technologies the SDL community itself creates must consider accessibility to the broader research community as open-source solutions are less likely to come from industry. Open-source systems that are interchangeable between vendors hinder competitiveness. Academic^{【85†29】}, commercial^{【123†64】}, and governmental^{【159†93】,【160†94】} research efforts into providing open-source and high-quality APIs and SDL development tools show promise in making SDLs more accessible and interoperable.\n--------------------------------------------------------------------------------\nScience acceleration and accessibility with self-driving labs | Nature Communications (https://www.nature.com/articles/s41467-025-59231-1)\nciteturn206view1 [wordlim: 200] Crawled: today; Content type: text/html; Source: find({\"ref_id\":\"turn205view0\",\"pattern\":\"calibration\"}); Redirected to URL: https://www.nature.com/articles/s41467-025-59231-1?error=cookies_not_supported&code=85759bd5-bc24-467b-a780-f8a0563f508b; Total lines: 744\nL191: Current SDL hardware fails to capture most experimental meta-data; and despite manufacturer testing, experimental uncertainties must be measured for the particular chemical or material system being investigated. An SDL could use such information to learn about laboratory praxis and improve its own workflows for materials discovery and process optimization.\nL192: Less speculatively, uncertainty, calibration, and benchmark studies are required for human researchers and collaborating SDLs to determine their trust in SDL-generated results^{【133†50】}. Despite how crucial such studies are, the current suite of tests and the integration of these controls into SDL workflows is lacking.\nL193: ### In the community\nL194: Industrial adoption and implementation of SDL technologies are currently limited to a few specific areas, such as biotech, biopharma, and specialty chemicals/materials where companies have applied SDLs in their discovery pipeline^{【184†118】,【185†119】,【186†120】,【187†121】,【188†122】,【189†123】,【190†124】,【191†125】}.\nL195: While traditional funding bodies are typically limited in terms of budget and scope of SDL projects research initiatives (making it difficult to fund ambitious, large-scale projects needed for breakthrough demonstrations), industry participation, can be instrumental in the development of large-scale SDL initiatives. While examples have recently emerged in related fields, further de-risking of the technology is needed for a broad market penetration.\nL196: Thorough cost-benefit and other techno-economic analyses are typically required to illustrate the potential savings in time and resources that SDLs offer over traditional R&D processes and will help collaborators make the best choice of tool for the challenge at hand.\nL205: flow) and further the transferability and interoperability of SDL technologies. Until either a critical mass of SDLs is online or the self-reporting of platform metrics is sufficient to assuage investment risks, the lack of trust to justify SDL investment will continue to stymie the growth of SDL technologies.\nL206: Many extant SDLs, however, are beholden to their externally funded project’s goals (particularly in academia) and either do not have the bandwidth for external validation studies or must conceal crucial aspects of their workflows to protect their sponsors’ IP (curtailing the cross-validation of their results by other SDLs).\nL207: Currently, most laboratories can only report calibration, benchmarking, and self-validation data to garner support—with only a fraction of self-driving technologies actually incorporating repeatability or reproducibility metrics. Moreover, there are no standards for performing or enforcing such studies, and incentives are non-existent.\nL208: Different fields and applications have different ideas of what is considered standard for experimental verification; and for multidisciplinary and multi-application SDLs, these discrepancies make defining a singular standard difficult.\nL209: While there is pressure to present research in the most promising format while still being fair and honest, supplemental information needs to better characterize the theory and reality of platforms in operations^{【133†50】} (e.g., its performance in well-defined tasks, devices, capabilities, and interfaces) in order to avoid overpromising and backlash.\nL210: The definition of (partial) success must be considered and discussed when reporting any metrics about SDL performance with respect to its objectives—e.g., for a “discovery” campaign, is there success in gaining any insights or only when a new compound is created? how do the properties of interest affect the degree of success? and when does the failure of a chemistry count as a failure of the automation? SDL reports should include calibrations, standards, and comparative or benchmarking studies performed so that others can better build off of the reported results.\nL347:   75. Ganitano, G. S., Wallace, S. G., Maruyama, B. & Peterson, G. L. A hybrid metaheuristic and computer vision approach to closed-loop calibration of fused deposition modeling 3D printers. Prog. Addit. Manuf. 9, 767–777 (2024).\nL348: \nL349:   76. Baird, S. G. & Sparks, T. D. Building a “Hello World” for self-driving labs: The Closed-loop Spectroscopy Lab Light-mixing demo. STAR Protoc. 4, 102329 (2023).\nL350:   77. Norquist, A. J., Jones-Thomson, G., He, K., Egg, T. & Schrier, J. A modern twist on an old measurement: using laboratory automation and data science to determine the solubility product of lead iodide. J. Chem. Educ. 100, 3445–3453 (2023).\n--------------------------------------------------------------------------------\nScience acceleration and accessibility with self-driving labs | Nature Communications (https://www.nature.com/articles/s41467-025-59231-1)\nciteturn206view2 [wordlim: 200] Crawled: today; Content type: text/html; Source: find({\"ref_id\":\"turn205view0\",\"pattern\":\"metadata\"}); Redirected to URL: https://www.nature.com/articles/s41467-025-59231-1?error=cookies_not_supported&code=85759bd5-bc24-467b-a780-f8a0563f508b; Total lines: 744\nL111: Moreover, to tailor centralized facilities’ capabilities to the needs of specific research groups, individual laboratories could develop an instrument in accordance with facility guidelines such that the unit can “plug in” to a centralized facility^{【121†62】,【122†63】,【123†64】}. This requires financial and logistic support for transporting and integrating bespoke equipment, but addresses the throughput concerns of an individual laboratory and the specialization concerns of a centralized facility.\nL112: Finally, collaborations with national laboratories provide a unique opportunity to explore large-scale coordination and to test how various centralized and distributed technologies can be implemented.\nL113: National laboratories’ intermediate scales may be optimal for the development of self-driving systems to manage both academically and industrially relevant data provenance and metadata—a challenge that transcends fields and informs how disparate industrial sectors must adapt to embrace self-driving workflows.\nL114: Centralized, distributed, and hybrid approaches seek to keep SDLs open to researchers regardless of background or financial means and ensure that an enclave of privileged facilities do not have sole access to SDLs—a configuration that would worsen disparity between laboratories for funding and publication and squander the potential of an SDL-assisted research paradigm.\nL115: Despite these varied approaches, the challenge remains of how to ideally balance priorities between advanced, communal automation technologies and networks of specialized platforms. The optimal strategy for SDL deployment must consider how the initial investments (the barriers to entry) are overcome, how logistics and legal concerns are managed, and how the workforce is prepared to engage with SDLs in industry and academia.\nL116: In terms of financing and staffing, centralized facilities may be more attractive to industry and national investors, as funding a single meta-project helps guard against splintering and wasted/redundant effort, helps maintain long-term collaboration, and provides more stability (less risk) than an individual research group^{【124†65】}. As the costs of commercial automation units and software decline, distributed SDLs become more feasible.\nL204: Data must encompass not only experimental results (inputs and outputs) but state and environmental information as well (e.g., temperature, relative humidity, and any metadata required to reproduce the results of the ML models—measurables often overlooked by commercial units)^{【129†70】,【205†138】,【206†139】}. With complete details of an experiment, it may become possible to learn the mapping between different hardware architectures (e.g., batch vs.\n--------------------------------------------------------------------------------\nScience acceleration and accessibility with self-driving labs | Nature Communications (https://www.nature.com/articles/s41467-025-59231-1)\nciteturn206view3 [wordlim: 200] Crawled: today; Content type: text/html; Source: find({\"ref_id\":\"turn205view0\",\"pattern\":\"## Challenges\"}); Redirected to URL: https://www.nature.com/articles/s41467-025-59231-1?error=cookies_not_supported&code=85759bd5-bc24-467b-a780-f8a0563f508b; Total lines: 744\nL51: In the evolving landscape of scientific research, the complexity of global challenges demands innovative approaches to experimental planning and execution. Self-Driving Laboratories (SDLs) automate experimental tasks in chemical and materials sciences and the design and selection of experiments to optimize research processes and reduce material usage. This perspective explores improving access to SDLs via centralized facilities and distributed networks.\nL52: We discuss the technical and collaborative challenges in realizing SDLs’ potential to enhance human–machine and human–human collaboration, ultimately fostering a more inclusive research community and facilitating previously untenable research projects.\nL53: ### Similar content being viewed by others\nL54: \nL55: 【48†Image†media.springernature.com】\nL56: \nL57: ### 【49†The rise of self-driving labs in chemical and materials sciences】\nL58: \nL59: Article 30 January 2023\nL60: \nL61: 【50†Image†media.springernature.com】\nL62: \nL63: ### 【51†The past, present and future of self-driving laboratories】\nL64: \nL65: Article 31 July 2026\nL66: \nL67: 【52†Image†media.springernature.com】\nL68: \nL69: ### 【53†Performance metrics to unleash the power of self-driving labs in chemistry and materials science】\nL70: \nL71: Article Open access 14 February 2024\nL72: ## Introduction\nL73: The execution and planning of experiments have become increasingly more rigorous and automated in response to the growing complexity of world problems. Experimental planning has gradually evolved from random to statistically driven design of experiments; meanwhile experimental tools have advanced from simple facilitators of manual actions to highly automated platforms.\nL74: As the complexity, intersectionality, and scope of challenges in energy^{【54†1】}, medicine^{【55†2】,【56†3】}, ecological harm reduction, and nonrenewable-resource management increase, laboratory research must again leap forward: from individualized research to massively collaborative efforts to incorporate diverse expertise and techniques.\nL75: In order to bring experimentation into the hands of a broad and diverse community of scientists, however, a certain level of automation, throughput, and accessible design must be achieved.\nL76: Self-driving (also known as autonomous) laboratories (SDLs) are the result of technological efforts to automate the execution of experimental tasks to meet the demands of industry and academia, the design and selection of experiments to minimize the material and temporal costs of research, the refinement and generation of hypotheses to discover new relationships and knowledge, and the collaboration of multiple research groups to accelerate research^{【57†4】,【58†5】}.\nL87: When combined with collaborators who bring broad domain expertise, this potential new paradigm for research (SDL-assisted research) could allow for the scientific community to adequately address previously intractable Grand Challenges^{【67†11】} (such as developing economically viable solar power technologies and industrial processes, making breakthroughs in personalized health and safety, and the creation of new analytical devices and methods).\nL96: While these efforts and other SDL technology demonstrations^{【58†5】} inspire hope for the future of SDLs as a democratizing agent in scientific research, there are critical challenges which need to be addressed.\nL109: We have chosen to divide the distributed and centralized paradigms between research groups and shared university facilities as there is a noticeable change in the degree of customization and flexibility in addressing research challenges between these two levels.\nL131: Table 1 Summary comparison of centralized and distributed self-driving laboratory (SDL) paradigms\nL132: \nL133: In summary, centralized approaches pool resources to achieve more technologically advanced SDLs but face challenges in generalizability while distributed approaches provide flexibility but require greater coordination (Table 【135†1】). As SDL-related technologies evolve, however, many of the capital and operating expenses (for the creators, managers, and users of SDLs) will change.\nL134: ## Roadblocks on the path to future SDLs\nL135: SDLs have the potential to expand (or restrict, if improperly managed) who is afforded the opportunity to do research. The same positive feedback loop that stands to accelerate SDL proliferation also forestalls their widespread use (Fig. 【136†3】). Individual SDLs are large projects, and current demonstrations of SDLs are limited by hardware and software capabilities or are deployed conservatively to reduce risk.\nL136: As a result, there are few exemplar systems that are industrially relevant enough to attract widespread funding, and funding is required for high-impact demonstrations. Support from outside this cycle is needed to kickstart SDL proliferation, and efforts made to improve the power, generalizability, and accessibility of both the physical and digital aspects of SDLs are necessary.\nL137: Fig. 3: The cycle of challenges forestalling the advancement of self-driving laboratory (SDL) technologies.\nL138: \nL139: 【137†Image: Fig. 3: The cycle of challenges forestalling the advancement of self-driving laboratory (SDL) technologies.†media.springernature.com】\nL140: \nL141: 【138†Full size image】\nL142: Incomplete integration of artificial intelligence (AI), hardware, and software prevents the creation of agile experimental systems and the complexity of these systems renders SDLs into black-box systems, which can struggle to balance all the requests and questions given to them.\nL143: Questions and requests to different aspects of SDLs receive unclear answers and this incomplete information results in difficulties collaborating with other scientists and industry partners, which in turn impacts funding and support. A lack of cohesive support challenges the advancement of human–AI–robot collaboration and the improvement of SDL technologies, starting the cycle anew.\nL144: In this section, we review the major roadblocks to SDL proliferation and to the subsequent democratization of automated research. The discussion will focus initially on development of SDLs and their workforce, then into laboratory- and community-level challenges and opportunities for advancement.\nL145: ### In the workforce\nL146: \nL147: The transition from conventional to self-driving research in the materials and chemical space will require developing a specialized, yet multi-faceted, workforce. The status quo of research favors collaborations between others in a closely related field or between members of the same research campus. Unfortunately, the applications where SDLs are most promising also require the greatest diversity and mass of knowledge.\nL148: The needed workforce is not, however, a monolithic body: Developers combine hardware, software, processing, and materials innovations to realize new self-driving systems; technicians maintain and tune such systems; and users interact with self-driving research systems through the digital world by selecting hypotheses, guiding learning, and analyzing data. While these may be distinct roles, individuals may move between these roles throughout the course of their careers and as their research needs evolve.\nL149: Moreover, these roles will require differing levels of expertise within and between fields as well as collaboration skills. As complex, intersectional engineered systems, SDLs will need a healthy distribution of actors to be successful.\nL150: Developers of self-driving experimentation systems must combine the expertises of their experimental domain with automation. They must know the subtleties and pitfalls of various laboratory and research techniques in their discipline and be skilled in automation to reify these techniques with programmatic control.\nL151: In contrast, traditional academic departments are fairly siloed with robotics being separate from chemistry or materials science; and learning to be a developer generally requires practice and dedicated training or self-teaching to fill the educational gaps. The need for practice systems can be ameliorated with low-cost systems that have been specifically designed as pedagogical tools^{【132†73】,【139†75】,【140†76】,【141†77】}.\nL152: The development and dissemination of such systems is an important part of efficiently training SDL developers.\nL153: The challenges associated with maintaining SDLs mirror the challenges in developing them. Technicians may be required to monitor processing signals to ensure smooth operation, enhance performance through collaboration^{【142†78】}, intervene to repair or recalibrate the system when needed, and restock supplies. Technicians require less depth of expertise in the underlying science and robotics optimization than developers.\nL154: As such, individuals with some experience with physical experiments (whether vocational or through undergraduate training) and instrument-specific training will be able to perform this role. Here, micro-certifications and online training are appropriate for delivering the specific knowledge needed to operate the relevant systems. Both the academy and industry should be involved in the development of these resources.\nL155: A user’s two main responsibilities are to (1) formulate good scientific hypotheses for the SDLs to explore and (2) (virtually) oversee the learning process to make adjustments as needed^{【142†78】}. While the former can be thought of as a goal of doctoral education (implying most first-generation users will be domain experts), in contrast to a developer, this domain expertise need not include automation.\nL229: Addressing these challenges of automation, modeling, data management, collaboration, and training from both angles will help to bring a future of inclusive and accessible research that is flexible and robust against changing paradigms and better fit to address the ever complexifying problems of the world.\nL230: ## References\nL231: \nL232:   1. Chu, S. & Majumdar, A. Opportunities and challenges for a sustainable energy future. Nature 488, 294–303 (2012).\nL233: \nL234:   2. Campos, K. R. et al. The importance of synthetic chemistry in the pharmaceutical industry. Science 363, eaat0805 (2019).\nL235: \nL236:   3. Koscher, B. A. et al. Autonomous, multiproperty-driven molecular discovery: From predictions to measurements and back. Science 382, eadi1407 (2023).\nL237:   4. Tom, G. et al. Self-driving laboratories for chemistry and materials science. Chem. Rev. 124, 9633–9732 (2024). A nearly comprehensive review of self-driving research literature through 2023 showcasing the applications and impact of self-driving laboratory technologies.\nL238:   5. Bayley, O., Savino, E., Slattery, A. & Noël, T. Autonomous chemistry: navigating self-driving labs in chemical and material sciences. Matter 7, 2382–2398 (2024). A breakdown of automated laboratory paradigms (flow, batch, mobile), automated experimental design, and applications with a discussion on decentralization towards increasing the accessibility of self-driving laboratory technologies.\nL239:   6. Boswell-Koller, C. et al. Accelerated Materials Experimentation Enabled by the Autonomous Materials Innovation Infrastructure (AMII) A Workshop Report. 【210†https://www.mgi.gov/autonomous-experimentation-materials-rd†www.mgi.gov】 (2024).\nL240: \nL241:   7. Noack, M. M. et al. Autonomous materials discovery driven by Gaussian process regression with inhomogeneous measurement noise and anisotropic kernels. Sci. Rep. 10, 17663 (2020).\nL242:   8. Canty, R. B., Koscher, B. A., McDonald, M. A. & Jensen, K. F. Integrating autonomy into automated research platforms. Digit. Discov. 2, 1259–1268 (2023).\nL243: \nL244:   9. Montoya, J. H. et al. Toward autonomous materials research: Recent progress and future challenges. Appl. Phys. Rev. 9, 011405 (2022).\nL245:   10. Sadeghi, S. et al. Engineering a sustainable future: harnessing automation, robotics, and artificial intelligence with self-driving laboratories. ACS Sustain. Chem. Eng. 【211†https://doi.org/10.1021/acssuschemeng.4c02177†doi.org】 (2024)\nL246: \nL247:   11. Grand Challenges - 14 Grand Challenges for Engineering. 【212†https://www.engineeringchallenges.org/challenges.aspx†www.engineeringchallenges.org】.\nL248:   12. Wu, T. C. et al. A materials acceleration platform for organic laser discovery. Adv. Mater. 35, 2207070 (2023).\nL249: \nL250:   13. Volk, A. A. et al. AlphaFlow: autonomous discovery and optimization of multi-step chemistry using a self-driven fluidic lab guided by reinforcement learning. Nat. Commun. 14, 1403 (2023).\nL251: \nL252:   14. He, D. et al. Algorithm-driven robotic discovery of polyoxometalate-scaffolding metal–organic frameworks. J. Am. Chem. Soc. 146, 28952–28960 (2024).\nL253:   15. Pratiush, U. et al. Building Workflows for Interactive Human in the Loop Automated Experiment (hAE) in STEM-EELS. Preprint at 【213†https://doi.org/10.48550/arXiv.2404.07381†doi.org】 (2024).\nL254: \nL255:   16. Liu, Y., Ziatdinov, M. A., Vasudevan, R. K. & Kalinin, S. V. Explainability and human intervention in autonomous scanning probe microscopy. Patterns 4, 100858 (2023).\nL256:   17. Dixon, T. M. et al. Operator-free HPLC automated method development guided by Bayesian optimization. Digit. Discov. 3, 1591–1601 (2024).\nL257: \nL258:   18. Smith, S. C., Horbaczewskyj, C. S., Tanner, T. F. N., Walder, J. J. & Fairlamb, I. J. S. Automated approaches, reaction parameterisation, and data science in organometallic chemistry and catalysis: towards improving synthetic chemistry and accelerating mechanistic understanding. Digit. Discov. 3, 1467–1495 (2024).\nL259:   19. Abolhasani, M. & Kumacheva, E. The rise of self-driving labs in chemical and materials sciences. Nat. Synth. 1–10, 【214†https://doi.org/10.1038/s44160-022-00231-0†doi.org】 (2023).\nL260: \nL261:   20. Stach, E. et al. Autonomous experimentation systems for materials development: a community perspective. Matter 4, 2702–2726 (2021).\nL262: \nL263:   21. Baird, S. G. & Sparks, T. D. What is a minimal working example for a self-driving laboratory? Matter 5, 4170–4178 (2022).\nL373:   92. Seifrid, M. et al. Autonomous chemical experiments: challenges and perspectives on establishing a self-driving lab. Acc. Chem. Res. 55, 2454–2466 (2022). An introduction to proxy measurements and the internal challenges of self-driving laboratory technology (specifically robotics and cognitive models).\nL374: \nL375:   93. MolSSI – The Molecular Sciences Software Institute. 【236†https://molssi.org/†molssi.org】.\nL376:   94. Vescovi, R. et al. Towards a modular architecture for science factories. Digit. Discov. 2, 1980–1998 (2023).\nL377: \nL378:   95. Avoiding ‘Bit Rot’: Long-Term Preservation of Digital Information [Point of View] | IEEE Journals & Magazine | IEEE Xplore. 【237†https://ieeexplore.ieee.org/document/5768098†ieeexplore.ieee.org】. Definition of the term “bit rot” and the systematic challenges of producing and maintaining high-quality software.\nL437:   132. Clark, S. et al. Toward a unified description of battery data. Adv. Energy Mater. 12, 2102702 (2022).\nL438: \nL439:   133. Szymanski, N. J. et al. An autonomous laboratory for the accelerated synthesis of novel materials. Nature 624, 86–91 (2023).\nL440: \nL441:   134. Leeman, J. et al. Challenges in high-throughput inorganic materials prediction and autonomous synthesis. PRX Energy 3, 011002 (2024).\nL445:   137. Hein, J. E. & Schrier, J. Guidelines for hardware-focused articles. Digit. Discov. 3, 447–448 (2024).\nL446: \nL447:   138. Willoughby, C. & Frey, J. G. Data management matters. Digit. Discov. 1, 183–194 (2022).\nL448: \nL449:   139. Maffettone, P. M. et al. What is missing in autonomous discovery: open challenges for the community. Digit. Discov. 2, 1644–1659 (2023).\n--------------------------------------------------------------------------------\nThe rise of robotics in self-driving labs | npj Robotics (https://www.nature.com/articles/s44182-026-00094-z)\nciteturn206view4 [wordlim: 200] Crawled: today; Content type: text/html; Source: find({\"ref_id\":\"turn205view1\",\"pattern\":\"Orchestrating robots\"}); Redirected to URL: https://www.nature.com/articles/s44182-026-00094-z?error=cookies_not_supported&code=120b8c77-8aec-47b7-88ba-d448c509cd93; Total lines: 498\nL151: This problem can be especially prominent when integrating and using robots and instruments from multiple vendors and can be further compounded by vendor design decisions that reduce or hinder compatibility, sometimes requiring substantial measures to remedy (e.g., the acquisition or construction of additional robots or instruments)^{【30†5】,【40†12】,【46†16】}.\nL152: Early in the development of the Rainbow SDL mentioned earlier, we intended to simply place stacks of labware on the floor of the enclosure in designated spots, which would then be used by Rainbow’s central robotic arm to replenish consumed labware, however, the problems associated with this approach necessitated additional robots.\nL153: ### Orchestrating robots in SDLs\nL154: In addition to the hardware-based travails often encountered when constructing and operating an SDL, software also presents its own set of challenges. In order to control an instrument or robot via a central program written with the intention of governing and orchestrating an SDL’s overall workflow, an instrument-specific API is often needed^{【46†16】,【86†41】,【87†42】}. Vendors often do not provide these APIs to build an SDL^{【46†16】,【88†43】,【89†44】}.\nL155: Additionally, these APIs are far from standardized: they can be found using a dizzying array of implementation frameworks and can take a tremendous number of different forms: ranging from a set of rudimentary firmware commands to be issued to the device by the user’s program, or they can be more complex interfaces associated with the instrument’s own software that allow other programs to communicate with the instrument^{【46†16】,【88†43】,【89†44】}.\nL156: Software for orchestrating the different components of an SDL tends to be just as unstandardized, if not more so^{【46†16】}. Oftentimes, the orchestration software for a given SDL is brittle, i.e., prone to failure when modified, by virtue of being purpose-built and tightly-coupled to its specific platform^{【38†2】}. Such software is rarely capable of generalizing to other platforms meant to carry out a different research task, or platforms with different hardware composition.\n--------------------------------------------------------------------------------\nThe rise of robotics in self-driving labs | npj Robotics (https://www.nature.com/articles/s44182-026-00094-z)\nciteturn206view5 [wordlim: 200] Crawled: today; Content type: text/html; Source: find({\"ref_id\":\"turn205view1\",\"pattern\":\"Autonomous maintenance\"}); Redirected to URL: https://www.nature.com/articles/s44182-026-00094-z?error=cookies_not_supported&code=120b8c77-8aec-47b7-88ba-d448c509cd93; Total lines: 498\nL184: An additional capability and prerequisite for implementing an SDL from the ground up as a heterogeneous swarm is the ability to multitask^{【112†59】}. Hence, heterogeneity and multitasking are both necessary for a swarm-based SDL that can, sans human intervention or a centralized orchestrating software component, conduct multiple experiments, autonomous troubleshooting and maintenance; self-reconfiguration as needed for a different workflow; and management of its own logistics.\nL185: Additionally, given that swarm robots can be small and simple, they may be eminently-suited to deployment in confined lab spaces, which Swiss Cat+ as described by Mariano et al partially demonstrates^{【104†56】,【119†60】}.\nL186: ### Autonomous maintenance and reconfiguration for new tasks\nL187: A notable current limitation of SDLs that precludes truly complete autonomy is the need for human intervention between experimental campaigns in the form of maintenance. To the best of our knowledge, this appears to be the case in nearly every example of an SDL published in the literature to date. Moreover, the failure of a robotic instrument and its repair also requires extensive human intervention.\nL188: There are ongoing attempts to create actionable frameworks for implementing self-maintenance in SDLs, with one notable example being Ochiai et al.’s 2025 article: therein, they introduce the SDL-specific concept of self-maintainability (SeM), wherein a thusly-capable SDL can autonomously handle all of the necessary logistical tasks to remain operational–albeit sans autonomous installation and de-installation of robotic hardware or instruments (Fig. 【103†4B】)^{【113†61】}.\nL189: Ochiai et al.’s proposed abstract scheme for implementing SeM in SDLs includes three principal components tasked with managing labware, devices, and requirements, all in turn managed by a central module that integrates them with an AI model and a scheduler^{【113†61】}.\nL190: The management of requirements entails an interactive process where the system gathers initial information in the form of natural language, (either spoken or written), from the user concerning the latter’s desired experiment, and acquires additional information from the user as deemed necessary while the system carries out the necessary planning, maintenance, and reconfiguration tasks to carry out the desired experiments.\nL191: Device management takes the form of generation of experimental code and protocols to control and orchestrate the SDL’s hardware components to implement the workflow. Lastly, labware management entails sensor-based tracking and detection of the SDL’s condition to ensure that nothing disrupts the workflow from running and managing or remedying such impediments as they emerge.\nL192: Until and unless SDLs can incorporate fully-autonomous maintenance, the vision of truly closed-loop SDL autonomy will never be realized. Robot designs must evolve into forms that lend themselves not only to autonomous installation and removal, but also to easy servicing by other robots.\nL193: This will also require an expansion of the tooling available to robots in SDLs, such as the development of collections of robotic arm end effectors and tools that could be used for servicing, together with industry-standardized configurations of robots’ components, and perhaps new standards for lab space construction and usage^{【114†62】}.\nL194: ### Adaptive morphogenesis, autonomous replication, and additive manufacturing\nL195: SDLs’ long-term viability depends upon their being reconfigurable for the execution of different workflows. Moreover, preservation of the definitional SDL design ethos of autonomy requires reconfiguration to be carried out sans human intervention—in other words, every step of the reconfiguration process ought to be carried out autonomously, from the fabrication of any necessary parts and modules, down to their installation and testing.\nL196: A possible solution to this dilemma may be found by combining autonomous robotic implementations of adaptive morphogenesis, (a biology concept), and generative design with additive manufacturing^{【115†63】,【116†64】,【120†65】,【121†66】}.\nL197: As Baines et al. point out in their 2024 review article, adaptive morphogenesis has essentially become a byword for “evolution on demand”^{【122†64】}. Hence, the implementation of this concept in robotics entails furnishing robots with the ability to automatically adapt their construction and programming to new tasks or changed environments (Fig. 【103†4C】)^{【123†63】,【122†64】}.\n"
    },
    {
      "date": "2026-10-26",
      "channel": "web.open",
      "purpose": "Read Canty technology section and Clio acquisition/validation before limited technical expansion",
      "request": {
        "open": [
          {
            "ref_id": "turn205view0",
            "lineno": 160
          },
          {
            "ref_id": "https://pmc.ncbi.nlm.nih.gov/articles/PMC9515088/",
            "lineno": 228
          }
        ],
        "response_length": "long"
      },
      "raw_response": "Science acceleration and accessibility with self-driving labs | Nature Communications (https://www.nature.com/articles/s41467-025-59231-1)\nciteturn210view0 [wordlim: 200] Crawled: today; Content type: text/html; Source: open({\"ref_id\":\"turn205view0\",\"lineno\":160}); Redirected to URL: https://www.nature.com/articles/s41467-025-59231-1?error=cookies_not_supported&code=85759bd5-bc24-467b-a780-f8a0563f508b; Total lines: 744\nL142: Incomplete integration of artificial intelligence (AI), hardware, and software prevents the creation of agile experimental systems and the complexity of these systems renders SDLs into black-box systems, which can struggle to balance all the requests and questions given to them.\nL143: Questions and requests to different aspects of SDLs receive unclear answers and this incomplete information results in difficulties collaborating with other scientists and industry partners, which in turn impacts funding and support. A lack of cohesive support challenges the advancement of human–AI–robot collaboration and the improvement of SDL technologies, starting the cycle anew.\nL144: In this section, we review the major roadblocks to SDL proliferation and to the subsequent democratization of automated research. The discussion will focus initially on development of SDLs and their workforce, then into laboratory- and community-level challenges and opportunities for advancement.\nL145: ### In the workforce\nL146: \nL147: The transition from conventional to self-driving research in the materials and chemical space will require developing a specialized, yet multi-faceted, workforce. The status quo of research favors collaborations between others in a closely related field or between members of the same research campus. Unfortunately, the applications where SDLs are most promising also require the greatest diversity and mass of knowledge.\nL148: The needed workforce is not, however, a monolithic body: Developers combine hardware, software, processing, and materials innovations to realize new self-driving systems; technicians maintain and tune such systems; and users interact with self-driving research systems through the digital world by selecting hypotheses, guiding learning, and analyzing data. While these may be distinct roles, individuals may move between these roles throughout the course of their careers and as their research needs evolve.\nL149: Moreover, these roles will require differing levels of expertise within and between fields as well as collaboration skills. As complex, intersectional engineered systems, SDLs will need a healthy distribution of actors to be successful.\nL150: Developers of self-driving experimentation systems must combine the expertises of their experimental domain with automation. They must know the subtleties and pitfalls of various laboratory and research techniques in their discipline and be skilled in automation to reify these techniques with programmatic control.\nL151: In contrast, traditional academic departments are fairly siloed with robotics being separate from chemistry or materials science; and learning to be a developer generally requires practice and dedicated training or self-teaching to fill the educational gaps. The need for practice systems can be ameliorated with low-cost systems that have been specifically designed as pedagogical tools^{【132†73】,【139†75】,【140†76】,【141†77】}.\nL152: The development and dissemination of such systems is an important part of efficiently training SDL developers.\nL153: The challenges associated with maintaining SDLs mirror the challenges in developing them. Technicians may be required to monitor processing signals to ensure smooth operation, enhance performance through collaboration^{【142†78】}, intervene to repair or recalibrate the system when needed, and restock supplies. Technicians require less depth of expertise in the underlying science and robotics optimization than developers.\nL154: As such, individuals with some experience with physical experiments (whether vocational or through undergraduate training) and instrument-specific training will be able to perform this role. Here, micro-certifications and online training are appropriate for delivering the specific knowledge needed to operate the relevant systems. Both the academy and industry should be involved in the development of these resources.\nL155: A user’s two main responsibilities are to (1) formulate good scientific hypotheses for the SDLs to explore and (2) (virtually) oversee the learning process to make adjustments as needed^{【142†78】}. While the former can be thought of as a goal of doctoral education (implying most first-generation users will be domain experts), in contrast to a developer, this domain expertise need not include automation.\nL156: For proficiency in the latter task, users will have to practice overseeing an SDL—requiring facile tools that allow for this experience and pedagogical resources that define the types of situations that can be experienced (and how to resolve them)^{【143†79】}.\nL157: While the collaboration between industry and academia is necessary for the advancement of SDL technologies, there is a conflicting argument between what each group seeks to gain from the advancement (cf. Fig. 【136†3】, where each circle corresponds roughly to a different role).\nL158: A user seeking to apply the SDL to solve a scientific problem may desire a more vertically integrated SDL technology, which packages hardware control, data-management, and experimental planning together (such as Atinary or a lab-as-a-service provider^{【144†52】,【145†80】,【146†81】}). A developer seeking to advance laboratory capabilities may desire the ability to combine, adapt, and create new modules—favoring horizontal integration.\nL159: And, presently, there is a large overlap between technicians and both the developer and user roles—introducing a bias in the user experience toward having expert knowledge and permitting band-aid solutions in design. A party more interested in workforce development, education, or mitigating job displacement^{【147†82】,【148†83】} may desire in-house development and implementation as a form of training.\nL160: We encourage the community to thoughtfully consider these cases and make which is their focus explicit in their publications. This way there can be more equitable advancements of the technology (theoretical and demonstrated) and the workforce.\nL161: Successful efforts in a collaborative SDL will require team science to communicate with diverse researchers and people who may not have shared research experience, vocabulary, or knowledge base.\nL162: Large groups will need people skilled in team science who can facilitate the development and success of the team—a role currently not prepared by academia; though there are some programs such as the “Growing convergence research” program at the National Science Foundation (NSF)^{【149†84】} that are pushing this area. A consequence of this lack of a teaching culture is that teamwork is most often learned “on the job”.\nL163: While collaboration is a lifelong learning objective; it has yet to be determined how team science should best be integrated into educational programs. Playing to the strengths of a diverse community, we need a multipronged strategy to address the training of academic and industrial researchers.\nL164: Universities should engage with industry partners to integrate team and automated sciences into the curriculum—ideally these programs should overlap with the micro-credential programs for upskilling existing workers.\nL165: ### In the lab\nL166: The integration and automation of advanced data-science strategies for the analysis of results and the proposition of new experiments is a key feature which separates SDLs from prior work in high-throughput experimentation.\nL167: Despite efforts to democratize research automation technologies, their transferability in practice can be limited by the tension between generality (being applicable to any hardware system) and specificity (taking full advantage of the nuances and capabilities of a given instrument)^{【150†85】}. Similarly, machine learning (ML) for materials and molecular discovery struggles to be universal and is currently used primarily to simulate or plan experiments and analyze data.\nL168: Laboratory automation is a powerful tool that bridges the digital and physical worlds of SDLs, enabling active learning. Over the past few years, proof-of-concept automated setups have been demonstrated for many upstream^{【151†86】,【152†87】} and downstream^{【98†42】,【153†88】,【154†89】,【155†90】,【156†91】} steps in the traditional materials science research workflow, as well as more holistic SDLs^{【56†3】,【144†52】,【157†55】}.\nL169: The integration of disparate components into a single, usable platform, even in a modular fashion, requires establishing engineering controls, networking systems, defining data-collection and management structures, and providing human access points for troubleshooting and collaboration.\nL170: Developing automation tools and integrating them into SDLs relies heavily on access to application programming interfaces (APIs) and the documentation of both these APIs and the tools’ capabilities^{【158†92】}. Few APIs are readily provided or supported by manufacturers and many are poorly documented or come with restrictive licensing agreements—resulting in individual groups producing redundant, rarely universal, solutions.\nL171: In addition, many vendor-provided APIs may transmit data in opaque data formats—curtailing active learning. For commercial equipment, preferential purchasing of solutions that provide native programmatic control with high-quality APIs and documentation (as well as vendor technical support and interoperable data) is a good start.\nL172: Due to the size of the research market, however, vendors may not foresee sufficient economic returns in recapitalizing their product lines, especially when contrasted with closed ecosystem approaches that are potentially more profitable.\nL173: As fields emerging into automation, chemical and materials research impose heavy demands on system robustness (e.g., temperature, pressure, and chemical compatibility) and specialization (e.g., flexibility and cutting-edge applications); meanwhile existing automation suppliers, often begotten from a biological domain, are often focused on general-purpose use, high-throughputs, and industrial scale safety.\nL174: It is imperative, then, that researchers seek to engage with industry R&D departments to co-develop prototype automation tools—even if these collaborative efforts cannot be promptly released—as by having a seat at the table, gradual improvement to SDL integrations can be achieved.\nL175: The technologies the SDL community itself creates must consider accessibility to the broader research community as open-source solutions are less likely to come from industry. Open-source systems that are interchangeable between vendors hinder competitiveness. Academic^{【85†29】}, commercial^{【123†64】}, and governmental^{【159†93】,【160†94】} research efforts into providing open-source and high-quality APIs and SDL development tools show promise in making SDLs more accessible and interoperable.\nL176: Groups currently developing SDLs should make an effort to reuse (or consult) as much code and data from prior studies as possible, even if it must be modified, and should publicly release their code during publication. While it is often beyond the scope of a single laboratory to develop universal code or experimental techniques, taking the time to analyze code and data reporting decisions can act as an additional form of dialogue between SDL developers.\nL177: This encourages community involvement, reduces redundant effort, brings people into dialogue, and can help work out the bugs in our standardization efforts.\nL178: The long-term maintenance^{【161†95】} and cybersecurity of these code libraries as data formats and software evolve, best practices and standards change, and programming language preferences shift is, unlike the popular ML development libraries which are maintained by the technology industry, incompatible with the current funding paradigm^{【162†96】} (see section “In the community”).\nL179: Given the effort required to “glue” each hardware and software module of an SDL together, there have been efforts to automate or assist developers as they construct new SDLs. While powerful middleware, protocol, and orchestration tools that aim to address these interoperability issues have been developed (such as ROS, SiLA 2, and BlueSky^{【123†64】}), their adoption is limited to groups developing the most complex SDLs, pointing to a broader issue of fragmented technology ecosystems between laboratories.\nL180: Universal (highly abstract) middleware suites have learning curves that can challenge less experienced groups and can be difficult to quickly deploy for a specific application. Conversely, for the larger projects of more experienced groups, version management and overhead can become a concern when using these frameworks^{【163†97】} and may motivate a group to create its own middleware suite.\nL181: Consequently, progress by less experienced groups is limited by their lack of awareness or expertise in the technology and progress by more experienced groups is not easily transferable to other groups. In an attempt to address the inaccessibility of designing or using such middleware suits, several groups have turned toward using pre-trained LLMs to generate this “glue” code automatically from API documentation^{【164†98】}.\nL182: The unpredictability in existing LLMs requires special attention be put into engineering operational safeguards^{【165†99】}. For the near term, achieving genuine planning with LLMs requires considerable supplementation with more traditional, logic-based verification workflows^{【166†100】}.\nL183: Machine learning is crucial to realize efficient experimental design and drive active learning in SDLs. While ML for SDLs shares in the challenges of multi-objective and multi-property optimization^{【167†101】,【168†102】,【169†103】} that exist throughout data science, their coupling to physical platforms and the nontrivial input–output spaces of chemical and materials science presents challenging opportunities to advance artificial scientific intelligence.\nL184: In practice, experiments are subject to constraints, be they inherent to the physical system or imposed by humans for safety. Constraints are crucial for knowledge transfer between collaborators and evaluating the transferability of a model between physical systems. Constraints can be encoded by using prior knowledge^{【170†104】} (which may introduce bias into the system) or can be learned during experimentation^{【171†105】} (which can necessitate more data: increasing cost).\nL185: The relative nature of constraints, however, can hinder generalizability and predictive power—as is notoriously the case with predicting synthesizability^{【172†106】,【173†107】,【174†108】,【175†109】}. Similarly, the objectives by which experiments are evaluated need to be quantifiable and measurable within the active learning cycle.\nL186: For example, future-seeking objectives such as “optimize for sustainability” need to be translated into short-term measurable, each of which comes with its own set of questions (e.g., metric/assay choice, comparison techniques, economic contexts, etc.).\nL187: Presently, neither human- nor ML-generated decompositions of these objectives seem to suffice, and new ways of combining and translating objectives are required to address complex or unclear connections between objectives (low- and high-level, immediate and far-off) so that collaborators can make targeted progress toward their diverse goals^{【176†110】,【177†111】,【178†112】}.\nL188: Recent efforts to address the measurement component of this problem^{【179†113】} include the use of proxies^{【158†92】,【180†114】} (i.e., the estimation of inaccessible properties of interest by using correlations to more accessible measurables—including the estimation of device-level properties via inexpensive replicas of real-world devices).\nL189: While proxy measurements increase the scope of research problems an SDL can investigate (and can often reduce costs), they can struggle in extrapolative campaigns (e.g., material discovery) and so require continually maintaining the correlations with new data^{【181†115】}.\nL190: A final, foundational ML challenge for SDLs is understanding and quantifying uncertainties. Uncertainty provides a crucial touchstone for human collaborators as a rough estimate of how confident^{【182†116】,【183†117】} the ML algorithms are and is used to determine which experiments are proposed. Unlike many data science applications where the uncertainties of observations must be estimated, SDLs present an opportunity to directly measure and transform uncertainties between platforms.\nL191: Current SDL hardware fails to capture most experimental meta-data; and despite manufacturer testing, experimental uncertainties must be measured for the particular chemical or material system being investigated. An SDL could use such information to learn about laboratory praxis and improve its own workflows for materials discovery and process optimization.\nL192: Less speculatively, uncertainty, calibration, and benchmark studies are required for human researchers and collaborating SDLs to determine their trust in SDL-generated results^{【133†50】}. Despite how crucial such studies are, the current suite of tests and the integration of these controls into SDL workflows is lacking.\nL193: ### In the community\nL194: Industrial adoption and implementation of SDL technologies are currently limited to a few specific areas, such as biotech, biopharma, and specialty chemicals/materials where companies have applied SDLs in their discovery pipeline^{【184†118】,【185†119】,【186†120】,【187†121】,【188†122】,【189†123】,【190†124】,【191†125】}.\nL195: While traditional funding bodies are typically limited in terms of budget and scope of SDL projects research initiatives (making it difficult to fund ambitious, large-scale projects needed for breakthrough demonstrations), industry participation, can be instrumental in the development of large-scale SDL initiatives. While examples have recently emerged in related fields, further de-risking of the technology is needed for a broad market penetration.\n--------------------------------------------------------------------------------\nAutonomous optimization of non-aqueous Li-ion battery electrolytes via robotic experimentation and machine learning coupling - PMC (https://pmc.ncbi.nlm.nih.gov/articles/PMC9515088/)\nciteturn210view1 [wordlim: 200] Crawled: today; Content type: text/html; Source: open({\"ref_id\":\"https://pmc.ncbi.nlm.nih.gov/articles/PMC9515088/\",\"lineno\":228}); Total lines: 415\nL212: Hardware utilized in Clio’s design is seen in Fig. 【44†1】 and Supplementary Table 【45†1】. The flow path of the liquid sample is determined two pumps (Fluid Metering Inc. ICST-02) and three three-way valves (Cole–Parmer) that are switched, along with a Qsonica Q55 sonicator (55 watt, 20 kHz) in the mixing vessel, by a Devantech relay.\nL213: Crucial to this work, ionic conductivity is measured using electrochemical impedance spectrocopy (EIS) in a custom chamber, a PTFE fixture in which the liquid sample fills between symmetric platinum electrodes. Complex impedance is measured at five frequencies between 14 and 800 kHz—the real part of the impedance at the frequency with the smallest measured phase difference is taken as the resistance of the sample.\nL214: A cell constant is derived from single point calibration to an acetonitrile solution of known ionic conductivity (see Supplementary Fig. 【45†2】)—inverse resistance divided by cell constant is reported as the specific ionic conductivity of the sample.\nL215: A rinse cycle is required between samples, for which we chose acetonitrile. The contamination study in Supplementary Figure 【45†2】 shows that, after a rinse, two experiments will converge on the known conductivity of a standard. All experimental evaluations are run in triplicate for this reason, with the final two runs in each triplet averaged and reported as the measurement.\nL216: The repeatability of the conductivity measurement is assessed in Supplementary Figs. 【45†3】 and  4—120 samples were taken in triplicate across a range of carbonate solvents and LiPF_{6} concentrations. These were assessed for the variance between run 2 and run 3 in each set, finding a mean averaged percent error of 1.3% and a 95% confidence interval of ± 3.8%.\nL217: The temperature of the sample under test was taken during each conductivity evaluation via a thermocouple connected to the Palmsens4 (18-bit resolution combined potentiostat, galvanostat, and frequency response analyzer), and remained between 26 and 28 °C for all measurements reported. Clio is kept in a glovebox maintaining a dry argon atmosphere, with moisture levels measured every 5 min to be below 10 parts per million H_{2}O and oxygen levels remaining below 100 parts per million.\nL218: ### Clio: viscous solution handling, priming\nL219: Two challenges of using a single valveless pumps to manage dosing and transfer include accurately dosing solutions of wide viscosity ranges and priming the pump. As viscosity increases, the pump must slow down its strokes per minute (RPM) to maintain its calibrated microliter-per-stroke value. This is illustrated in Supplementary Fig. 【45†13】—solutions of known densities and viscosities are pumped through the dosing pump at a variety of RPMs.\nL220: The viscosimeter used was a Brookfield DV-II Pro (cone and spindle viscosimeter, ± 1% full-range accuracy model RVDV-II+ with RV2 spindle). By massing the output, we derive a microliter-per-stroke value and compare that to the calibrated setting. The pumps have a stated precision of 0.5% around the calibration mark; cutoffs for each viscosity level were set conservatively based on this data. The resulting linear curve is shown in Supplementary Fig. 【45†14】.\nL221: This curve is highly dependent on tubing diameter and system pressure—the priming tube had an internal diameter of 1.016 mm, and the feeder vials feature a small hole (~1.5 mm diameter) in the lids to minimize pressure differential within the vials. These choices enabled a top-end dosing viscosity of 70 centipoise for Clio as set up in this study, and further optimizations for higher viscosity design spaces can be discussed in future work.\nL222: For a study focusing on ionic conductivity, transfer pump precision is less important. We simply used a 50 stroke offset from the dosing pump derate curve to account for the higher system pressure in the back half of Clio (marker g–j in Fig. 【44†1】). More precise derating of the transfer pump will feature in future work on viscosity, density, and surface tension measurements.\nL223: The pumps used in this study only operate at high accuracy when they are filled with fluid—a state of being primed. Thus, in the dosing process, the pump must change from primed (dosing solution 1) to unprimed to primed again (dosing solution 2). This requires an open-air valve maintained in the VICI valve (marker b in Fig. 【44†1】), and a three-way valve switching between waste and the mixing vessel (markers d, e, and f, respectively, in Fig. 【44†1】).\nL224: Furthermore, the authors of the present article developed a priming method that alternates between feeder solution and open-air valve to de-contaminate shared lines (present in dose_FMI.vi) in a volume-efficient manner. When pulling the feeder solution through the unprimed pump, the RPM was slowed down by a factor of 3, which was visually verified to prime the pump at the viscosity range present in the derate curve.\nL225: ### Clio: software\nL226: Clio is orchestrated with a suite of Labview tools developed in-house, focusing on low-level device communication and timings. Labview manages a webhook for supplying Clio a specific DOE; electrolyte compositions are passed to the webhook via HTTP, and Clio’s measurements are passed back in the response. Experiment and inventory management is handled through a Python API that interfaces with this webhook; any generic machine-learning recommender can interface with this given appropriate configurations.\nL227: Two Python classes are central to Clio operation. \"Experiment” objects manage Clio sessions, inventory, and input/output with the Labview control suite. Because Clio mixes by volume, \"ElectrolyteComposition” objects handle electrolyte representation and conversions needed to transform electrolyte-composition axes (molality and mass fractions in this work) to volumes of feeder solutions.\nL228: An additional script is provided that creates grids of volumes across n feeder solutions and converts the grid to composition axes in a fast, vectorized manner.\nL229: Electrolyte conversion also requires a priori estimates of feeder solution density; these values were estimated via the Advanced Electrolyte Model^{【60†37】,【72†42】}, a high-fidelity electrolyte calculation software, and confirmed by Clio’s density measurement. All code used is made available, see “Code availability”. The client managing Clio experiments sits on an AWS EC2 instance managed by Toyota Research Institute.\nL230: ### Clio: advanced electrolyte model\nL231: As mentioned, the Advanced Electrolyte Model^{【60†37】,【72†42】} (AEM) was used for a variety of uses throughout this study. AEM is a proprietary electrolyte calculation software providing estimations of transport, thermodynamic, and other electrolyte quantities at high fidelity across a large swath of liquid electrolytes relevant to battery operation. In this study, we used densities and viscosities from AEM in dosing and derating liquid samples in Clio.\nL232: We also used data from AEM in the simulated optimizations further discussed below.\nL233: ### Clio: machine learning\nL234: \nL235: Dragonfly—the code-base used for Bayesian optimization in this study—is open source and available at 【73†github.com/dragonfly/dragonfly.†github.com】\nL236: The “live” optimization are run by wrapping Clio’s Experiment object into Dragonfly’s maximise_function API. The run was initialized with 5 random samples pulled from top and bottom faces of the design space cube (either DMC or EMC co-solvent, not a mixture)—this traded off random sampling with a space-filling design to seed optimization.\nL237: Dragonfly’s Bayesian optimization (BO) default settings were used for the live run—a Gaussian process regressor formed by the Matern kernel was used with parameters fit every experiment round with maximum likelihood estimation (MLE). Dragonfly uses an adaptive choice of acquisition function^{【54†35】}. The agent starts optimization by sampling a uniform distribution containing acquisition functions upper-confidence bound (UCB), expected improvement (EI), and top-two expected improvement (TTEI).\nL238: If the experiment run with the acquisition function drawn from this sample improves the optimum found, the distribution is incremented in favor of this acquisition function.\nL239: We examined the acquisition function dependence of the optimization in simulated runs. These simulated runs were obtained by drawing “experiment” data from a Gaussian process regressor trained on data from the Advanced Electrolyte Model (AEM). This regressor was also formed by a Matern kernel and fit by MLE, with the simulated objective shown in Supplementary Fig. 【45†11】.\nL240: Results for these simulated optimizations are seen in Supplementary Fig. 【45†10】, averaged over 10 runs (except for random sampling which is run 120 times). We see that all BO-inclusive campaigns perform much better than random sampling in discovering the optimum, and do not show strong dependence on initialization as each campaign ends up discovering the design space optimum.\nL241: Acquisition function dependence is also weak, as performance differences are negligible between adaptive, UCB, and TTEI-led campaigns. Often, acquisition function choice is crucial to good performance^{【54†35】}, but this does not appear to be the case in this simple design space. Enhancement factor (EF) and acceleration factor (AF) were calculated in an identical manner to recent literature^{【33†11】,【68†12】,【69†41】}.\nL242: Standard deviations are calculated from spread of outcomes of the random sampling baseline, as this variance is much larger than variance in the Bayesian optimization strategies.\nL243: ### Materials availability\nL244: \nL245: The solvents and solutes used in this investigation, except for the baseline electrolyte and acetonitrile, were obtained as anhydrous (<20ppm moisture), battery-grade (99.9% pure) materials from GELON LIB Group. Materials used for pouch-cell testing were also obtained from the GELON LIB Group. Baseline electrolyte of 1.1 m LiPF_{6} in EC:EMC 30:70 and acetonitrile was obtained from Sigma-Aldrich, anhydrous (<10 ppm) and battery-grade (99.9% pure).\nL246: Stock feeder solutions were made for this investigation through first making solute-free mixtures of solvents, then gradually adding the appropriate mass of solute. All solutions were mixed for a minimum of 30 min past the dissolution of the last visible solute. All measurements of solvent and solute were done by mass using a Denver Instrument PI-214.1 analytical balance (210 g capacity, 0.1-mg readability/repeatability). All solutions were mixed with a VWR brand magnetic stir bar and magnetic stir plate.\nL247: All glassware and stir bars were washed thoroughly with acetonitrile between solutions and were allowed to dry completely before any more solutions were made. Miscibility and co-solubility screening tests were conducted on these feeder solutions before solutions were used in the test stand. Solutions were routinely checked for the stability of dissolved species and were routinely inverted to prevent any stratification of the solutions.\nL248: Feeder solutions were stored in 60-ml amber glass vials with Sure/Seal septa lids. All materials were stored and handled in a dry argon atmosphere with <5 ppm moisture. All experimental procedures, except cell testing, were also conducted in a dry argon atmosphere.\nL249: ### Cell testing\nL250: \nL251: Dry pouch cells with a nominal capacity of 220 milliampere-hours (mAh) were sourced from Linyi Gelon LIB Co. Ltd. Cells contained LiNi_{0.5}Mn_{0.3}Co_{0.2}O_{2} cathode and graphite anode. Cells were run in duplicate or triplicate—blend C was only run once due to a cell presenting with incorrect capacity. Full information on cell materials, dimensions, compositions, and specifications is given in Supplementary Table 【45†2】.\nL252: All tests were completed on Neware BTS-CT-4008-5V12A battery cyclers. Testing was carried out in an uncontrolled temperature environment (i.e., no environmental/climactic control). The average lab temperature was 25 °C ( ± 2 °C). Cells were cut open and dried in a vacuum oven overnight and then transferred into a glovebox, with moisture levels below 10 parts per million H_{2}O and oxygen levels remaining below 100 parts per million.\nL253: Cells were then filled with 0.7 mL of electrolytes by an Eppendorf pipette and sealed with a heat sealer. Finally, cells were transferred out for the following four steps done in sequence: (1) cell construction followed by a 36-h rest held at 1.5 V for electrolyte infiltration, (2) cell formation at C/20 (1C = 2.6 mA/cm^{2}) symmetric for three cycles, (3) rate-test with charge rates of C/2, 1C, 2C, 4C, then C/2 again, discharging each time at C/2.\nL254: Each constant-current charge was completed with a constant-voltage hold at 4.3 V until C/20. Each C/2 discharge was completed with a constant-voltage hold at 2.5 V until C/20. Then, each cell was subjected to a cycling test until failure—either overvoltage of 4.5 V during the charge or low capacity. Each cycle had a charge rate of 4C, discharge rate of 0.5 C, completing each cycle again with a CV hold at 4.3 V. Each C/2 discharge was completed with a constant-voltage hold at 2.5 V.\nL255: Cells were rested for 10 min between each step of the test. An image of an example dry pouch cell with a length scale, identical to the cells used in this study, is provided in Supplementary Fig. 【45†15】. Translations of C-rates into currents, specific currents, and current densities are given in Supplementary Table 【45†4】.\nL256: ## Supplementary information\nL257: \nL258: 【74†Supplementary Information】^{ (5.1MB, pdf) }\nL259: \nL260: ## Acknowledgements\nL261: \nL262: This work was supported by Toyota Research Institute through the Accelerated Materials Design and Discovery program. The authors acknowledge insightful discussions with Brian Storey, Shijing Sun, Abraham Anapolsky, Linda Hung, and Chirranjeevi Gopal from the Toyota Research Institute and Biswajit Paria from Carnegie Mellon University.\nL263: ## Author contributions\nL264: \nL265: J.M. designed the test-stand layout, and machined/selected all hardware present. A.D. and J.M. wrote orchestration and management code. A.D. wrote all Python code and web services affiliated with the test stand. A.D. ran and analyzed all data produced by the test stand. S.B. handled all materials and solutions present in the study. H.L. constructed all battery cells involved in the work. J.W. and V.V. conceptualized the project.\nL266: \nL267: ## Peer review\nL268: ### Peer review information\nL269: \nL270: Nature Communications thanks Ivano Castelli and the other anonymous reviewer(s) for their contribution to the peer review of this work.\nL271: \nL272: ## Data availability\nL273: \nL274: All data generated in this study have been deposited in Github for public accession at 【75†github.com/BattModels/Clio-NatCommData.†github.com】\nL275: ## Code availability\nL276: \nL277: All code generated in this study have been deposited in Github for public accession at 【76†github.com/BattModels/Clio-LabViewControl†github.com】 (for LabView orchestration code) and 【77†github.com/BattModels/Clio-PythonAPI†github.com】 (for Python management API).\nL278: \nL279: ## Competing interests\nL280: \nL281: The authors declare no competing interests.\nL282: \nL283: ## Footnotes\nL284: \nL285: Publisher’s note Springer Nature remains neutral with regard to jurisdictional claims in published maps and institutional affiliations.\nL286: ## Contributor Information\nL287: \nL288: Jay Whitacre, Email: whitacre@andrew.cmu.edu.\nL289: \nL290: Venkatasubramanian Viswanathan, Email: venkvis@cmu.edu.\nL291: \nL292: ## Supplementary information\nL293: \nL294: The online version contains supplementary material available at 10.1038/s41467-022-32938-1.\nL295: ## References\nL296:   * 1.Sripad S, Viswanathan V. Performance metrics required of next-generation batteries to make a practical electric semi truck. ACS Energy Lett. 2017;2:1669–1673. doi: 10.1021/acsenergylett.7b00432. [【78†DOI†doi.org】] [【79†Google Scholar†scholar.google.com】]\nL297:   * 2.Bills A, Sripad S, Fredericks WL, Singh M, Viswanathan V. Performance metrics required of next-generation batteries to electrify commercial aircraft. ACS Energy Lett. 2020;5:663–668. doi: 10.1021/acsenergylett.9b02574. [【80†DOI†doi.org】] [【81†Google Scholar†scholar.google.com】]\nL298:   * 3.Burger B, et al. A mobile robotic chemist. Nature. 2020;583:237–241. doi: 10.1038/s41586-020-2442-2. [【82†DOI†doi.org】] [【83†PubMed†pubmed.ncbi.nlm.nih.gov】] [【84†Google Scholar†scholar.google.com】]\nL299:   * 4.Zhong M, et al. Accelerated discovery of CO2 electrocatalysts using active machine learning. Nature. 2020;581:178–183. doi: 10.1038/s41586-020-2242-8. [【85†DOI†doi.org】] [【86†PubMed†pubmed.ncbi.nlm.nih.gov】] [【87†Google Scholar†scholar.google.com】]\nL300:   * 5.Sun S, et al. Accelerated development of perovskite-inspired materials via high-throughput synthesis and machine-learning diagnosis. Joule. 2019;3:1437–1451. doi: 10.1016/j.joule.2019.05.014. [【88†DOI†doi.org】] [【89†Google Scholar†scholar.google.com】]\nL301:   * 6.Langner S, et al. Beyond ternary OPV: high-throughput experimentation and self-driving laboratories optimize multicomponent systems. Adv. Mater. 2020;32:1907801. doi: 10.1002/adma.201907801. [【90†DOI†doi.org】] [【91†PubMed†pubmed.ncbi.nlm.nih.gov】] [【92†Google Scholar†scholar.google.com】]\nL302:   * 7.Xue D, et al. Accelerated search for materials with targeted properties by adaptive design. Nat. Commun. 2016;7:11241. doi: 10.1038/ncomms11241. [【93†DOI†doi.org】] [【94†PMC free article】] [【95†PubMed†pubmed.ncbi.nlm.nih.gov】] [【96†Google Scholar†scholar.google.com】]\nL303:   * 8.Kusne AG, et al. On-the-fly closed-loop materials discovery via Bayesian active learning. Nat. Commun. 2020;11:5966. doi: 10.1038/s41467-020-19597-w. [【97†DOI†doi.org】] [【98†PMC free article】] [【99†PubMed†pubmed.ncbi.nlm.nih.gov】] [【100†Google Scholar†scholar.google.com】]\n"
    }
  ],
  "reused_checks": [
    {
      "source": "A-Lab main paper and correction",
      "prior_log": "output/space_ai4s_review_v3_review_20261026/ground_review_raw_log.json",
      "access": "Author-hosted corrected PDF and correction read on 2026-10-26",
      "locator": "Print p.89 Barriers to synthesis; PDF pp.7–8 Robotic synthesis and characterization"
    },
    {
      "source": "Ada 2020",
      "prior_log": "output/space_ai4s_review_v3_review_20261026/ground_review_raw_log.json",
      "access": "PMC full HTML, Results, read on 2026-10-26"
    },
    {
      "source": "Ada 2022",
      "prior_log": "output/space_ai4s_review_v3_review_20261026/ground_review_raw_log.json",
      "access": "Official Nature PDF search-index passage; direct HTML/PDF access blocked by cookie or CAPTCHA checks",
      "locator": "Results, Fig.2 workflow and following qEHVI/Pareto-front paragraphs"
    },
    {
      "source": "Kanda 2022",
      "prior_log": "output/space_ai4s_review_v3_review_20261026/ground_review_raw_log.json",
      "access": "Official eLife HTML, Methods human parts, read on 2026-10-26"
    }
  ]
}


==> anc/evidence/revision/root_revision_source_log.json <==
{
  "date": "2026-10-26",
  "purpose": "InSight support and literature-review skill metadata confirmation",
  "result": "The InSight-HP3 mole on Mars: Lessons learned from attempts to penetrate to depth in the Martian soil (https://elib.dlr.de/186344/1/1-s2.0-S0273117722000916-main.pdf)\nciteturn212view0 [wordlim: 200] Crawled: 4 days ago; Content type: application/pdf; Number of pages: 24; Source: open({\"ref_id\":\"https://elib.dlr.de/186344/1/1-s2.0-S0273117722000916-main.pdf\",\"lineno\":null}); Total lines: 1785\nL0@P0: The InSight-HP3 mole on Mars: Lessons learned from attempts\nL1@P0: to penetrate to depth in the Martian soil\nL2@P0: Tilman Spohn a,b,⇑, Troy L. Hudson c, Lars Witte d, Torben Wippermann d\nL3@P0: Lukasz Wisniewski e, Bartosz Kedziora e, Christos Vrettosf, Ralph D. Lorenz g\nL4@P0: Matthew Golombek c, Roy Lichtenheldt h, Matthias Grott b, Jo¨rg Knollenberg b\nL5@P0: Christian Krause i, Cinzia Fantinati i, Seiichi Nagihara j, Jurek Grygorczuk e\nL6@P0: a International Space Science Institute, Bern, Switzerland\nL7@P0: bDLR Institute of Planetary Research, Berlin, Germany c\nL8@P0: Jet Propulsion Laboratory, California Institute of Technology, Pasadena, USA d DLR Institute of Space Systems, Bremen, Germany e\nL9@P0: Astronika, Warsaw, Poland f\nL10@P0: Department of Civil Engineering, University of Kaiserslautern, Kaiserslautern, Germany g Johns Hopkins Applied Physics Laboratory, Laurel, MD 20723, USA h DLR Institute of System Dynamics and Control, Oberpfaffenhofen, Germany i\nL11@P0: DLR Microgravity User Support Center, Cologne, Germany\nL12@P0: j\nL13@P0: Department of Geosciences, Texas Tech University, Lubbock, USA\nL14@P0: Received 9 October 2021; received in revised form 2 January 2022; accepted 7 February 2022\nL15@P0: Available online 10 February 2022\nL16@P0: Abstract\nL17@P0: The NASA InSight lander mission to Mars payload includes the Heat Flow and Physical Properties Package HP3 to measure the\nL18@P0: surface heat flow. The package was designed to use a small penetrator - nicknamed the mole - to implement a vertical string of temper\u0002ature sensors in the soil to a depth of 5 m. The mole itself is equipped with sensors to measure a thermal conductivity-depth profile as it\nL19@P0: proceeds to depth. The heat flow is calculated from the product of the temperature gradient and the thermal conductivity. To avoid the\nL20@P0: perturbation caused by annual surface temperature variations, the measurements need to be taken at a depth between 3 m and 5 m. The\nL21@P0: mole is designed to penetrate cohesionless soil similar in rheology to quartz sand which is expected to provide a good analogue material\nL22@P0: for Martian sand. The sand would provide friction to the buried mole hull to balance the remaining recoil of the mole hammer mech\u0002anism that drives the mole forward. Unfortunately, the mole did not penetrate more than 40 cm, roughly a mole length. The failure to\nL23@P0: penetrate deeper is largely due to a cohesive duricrust of a few tens of centimeter thickness that failed to provide the required friction.\nL24@P0: Although a suppressor mass and spring as part of the mole hammer mechanism absorb much of the recoil, the available mass did not\nL25@P0: allow designing a system that fully eliminated the recoil. The mole penetrated to 40 cm depth benefiting from friction provided by springs\nL26@P0: in the support structure from which it was deployed and from friction and direct support provided by the InSight Instrument Deploy\u0002ment Arm. In addition, the Martian soil provided unexpected levels of penetration resistance that would have motivated designing a\nL27@P0: more powerful mole. The low weight of the mole support structure was not sufficient to guide the mole penetrating vertically. Roughly\nL28@P0: doubling the overall mass of the instrument package would have allowed to design a more robust system with little or no recoil, more\nL29@P0: energy of the mole hammer mechanism and a more massive support structure. In addition, to cope with duricrust a mechanism to sup\u0002port the mole to a depth of about two mole lengths should be considered.\nL30@P0: \u0001 2022 COSPAR. Published by Elsevier B.V. This is an open access article under the CC BY-NC-ND license (http://creativecommons.org/licenses/\nL31@P0: by-nc-nd/4.0/).\nL32@P0: https://doi.org/10.1016/j.asr.2022.02.009\nL33@P0: 0273-1177/\u0001 2022 COSPAR. Published by Elsevier B.V.\nL34@P0: This is an open access article under the CC BY-NC-ND license (http://creativecommons.org/licenses/by-nc-nd/4.0/).\nL35@P0: ⇑ Corresponding author.\nL36@P0: E-mail address: tilman.spohn@issibern.ch (T. Spohn).\nL37@P0: www.elsevier.com/locate/asr\nL38@P0: Available online at www.sciencedirect.com\nL39@P0: ScienceDirect\nL40@P0-1: Advances in Space Research 69 (2022) 3140–3163Keywords: Martian Surface Heat Flow; Martian soil properties; Penetrometer; cohesion of Martian soil; InSight Mission to Mars; Heat Flow and\nL41@P1: Physical Properties Package HP3\nL42@P1: 1. Introduction and HP3 science goals\nL43@P1: The NASA Mars mission Interior Exploration using\nL44@P1: Seismic Investigations, Geodesy and Heat Transport\nL45@P1: (InSight) payload includes the Heat Flow and Physical\nL46@P1: Properties Package, HP3 (see Spohn et al., 2018 for a\nL47@P1: description of the package and its science goals). The Level\nL48@P1: 1 science goal of the package, and a Level 1 science goal of\nL49@P1: the mission - was to measure the surface heat flow out of\nL50@P1: the interior of Mars. The surface heat flow is a fundamen\u0002tal geophysical quantity constraining the level of geody\u0002namic activity of a planet, its evolution and the energy\nL51@P1: balance of its interior and even its composition (e.g.,\nL52@P1: Plesa et al., 2016, 2018).\nL53@P1: The surface heat flow F s can be determined by measur\u0002ing the near surface temperature gradient dT =dz, where T is\nL54@P1: temperature and z is depth, and the thermal conductivity k:\nL55@P1: F s ¼ k\nL56@P1: dT\nL57@P1: dz ð1Þ\nL58@P1: The average surface heat flow on Mars has been esti\u0002mated to be not much more than 25 mW=m2 (e.g., Grott\nL59@P1: et al., 2012; Plesa et al., 2016, 2018; Smrekar et al.,\nL60@P1: 2018). For a thermal conductivity of the order of\nL61@P1: 10\u00022 W=mK, the expected temperature gradient will then\nL62@P1: be not more than a few Kelvin per meter.\nL63@P1: Daily and annual surface temperature variations cause\nL64@P1: disturbances of the long-term temperature gradient at shal\u0002low depth. Therefore, the temperature gradient has to be\nL65@P1: measured at a depth where the disturbance is small enough\nL66@P1: to allow for the targeted measurement accuracy. For HP3\nL67@P1: ,\nL68@P1: with \u00035 mW=m2 as the targeted accuracy, the minimum\nL69@P1: tip depth was estimated to be 3 m (Spohn et al., 2018).\nL70@P1: Practical considerations of mass and volume as well as\nL71@P1: planetary protection rules limited the depth to 5 m. The\nL72@P1: MEPAG Special Regions Science Analysis Group\nL73@P1: (Rummel et al., 2014) found that the depth to buried ice\nL74@P1: in the tropics and mid-latitudes on Mars would be > 5 m.\nL75@P1: To get the sensors to their target depths, which\nL76@P1: require a mole tip depth between 3 and 5 m, HP3 would\nL77@P1: use a small penetrator of 40 cm length and 2.7 cm diam\u0002eter, nicknamed the mole. The penetrator was to pull a\nL78@P1: flat cable equipped with temperature sensors into the\nL79@P1: subsurface to measure the temperature gradient. The\nL80@P1: mole was further furnished with resistance-foil tempera\u0002ture sensors integrated in its hull that could be actively\nL81@P1: heated at a known constant power. By measuring the\nL82@P1: temperature increase over time, the thermal conductivity\nL83@P1: could be calculated from the data (Spohn et al., 2018;\nL84@P1: Grott et al., 2019, 2021). With the sensors on the mole\nL85@P1: and the tether it was planned to measure a thermal\nL86@P1: conductivity profile up to 5 m depth with a 50 cm reso\u0002lution as well as a temperature profile and its variation\nL87@P1: over a Martian year. The package was supplemented\nL88@P1: with a radiometer to measure the surface brightness tem\u0002perature to supplement the data (e.g., Spohn et al., 2018;\nL89@P1: Piqueux et al., 2021, Mu¨ller et al., 2021).\nL90@P1: The mole technology is particularly suited for heat flow\nL91@P1: measurements with low to moderate cost. In comparison\nL92@P1: with rotational drilling, the mole uses much fewer resources\nL93@P1: of mass and volume on the spacecraft since a stabilizing rig\nL94@P1: is not required. Furthermore, the frictional heat dissipated\nL95@P1: during penetration is significantly smaller for a mole than\nL96@P1: for a drill. This is important for the heat flow measurement\nL97@P1: since any heat generated upon penetration will disturb the\nL98@P1: temperature profile. There is no other way of removing the\nL99@P1: disturbance than to simply wait. This would be prohibitive\nL100@P1: for the measurement if the energy input and low thermal\nL101@P1: conductivity result in a dissipation time that is too long rel\u0002ative to the time constraints of the mission.\nL102@P1: Another potentially useful technology for heat flow\nL103@P1: measurement is the pneumatic drill, which blows regolith\nL104@P1: particles out of the hole using gas jets, (Nagihara et al.,\nL105@P1: 2021) under development for the Commercial Lunar Pay\u0002load Services Program of NASA. Some lessons learned\nL106@P1: from the HP3 mole could be useful for this concept as well,\nL107@P1: but a detailed discussion is beyond the scope of the present\nL108@P1: paper.\nL109@P1: InSight landed on the surface of Mars on November 26,\nL110@P1: 2018, and the package, initially mounted to the lander\nL111@P1: deck, was deployed to the surface on February 12, 2019\nL112@P1: UTC (Sol 76 of the mission), using the InSight lander’s\nL113@P1: robotic Instrument Deployment Arm IDA (Trebi-Ollenu\nL114@P1: et al., 2018). The mole was released from its housing, the\nL115@P1: Support Structure (SS), in mid-February and began pene\u0002trating on March 1, 2019 UTC (Sol 92). For the first round\nL116@P1: of hammering, the mole was commanded to hammer to a\nL117@P1: tip depth of 70 cm or for a period of 4 h, whichever came\nL118@P1: first. It was believed, based on terrestrial tests, that the\nL119@P1: mole tip would reach the target depth of 70 cm after only\nL120@P1: a few hundred hammer strokes (at 3.7 s per stroke,\nL121@P1: 30 min of hammering correspond to \u0004 486 S). However,\nL122@P1: the data returned from Mars suggested that the mole had\nL123@P1: not reached its target depth although 3881 hammer strokes\nL124@P1: had been successfully performed. The team, assuming that\nL125@P1: the mole had perhaps encountered a near surface layer of\nL126@P1: gravel or a stone, commanded a second round of hammer\u0002ing of 5 h (4720 S). These were performed successfully but\nL127@P1: without any indication of progress. Instead, data taken by\nL128@P1: the STATIL tilt sensors inside the mole indicated that it\nL129@P1: had moved back and forth laterally (see appendix and\nL130@P1: Spohn et al., 2022 for details).\nL131@P1: T. Spohn et al. Advances in Space Research 69 (2022) 3140–3163\nL132@P1-2: 3141The failure of the mole to penetrate prompted the team\nL133@P2: to create an Anomaly Response Team (ART) consisting of\nL134@P2: JPL and DLR scientists and engineers. In their attempts to\nL135@P2: understand the anomaly and assist the mole in penetrating\nL136@P2: further, the team used the IDA to image, expose (through a\nL137@P2: lift and replacement of the mole Support Structure), and\nL138@P2: interact with the mole, as well as with the Martian soil.\nL139@P2: The ART effort ended on January 9th, 2021 (Sol 754),\nL140@P2: when a final test to see if the mole could penetrate without\nL141@P2: assistance from the arm failed. A more detailed account\nL142@P2: and timeline of the activities is given in the appendix.\nL143@P2: The ART efforts were successful in getting the entire\nL144@P2: body of the mole below ground, where it will be used dur\u0002ing the remainder of the mission as a near-surface thermal\nL145@P2: probe. This task of measuring the near-surface thermal\nL146@P2: conductivity of the Martian regolith over time is aimed at\nL147@P2: understanding how it evolves in response to changes in\nL148@P2: the ambient atmospheric pressure and temperature. First\nL149@P2: results of this thermal conductivity experiment have been\nL150@P2: published in Grott et al. (2021). The almost 2 years of\nL151@P2: activities using the scoop of the IDA to interact with the\nL152@P2: mole and the regolith, as well as coordinated observations\nL153@P2: with the seismometer instrument SEIS, have resulted in\nL154@P2: data on the properties of the Martian regolith at the\nL155@P2: InSight landing site (e.g., Golombek et al., 2020a, b). These\nL156@P2: data are described in a separate paper (Spohn et al., 2022).\nL157@P2: In the present paper, we will discuss what lessons can be\nL158@P2: learned about the design and the operation of the mole\nL159@P2: from InSight. It is hoped that these can inform future\nL160@P2: attempts to use small penetrators, on Mars or other\nL161@P2: extraterrestrial bodies, whether for heat flow or other scien\u0002tific and exploration purposes. We will discuss the con\u0002straints on the development process, the requirements,\nL162@P2: and the expected properties of the Martian soil in the next\nL163@P2: section which will be followed by a description of the mole\nL164@P2: system. In section 4, we discuss the mole penetration force\nL165@P2: balance including atmosphere pressure effects and then in\nL166@P2: section 5 the verification and validation program for the\nL167@P2: mole. Sections 3 - 5 end with lessons learned from the dis\u0002cussion for a better design and an improved operation of\nL168@P2: the mole system. The paper completes with a discussion\nL169@P2: of the lessons learned and suggestions for an improved\nL170@P2: design of a HP3m ole-like small penetrator. The appendix\nL171@P2: has a table of events and brief descriptions of major phases\nL172@P2: of the mole recovery activities.\nL173@P2: 2. Development time and resources, requirements and\nL174@P2: expected properties of the Martian soil\nL175@P2: 2.1. Development time and resources\nL176@P2: The development of the HP3 instrument had to occur\nL177@P2: under strong limitations in time and resources. Upon the\nL178@P2: selection of the InSight mission, it was thought that the\nL179@P2: instrument had a comfortable TRL of 5–6. A functional\nL180@P2: brassboard model developed in a pre-selection assessment\nL181@P2: phase had been successfully tested. This mole was termed\nL182@P2: the ‘‘Breadboard Mole” in the team’s mole model terminol\u0002ogy although it was a fully functional penetrator (i.e., more\nL183@P2: than a benchtop breadboard). The Breadboard Mole was\nL184@P2: based on the design of the PLUTO mole (e.g., Richter\nL185@P2: et al. 2002) developed for the ill-fated BEAGLE lander\nL186@P2: (part of the Mars Express mission), and on an industrial\nL187@P2: study done a few years before the InSight assessment\nL188@P2: phase. To add margin to the penetration performance it\nL189@P2: was decided to increase the stroke energy of the hammer\nL190@P2: mechanism. Unfortunately, it turned out that the Bread\u0002board Mole design was not robust enough for the increased\nL191@P2: hammer strength, suffering many prototype failures when\nL192@P2: the mechanism’s output energy was increased. This led to\nL193@P2: a major redesign of the hammer mechanism along with a\nL194@P2: reformation of the development team in late 2013, 2.5 years\nL195@P2: before the planned launch date in May 2016. The redesign\nL196@P2: was costly in terms of time and financial resources.\nL197@P2: The limits of available funding and development time\nL198@P2: influenced decisions made during the development phase.\nL199@P2: For instance, when it became clear that penetration in\nL200@P2: sharp-edged high friction angle Syar1 sand was difficult,\nL201@P2: it was decided that this regolith simulant would no longer\nL202@P2: be used because no data from Mars supported Syar and\nL203@P2: other high friction angle sands as representative of Martian\nL204@P2: sand. The sand was still used in some tests as a limiting\nL205@P2: case. An in-depth redesign of the mole and its support\nL206@P2: structure such that the mole would penetrate reliably into\nL207@P2: materials with high self-cohesion and friction angles was\nL208@P2: believed to be beyond the available time and resources (this\nL209@P2: was, of course, without knowledge of the impending launch\nL210@P2: delay to May 2018 due to delivery problems with the SEIS\nL211@P2: instrument). In addition, to save time the project changed\nL212@P2: to the protoflight approach (e.g., https://analyst.gsfc.nasa.-\nL213@P2: gov/ryan/MOLA/definit.html) although a full life test of\nL214@P2: the mole hardware was done.\nL215@P2: After the launch had to be delayed by two years, the\nL216@P2: additional time was used to further improve the robustness\nL217@P2: of the mole, in particular, of the electric wiring and electri\u0002cal and mechanical connectors with regard to the high\u0002shock environment created by the hammer mechanism.\nL218@P2: 2.2. Requirements\nL219@P2: Among the requirements defined for the mission and its\nL220@P2: payload, the ones listed in Table 1 were of particular rele\u0002vance for developing the HP3 mole.\nL221@P2: The flight model did satisfy these requirements. In par\u0002ticular, the mole flight hardware proved to be reliable\nL222@P2: and performed 12,000 hammer strokes on Mars without\nL223@P2: indications of functional and performance degradation.\nL224@P2: 1 \"Syar Industries\" is the trademarked name of a building material\nL225@P2: supply company in Northern California. Crushed basalt from the Lake\nL226@P2: Herman Volcanics Group was procured by the InSight project from Syar\nL227@P2: Industries as a bulk regolith simulant. The term ’Syar’ was a shorthand\nL228@P2: used by the team to distinguish this simulant from other basaltic materials\nL229@P2: used in testing.\"\nL230@P2: T. Spohn et al. Advances in Space Research 69 (2022) 3140–3163\nL231@P2-3: 3142Life tests on flight-equivalent units performed in regolith\nL232@P3: simulants on Earth showed > 60,000 S with no apparent\nL233@P3: degradation in hammer force.\nL234@P3: An additional important motivator for operational deci\u0002sions was the desire (not a formal requirement) for the\nL235@P3: mole to reach its minimum target depth of > 3 m within\nL236@P3: 200 sols following landing. This derived from a desire to\nL237@P3: penetrating faster than thermal perturbations due to the\nL238@P3: lander’s shadow and dust-clearing albedo changes during\nL239@P3: landing (Grott, 2009).\nL240@P3: The project requirement for the mole to penetrate 3–\nL241@P3: 5 m, became a landing site selection requirement to find a\nL242@P3: location with at least this thickness of poorly consolidated\nL243@P3: soil or regolith (Golombek et al., 2017). A substantial effort\nL244@P3: was put into determining the thickness of the impact com\u0002minuted layer at the western Elysium Planitia landing site\nL245@P3: and estimating the probability of success based on mea\u0002surements of rock abundance and fragmentation theory\nL246@P3: (Golombek et al., 2017, 2018, 2020a,b; Warner et al.,\nL247@P3: 2017).\nL248@P3: 2.3. Expected properties of the Martian soil\nL249@P3: Among the major unknowns in the development of the\nL250@P3: mole were the mechanical and thermal properties of the\nL251@P3: regolith in which it was expected to penetrate and measure\nL252@P3: the thermal conductivity and temperature. From the prin\u0002ciples of the functioning of the mole (Kro¨mer et al.,\nL253@P3: 2019), it was clear that the sand would have to be plasti\u0002cally deformable and to be able to flow around the mole\nL254@P3: as it descends. The mole had to be strong enough (as mea\u0002sured by its stroke energy, E) to allow a suitable penetra\u0002tion rate of 0.25 mm/stroke on average. This rate is\nL255@P3: derived from requirement L5-TM-4 (Table 1) to reach\n--------------------------------------------------------------------------------\n[2609.00065] Scientific Agent Skills: A Library of Procedural Knowledge for Research Agents (https://arxiv.org/abs/2609.00065)\nciteturn212view1 [wordlim: 200] Crawled: today; Content type: text/html; Source: open({\"ref_id\":\"https://arxiv.org/abs/2609.00065\",\"lineno\":null}); Total lines: 168\nL0: 【0†Search】 【1†Submit】 【2†Donate†info.arxiv.org】 【3†Log in】\nL1: \nL2: Search arXiv [Input: Search papers by title, author, abstract, or ID...] [Input] [Input]\nL3: \nL4: Press Enter to search · 【4†Advanced search】\nL5: \nL6: # Computer Science > Computation and Language\nL7: \nL8: [Submitted on 30 Aug 2026 (【5†v1】), last revised 2 Sep 2026 (this version, v2)]\nL9: # Title:Scientific Agent Skills: A Library of Procedural Knowledge for Research Agents\nL10: \nL11: Authors:【6†Timothy Kassis】, 【7†Vinayak Agarwal】, 【8†Yuhuan He】, 【9†Darshil Patel】, 【10†Aubrey M. Brueckner】\nL12: \nL13: View a PDF of the paper titled Scientific Agent Skills: A Library of Procedural Knowledge for Research Agents, by Timothy Kassis and 4 other authors\nL14: \nL15: 【11†View PDF】 【12†HTML (experimental)】\nL16: > Abstract:A language-model agent asked to analyse an experiment will usually return working code. Whether the analysis is defensible is a different question. A defensible analysis depends on procedural choices: which test the field accepts, which identifier namespace is authoritative, and which caveats must accompany a result.\nL17: We present Scientific Agent Skills, an open library of 163 such procedures in 16 areas of practice, including genomics, cheminformatics, medical imaging, study design and scientific communication. Each skill is a directory built around a versioned, human-readable instruction file. An agent loads the file only when a task calls for it; the directory often also contains reference material and runnable scripts. We report no task-level evaluation and no host selection rate.\nL18: We measure two properties of the documentation corpus: the always-resident descriptions of all 163 skills cost 7.1% of a 200,000-token window, and the median documented workflow fits within 23.9% of it, although 29 of 46 would overflow if every reference file were loaded. Openly licensed and available at 【13†this https URL†github.com】.\nL19: Comments:  | 31 pages, 16 figures, 2 tables, 1 listing. v2: adds a figure of how the documented workflows compose skills, quotes the skill clauses behind the introduction's examples, replaces the appendix listing with a procedural skill, names supported hosts and the pinned install path, and reports the two corpus findings in the abstract\nL20: Subjects:  | Computation and Language (cs.CL); Artificial Intelligence (cs.AI)\nL21: Cite as:  | 【14†arXiv:2609.00065】 [cs.CL]\nL22:    | (or 【15†arXiv:2609.00065v2】 [cs.CL] for this version)\nL23:    | 【16†https://doi.org/10.48550/arXiv.2609.00065†doi.org】 arXiv-issued DOI via DataCite\nL24: ## Submission history\nL25: \nL26: From: Timothy Kassis [【17†view email】]\nL27: 【5†[v1]】 Sun, 30 Aug 2026 15:40:35 UTC (2,386 KB)\nL28: [v2] Wed, 2 Sep 2026 21:50:40 UTC (2,995 KB)\nL29: \nL30: Full-text links:\nL31: \nL32: ## Access Paper:\nL33: \nL34: View a PDF of the paper titled Scientific Agent Skills: A Library of Procedural Knowledge for Research Agents, by Timothy Kassis and 4 other authors\nL35: \nL36:   * 【11†View PDF】\nL37:   * 【12†HTML (experimental)】\nL38:   * 【18†TeX Source】\nL39: \nL40: 【19†view license†creativecommons.org】\nL41: \nL42: ### Additional Features\nL43: \nL44:   * 【20†Audio Summary】\nL45: ### Current browse context:\nL46: \nL47: cs.CL\nL48: \nL49: 【21†< prev】   |   【22†next >】\nL50: \nL51: 【23†new】 | 【24†recent】 | 【25†2026-09】\nL52: \nL53: Change to browse by:\nL54: \nL55: 【26†cs】\nL56: 【27†cs.AI】\nL57: \nL58: ### References & Citations\nL59: \nL60:   * 【28†SciX†scixplorer.org】\nL61:   * 【29†Google Scholar†scholar.google.com】\nL62:   * 【30†Semantic Scholar†api.semanticscholar.org】\nL63: \nL64: [Button: export BibTeX citation] Loading...\nL65: \nL66: ## BibTeX formatted citation\nL67: \nL68: [Button: ×]\nL69: \nL70: loading...\nL71: \nL72: Data provided by:\nL73: \nL74: ### Bookmark\nL75: \nL76: [Input] Bibliographic Tools\nL77: # Bibliographic and Citation Tools\nL78: \nL79: [Input] Bibliographic Explorer Toggle\nL80: \nL81: Bibliographic Explorer (【31†What is the Explorer?†info.arxiv.org】)\nL82: \nL83: [Input] Connected Papers Toggle\nL84: \nL85: Connected Papers (【32†What is Connected Papers?†www.connectedpapers.com】)\nL86: \nL87: [Input] Litmaps Toggle\nL88: \nL89: Litmaps (【33†What is Litmaps?†www.litmaps.co】)\nL90: \nL91: [Input] scite.ai Toggle\nL92: \nL93: scite Smart Citations (【34†What are Smart Citations?†www.scite.ai】)\nL94: \nL95: [Input] Code, Data, Media\nL96: # Code, Data and Media Associated with this Article\nL97: \nL98: [Input] alphaXiv Toggle\nL99: \nL100: alphaXiv (【35†What is alphaXiv?†alphaxiv.org】)\nL101: \nL102: [Input] Links to Code Toggle\nL103: \nL104: CatalyzeX Code Finder for Papers (【36†What is CatalyzeX?†www.catalyzex.com】)\nL105: \nL106: [Input] DagsHub Toggle\nL107: \nL108: DagsHub (【37†What is DagsHub?†dagshub.com】)\nL109: \nL110: [Input] GotitPub Toggle\nL111: \nL112: Gotit.pub (【38†What is GotitPub?†gotit.pub】)\nL113: \nL114: [Input] Huggingface Toggle\nL115: \nL116: Hugging Face (【39†What is Huggingface?†huggingface.co】)\nL117: \nL118: [Input] ScienceCast Toggle\nL119: ScienceCast (【40†What is ScienceCast?†sciencecast.org】)\nL120: \nL121: [Input] Demos\nL122: # Demos\nL123: \nL124: [Input] Replicate Toggle\nL125: \nL126: Replicate (【41†What is Replicate?†replicate.com】)\nL127: \nL128: [Input] Spaces Toggle\nL129: \nL130: Hugging Face Spaces (【42†What is Spaces?†huggingface.co】)\nL131: \nL132: [Input] Spaces Toggle\nL133: \nL134: TXYZ.AI (【43†What is TXYZ.AI?†txyz.ai】)\nL135: \nL136: [Input] Related Papers\nL137: # Recommenders and Search Tools\nL138: \nL139: [Input] Link to Influence Flower\nL140: \nL141: Influence Flower (【44†What are Influence Flowers?†influencemap.cmlab.dev】)\nL142: \nL143: [Input] Core recommender toggle\nL144: \nL145: CORE Recommender (【45†What is CORE?†core.ac.uk】)\nL146: \nL147:   * Author\nL148:   * Venue\nL149:   * Institution\nL150:   * Topic\nL151: \nL152: [Input] About arXivLabs\nL153: # arXivLabs: experimental projects with community collaborators\nL154: \nL155: arXivLabs is a framework that allows collaborators to develop and share new arXiv features directly on our website.\nL156: \nL157: Both individuals and organizations that work with arXivLabs have embraced and accepted our values of openness, community, excellence, and user data privacy. arXiv is committed to these values and only works with partners that adhere to them.\nL158: Have an idea for a project that will add value for arXiv's community? 【46†Learn more about arXivLabs†info.arxiv.org】.\nL159: \nL160: 【47†Which authors of this paper are endorsers?】 | Disable MathJax (【48†What is MathJax?†info.arxiv.org】)\nL161: \nL162: We gratefully acknowledge support from our major funders, 【49†member institutions†info.arxiv.org】, , and all contributors.\nL163: 【50†About†info.arxiv.org】 · 【51†Help†info.arxiv.org】 · 【52†Contact†info.arxiv.org】 · 【53†Subscribe†info.arxiv.org】 · 【54†Copyright†info.arxiv.org】 · 【55†Privacy†info.arxiv.org】 · 【56†Accessibility†info.arxiv.org】 · 【57†Operational Status (opens in new tab)†status.arxiv.org】\nL164: \nL165: Major funding support from\nL166: \nL167: 【58†(opens in new tab)†www.simonsfoundation.org】 【59†(opens in new tab)†www.sfi.org.bm】 【60†(opens in new tab)†www.schmidtsciences.org】\n"
}


==> anc/evidence/revision/space_coding_updates.json <==
{
  "date": "2026-10-26",
  "scope": "Proposed evidence updates; shared matrices were not edited",
  "updates": [
    {
      "citekey": "bio_glare2025",
      "reason": "Replace generic representation-learning summary with method/outcome/baseline.",
      "proposed_updates": {
        "ai_method": "Sparse autoencoder and single-cell-pretrained/fine-tuned SAE; ensemble clustering",
        "scientific_outcome": "Recovered cell-wall-associated patterns and identified a hypoxia-associated CARA expression cluster for biological follow-up",
        "baseline_or_comparator": "Alternative representations and clustering methods; earlier CARA analysis",
        "validation_unit": "Restructured gene-expression records; not independent plant or mission validation",
        "source_locator": "Publisher full text: Overview, Verification study, Data representation evaluation, GO analysis",
        "access_level": "publisher full text selected methods/results rechecked2026-10-26"
      },
      "source_url": "https://www.nature.com/articles/s41526-025-00525-5"
    },
    {
      "citekey": "orb_ghritli2021",
      "reason": "Preserve abstract-only access in new technical table.",
      "proposed_updates": {
        "baseline_or_comparator": "Experiment-simulation matching; comparative improvement not quantified in accessed abstract",
        "access_level": "institutional abstract"
      },
      "source_url": "https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/"
    },
    {
      "citekey": "orb_mudawar2024ann",
      "reason": "Add method and reported performance/comparator while retaining random-split boundary.",
      "proposed_updates": {
        "ai_method": "Separate fully connected feed-forward ANNs for heat transfer and critical heat flux",
        "scientific_outcome": "Reported mean absolute relative errors7.99% for heat transfer and12.05% forCHF; lower errors than assessed correlations in database subsets",
        "baseline_or_comparator": "Existing correlations evaluated on FBCE subsets",
        "source_locator": "Abstract; ANN prediction results; original record full-text dataset-partition extraction",
        "access_update": "2026-10-26 author PDF direct request429; author-hosted indexed abstract and publisher indexed results retrieved. Prior full-text access remains recorded; this revision does not claim fresh PDF full-text access."
      },
      "source_url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
      "alternate_url": "https://www.sciencedirect.com/science/article/pii/S0017931023011432"
    },
    {
      "citekey": "bio_mobp2025",
      "reason": "Separate programmed resumption from full experimental restoration and upstream platform failures.",
      "proposed_updates": {
        "ai_closed_loop": "not demonstrated; programmed cultivation/transfer comparator",
        "recovery_evidence": "Designed resume/skip logic after power loss; only part of schedule executed inISS test",
        "failure_boundary": "External/integration-platform power and probable cooling-fan issues; also reported payload condition/volume problems",
        "scientific_outcome": "Microbial substrate conversion detected; quantitative product yield not calculated because input volumes uncertain",
        "baseline_or_comparator": "NoAI comparator; flight proof-of-concept with ground development tests",
        "limitations": [
          "Missing histories and uncertain delivered volumes prevented quantitative yield calculation.",
          "Physical repair was not demonstrated; designed restart cannot reconstruct missing experimental history.",
          "A robotic remedy depends on which upstream interface is accessible and serviceable."
        ],
        "source_locator": "Flight-test aboard SpaceX CRS-26; Control unit/software; Discussion",
        "access_level": "publisher full text rechecked2026-10-26"
      },
      "source_url": "https://www.nature.com/articles/s41526-025-00463-2"
    },
    {
      "citekey": "pln_francis2017",
      "reason": "Add original empirical baseline with correct metric definition.",
      "proposed_updates": {
        "baseline_or_comparator": "Approximately24% expected preferred-material targeting without intelligent targeting",
        "scientific_outcome": "Preferred-material selection exceeded93% over reported2.5km traverse; selected observations produced geochemical measurements",
        "metric_boundary": "Target-profile agreement, not discovery accuracy or general comparison with fully informed human targeting",
        "access_update": "Original abstract freshly checked throughPubMed; publisher DOI403. Routine Perseverance extension cited separately viarev_aegis_status2026."
      },
      "source_url": "https://pubmed.ncbi.nlm.nih.gov/33157897/"
    },
    {
      "citekey": "pln_lawson2025",
      "reason": "Replace possible spectral benefit with measured scientific-interpretation gains and context-specific limits.",
      "proposed_updates": {
        "ai_method": "Ground-built linear classifiers/compositional thresholds on spectral pseudo-intensities, evaluated onboard to trigger long dwell",
        "scientific_outcome": "Short-plus-long dwell comparisons revised some phosphate major-element estimates and removed spurious elemental detections",
        "baseline_or_comparator": "Short-dwell versus combined short/long-dwell spectra for same measured regions",
        "limitations": [
          "Mineral-specific benefits: carbonate scans showed little compositional gain in analyzed set.",
          "SomeCu-rule triggers caused by diffraction; finite long-dwell budget can prevent later triggers.",
          "Ground rule construction and updates; no onboard retraining demonstrated."
        ],
        "source_locator": "§1.2,§3.5,§5.2–5.6,Table7",
        "access_level": "author full-text HTML rechecked2026-10-26"
      },
      "source_url": "https://arxiv.org/html/2405.14471v1"
    },
    {
      "citekey": "pln_zoe2025",
      "reason": "Update abstract-only characterization using accessible indexed original full-text sections; do not overclaim completePDF read.",
      "proposed_updates": {
        "access_level": "publisher indexed body sections; author-unitPDF attempts timed out",
        "ai_method": "Onboard spectral interpretation and hypothesis-map updates supporting adaptive exploration",
        "scientific_outcome": "Reported increased data collection per command cycle and evolving geological interpretations",
        "baseline_or_comparator": "Human-directed and astronaut-rover collaborative field scenarios",
        "human_role": "Team encodes initial hypotheses; some measurements use handheld instruments; shared science team; some rendezvous simulated by team members",
        "limitations": [
          "Shared science-team knowledge creates cross-scenario dependence.",
          "Handheld/contact measurements and some simulated rendezvous prevent interpreting entire workflow as unattended.",
          "No mission-independent effect size reconstructed in this review."
        ],
        "source_locator": "§3.1–3.3,§3.8,§5,Fig13"
      },
      "source_url": "https://doi.org/10.3847/PSJ/adaa78",
      "alternate_url": "https://www.ri.cmu.edu/app/uploads/2025/02/2RJ61w-Dobrea_2025_Planet._Sci._J._6_51.pdf"
    },
    {
      "citekey": "orb_pasquet2023",
      "reason": "Maintain uncertainty in geographic computing location.",
      "proposed_updates": {
        "computation_location": "post-acquisition analysis; geographic computing location unspecified in extracted evidence",
        "baseline_or_comparator": "Manual/scripted bubble measurements, complementary bulk measurements and calibration",
        "source_locator": "§3.3–3.4; separately rechecked full publisherPDF2026-10-26",
        "computation_location_basis": "Post-acquisition labeled-image analysis is explicit; geographic computing location not stated."
      },
      "source_url": "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf"
    },
    {
      "citekey": "orb_dillavou2024",
      "reason": "Reconcile2023/2024 foam location coding without inventing an explicit geographic statement.",
      "proposed_updates": {
        "computation_location": "ground software analysis, inferred from offline labeled-image/laptop workflow; geographic location not explicitly stated",
        "computation_location_basis": "2024 method uses the2023 ISS-foam dataset; Methods and Accessibility describe user-labeled images, laptop-capable training/inference and downloadable example data. This supports an inferred ground software-study classification rather than an explicit location report.",
        "source_locator": "Methods aroundFig1; Accessibility; acknowledgements; publisher body lines78–92,139–147,201",
        "access_level": "full publisher text rechecked2026-10-26",
        "system_id": "ISS_FOAM_FSL",
        "independent_flight_deployment": false
      },
      "source_url": "https://www.nature.com/articles/s41598-024-63906-y",
      "suggested_figure_code": "? / G(i) (2023 /2024); G(i) denotes inferred ground reanalysis; actor encoded separately"
    }
  ]
}


==> anc/evidence/revision/space_new_records.json <==
[
  {
    "id": "rev_aegis_status2026",
    "citekey": "rev_aegis_status2026",
    "title": "AEGIS (Autonomous Exploration for Gathering Increased Science)",
    "authors": [
      "NASA Jet Propulsion Laboratory Artificial Intelligence Group"
    ],
    "year": null,
    "access_year": 2026,
    "venue": "NASA/JPL Artificial Intelligence Group project website",
    "doi": null,
    "url": "https://ai.jpl.nasa.gov/public/projects/aegis/",
    "source_type": "official project webpage",
    "access_level": "full official webpage",
    "domain": "planetary in situ science",
    "system_id": "AEGIS",
    "evidence_role": "core_ai",
    "validation_environment": "Mars surface; Curiosity and Perseverance",
    "data_location": "Mars",
    "computation_location": "onboard rover",
    "action_location": "Mars surface",
    "scientific_function": "scientist-configured geological target selection and pointing",
    "ai_method": "edge-based Rockster segmentation, feature filtering/ranking, onboard targeting",
    "physical_action": "pointing and ChemCam/SuperCam acquisition",
    "human_role": "scientists specify target profiles and plan investigations; project engineers maintain software",
    "supported_claims": [
      "Perseverance SuperCam deployment began in2022 and is used to extend geochemical surveys beyond ground-command opportunities.",
      "Image analysis and preference ranking select targets and connect selection to instrument pointing and acquisition."
    ],
    "limitations": [
      "Official evolving project summary, not a separate controlled performance experiment.",
      "The revised manuscript cites Francis2017 for the2.5km preferred-material comparison rather than inferring discovery accuracy.",
      "No publication date displayed; bibliography uses n.d. and records retrieval date."
    ],
    "source_locator": "Background, Technology, Status",
    "decision": "include as operational update supporting an existing system; do not count as a new independent system",
    "retrieval_date": "2026-10-26",
    "cited_in": [
      "04_planetary.tex",
      "04b_comparison.tex"
    ],
    "evidence_role_note": "Official operational update supporting an existingAEGIS system, not an independent experiment or deployment count.",
    "independent_system": false
  }
]


==> anc/evidence/revision/space_revision_access_log.json <==
{
  "schema_version": "1.0",
  "created_date": "2026-10-26",
  "manuscript_root": "/home/ubuntu/Documents/techreport/output/space_ai4s_review_v4_revised_20261026",
  "purpose": "Source-access provenance for the space-science v4 revision. Distinguishes genuinely renewed access from reused preceding-review or earlier-research evidence.",
  "scope": [
    "03a_orbital_biology.tex",
    "03b_orbital_physics.tex",
    "04_planetary.tex",
    "04b_comparison.tex"
  ],
  "provenance_classes": {
    "fresh_v4_revision_access": "Source reopened or original-source indexed content retrieved during this v4 revision.",
    "fresh_v4_revision_access_with_inherited_fulltext_extraction": "New partial retrieval plus an explicitly identified earlier full-text extraction.",
    "inherited_same_day_critical_review": "Source read earlier on 2026-10-26 in the independent substantive review, not reopened in v4.",
    "inherited_prior_research": "Earlier recorded extraction reused without claiming renewed access."
  },
  "logging_limits": [
    "Access dates are day-level; exact timestamps were not retained.",
    "Search retrieval is distinguished from direct full-text access.",
    "This log is not a systematic-review retrieval count or comprehensive retraction audit.",
    "Long source text is not reproduced."
  ],
  "entries": [
    {
      "id": "V4-A01",
      "citekeys": [
        "rev_aegis_status2026",
        "pln_francis2017"
      ],
      "source_url": "https://ai.jpl.nasa.gov/public/projects/aegis/",
      "access_date": "2026-10-26",
      "provenance_class": "fresh_v4_revision_access",
      "access_level": "official project webpage, full retrieved text",
      "source_locator": "Background; Technology; Impact; Status",
      "outcome": "success",
      "supports": [
        "Rockster image processing and science-target filtering/ranking.",
        "AEGIS extension to Perseverance/SuperCam in 2022 and subsequent routine operation."
      ],
      "limits": [
        "Undated and updateable project page; access date is not publication date.",
        "Operational update belongs to the existing AEGIS system and is not an independent experimental system."
      ],
      "failed_routes": [
        {
          "action": "follow publication links for Francis 2017 and Verma 2023",
          "outcome": "internal retrieval errors; no complete linked-paper read obtained by these clicks"
        }
      ]
    },
    {
      "id": "V4-A02",
      "citekeys": [
        "bio_glare2025"
      ],
      "source_url": "https://www.nature.com/articles/s41526-025-00525-5",
      "access_date": "2026-10-26",
      "provenance_class": "fresh_v4_revision_access",
      "access_level": "publisher full text",
      "source_locator": "Overview of GLARE; Verification study; Data representation evaluation; GO analysis (retrieved webpage lines approximately 82–178)",
      "outcome": "success",
      "supports": [
        "Sparse autoencoders, transfer pretraining/fine-tuning and ensemble clustering are described.",
        "Analysis recovers earlier cell-wall-related findings and identifies a hypoxia-associated cluster.",
        "Classifier verification uses gene-record splits rather than independent plants or missions."
      ],
      "limits": [
        "No claim that a reported gene-record prediction score validates generalization to a new flight mission."
      ]
    },
    {
      "id": "V4-A03",
      "citekeys": [
        "orb_mudawar2024ann"
      ],
      "source_url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
      "alternative_source_url": "https://www.sciencedirect.com/science/article/pii/S0017931023011432",
      "doi": "10.1016/j.ijheatmasstransfer.2023.124998",
      "access_date": "2026-10-26",
      "provenance_class": "fresh_v4_revision_access_with_inherited_fulltext_extraction",
      "access_level": "author PDF indexed abstract/first-page text and original publisher indexed result sections; direct PDF open failed",
      "source_locator": "Abstract; indexed ANN prediction results; consolidated database and conclusions",
      "outcome": "partial_success",
      "actual_queries": [
        "\"Prediction technique for flow boiling\" \"ANN\" \"error\" \"124998\""
      ],
      "supports": [
        "Fully connected feed-forward ANN prediction from flow-boiling measurements.",
        "Reported mean absolute relative errors of 7.99% for heat transfer and 12.05% for critical heat flux.",
        "Comparison with correlations assessed in the paper."
      ],
      "limits": [
        "No fresh complete PDF reread was achieved during v4 revision.",
        "The random 70/15/15 dataset partitioning qualification is inherited from the earlier full-text extraction, not established by this revision abstract retrieval."
      ],
      "failed_routes": [
        {
          "url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
          "action": "direct web open",
          "outcome": "HTTP 429 Too Many Requests"
        }
      ],
      "inherited_extraction": {
        "access_date": "2026-10-25",
        "access_level": "author-hosted full PDF, recorded in prior orbital-physics matrix",
        "source_locator": "Section 2, especially dataset partitioning, pp. 6–7",
        "record_path": "research/orbital_physics_records.json",
        "record_id": "orb_mudawar2024ann"
      }
    },
    {
      "id": "V4-A04",
      "citekeys": [
        "pln_francis2017"
      ],
      "source_url": "https://pubmed.ncbi.nlm.nih.gov/33157897/",
      "doi": "10.1126/scirobotics.aan4582",
      "access_date": "2026-10-26",
      "provenance_class": "fresh_v4_revision_access",
      "access_level": "original paper abstract retrieved through search index",
      "source_locator": "Abstract, preferred-material target comparison over 2.5 km",
      "outcome": "partial_success",
      "actual_queries": [
        "\"AEGIS autonomous targeting\" \"93%\""
      ],
      "supports": [
        "Preferred-material selection above 93% compared with approximately 24% expected without intelligent targeting in the reported evaluation."
      ],
      "limits": [
        "Preferred-material selection is not scientific-discovery accuracy.",
        "No fresh full Science Robotics article read is claimed."
      ],
      "failed_routes": [
        {
          "url": "https://doi.org/10.1126/scirobotics.aan4582",
          "action": "direct web open",
          "outcome": "HTTP 403 Forbidden"
        }
      ]
    },
    {
      "id": "V4-A05",
      "citekeys": [
        "orb_pasquet2023"
      ],
      "source_url": "https://comptes-rendus.academie-sciences.fr/mecanique/item/10.5802/crmeca.153.pdf",
      "doi": "10.5802/crmeca.153",
      "access_date": "2026-10-26",
      "provenance_class": "fresh_v4_revision_access",
      "access_level": "full publisher PDF",
      "source_locator": "Sections 3.3–3.4, printed pp. 144–146 (PDF pp. 6–8)",
      "outcome": "success",
      "supports": [
        "Manually labeled images and separate training/inference procedures are described.",
        "Foam imaging analysis includes comparisons among image-analysis approaches.",
        "The reviewed passages do not explicitly report the physical geographic location of computation."
      ],
      "limits": [
        "Post-acquisition analysis does not establish onboard inference.",
        "Unknown location is coded ? for this 2023 analysis, not interpreted as absence of analysis or ability."
      ]
    },
    {
      "id": "V4-A06",
      "citekeys": [
        "orb_dillavou2024"
      ],
      "source_url": "https://www.nature.com/articles/s41598-024-63906-y",
      "doi": "10.1038/s41598-024-63906-y",
      "access_date": "2026-10-26",
      "provenance_class": "fresh_v4_revision_access",
      "access_level": "publisher full text",
      "source_locator": "Methods; Accessibility; Acknowledgements (retrieved webpage lines approximately 78–92, 139–147 and 201)",
      "outcome": "success",
      "supports": [
        "User-labeled images, CNN training/inference and laptop-capable software workflow.",
        "Reuse of previously acquired foam images and downloadable example projects."
      ],
      "limits": [
        "Ground reanalysis is an inference from the offline software workflow, not an explicit geographic-location statement in the source.",
        "The 2024 software paper and the 2023 foam analysis are separate evidence stages, not two AI-controlled flights."
      ],
      "coding_consequence": "Foam analysis location is ? / G(i): 2023 location not explicitly reported; 2024 inferred ground reanalysis. Actor coding remains separate."
    },
    {
      "id": "V4-I01",
      "citekeys": [
        "pln_lawson2025"
      ],
      "source_url": "https://arxiv.org/html/2405.14471v1",
      "doi": "10.1016/j.icarus.2024.116433",
      "access_date": "2026-10-26",
      "provenance_class": "inherited_same_day_critical_review",
      "freshly_reopened_in_v4": false,
      "access_level": "author full text HTML, accessed during preceding independent critical review",
      "source_locator": "Sections 1.2, 3.5, 5.2–5.6; Table 7",
      "outcome": "prior_access_success_reused",
      "supports": [
        "Selected integrations extend from 10 to 40 seconds and improve counting statistics.",
        "Adaptive sampling changes some phosphate estimates and removes some spurious trace-element detections.",
        "Mineral-dependent benefits, diffraction-trigger issues and finite integration budget qualify performance."
      ],
      "limits": [
        "Preprint and journal version are the same underlying study.",
        "No onboard training or independent scientific objective invention inferred."
      ],
      "provenance_log": "../space_ai4s_review_v3_review_20261026/sourcecheck_log.json#S03"
    },
    {
      "id": "V4-I02",
      "citekeys": [
        "bio_mobp2025"
      ],
      "source_url": "https://www.nature.com/articles/s41526-025-00463-2",
      "access_date": "2026-10-26",
      "provenance_class": "inherited_same_day_critical_review",
      "freshly_reopened_in_v4": false,
      "access_level": "publisher full text, accessed during preceding independent critical review",
      "source_locator": "Control unit/software; Flight-test; Discussion (retrieved webpage lines approximately 130–192)",
      "outcome": "prior_access_success_reused",
      "supports": [
        "Resume/skip logic and partial scheduled transfer execution.",
        "External integration-platform power loss and probable thermal-management problems.",
        "Missing histories and uncertain delivered volumes prevent reliable product-yield calculation."
      ],
      "limits": [
        "Program resumption does not restore full experimental state/history.",
        "Case does not establish a manipulator as the necessary remedy for upstream electrical or thermal faults."
      ],
      "provenance_log": "../space_ai4s_review_v3_review_20261026/sourcecheck_log.json#S02"
    },
    {
      "id": "V4-I03",
      "citekeys": [
        "pln_zoe2025"
      ],
      "source_url": "https://doi.org/10.3847/PSJ/adaa78",
      "doi": "10.3847/PSJ/adaa78",
      "access_date": "2026-10-26",
      "provenance_class": "inherited_same_day_critical_review",
      "freshly_reopened_in_v4": false,
      "access_level": "original publisher body sections retrieved through search index during preceding critical review; no complete 42-page PDF read",
      "source_locator": "Sections 3.1–3.3, 3.8, 5; Figure 13",
      "outcome": "prior_partial_access_reused",
      "supports": [
        "Spectral interpretation feeds evolving hypothesis maps and exploration decisions.",
        "Study-specific positive operational/scientific observations and command-cycle comparison.",
        "Handheld measurement inputs, shared-team knowledge transfer and simulated rendezvous constrain causal comparisons."
      ],
      "limits": [
        "No independent effect-size reconstruction.",
        "No fresh Zoë retrieval occurred during v4 revision."
      ],
      "failed_routes": [
        {
          "url": "https://iopscience.iop.org/article/10.3847/PSJ/adaa78",
          "action": "direct publisher open in preceding review",
          "outcome": "cache miss"
        },
        {
          "url": "https://www.ri.cmu.edu/app/uploads/2025/02/2RJ61w-Dobrea_2025_Planet._Sci._J._6_51.pdf",
          "action": "direct author PDF open in preceding review",
          "outcome": "timeout"
        },
        {
          "url": "https://www.ri.cmu.edu/app/uploads/2025/02/2RJ61w-Dobrea_2025_Planet._Sci._J._6_51.pdf?resolved=1",
          "action": "alternate author PDF open in preceding review",
          "outcome": "timeout"
        }
      ],
      "inherited_queries": [
        "\"Rover Science Autonomy in Planetary Exploration: Field Analog Tests\" PDF",
        "\"10.3847/PSJ/adaa78\" \"manual\"",
        "\"10.3847/PSJ/adaa78\" \"field team\"",
        "\"10.3847/PSJ/adaa78\" \"autonomy\" \"instrument\" \"operator\"",
        "\"10.3847/PSJ/adaa78\" \"metrics\" \"Table 8\""
      ],
      "provenance_log": "../space_ai4s_review_v3_review_20261026/sourcecheck_log.json#S10"
    },
    {
      "id": "V4-I04",
      "citekeys": [
        "orb_ghritli2021"
      ],
      "source_url": "https://okayama.elsevierpure.com/en/publications/estimation-of-the-diffusion-coefficient-of-gasb-in-insb-melt-usin/",
      "doi": "10.1016/j.jcrysgro.2021.126280",
      "access_date": "2026-10-25",
      "provenance_class": "inherited_prior_research",
      "freshly_reopened_in_v4": false,
      "access_level": "institutional abstract recorded in prior orbital-physics matrix",
      "source_locator": "Abstract",
      "outcome": "prior_abstract_access_reused",
      "supports": [
        "Bayesian optimization estimates a diffusion coefficient from existing ISS crystal-growth results."
      ],
      "limits": [
        "No adaptive in-orbit Bayesian experiment inferred.",
        "Detailed comparative performance and implementation details unavailable at the accessed abstract level."
      ],
      "provenance_record": "research/orbital_physics_records.json#orb_ghritli2021"
    }
  ]
}


==> anc/evidence/revision/v5_design_access_log.json <==
{
  "date": "2026-10-26",
  "scope": "New source-specific facts for section 7 worked design; proposed controls and decision logic are hypothetical, not evidence extractions.",
  "sources": [
    {
      "citekey": "bio_muscle2023",
      "doi": "10.1038/s41526-023-00322-y",
      "urls": [
        "https://www.nature.com/articles/s41526-023-00322-y",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC10504373/",
        "https://www.nature.com/articles/s41526-023-00322-y.pdf"
      ],
      "access_level": "fulltext_selected_sections_read_from_retained_primary_PMC_XML_plus_indexed_passages",
      "checked_sections": [
        "Introduction and Fig. 1 description: pooled older/sedentary and young/athletic donor cohorts; chips as replicate units",
        "Results: setup/launch, flow-reading ambiguity, day-10 RNALater preservation, cold stowage, RNA quality checks",
        "Differential expressed genes: flight vs ground and OS vs YA; post-flight transcriptomic comparisons: MYH1 transcript measurement and non-electrically stimulated samples",
        "Discussion: nonmodularity prevents selected early termination because of different temperature storage requirements"
      ],
      "queries": [
        "\"Human skeletal muscle tissue chip autonomous payload\" \"PMC\"",
        "site.nature.com/articles/s41526-023-00322-y \"MYH1\" \"nonmodular\"",
        "site.pmc.ncbi.nlm.nih.gov/articles/PMC10504373 \"RNA-seq analysis\" \"non-stimulated\"",
        "site.pmc.ncbi.nlm.nih.gov/articles/PMC10504373 \"nonmodular\" \"early timepoints\""
      ],
      "limitations": [
        "Direct publisher HTML/PDF and PMC browser access failures are retained as access history.",
        "Subsequently located retained v2 primary PMC XML/text, checked identity/DOI and reread selected original sections directly; no fresh download or complete-paper reread is claimed.",
        "No engineering threshold, transcript effect size or functional outcome added; proposed action/acceptance design remains hypothetical."
      ],
      "local_cache_read": {
        "xml": {
          "path": "/home/ubuntu/Documents/techreport/output/space_ai4s_review_v2_20261025/research/fulltext/PMC10504373.xml",
          "sha256": "95763682d0baa99be903476290da3eb0ab38f1d0a3002cbdaee305c68fb60af6",
          "mode": "read-only selected sections; source not modified"
        },
        "txt": {
          "path": "/home/ubuntu/Documents/techreport/output/space_ai4s_review_v2_20261025/research/fulltext/PMC10504373.txt",
          "sha256": "b19d487756cbd7413f20dc47bac79af7e986cffd21811aa11309f94e630c9f9c",
          "mode": "read-only selected sections; source not modified"
        }
      },
      "page_note": "PMC XML/text has no PDF pagination; exact section IDs, titles, and figure captions are the source locators. No PDF page numbers inferred.",
      "claim_locators": [
        {
          "claim": "MYH1 is the selected transcript endpoint in older/sedentary flight versus ground chips; this analysis uses non-electrically stimulated samples.",
          "locator": "Results: Sec4, Differential expressed genes: flight vs ground and OS vs YA, first paragraph (non-electrically stimulated analysis); Sec5, Post-flight transcriptomic comparisons: flight vs ground, first paragraph and Fig. 2A (MYH1 in OS cohort)."
        },
        {
          "claim": "Donor pooling, male cohort, and chip-level replication.",
          "locator": "Methods: Sec9, Myoblast isolation, first paragraph; Introduction Fig. 1C caption and Results Fig. 2 caption. Five OS male donors pooled in equal ratios; three distinct chips analyzed per group."
        },
        {
          "claim": "RNALater preservation and cold-stowage precedent.",
          "locator": "Results Sec3, Set-up and launch of skeletal muscle tissue chip payload, paragraph beginning The platinum electrodes; Methods Sec12, On-orbit payload operation, Fixation event."
        },
        {
          "claim": "RNA extraction/quality assessment occurred after return; nonstimulated samples retained for reported comparison.",
          "locator": "Methods Sec13, Post-flight RNA extraction, first paragraph; Results Sec3, paragraph beginning The payload returned; Results Sec4 RNA-Seq inclusion assessment."
        },
        {
          "claim": "Nonmodularity restricts selective early termination because preservation requires different storage temperatures.",
          "locator": "Discussion Sec7, penultimate paragraph beginning An aspect of our CubeLab experiment; final sentences of that paragraph."
        }
      ]
    },
    {
      "citekey": "bio_mobp2025",
      "doi": "10.1038/s41526-025-00463-2",
      "urls": [
        "https://www.nature.com/articles/s41526-025-00463-2",
        "https://pubmed.ncbi.nlm.nih.gov/40562752/",
        "https://pmc.ncbi.nlm.nih.gov/articles/PMC12198410/"
      ],
      "access_level": "metadata_abstract_search_and_existing_manuscript_checked",
      "checked_scope": "Confirmed identity and distinct microbial plastics-upcycling assay in PubMed result; retained v4/v5 already-supported uncertainty in delivered volumes and yield limitation, without adding new factual detail.",
      "queries": [
        "\"Development and flight-testing\" \"PMC\""
      ],
      "limitations": [
        "Publisher HTML direct open redirected to inaccessible identity endpoint.",
        "Direct PMC open returned browser-check page.",
        "No fresh full-text verification of MOBP performed."
      ]
    },
    {
      "citekey": "pln_lawson2025",
      "url": "https://arxiv.org/html/2405.14471v1",
      "access_level": "full_html_selected_sections",
      "checked_scope": "Read introductory and adaptive-sampling passages while choosing worked-design scope; no new PIXL claims added in section 7.",
      "limitations": [
        "2024 author preprint, not a line-by-line check of 2025 publication."
      ]
    }
  ],
  "files_changed": [
    "source/07_agenda.tex",
    "revision/v5_design_response.txt",
    "revision/v5_design_access_log.json",
    "revision/v5_design_record_updates.json"
  ]
}


==> anc/evidence/revision/v5_design_record_updates.json <==
{
  "date": "2026-10-26",
  "scope": "Metadata-only source locator and selected recheck scope for R2; no scientific extraction, location, physical-action, human-role or access_level fields overwritten.",
  "record_updates": [
    {
      "citekey": "bio_muscle2023",
      "v5_design_recheck_scope": "2026-10-26: selected Results/Methods/Discussion and figure-caption passages reread from retained primary PMC10504373 XML/text, following blocked direct browser access. Confirmed pairing of MYH1 with non-electrically stimulated OS flight/ground chips, pooled male donors/chip replication, preservation and post-return assay chronology, and the nonmodular early-termination restriction. Not a complete-paper reread. The section 7 decision controller, qualified delivery witness, transfer interface, new controls, and future time-course experiment are proposals. Details and cache hashes: revision/v5_design_access_log.json, sources[0].",
      "source_locator": "PMC10504373 XML: Results Sec4 (Differential expressed genes: flight vs ground and OS vs YA, first paragraph: nonstimulated analysis); Sec5 (Post-flight transcriptomic comparisons: flight vs ground, first paragraph and Fig. 2A: MYH1/OS); Methods Sec9 (Myoblast isolation: donor pooling), Sec12 (On-orbit payload operation: preservation/cold transfer), Sec13 (Post-flight RNA extraction); Introduction Fig. 1C and Results Fig. 2 captions (replicate chips); Discussion Sec7 penultimate paragraph (nonmodular early sampling/storage limit). Primary text selected sections, without PDF page numbers."
    }
  ]
}


==> anc/evidence/revision/v5_skill_access_log.json <==
{
  "date": "2026-10-26",
  "skill": "K-Dense literature-review",
  "resource": "https://arxiv.org/abs/2609.00065",
  "current_version": "v2, 2 September 2026",
  "authors": [
    "Timothy Kassis",
    "Vinayak Agarwal",
    "Yuhuan He",
    "Darshil Patel",
    "Aubrey M. Brueckner"
  ],
  "journal_reference_listed": false,
  "scope": "Metadata/version rechecked; existing bibliography unchanged. Procedural provenance, not scientific evidence for space autonomy."
}


==> anc/evidence/revision/v5_space_access_log.json <==
{
  "date": "2026-10-26",
  "scope": "v5 space case evidence; selected-source rechecks and optional-source decision, not a new literature search or full-document review",
  "checks": [
    {
      "citekey": "pln_zoe2025",
      "source_url": "https://www.ri.cmu.edu/app/uploads/2025/02/2RJ61w-Dobrea_2025_Planet._Sci._J._6_51.pdf",
      "access_date": "2026-10-26",
      "access_mode": "selected primary-source passages from read-only local cache; no new network retrieval",
      "pdf_pages_reread": [
        5,
        11,
        16,
        18,
        19
      ],
      "pdf_pages_visually_checked": [
        18
      ],
      "source_locator": "Section 6 Discussion/Conclusions, p.18; context pp.5,11,16 and p.19 Fig.13.",
      "findings": [
        "First-season interpretation table incompletely represented kaolinite origin: pedogenic was omitted and hydrothermal assessments were systematically incorrect.",
        "The authors describe an additional scientist-rover hypothesis-map cycle as a counterfactual route to identifying and correcting the problem; the text does not report autonomous repair of the explanatory scheme.",
        "Table 10 reports observation-rate metrics and notes excluded scenario-3 downtime; no new yield multiplier is added.",
        "Shared-team knowledge, handheld measurement uploads and simulated rendezvous remain relevant limits."
      ],
      "cached_files": [
        {
          "path": "/home/ubuntu/Documents/techreport/output/space_ai4s_review_v4_review_20261026/source_cache/zoe2025.pdf",
          "sha256": "52a63b7617c6d779631a62ec03c57c851e5efc1768a0be23dd87b59e594f7803"
        },
        {
          "path": "/home/ubuntu/Documents/techreport/output/space_ai4s_review_v4_review_20261026/source_cache/zoe2025.txt",
          "sha256": "a05ce9bb279d612b4efabdbda25565dfea8acd1c51ed0e56a9ef2a200422e5c1"
        }
      ]
    },
    {
      "citekey": "orb_mudawar2024ann",
      "source_url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
      "access_date": "2026-10-26",
      "access_mode": "selected primary-source passages from read-only local cache; no new network retrieval",
      "pdf_pages_reread": [
        7,
        11,
        17,
        18
      ],
      "pdf_pages_visually_checked": [
        7,
        11,
        18
      ],
      "source_locator": "Section 2.2 p.7; section 3.1 p.11; section 4.1 pp.17-18.",
      "findings": [
        "The random split is 70% training, 15% testing and 15% validation.",
        "Section 3.1 assigns 7.99% MAE to the heat-transfer testing subset.",
        "Section 4.1 uses the same modeling methodology for CHF and assigns 12.05% MAE to its testing data.",
        "The reported testing subsets contain database observations; they are not independent flight experiment units. No leakage allegation follows from this clarification."
      ],
      "cached_files": [
        {
          "path": "/home/ubuntu/Documents/techreport/output/space_ai4s_review_v4_review_20261026/source_cache/fbce2024.pdf",
          "sha256": "4e1ff459b8dc5ac9801988c9c0321fcb91aa4aa78357c8e38c5e4f094a9d228e"
        },
        {
          "path": "/home/ubuntu/Documents/techreport/output/space_ai4s_review_v4_review_20261026/source_cache/fbce2024.txt",
          "sha256": "38b39bb654cfe48b37a302e0661b408b681c8e6d3755fb336961ff1bfc7d6d5a"
        }
      ]
    },
    {
      "case": "AEGIS Perseverance 2024 optional source",
      "source_url": "https://ai.jpl.nasa.gov/public/documents/papers/francis-isairas-2024.pdf",
      "title": "AEGIS Autonomous Targeting for the SuperCam Instrument on the Mars 2020 Perseverance Rover",
      "source_type": "primary conference paper, i-SAIRAS 2024",
      "access_date": "2026-10-26",
      "access_mode": "direct primary PDF opened with web tool; selected text passages assessed; no local copy saved",
      "source_locator": "PDF p.6 Timeline of deployment; PDF p.7 Results - Science Team Use; p.1 abstract.",
      "findings": [
        "The primary paper confirms standardized deployment in 2022 and routine science-team use of AEGIS on Perseverance.",
        "The deployment timeline labels mission sols as execution dates and the accompanying Gregorian dates as uplink-planning dates; the manuscript does not add these detailed dates.",
        "The period-specific target statistics are not used to modify the separate Curiosity comparison."
      ],
      "decision": "Retain existing deployment sentence and official-project-page citation. Record corroborating primary source without adding a bibliography record, new performance claim, or independent AEGIS lineage.",
      "review_item": "S5 optional source reinforcement; no material gap in the current deployment-only sentence"
    }
  ],
  "source_rendering_note": "Bundled pdftoppm could not run due to GLIBC_2.38 requirement; system /usr/bin/pdftoppm rendered the inspected source pages successfully."
}


==> anc/evidence/revision/v5_space_record_updates.json <==
{
  "date": "2026-10-26",
  "scope": "v5 R1 and S4 primary-source rechecks; apply after prior update inputs. No new records or bibliography entries; no location, physical-action, or human-role fields changed.",
  "record_updates": [
    {
      "citekey": "pln_zoe2025",
      "supported_claims": [
        "The study compares three exploration strategies and reports improved data collection per command cycle with science autonomy.",
        "During the first field season, the interpretation table omitted a pedogenic origin for repeatedly identified kaolinite, producing systematically incorrect hydrothermal assessments.",
        "The authors state that another scientist-rover hypothesis-map update cycle would have exposed and corrected this omission; this is a conditional corrective account, not a reported autonomous recovery experiment."
      ],
      "scientific_outcome": "Reported increased data collection per command cycle and evolving geological interpretations; first-season kaolinite misattribution shows that an incomplete interpretation table can systematically distort geological assessment.",
      "limitations": [
        "Shared science-team knowledge creates cross-scenario dependence.",
        "Handheld/contact measurements and some simulated rendezvous prevent interpreting the entire workflow as unattended.",
        "No mission-independent effect size was reconstructed in this review.",
        "The first-season interpretation table omitted a pedogenic origin of kaolinite, causing systematic hydrothermal misattribution. Hypothesis-map completeness and scientist-rover revision constrain valid inference; additional data or physical actions alone do not supply an omitted explanatory category.",
        "This specific interpretation failure does not establish that all Zoe results were invalid."
      ],
      "source_locator": "Author-hosted PDF: p.5, section 3.3 (handheld/contact instruments and uploaded measurements); p.11 (shared-team knowledge); section 6 Discussion/Conclusions begins p.16 and continues p.18 (first-season kaolinite, hydrothermal/pedogenic interpretation, and additional scientist-rover update cycle); p.18 Table 10 and note d (collection-rate metrics and excluded downtime); p.19 Fig.13 caption (simulated rendezvous).",
      "access_level": "full_text_selected_sections; cached author-hosted primary PDF and extracted text reread on 2026-10-26",
      "revision_date": "2026-10-26",
      "revision_change_reason": "R1: include the author-reported failure of scientific inference while retaining acquisition benefits and the existing assistance limits.",
      "revision_source_url": "https://www.ri.cmu.edu/app/uploads/2025/02/2RJ61w-Dobrea_2025_Planet._Sci._J._6_51.pdf",
      "revision_access_note": "v5 reviewed selected original passages from the read-only v4 review source cache and visually inspected PDF p.18. The earlier indexed-body/timed-out access description is superseded for these selected passages, not retroactively rewritten. No fresh network retrieval or complete-paper reread is claimed.",
      "v5_source_access_ref": "revision/v5_space_access_log.json#/checks/0"
    },
    {
      "citekey": "orb_mudawar2024ann",
      "supported_claims": [
        "ANNs predict heat transfer and critical heat flux from consolidated microgravity and terrestrial data.",
        "The reported mean absolute relative errors of 7.99% for heat transfer and 12.05% for critical heat flux concern randomly held-out testing subsets of the respective databases.",
        "The paper specifies a random 70% training, 15% testing, and 15% validation partition of database observations; these are not independent flight experiment validation units."
      ],
      "scientific_outcome": "On randomly held-out testing subsets, reported mean absolute relative errors were 7.99% for heat transfer and 12.05% for CHF, lower than the assessed correlations under the reported comparisons.",
      "validation_unit": "Randomly held-out database observations: 70% training, 15% testing, 15% validation; not independent flight experiments, entire held-out runs, or held-out geometries.",
      "limitations": [
        "Random 70/15/15 training/testing/validation partitioning evaluates within-dataset prediction; transfer across withheld runs or geometries requires separate assessment.",
        "The 7.99% and 12.05% errors are for the respective testing subsets, not entire database sizes or counts of independent flights.",
        "No in-orbit adaptive experiment is reported."
      ],
      "source_locator": "Author-hosted PDF: section 2.2, p.7 (random 70% training, 15% testing, 15% validation); section 3.1, p.11 (heat-transfer testing-subset MAE 7.99%); section 4.1, pp.17-18, especially p.18 (CHF model uses the same methodology and testing-data MAE is 12.05%).",
      "access_level": "full_text_selected_sections; cached author-hosted primary PDF and extracted text reread on 2026-10-26",
      "access_update": "Earlier v4 direct-request failure remains in the historical input. For v5, selected original passages in the read-only author-PDF cache were reread and PDF pp.7, 11 and 18 visually inspected; no fresh network fetch or complete-paper reread is claimed.",
      "revision_date": "2026-10-26",
      "revision_change_reason": "S4: make the testing-subset denominator and partition explicit without disputing the reported within-dataset result or alleging leakage.",
      "revision_source_url": "https://engineering.purdue.edu/mudawar/files/articles-all/2024/2024-03.pdf",
      "v5_source_access_ref": "revision/v5_space_access_log.json#/checks/1"
    }
  ]
}


==> anc/evidence/tools/normalize_evidence.py <==
#!/usr/bin/env python3
"""Normalize the preserved v3 evidence without rewriting manuscripts or bibliography.

Run from any directory with the update/additional inputs recorded in the revision
response. Omitting them does not recreate the reviewed build and may fail an
exact-text encoding guard.
Optional --additional FILE may supply a list or {"records": [...]} of NEW records.
Optional --updates FILE accepts {"record_updates": [...]} of source rechecks.
Original extraction, screening decisions, and source-access statements stay preserved.
This script does not retrieve sources and does not imply a fresh scientific review.
"""
import argparse
import copy
import csv
import hashlib
import json
import re
from collections import Counter
from pathlib import Path

BASE = Path(__file__).resolve().parents[1]
RESEARCH = BASE / "research"
VERSION = "v5.1-2026-10-26"
FIELDS = ("data_location", "computation_location", "action_location", "physical_action", "human_role")
MISSING = re.compile(r"\b(?:unknown|unspecified)\b|\bnot\s+(?:(?:explicitly|separately)\s+)?(?:specified|reported|established|stated|described|retained|extracted)\b", re.I)
STATUS_VALUES = {"not_applicable", "unknown", "inferred", "partly_known", "retained_extraction"}


def read(path):
    return json.loads(path.read_text(encoding="utf-8"))


def write(path, data):
    path.write_text(json.dumps(data, ensure_ascii=False, indent=2) + "\n", encoding="utf-8")


def entries(value, path=""):
    """Yield actual log objects and JSON pointers; never infer query causation."""
    if isinstance(value, dict):
        yield path or "/", value
        for k, v in value.items():
            yield from entries(v, path + "/" + str(k).replace("~", "~0").replace("/", "~1"))
    elif isinstance(value, list):
        for i, v in enumerate(value):
            yield from entries(v, path + "/" + str(i))


def access_class(value):
    s = re.sub(r"[_\-\u2010-\u2015]+", " ", value.lower()).replace("fulltext", "full text")
    s = re.sub(r"\s+", " ", s)
    # Retrieval alone is not evidence of reading.
    if "retained for further review" in s:
        return "abstract_assessed_fulltext_retrieved_not_assessed"
    if any(x in s for x in ("full text not assessed", "full text not reviewed", "sections not reviewed", "sections not assessed")):
        return "abstract_or_metadata_assessed" if "abstract" in s else "fulltext_retrieved_assessment_not_recorded"
    if any(x in s for x in ("downloaded", "retrieved")) and not re.search(r"\b(?:read|reviewed|rechecked|assessed)\b", s):
        return "fulltext_retrieved_assessment_not_recorded"
    # An indexed extract or selected section never becomes a whole-paper read.
    if "indexed" in s and any(x in s for x in ("body", "sections", "excerpts", "excerpt", "full text", "indexed text")):
        return "indexed_body_or_excerpt_assessed"
    if any(x in s for x in ("selected", "passages", "sections", "paragraphs", "methods excerpts")) and any(x in s for x in ("full text", "full html", "pdf", "paper", "chapter", "body", "account", "methods excerpts")):
        return "selected_fulltext_or_body_assessed"
    # Explicit failed/unassessed paper access still permits an abstract category.
    if "abstract" in s and (any(x in s for x in ("not reviewed", "not obtained", "unavailable", "request failed", "returned 403", "fetch unavailable")) or not any(x in s for x in ("full text read", "full text reviewed", "body reviewed", "author preprint read", "read in full"))):
        return "abstract_or_metadata_assessed"
    if any(x in s for x in ("full text", "full publisher text", "html body", "html bodies", "article body reviewed", "account body reviewed", "report body", "agency body", "full article", "full preprint", "author preprint", "full official webpage")):
        return "fulltext_or_body_assessed_as_recorded"
    return "other_access_as_recorded"


def status(value):
    s = str(value).strip().lower()
    if s in ("n/a", "na") or re.match(r"^not applicable\b", s):
        return "not_applicable"
    if not s or s in ("none", "null") or re.match(r"^unknown\b", s):
        return "unknown"
    if re.search(r"\b(?:inferred|inference)\b", s):
        return "inferred"
    # Mixed known/unknown text is conservatively unknown until an exact-text,
    # field-specific review explicitly identifies the known and missing aspects.
    # Punctuation and words such as 'ground' do not establish partial knowledge.
    if MISSING.search(s):
        return "unknown"
    return "retained_extraction"


def reviewed_classification(record, rules, field, derived, applied):
    rule = rules.get(record["citekey"], {}).get(field)
    if not rule:
        return derived
    if record.get(field) != rule["expected_text"]:
        raise ValueError(f"Stale evidence encoding review for {record['citekey']}.{field}; review the changed source text before reclassifying")
    if not rule.get("basis"):
        raise ValueError(f"Missing review basis for {record['citekey']}.{field}")
    applied.append({"citekey": record["citekey"], "field": field, "classification": rule["classification"], "basis": rule["basis"]})
    return rule["classification"]


def link_logs(record, logs):
    key, doi, url = record["citekey"], record.get("doi"), record.get("url")
    hits = []
    for filename, log in logs.items():
        for pointer, item in entries(log):
            # Match leaf identifiers, not giant serialized ancestor objects.
            direct = {k: v for k, v in item.items() if not isinstance(v, (dict, list))}
            linked = item.get("linked_included_records", [])
            reason = None
            if key in linked:
                reason = "explicit_query_to_record_link"
            elif item.get("doi") and doi and str(item["doi"]).lower() == str(doi).lower():
                reason = "identifier_match_in_retrieval_or_verification_log"
            elif item.get("key") in (key, key.removeprefix("grd_")):
                reason = "record_key_match_in_log"
            elif record.get("pmid") and str(item.get("pmid")) == str(record["pmid"]):
                reason = "pmid_match_in_log"
            elif url and url in direct.values():
                reason = "exact_url_match_in_log"
            elif isinstance(item.get("results"), str) and ((doi and doi.lower() in item["results"].lower()) or (url and url in item["results"])):
                reason = "exact_source_identifier_in_retained_search_results; not proof of first discovery"
            if reason:
                hits.append({"file": filename, "json_pointer": pointer, "link_basis": reason,
                             "query_id": item.get("search_id", item.get("id"))})
    return hits


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--additional", type=Path, action="append", default=[])
    parser.add_argument("--updates", type=Path, action="append", default=[])
    args = parser.parse_args()
    raw_path = RESEARCH / "raw_v3/literature_matrix.json"
    raw = read(raw_path)
    records = copy.deepcopy(raw)
    existing = {r["citekey"] for r in records}
    additional_inputs = []
    for path in args.additional:
        data = read(path)
        data = data.get("records", []) if isinstance(data, dict) else data
        for item in data:
            if item["citekey"] in existing:
                raise ValueError("Additional input cannot replace preserved record: " + item["citekey"])
            existing.add(item["citekey"])
            records.append(copy.deepcopy(item))
        additional_inputs.append({"path": str(path), "sha256": hashlib.sha256(path.read_bytes()).hexdigest(), "count": len(data)})
    overrides = read(RESEARCH / "normalization_overrides.json")
    encoding_path = RESEARCH / "evidence_encoding_overrides.json"
    encoding = read(encoding_path)
    encoding_applied = []
    updates, update_inputs = {}, []
    for path in args.updates:
        data = read(path)
        data = data.get("record_updates", data.get("updates", data.get("records", []))) if isinstance(data, dict) else data
        for item in data:
            key = item["citekey"]
            if key not in existing:
                raise ValueError("Update refers to missing record: " + key)
            if "proposed_updates" in item:
                item = {"citekey": key, **item["proposed_updates"], "revision_change_reason": item.get("reason"), "revision_source_url": item.get("source_url")}
            updates.setdefault(key, {}).update(item)
        update_inputs.append({"path": str(path), "sha256": hashlib.sha256(path.read_bytes()).hexdigest(), "count": len(data)})
    logs = {p.name: read(p) for p in sorted(RESEARCH.glob("*.json"))
            if (p.name.endswith("_log.json") or p.name == "ground_queries_executed.json") and p.name != "normalization_audit_log.json"}
    changes = []
    discovery = []
    for index, r in enumerate(records):
        key = r["citekey"]
        old = copy.deepcopy(r)
        override = overrides.get(key, {})
        r.update(override.get("set", {}))
        if key in updates:
            # Source rechecks take precedence over normalization prose. Normalized
            # schema is regenerated below rather than copied from an older record.
            protected = {"raw_record_ref", "data_origin", "normalized_status", "normalization_version", "normalization_basis", "normalization_notes", "access_class", "access_class_note", "discovery_trace", "selection_rationale_v4"}
            r.update({k: v for k, v in updates[key].items() if k not in protected})
        r["raw_record_ref"] = ("raw_v3/literature_matrix.json#/" + str(index)) if index < len(raw) else "additional input; see normalization_audit_log.json"
        group_files = {"background": "background_records.json", "biology": "biology_records.json", "orbital_physics": "orbital_physics_records.json", "planetary_robotics": "planetary_robotics_records.json", "ground": "ground_records.json"}
        extraction_file = group_files.get(r.get("record_group"), "source record; see raw_record_ref") if index < len(raw) else "additional input; see normalization_audit_log.json"
        r["source_extraction_ref"] = {"file": extraction_file, "citekey": key}
        r["normalization_version"] = VERSION
        r["data_origin"] = r.get("data_location", "Unknown")
        for field in FIELDS:
            if not r.get(field):
                r[field] = "Unknown: not retained in original extraction"
        r["normalized_status"] = {field: reviewed_classification(r, encoding["status"], field, status(r[field]), encoding_applied) for field in FIELDS}
        r["normalized_status"].update(override.get("status", {}))
        assert set(r["normalized_status"].values()) <= STATUS_VALUES
        r["normalization_basis"] = override.get("basis", "Existing extraction retained; no fresh source reassessment implied.")
        if key in updates:
            r["normalization_basis"] += " Collaborator source recheck supplied via --updates; see normalization_audit_log.json for input provenance."
        r["normalization_notes"] = override.get("notes", [])
        r["access_class"] = reviewed_classification(r, encoding["access"], "access_level", access_class(r.get("access_level", "")), encoding_applied)
        r["access_class_note"] = "Coarse navigation aid; access_level and any v4/v5 recheck_scope control the actual claim limit. Selected or indexed passages do not mean a whole paper was read; retrieval does not mean assessment."
        r["actor_by_function"] = override.get("actor_by_function", {
            "interpret_assess": "unknown/not separately extracted",
            "scientific_decision": "unknown/not separately extracted",
            "physical_execution": "unknown/not separately extracted",
            "intervention_recovery": "unknown/not separately extracted"})
        r["phase_note"] = override.get("phase_note", "Record-level extraction; do not merge phases solely because system_id matches.")
        locator = r.get("source_locator", "")
        if not locator or locator.startswith(("Prior verified extraction", "Prior source audit")):
            r["source_locator"] = "Prior extraction retained; passage-level locator not established. Primary URL: " + r.get("url", "unknown")
            r["locator_status"] = "unresolved_prior_extraction"
        else:
            r["locator_status"] = override.get("locator_status", "retained_locator_not_freshly_verified")
        if key in updates and updates[key].get("source_locator"):
            r["locator_status"] = "collaborator_source_recheck; see access_level and versioned update input"
        if "v4_recheck_scope" in override:
            r["v4_recheck_scope"] = override["v4_recheck_scope"]
        links = link_logs(r, logs)
        qids = r.get("query_ids", [])
        for qid in qids:
            links.append({"file": "pubmed_search_log.json", "query_id": qid,
                          "link_basis": "original_record_query_ids; PMID membership can be checked in retrieved_ids"})
        r["discovery_trace"] = {
            "status": "linked_to_retained_log" if links else "source_record_retained_initial_discovery_unresolved",
            "links": links,
            "note": "A retrieval/verification match does not establish which query first discovered the source. No causal search path has been invented."}
        # A retrospective reason describes use now, not an invented original screening decision.
        role = r.get("evidence_role", "unknown")
        purpose = {"core_ai": "direct AI contribution to a selected scientific function",
                   "supporting_automation": "physical execution, operations, or a limitation comparator",
                   "transfer": "terrestrial capability or boundary used only as transfer evidence",
                   "background": "historical comparison, conceptual context, review, infrastructure, or provenance"}.get(role, "review context")
        r["selection_rationale_v4"] = {"decision": "retain in purposive synthesis", "timing": "retrospective explanation, 2026-10-26; not a reconstructed historical screening decision",
            "reason": "Retained for " + purpose + ": " + r.get("scientific_function", r.get("title", "")),
            "claim_limit": r.get("limitations", []), "counterexample_or_comparator": override.get("counterexample_or_comparator", "No additional polarity assigned; see supported_claims and limitations.")}
        edits = {k: {"before": old.get(k), "after": v} for k, v in r.items() if k in old and old[k] != v}
        if edits:
            changes.append({"citekey": key, "changes": edits, "basis": r["normalization_basis"]})
        discovery.append({"citekey": key, **r["discovery_trace"]})
    assert len({r["citekey"] for r in records}) == len(records)
    assert all(r.get("data_origin") for r in records)
    duplicates = [r["citekey"] for r in records if r["citekey"].startswith("bio_") and r["physical_action"] == r["human_role"] and status(r["physical_action"]) != "not_applicable"]
    assert not duplicates, duplicates
    write(RESEARCH / "literature_matrix.json", records)
    columns = list(dict.fromkeys(k for r in records for k in r))
    with (RESEARCH / "literature_matrix.csv").open("w", newline="", encoding="utf-8") as f:
        writer = csv.DictWriter(f, fieldnames=columns)
        writer.writeheader()
        writer.writerows({k: json.dumps(v, ensure_ascii=False) if isinstance(v, (dict, list)) else v for k, v in r.items()} for r in records)
    screening_raw = read(RESEARCH / "raw_v3/pubmed_screening_decisions.json")
    screening = copy.deepcopy(screening_raw)
    by_pmid = {str(r["pmid"]): r for r in records if r.get("pmid")}
    for row in screening:
        r = by_pmid.get(str(row["pmid"]))
        selected = row["decision"] != "not selected in purposive synthesis"
        row["v4_explanation_timing"] = "2026-10-26 retrospective clarification; original decision/reason unchanged"
        if selected and r:
            row["v4_selected_record"] = r["citekey"]
            row["v4_rationale"] = r["selection_rationale_v4"]
        else:
            row["v4_rationale"] = {"reason_code": "not_reassessed_reason_unspecified",
                "reason": "The original generic nonselection note is preserved. No specific exclusion reason or full-text eligibility judgement was recorded or retrospectively invented."}
    assert all(all(row[k] == revised[k] for k in row) for row, revised in zip(screening_raw, screening))
    write(RESEARCH / "pubmed_screening_decisions.json", screening)
    write(RESEARCH / "discovery_links.json", discovery)
    counts = dict(Counter(r.get("evidence_role", "unknown") for r in records))
    write(RESEARCH / "evidence_counts.json", {"records": len(records), "roles": counts,
        "unit": "bibliographic records in this review, not independent systems, experiments, deployment counts, prevalence, or effectiveness",
        "normalization_version": VERSION})
    write(RESEARCH / "normalization_audit_log.json", {"version": VERSION,
        "raw_input_sha256": hashlib.sha256(raw_path.read_bytes()).hexdigest(), "additional_inputs": additional_inputs, "update_inputs": update_inputs,
        "encoding_review_input": {"path": "research/evidence_encoding_overrides.json", "sha256": hashlib.sha256(encoding_path.read_bytes()).hexdigest(), "applied": encoding_applied},
        "records": len(records), "changed_original_field_records": len(changes), "changes": changes,
        "validation": {"unique_citekeys": True, "biology_action_human_substantive_duplicate_count": 0, "original_screening_fields_unchanged": True},
        "limits": ["No full re-review of 147 publications is claimed.", "Automatic log matching is documentary linkage, not proof of first discovery.", "Access descriptions and unknown values remain heterogeneous where the retained evidence does not justify a stronger classification."]})
    print(json.dumps({"records": len(records), "roles": counts, "changed_records": len(changes), "original_screening_preserved": True}, indent=2))


if __name__ == "__main__":
    main()


==> anc/evidence/tools/reconcile_evidence.py <==
#!/usr/bin/env python3
"""Reconcile citation/figure metadata after normalize_evidence.py; no source retrieval."""
from pathlib import Path
from collections import Counter
import csv
import json
import re

BASE = Path(__file__).resolve().parents[1]
S, R = BASE / 'source', BASE / 'research'

def write(path, obj):
    path.write_text(json.dumps(obj, ensure_ascii=False, indent=2) + '\n')

records = json.loads((R / 'literature_matrix.json').read_text())
bib = (S / 'references.bib').read_text()
keys = re.findall(r'@\w+\{([^,]+),', bib)
citations = {}
for p in S.glob('*.tex'):
    for match in re.finditer(r'\\cite\w*\*?(?:\[[^\]]*\]){0,2}\{([^}]+)\}', p.read_text()):
        for key in match.group(1).split(','):
            citations.setdefault(key.strip(), set()).add(p.name)
assert len(keys) == len(set(keys)), 'Duplicate bibliography keys'
assert set(keys) == set(citations), ('Missing/unused bibliography', set(keys)^set(citations))
assert set(keys) == {r['citekey'] for r in records}, 'Matrix/bibliography mismatch'
for r in records:
    r.setdefault('canonical_citekey', r['citekey'])
    r['cited_in'] = sorted(citations[r['canonical_citekey']])
    if 'record_group' not in r:
        r['record_group'] = 'ground' if r['citekey'].startswith('grd_') else 'planetary_robotics'
write(R / 'literature_matrix.json', records)
fields = list(dict.fromkeys(k for r in records for k in r))
with (R / 'literature_matrix.csv').open('w', newline='', encoding='utf-8') as f:
    w = csv.DictWriter(f, fieldnames=fields)
    w.writeheader()
    w.writerows({k: json.dumps(v, ensure_ascii=False) if isinstance(v,(dict,list)) else v for k,v in r.items()} for r in records)
counts = Counter(r['evidence_role'] for r in records)
macros = {'ReviewRecordCount':len(records), 'ReviewCoreAICount':counts['core_ai'], 'ReviewSupportingCount':counts['supporting_automation'], 'ReviewTransferCount':counts['transfer'], 'ReviewBackgroundCount':counts['background']}
(S / 'review_counts.tex').write_text('% Generated from selected evidence records; not a field census.\n' + ''.join('\\newcommand{\\'+k+'}{'+str(v)+'}\n' for k,v in macros.items()))
provenance = json.loads((R / 'figure_provenance.json').read_text())
figkeys = set()
for name, item in provenance.items():
    if not isinstance(item,dict):
        continue
    figkeys.update(item.get('citekeys', []))
    for row in item.get('rows', []):
        figkeys.update(row.get('citekeys', []))
assert figkeys <= set(keys)
write(R / 'figure_source_records.json', [r for r in records if r['citekey'] in figkeys])
captions=[]
for p in sorted(S.glob('*.tex')):
    for f in re.findall(r'\\begin\{figure\}.*?\\end\{figure\}', p.read_text(), flags=re.S):
        m=re.search(r'\\caption(?:\[[^\]]*\])?\{',f)
        if not m: continue
        start=m.end(); depth=1; end=start
        while depth:
            char=f[end]
            if char=='{' and f[end-1]!='\\': depth+=1
            if char=='}' and f[end-1]!='\\': depth-=1
            end+=1
        label=re.search(r'\\label\{([^}]+)\}',f).group(1)
        captions.append('% '+p.name+'; '+label+'\n\\caption{'+f[start:end-1]+'}\n')
(R / 'figure_captions.tex').write_text('% Captions copied from the final manuscript; not standalone input.\n\n'+'\n'.join(captions))
audit={'date':'2026-10-26','bibliography_records':len(keys),'matrix_records':len(records),'cited_records':len(citations),'missing_keys':[],'unused_keys':[],'figure_source_records':len(figkeys),'figures':len(captions),'role_counts':dict(counts),'changes':'Only canonical keys, source-file citation links, record groups for additions, CSV and figure metadata are reconciled; scientific extraction is unchanged.'}
write(BASE / 'qa/citation_audit.json', audit)
print(json.dumps(audit, indent=2))


==> anc/evidence/tools/validate_evidence.py <==
#!/usr/bin/env python3
"""Validate generated evidence semantics against the corpus and reviewed decisions.

Run after normalization and reconciliation, optionally with --baseline prior/matrix.json
and --output revision/v5_evidence_validation.json. Does not retrieve or assess papers.
"""
import argparse
import csv
import hashlib
import importlib.util
import json
import re
from collections import Counter
from pathlib import Path

BASE = Path(__file__).resolve().parents[1]
FIELDS = ("data_location", "computation_location", "action_location", "physical_action", "human_role")
EXPECTED_ROLES = {"background": 24, "supporting_automation": 58, "core_ai": 35, "transfer": 33}
STATUSES = {"retained_extraction", "inferred", "partly_known", "unknown", "not_applicable"}


def read(path):
    return json.loads(path.read_text(encoding="utf-8"))


def leaves(value, prefix=""):
    if isinstance(value, dict):
        for key, item in value.items():
            yield from leaves(item, f"{prefix}.{key}" if prefix else key)
    else:
        yield prefix, value


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--baseline", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    research = BASE / "research"
    records = read(research / "literature_matrix.json")
    bykey = {r["citekey"]: r for r in records}
    encoding = read(research / "evidence_encoding_overrides.json")
    errors, checks = [], Counter()

    def check(condition, label, detail=None):
        checks[label] += 1
        if not condition:
            errors.append({"check": label, "detail": detail})

    check(len(records) == 150 and len(bykey) == len(records), "unique_150_records")
    roles = dict(Counter(r["evidence_role"] for r in records))
    check(roles == EXPECTED_ROLES, "role_totals_unchanged", roles)
    for r in records:
        key = r["citekey"]
        check(r["data_origin"] == r["data_location"], "data_origin_mirrors_location", key)
        for field in FIELDS:
            value = str(r[field]).strip()
            coded = r["normalized_status"].get(field)
            ident = {"citekey": key, "field": field, "text": value, "status": coded}
            check(coded in STATUSES, "valid_field_status", ident)
            # Independent corpus expectations, not calls back into the parser.
            if re.match(r"^not applicable\b", value, re.I) or value.lower() in ("n/a", "na"):
                check(coded == "not_applicable", "all_explicit_not_applicable", ident)
            if re.match(r"^unknown\b", value, re.I):
                check(coded == "unknown", "all_explicit_unknown", ident)
            rule = encoding["status"].get(key, {}).get(field)
            if coded == "partly_known":
                check(bool(rule and rule.get("basis") and rule["classification"] == coded), "partial_knowledge_has_reviewed_basis", ident)
            if re.match(r"^not (?:specified|reported|stated|described|retained|extracted)\b", value, re.I) and not rule:
                check(coded == "unknown", "other_explicit_missingness", ident)
            if re.search(r"\b(?:inferred|inference)\b", value, re.I) and not re.match(r"^(?:unknown|not applicable)\b", value, re.I):
                check(coded == "inferred", "inference_remains_inferred", ident)
        level = r.get("access_level", "").lower()
        normalized_level = re.sub(r"[_\-\u2010-\u2015]+", " ", level).replace("fulltext", "full text")
        category = r.get("access_class")
        if "retained for further review" in level:
            check(category == "abstract_assessed_fulltext_retrieved_not_assessed", "download_is_not_assessment", key)
        if ("selected" in normalized_level or "passages" in normalized_level) and any(token in normalized_level for token in ("full text", "full html", "pdf", "chapter")):
            check(category in {"selected_fulltext_or_body_assessed", "indexed_body_or_excerpt_assessed"}, "selected_scope_not_promoted", {"citekey": key, "access_class": category})
        for link in r["discovery_trace"]["links"]:
            file = link["file"]
            check(file.endswith("_log.json") or file == "ground_queries_executed.json", "discovery_link_is_documentary_log", {"citekey": key, "file": file})
            check((research / file).is_file(), "discovery_log_exists", {"citekey": key, "file": file})
            if "json_pointer" in link:
                try:
                    node = read(research / file)
                    for part in link["json_pointer"].strip("/").split("/") if link["json_pointer"] != "/" else []:
                        token = part.replace("~1", "/").replace("~0", "~")
                        node = node[int(token)] if isinstance(node, list) else node[token]
                    check(isinstance(node, dict), "discovery_pointer_resolves_to_object", {"citekey": key, **link})
                except (KeyError, IndexError, ValueError, TypeError) as exc:
                    check(False, "discovery_pointer_resolves_to_object", {"citekey": key, **link, "error": str(exc)})
    for kind, rules in (("status", encoding["status"]), ("access", encoding["access"])):
        for key, fields in rules.items():
            for field, rule in fields.items():
                record = bykey.get(key, {})
                check(record.get(field) == rule["expected_text"], "reviewed_text_matches", {"citekey": key, "field": field})
                actual = record.get("normalized_status", {}).get(field) if kind == "status" else record.get("access_class")
                check(actual == rule["classification"], "reviewed_classification_matches", {"citekey": key, "field": field, "actual": actual})
    eo = bykey["pln_eo12005"]
    for field, expected in {"data_location": "Earth orbit", "computation_location": "Onboard EO-1 with ground-specified goals", "action_location": "Earth orbit", "evidence_role": "background", "source_type": "peer-reviewed article"}.items():
        check(eo[field] == expected, "eo1_empirical_workflow_and_background_role", field)
    for field in ("data_location", "computation_location", "action_location"):
        check(eo["normalized_status"][field] == "retained_extraction", "eo1_locations_are_substantive", field)
    for function, value in eo["actor_by_function"].items():
        check("not applicable" not in value.lower() and value.startswith(("M:", "H+M:")), "eo1_function_actors_restored", function)
    check(bykey["orb_dillavou2024"]["normalized_status"]["action_location"] == "not_applicable", "software_action_semantic_override")
    # Compare the serialized CSV values directly with the JSON it should encode.
    with (research / "literature_matrix.csv").open(newline="", encoding="utf-8") as stream:
        csv_rows = list(csv.DictReader(stream))
    check(len(csv_rows) == len(records), "csv_row_count")
    for row, record in zip(csv_rows, records):
        for field, value in record.items():
            expected = json.dumps(value, ensure_ascii=False) if isinstance(value, (dict, list)) else str(value) if value is not None else ""
            check(row.get(field) == expected, "csv_json_field_agreement", {"citekey": record["citekey"], "field": field})
    audit = read(research / "normalization_audit_log.json")
    raw_path = research / "raw_v3/literature_matrix.json"
    check(hashlib.sha256(raw_path.read_bytes()).hexdigest() == audit["raw_input_sha256"], "raw_input_matches_recorded_hash")
    raw_screen = read(research / "raw_v3/pubmed_screening_decisions.json")
    screen = read(research / "pubmed_screening_decisions.json")
    check(len(raw_screen) == len(screen) == 328, "screening_328_rows")
    for original, revised in zip(raw_screen, screen):
        check(all(revised.get(k) == v for k, v in original.items()), "original_screening_fields_preserved", original.get("pmid"))
    # Deliberately misleading punctuation/keywords and retrieval language are
    # regression cases; corpus predicates above remain independent of this code.
    spec = importlib.util.spec_from_file_location("normalizer", BASE / "tools/normalize_evidence.py")
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    status_cases = {
        "Not applicable to simulation": "not_applicable",
        "Unknown: mission support not extracted; see ground records": "unknown",
        "not stated in inspected material": "unknown",
        "not described; see onboard system discussion": "unknown",
        "Earth; processor not reported": "unknown",  # needs reviewed field rule
        "Post-acquisition analysis; location unspecified": "unknown",
        "ground location inferred from workflow": "inferred",
        "None yet on Mars": "retained_extraction",  # no blanket 'none' rule
    }
    for value, expected in status_cases.items():
        check(module.status(value) == expected, "status_regression", value)
    access_cases = {
        "abstract and selected fulltext": "selected_fulltext_or_body_assessed",
        "full_html_selected_sections": "selected_fulltext_or_body_assessed",
        "author full-text HTML rechecked": "fulltext_or_body_assessed_as_recorded",
        "full publisher text rechecked": "fulltext_or_body_assessed_as_recorded",
        "Abstract assessed; open full text retrieved and retained for further review": "abstract_assessed_fulltext_retrieved_not_assessed",
        "full text downloaded": "fulltext_retrieved_assessment_not_recorded",
        "full text downloaded; selected sections not reviewed": "fulltext_retrieved_assessment_not_recorded",
        "Publisher abstract; full text not obtained": "abstract_or_metadata_assessed",
    }
    for value, expected in access_cases.items():
        check(module.access_class(value) == expected, "access_regression", value)
    delta = None
    if args.baseline:
        baseline = read(args.baseline)
        prior = {r["citekey"]: r for r in baseline}
        changed = []
        for key, record in bykey.items():
            before, after = dict(leaves(prior.get(key, {}))), dict(leaves(record))
            for field in sorted(set(before) | set(after)):
                if before.get(field) != after.get(field):
                    changed.append({"citekey": key, "field": field, "before": before.get(field), "after": after.get(field)})
        before_roles = dict(Counter(r["evidence_role"] for r in baseline))
        check(before_roles == roles, "baseline_roles_unchanged", {"before": before_roles, "after": roles})
        delta = {"baseline_path": str(args.baseline), "baseline_sha256": hashlib.sha256(args.baseline.read_bytes()).hexdigest(), "changed_records": len({x["citekey"] for x in changed}), "field_change_counts": dict(sorted(Counter(x["field"] for x in changed).items())), "changes": changed}
    result = {"version": "v5.1-2026-10-26", "passed": not errors, "records": len(records), "roles": roles, "checks": dict(checks), "errors": errors, "baseline_delta": delta, "limits": ["Validates encoding and preservation, not independent scientific validity or full-text assessment.", "Role totals are bibliographic uses in this purposive review, not study-quality or deployment counts."]}
    if args.output:
        args.output.write_text(json.dumps(result, ensure_ascii=False, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({k: v for k, v in result.items() if k != "baseline_delta"}, ensure_ascii=False, indent=2))
    raise SystemExit(0 if result["passed"] else 1)


if __name__ == "__main__":
    main()

